When Can Depth Replace Precision? A Resource Theory of Quantized Neural Computation

When can additional low-bit residual computation replace missing numerical precision for a fixed input-output map? We model a quantized residual system over a fixed horizon as a pure schedule selecting fields from a declared low-bit operation library, and use relaxed controls to characterize its infinite-depth limit. The distance from the target to the closed relaxed reachable set is the exact structural floor: no increase in depth can remove it for that library. Pure schedules approach the relaxed class at rate $O(D^{-1})$ under bounded-variation time dependence and $O(D^{-\vartheta}+D^{-1})$ under Holder dependence of exponent $\vartheta$. Execution arithmetic can reverse this conclusion: full-state write-back introduces a $D\rho_z$ penalty and can freeze residual updates, whereas increment error feedback replaces this growth by a bounded carry term and obeys an exact common-lattice conservation law. A fixed-teacher converse makes this rate sharp: for coherent depth-$L$ first-order high-precision comparators, accuracy matching requires $D=\Theta(L)$. Learned codebooks add a metadata resource, while state-dependent routing introduces hybrid event conditions. Verified primal and dual bounds yield feasible, impossible, or unresolved decisions before training. Companion software implements the workflow, and Lean 4 machine-checks the exact discrete core. Depth replaces precision only relative to a declared library, horizon, execution semantics, and routing model.

==> anc/QReplaceLean_v1.2.1/QReplaceLean_Verification_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "69274924",
   "metadata": {},
   "source": [
    "# QReplaceLean: staged kernel verification\n",
    "\n",
    "This notebook verifies the software supplement one result group at a time. Each stage reports the manuscript result, Lean module, elapsed time, completed stages, and remaining stages.\n",
    "\n",
    "**Colab runtime:** choose **CPU / No accelerator**. Lean does not use a GPU or TPU.\n",
    "\n",
    "**Typical fresh runtime:** 10-25 minutes, dominated by the first Mathlib download and cache setup. With cached dependencies, a rerun is often 4-10 minutes.\n",
    "\n",
    "The release contains seven independent theorem groups. The final ZIP records exactly which claims were accepted by the Lean kernel and includes claim-specific axiom audits, source hashes, and build logs."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63c1e36b",
   "metadata": {},
   "outputs": [],
   "source": [
    "from google.colab import files\n",
    "from pathlib import Path\n",
    "import zipfile, shutil, os, subprocess, json, time\n",
    "\n",
    "print(\"Upload QReplaceLean_v1.2.0_Source.zip\")\n",
    "uploaded = files.upload()\n",
    "archives = [Path(name) for name in uploaded if name.endswith(\".zip\")]\n",
    "if len(archives) != 1:\n",
    "    raise RuntimeError(f\"Upload exactly one QReplaceLean source ZIP; received {archives}\")\n",
    "work = Path(\"/content/qreplacelean\")\n",
    "shutil.rmtree(work, ignore_errors=True)\n",
    "work.mkdir()\n",
    "with zipfile.ZipFile(archives[0]) as zf:\n",
    "    zf.extractall(work)\n",
    "projects = [p.parent for p in work.rglob(\"lakefile.toml\") if (p.parent / \"QReplaceLean\").is_dir()]\n",
    "if len(projects) != 1:\n",
    "    raise RuntimeError(f\"Expected one QReplaceLean project; found {projects}\")\n",
    "project = projects[0]\n",
    "print(\"Project:\", project)\n",
    "print(\"Release:\", (project / \"lakefile.toml\").read_text().splitlines()[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "164827d9",
   "metadata": {},
   "source": [
    "## Environment setup\n",
    "\n",
    "The next two cells install the pinned Lean toolchain, validate the dependency lock, retrieve the exact Mathlib revision, and download Mathlib's precompiled cache. This is setup work rather than a theorem stage."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b8d5d43",
   "metadata": {},
   "outputs": [],
   "source": [
    "subprocess.run(\"curl -sSf https://raw.githubusercontent.com/leanprover/elan/master/elan-init.sh | sh -s -- -y\", shell=True, check=True)\n",
    "os.environ[\"PATH\"] = str(Path.home() / \".elan/bin\") + os.pathsep + os.environ[\"PATH\"]\n",
    "print(subprocess.check_output([\"elan\", \"--version\"], text=True).strip())\n",
    "print(\"Pinned toolchain:\", (project / \"lean-toolchain\").read_text().strip())\n",
    "print(\"Mathlib lock present:\", (project / \"lake-manifest.json\").is_file())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5884a4dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "started = time.time()\n",
    "proc = subprocess.run([\"python3\", \"scripts/bootstrap_dependencies.py\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "print(proc.stdout[-12000:])\n",
    "print(f\"Dependency setup elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(f\"Dependency setup failed. Full log: {project/'verification_logs/dependency_bootstrap.log'}\")\n",
    "print(\"PASS - pinned Lean/Mathlib environment is ready\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "425ce1d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "TOTAL_STAGES = 8\n",
    "completed = []\n",
    "failed = []\n",
    "logs = project / \"verification_logs\"\n",
    "logs.mkdir(exist_ok=True)\n",
    "\n",
    "STAGE_DECLARATIONS = {\n",
    "    2: [\"QReplaceLean.fixedGridFreeze\", \"QReplaceLean.fixedGridFreeze_terminal\"],\n",
    "    3: [\"QReplaceLean.errorFeedback_conservation\", \"QReplaceLean.errorFeedback_endpoint_error_identity\", \"QReplaceLean.errorFeedback_terminal_bound\"],\n",
    "    4: [\"QReplaceLean.integerCarry_eq_zero\", \"QReplaceLean.commonLattice_exact_recovery\", \"QReplaceLean.signedRange_of_magnitude_bound\", \"QReplaceLean.signedBitWidth_sufficient\"],\n",
    "    5: [\"QReplaceLean.certifiedFeasible\", \"QReplaceLean.certifiedImpossible\", \"QReplaceLean.finiteRadius_interval\", \"QReplaceLean.feasible_impossible_disjoint\"],\n",
    "    6: [\"QReplaceLean.replacementCode_card\", \"QReplaceLean.metadataDepth_packing\"],\n",
    "    7: [\"QReplaceLean.residualRun_all_constant\", \"QReplaceLean.residualRun_le_all_constant\", \"QReplaceLean.fixedTeacher_difference\", \"QReplaceLean.maximalEndpoint_optimal_of_voronoi\"],\n",
    "    8: [\"QReplaceLean.TokenPair.mean_symmetricMix\", \"QReplaceLean.TokenPair.disagreement_symmetricMix\", \"QReplaceLean.TokenPair.reconstruct_top\", \"QReplaceLean.TokenPair.reconstruct_bottom\"],\n",
    "}\n",
    "\n",
    "stage_status = {\"stages\": {}}\n",
    "\n",
    "def _write_stage_status():\n",
    "    (logs / \"stage_status.json\").write_text(json.dumps(stage_status, indent=2) + \"\\n\")\n",
    "\n",
    "def run_stage(number, title, targets=None, static=False):\n",
    "    print(\"=\" * 88)\n",
    "    print(f\"STAGE {number}/{TOTAL_STAGES}: {title}\")\n",
    "    print(f\"Passed: {len(completed)} | Failed: {len(failed)} | Remaining after this stage: {TOTAL_STAGES-number}\")\n",
    "    started = time.time()\n",
    "    record = {\"title\": title, \"targets\": targets or [], \"status\": \"fail\", \"build_log\": None, \"axiom_log\": None, \"message\": \"Stage did not complete.\"}\n",
    "    cmd = [\"python3\", \"scripts/static_audit.py\"] if static else [\"lake\", \"build\", *(targets or [])]\n",
    "    if targets:\n",
    "        print(\"Lean target(s):\", \", \".join(targets))\n",
    "    proc = subprocess.run(cmd, cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "    build_log = logs / f\"stage_{number:02d}.log\"\n",
    "    build_log.write_text(proc.stdout)\n",
    "    record[\"build_log\"] = str(build_log.relative_to(project))\n",
    "    print(proc.stdout[-6000:])\n",
    "    print(f\"Build elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "    if proc.returncode != 0:\n",
    "        record[\"message\"] = f\"Build failed with exit code {proc.returncode}.\"\n",
    "        failed.append(number)\n",
    "        stage_status[\"stages\"][str(number)] = record\n",
    "        _write_stage_status()\n",
    "        print(\"FAIL - this claim group will remain not_kernel_checked. The notebook will continue.\")\n",
    "        return False\n",
    "    if not static:\n",
    "        declarations = STAGE_DECLARATIONS[number]\n",
    "        audit_source = \"\\n\".join([*(f\"import {target}\" for target in targets), \"\", *(f\"#print axioms {decl}\" for decl in declarations), \"\"])\n",
    "        audit_file = logs / f\"stage_{number:02d}_axioms.lean\"\n",
    "        audit_file.write_text(audit_source)\n",
    "        audit_proc = subprocess.run([\"lake\", \"env\", \"lean\", str(audit_file)], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "        axiom_log = logs / f\"stage_{number:02d}_axioms.log\"\n",
    "        axiom_log.write_text(audit_proc.stdout)\n",
    "        record[\"axiom_log\"] = str(axiom_log.relative_to(project))\n",
    "        print(\"Axiom audit output:\")\n",
    "        print(audit_proc.stdout[-6000:])\n",
    "        if audit_proc.returncode != 0:\n",
    "            record[\"message\"] = f\"Module built, but #print axioms failed with exit code {audit_proc.returncode}.\"\n",
    "            failed.append(number)\n",
    "            stage_status[\"stages\"][str(number)] = record\n",
    "            _write_stage_status()\n",
    "            print(\"FAIL - this claim group will remain not_kernel_checked. The notebook will continue.\")\n",
    "            return False\n",
    "    record[\"status\"] = \"pass\"\n",
    "    record[\"message\"] = \"Module build and claim-specific axiom audit passed.\" if not static else \"Static source-policy audit passed.\"\n",
    "    completed.append(number)\n",
    "    stage_status[\"stages\"][str(number)] = record\n",
    "    _write_stage_status()\n",
    "    print(f\"PASS - {title}\")\n",
    "    return True\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36db9e59",
   "metadata": {},
   "source": [
    "## Stage 1 of 8 - Source policy and project integrity\n",
    "\n",
    "Checks all distributed Lean files for placeholders, custom theorem axioms, unsafe declarations, missing files, and source hashes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "535b21f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(1, 'Source policy and project integrity', static=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7ca995d6",
   "metadata": {},
   "source": [
    "## Stage 2 of 8 - Proposition: fixed-grid freezing\n",
    "\n",
    "Verifies the finite-grid no-go mechanism: sufficiently small residual updates can be rounded to zero at every step."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a89b3505",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(2, 'Proposition: fixed-grid freezing', targets=['QReplaceLean.FixedGridFreeze'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "04d7614e",
   "metadata": {},
   "source": [
    "## Stage 3 of 8 - Theorem: error-feedback conservation\n",
    "\n",
    "Verifies exact telescoping conservation and the terminal carry bound for increment error feedback."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24159b52",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(3, 'Theorem: error-feedback conservation', targets=['QReplaceLean.ErrorFeedback'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8749ef11",
   "metadata": {},
   "source": [
    "## Stage 4 of 8 - Proposition: common-lattice recovery and register range\n",
    "\n",
    "Verifies exact common-lattice recovery and sufficient signed-register range implications."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b7218aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(4, 'Proposition: common-lattice recovery and register range', targets=['QReplaceLean.CommonLattice'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66cce57b",
   "metadata": {},
   "source": [
    "## Stage 5 of 8 - Corollary: feasible/impossible decision rules\n",
    "\n",
    "Verifies the finite-radius interval and the order implications used by QReplace."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4dbc65b",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(5, 'Corollary: feasible/impossible decision rules', targets=['QReplaceLean.DecisionRule'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac9df1a0",
   "metadata": {},
   "source": [
    "## Stage 6 of 8 - Theorem: metadata-depth packing\n",
    "\n",
    "Verifies the finite counting law trading metadata bits, dictionary size, and schedule depth."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be9dcf73",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(6, 'Theorem: metadata-depth packing', targets=['QReplaceLean.MetadataPacking'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e4572b62",
   "metadata": {},
   "source": [
    "## Stage 7 of 8 - Theorem: fixed-teacher residual recursion\n",
    "\n",
    "Verifies the closed-form endpoint, maximal-schedule bound, teacher difference, and Voronoi optimality closing step."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "865e68f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(7, 'Theorem: fixed-teacher residual recursion', targets=['QReplaceLean.FixedTeacherCore'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58ffb227",
   "metadata": {},
   "source": [
    "## Stage 8 of 8 - Theorem: two-token attention modes\n",
    "\n",
    "Verifies exact mean preservation, disagreement contraction, and coordinate reconstruction for the two-token attention kernel."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f276301",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(8, 'Theorem: two-token attention modes', targets=['QReplaceLean.AttentionModes'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "293e81ca",
   "metadata": {},
   "source": [
    "## Integrated consistency build\n",
    "\n",
    "The claim-specific stages determine claim status. This final build checks that the complete distributed library and executable compile together."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5bb4769e",
   "metadata": {},
   "outputs": [],
   "source": [
    "started = time.time()\n",
    "proc = subprocess.run([\"lake\", \"build\", \"QReplaceLean\", \"qreplacelean\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "log = logs / \"integrated_consistency.log\"\n",
    "log.write_text(proc.stdout)\n",
    "print(proc.stdout[-8000:])\n",
    "print(f\"Elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "stage_status[\"integrated_consistency\"] = {\"status\": \"pass\" if proc.returncode == 0 else \"fail\", \"targets\": [\"QReplaceLean\", \"qreplacelean\"], \"log\": str(log.relative_to(project))}\n",
    "_write_stage_status()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8c29902",
   "metadata": {},
   "source": [
    "## Generate the claim-level verification manifest\n",
    "\n",
    "A claim is marked `kernel_checked` only when its module build and claim-specific `#print axioms` audit both pass."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b2ac18b",
   "metadata": {},
   "outputs": [],
   "source": [
    "lean_version = subprocess.check_output([\"lean\", \"--version\"], text=True).splitlines()[0]\n",
    "proc = subprocess.run([\"python3\", \"scripts/make_verification_results.py\", \"--stage-status\", \"verification_logs/stage_status.json\", \"--lean-version\", lean_version], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "(logs / \"verification_results.log\").write_text(proc.stdout)\n",
    "print(proc.stdout[-14000:])\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(\"Verification-manifest generation failed\")\n",
    "manifest = json.loads((project / \"verification_results.json\").read_text())\n",
    "checked = [c[\"claim_id\"] for c in manifest[\"claims\"] if c[\"status\"] == \"kernel_checked\"]\n",
    "unchecked = [c[\"claim_id\"] for c in manifest[\"claims\"] if c[\"status\"] != \"kernel_checked\"]\n",
    "print(\"Artifact status:\", manifest[\"artifact\"][\"status\"])\n",
    "print(\"Kernel-checked claims:\", len(checked), checked)\n",
    "print(\"Not kernel checked:\", len(unchecked), unchecked)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d9fcb7a5",
   "metadata": {},
   "source": [
    "## Export the verification evidence\n",
    "\n",
    "The downloaded ZIP is the archival reproducibility record. It contains the claim manifest, exact sources, stage logs, axiom audits, pinned toolchain, source hashes, theorem crosswalk, and faithfulness audit. Upload this ZIP with the manuscript artifacts or provide it for updating the paper's formal-verification statement."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a27bbea",
   "metadata": {},
   "outputs": [],
   "source": [
    "proc = subprocess.run([\"bash\", \"scripts/package_results.sh\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "print(proc.stdout)\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(\"No verification archive was generated. Inspect the per-stage logs above.\")\n",
    "result = proc.stdout.strip().splitlines()[-1]\n",
    "archive = project / result\n",
    "print(\"Verification result archive:\", archive)\n",
    "print(\"Size:\", archive.stat().st_size, \"bytes\")\n",
    "files.download(str(archive))"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "QReplaceLean_Verification_Colab_v1.2.0.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/CITATION.cff <==
cff-version: 1.2.1
message: "Please cite the accompanying paper when using QReplaceLean."
title: "QReplaceLean: Formal verification companion for depth-precision replacement"
version: 1.2.1
type: software
authors:
  - family-names: "Soltanalian"
    given-names: "Mojtaba"
license: MIT
date-released: 2026-07-24


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/MANIFEST.sha256 <==
a0f3536c68210970b6688921a711c24762e513c5bfb019e87c1a16af866e123a  ./.github/workflows/lean.yml
82611aada6f985e2a9c8daf8bde9b0ee23df1eb6d0c629b1db8f69bee87882fb  ./CITATION.cff
cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30  ./LICENSE
8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170  ./Main.lean
ccaf403b2b77f24704ba63ad7610fe83f6a8d79ff87ca2595d7d6eeeea936e35  ./Makefile
f078c6da602739f927b08f240737a8b06edca1799d02ac6286d3810abda3e854  ./PREFLIGHT.md
eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0  ./QReplaceLean/AttentionModes.lean
25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998  ./QReplaceLean/AxiomAudit.lean
5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087  ./QReplaceLean/CommonLattice.lean
978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48  ./QReplaceLean/DecisionRule.lean
b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647  ./QReplaceLean/ErrorFeedback.lean
83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268  ./QReplaceLean/FixedGridFreeze.lean
2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4  ./QReplaceLean/FixedTeacherCore.lean
854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661  ./QReplaceLean/MetadataPacking.lean
12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874  ./QReplaceLean.lean
88661bb5d3626cb656356e9a6c6ac19dd9e6b6ceec16409e1b46d3d3730ab2ae  ./QReplaceLean_Verification_Colab.ipynb
1d76c0d08e487bd67497549c28ec6a4ab804ba62978b7d0c90a4e906858b544d  ./README.md
1ecb6663705f6b4a9d11aec81acc1fd12845a2335b06983e4ac3f66d935f3f29  ./RELEASE_STATUS.md
88661bb5d3626cb656356e9a6c6ac19dd9e6b6ceec16409e1b46d3d3730ab2ae  ./colab/QReplaceLean_Verification_Colab.ipynb
6fb864315029961eae662d38582a1664b4134adfe3ecf1803b9740fb14b18700  ./docs/FAITHFULNESS_AUDIT.md
904dafb5a6a72eb4374e565db4f88ffed4c6793cb13f45b1ec91299d390af0aa  ./docs/MANUSCRIPT_STATEMENT.md
4df2b02ff47cca022d13e27ae362f20621ebe25d65bbb99ac20b1688d54a1132  ./docs/STATUS_POLICY.md
f9cbdc268676ebdf1e481db3dd562a66fc5e0851d308e68f0f23509c63b65fb6  ./docs/THEOREM_CROSSWALK.md
b9ee39d473434649980e8124b66eb9b10f1adbb18ed1db1629670932d7c15d7f  ./lake-manifest.json
57f5e0f774e7163b018df8372cc73a4e970f55508f7fc411248b5848ba41356c  ./lakefile.toml
54727eec5cba149c18842e6deb5c41b369d66455c93ce135d7d5347c782b2325  ./lean-toolchain
aa0dff8e79c9c7d3aa5a3dbc6a41edbd8fc644d3510c124de37549d73621743f  ./scripts/bootstrap_dependencies.py
1169ce0f07a1e2ca53686bd11340b0751a1f16f3a05a22269d1d05884ef079aa  ./scripts/make_verification_results.py
0aa4f090992f91491c2658ed96858853981051eb1f125eef60df8a3124d4a0da  ./scripts/package_results.sh
51c8cb8463df9d6eef61e8efffab9f8308f8a9569cf9c5658544a2ea1e4a4380  ./scripts/static_audit.py
c4c470adc24f39739cc6d4f763d2f26c6a3bd0a216cb17734c5cfee01a4138d2  ./scripts/verify.sh
68fca5226543c560831cca07649bb41adbee65c8a9c60dc0c20da32895ca6104  ./scripts/verify_stepwise.py
a1252975930688aaf5a830610a84c98e3d0b72dd416f50aabcd67dbfb49836b8  ./scripts/verify_stepwise.sh
c1f7d5801d64d8e061aa8dbab4fc77c6b4d65b0364931cd61b6c89ed11b3481f  ./static_audit_results.json
634d0243a9f4a6623aedfe4f9c2c342da5bf4c690120cad56bf02f9492359704  ./verification_results.json
d9bc361feaff99c3fbfeac5c75b92e9ad546444b550b6bbf33771eb45419bb56  ./verification_results.schema.json
b3ea955952ef3c4854e869902ad296cf0f29b7bd237cc80551669841923371e4  ./verified_evidence/EVIDENCE_MANIFEST.sha256
3bf94cd4faacd18510ee69a9e1e1d992ef09f4fac2a4e5fb7c7defc6d2c2cb57  ./verified_evidence/EVIDENCE_VALIDATION_REPORT.md
f3355a3aac6d79879adb7aabba7dc361ba0a986e807495e585b4217e0e377240  ./verified_evidence/QReplaceLean_v1.2.0_Kernel_Verification_Evidence_20260724.zip
b56471258b32047f7c7b86e4bd0544cd23a268a57e409da7328340ac5401da89  ./verified_evidence/verification_results.json


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/Main.lean <==
import QReplaceLean

def main : IO Unit := do
  IO.println "QReplaceLean formalization loaded."


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/Makefile <==
.PHONY: bootstrap audit verify stepwise package

bootstrap:
	python3 scripts/bootstrap_dependencies.py

audit:
	python3 scripts/static_audit.py

verify:
	bash scripts/verify.sh

stepwise:
	bash scripts/verify_stepwise.sh

package:
	bash scripts/package_results.sh


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/PREFLIGHT.md <==
# QReplaceLean 1.2.1 preflight

- Seven focused theorem modules: pass static inventory
- Twelve mapped claim-level statements: 12/12 kernel checked
- Integrated library and executable build: pass
- Project compiler used in build logs: Lean 4 v4.30.0
- Mathlib commit: c5ea00351c28e24afc9f0f84379aa41082b1188f
- Theorem-source digest: cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521
- Claim-specific axiom audits: pass
- Standard imported axioms only: propext, Quot.sound, Classical.choice where needed
- No sorry, admit, custom theorem axiom, or unsafe declaration in audited sources
- Correct project-version capture for future runs: `lake env lean --version`
- Evidence-specific SHA-256 manifest generation: enabled
- Source manifest: pass
- Source ZIP integrity: pass


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean.lean <==
import QReplaceLean.FixedGridFreeze
import QReplaceLean.ErrorFeedback
import QReplaceLean.CommonLattice
import QReplaceLean.DecisionRule
import QReplaceLean.MetadataPacking
import QReplaceLean.FixedTeacherCore
import QReplaceLean.AttentionModes


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/AttentionModes.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Two-token scalar channel used to expose the mean and disagreement modes. -/
structure TokenPair where
  top : ℝ
  bottom : ℝ

namespace TokenPair

instance : Add TokenPair := ⟨fun x y => ⟨x.top + y.top, x.bottom + y.bottom⟩⟩
instance : SMul ℝ TokenPair := ⟨fun a x => ⟨a * x.top, a * x.bottom⟩⟩

noncomputable def mean (x : TokenPair) : ℝ := (x.top + x.bottom) / 2

noncomputable def disagreement (x : TokenPair) : ℝ := (x.top - x.bottom) / 2

/-- Symmetric nonuniform two-token attention kernel. -/
def symmetricMix (μ : ℝ) (x : TokenPair) : TokenPair :=
  ⟨(1 - μ) * x.top + μ * x.bottom,
   μ * x.top + (1 - μ) * x.bottom⟩

/-- Row-stochastic symmetric attention preserves the mean mode exactly. -/
theorem mean_symmetricMix (μ : ℝ) (x : TokenPair) :
    mean (symmetricMix μ x) = mean x := by
  simp [mean, symmetricMix]
  ring

/-- The same attention kernel multiplies the disagreement mode by `1-2μ`. -/
theorem disagreement_symmetricMix (μ : ℝ) (x : TokenPair) :
    disagreement (symmetricMix μ x) = (1 - 2 * μ) * disagreement x := by
  simp [disagreement, symmetricMix]
  ring

/-- Mean/disagreement coordinates reconstruct the original token pair. -/
theorem reconstruct_top (x : TokenPair) :
    mean x + disagreement x = x.top := by
  simp [mean, disagreement]
  ring

/-- Mean/disagreement coordinates reconstruct the second token. -/
theorem reconstruct_bottom (x : TokenPair) :
    mean x - disagreement x = x.bottom := by
  simp [mean, disagreement]
  ring

end TokenPair

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/AxiomAudit.lean <==
import QReplaceLean

#print axioms QReplaceLean.fixedGridFreeze
#print axioms QReplaceLean.fixedGridFreeze_terminal
#print axioms QReplaceLean.errorFeedback_conservation
#print axioms QReplaceLean.errorFeedback_endpoint_error_identity
#print axioms QReplaceLean.errorFeedback_terminal_bound
#print axioms QReplaceLean.integerCarry_eq_zero
#print axioms QReplaceLean.commonLattice_exact_recovery
#print axioms QReplaceLean.signedRange_of_magnitude_bound
#print axioms QReplaceLean.signedBitWidth_sufficient
#print axioms QReplaceLean.finiteRadius_interval
#print axioms QReplaceLean.certifiedFeasible
#print axioms QReplaceLean.certifiedImpossible
#print axioms QReplaceLean.feasible_impossible_disjoint
#print axioms QReplaceLean.replacementCode_card
#print axioms QReplaceLean.metadataDepth_packing
#print axioms QReplaceLean.residualRun_all_constant
#print axioms QReplaceLean.residualRun_le_all_constant
#print axioms QReplaceLean.fixedTeacher_difference
#print axioms QReplaceLean.maximalEndpoint_optimal_of_voronoi
#print axioms QReplaceLean.TokenPair.mean_symmetricMix
#print axioms QReplaceLean.TokenPair.disagreement_symmetricMix
#print axioms QReplaceLean.TokenPair.reconstruct_top
#print axioms QReplaceLean.TokenPair.reconstruct_bottom


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/CommonLattice.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- An integer carry strictly between -1 and 1 is zero.  This is the discrete
step behind exact terminal recovery on a common lattice. -/
theorem integerCarry_eq_zero
    (r : ℤ) (hlow : -1 < r) (hhigh : r < 1) : r = 0 := by
  omega

/-- Integer-code conservation plus a subunit terminal carry implies exact
recovery of the ideal lattice code. -/
theorem commonLattice_exact_recovery
    (implemented ideal carry : ℤ)
    (hconservation : implemented + carry = ideal)
    (hlow : -1 < carry) (hhigh : carry < 1) :
    implemented = ideal := by
  have hcarry : carry = 0 := integerCarry_eq_zero carry hlow hhigh
  omega

/-- A magnitude bound and a sufficiently large signed code range imply that an
integer fits strictly inside the representable interval. -/
theorem signedRange_of_magnitude_bound
    (z : ℤ) (M : ℕ) (R : ℤ)
    (hlow : -(M : ℤ) ≤ z) (hhigh : z ≤ (M : ℤ))
    (hcapacity : (M : ℤ) < R) :
    -R < z ∧ z < R := by
  constructor <;> omega

/-- A convenient sufficient-width form.  The theorem deliberately states a
sufficient rather than minimal two's-complement width condition. -/
theorem signedBitWidth_sufficient
    (z : ℤ) (M b : ℕ)
    (hlow : -(M : ℤ) ≤ z) (hhigh : z ≤ (M : ℤ))
    (hcapacity : (M : ℤ) < (2 : ℤ) ^ (b - 1)) :
    -((2 : ℤ) ^ (b - 1)) < z ∧ z < (2 : ℤ) ^ (b - 1) := by
  exact signedRange_of_magnitude_bound z M ((2 : ℤ) ^ (b - 1))
    hlow hhigh hcapacity

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/DecisionRule.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- A certified upper envelope below tolerance proves feasibility. -/
theorem certifiedFeasible
    (actual upper ε : ℝ)
    (hactual : actual ≤ upper) (hclose : upper ≤ ε) :
    actual ≤ ε :=
  hactual.trans hclose

/-- A certified lower envelope above tolerance proves impossibility. -/
theorem certifiedImpossible
    (actual lower ε : ℝ)
    (hlower : lower ≤ actual) (hsep : ε < lower) :
    ε < actual :=
  hsep.trans_le hlower

/-- Symmetric finite-radius transfer of a structural-floor bracket. -/
theorem finiteRadius_interval
    (actual structural L U R : ℝ)
    (hR : 0 ≤ R)
    (hstruct : L ≤ structural ∧ structural ≤ U)
    (htransfer : |actual - structural| ≤ R) :
    L - R ≤ actual ∧ actual ≤ U + R := by
  constructor
  · have hdiff : -R ≤ actual - structural := (abs_le.mp htransfer).1
    linarith [hstruct.1]
  · have hdiff : actual - structural ≤ R := (abs_le.mp htransfer).2
    linarith [hstruct.2]

/-- The executable three-way interface is logically sound: the two certified
branches cannot both hold. -/
theorem feasible_impossible_disjoint
    (upper lower ε : ℝ)
    (hfeas : upper ≤ ε) (himp : ε < lower) :
    ¬ lower ≤ upper := by
  linarith

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/ErrorFeedback.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Exact telescoping identity for increment error feedback.  No regularity or
probabilistic assumption is used: the quantization residual is carried rather
than discarded. -/
theorem errorFeedback_conservation
    {G : Type*} [AddCommGroup G]
    (x r q v : ℕ → G)
    (hx : ∀ k : ℕ, x (k + 1) = x k + q k)
    (hr : ∀ k : ℕ, r (k + 1) = v k + r k - q k) :
    ∀ n : ℕ,
      x n + r n = x 0 + r 0 + ∑ k ∈ Finset.range n, v k := by
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
      rw [hx n, hr n, Finset.sum_range_succ]
      calc
        x n + q n + (v n + r n - q n) = (x n + r n) + v n := by
          abel
        _ = (x 0 + r 0 + ∑ k ∈ Finset.range n, v k) + v n := by
          rw [ih]
        _ = x 0 + r 0 + (∑ k ∈ Finset.range n, v k + v n) := by
          abel

/-- With zero initial carry, the endpoint error relative to the ideal sum is
exactly the negative terminal carry. -/
theorem errorFeedback_endpoint_error_identity
    (x r q v : ℕ → ℝ)
    (hx : ∀ k : ℕ, x (k + 1) = x k + q k)
    (hr : ∀ k : ℕ, r (k + 1) = v k + r k - q k)
    (hr0 : r 0 = 0) (n : ℕ) :
    x n - (x 0 + ∑ k ∈ Finset.range n, v k) = -r n := by
  have h := errorFeedback_conservation x r q v hx hr n
  rw [hr0, add_zero] at h
  linarith

/-- A uniform carry bound directly yields a terminal approximation bound. -/
theorem errorFeedback_terminal_bound
    (x r q v : ℕ → ℝ)
    (hx : ∀ k : ℕ, x (k + 1) = x k + q k)
    (hr : ∀ k : ℕ, r (k + 1) = v k + r k - q k)
    (hr0 : r 0 = 0) (n : ℕ) (ρ : ℝ)
    (hcarry : |r n| ≤ ρ) :
    |x n - (x 0 + ∑ k ∈ Finset.range n, v k)| ≤ ρ := by
  rw [errorFeedback_endpoint_error_identity x r q v hx hr hr0 n, abs_neg]
  exact hcarry

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/FixedGridFreeze.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Scalar state written back through the same quantizer after every residual step. -/
def RoundedRun (Q : ℝ → ℝ) (step : ℝ) : ℕ → ℝ
  | 0 => 0
  | n + 1 => Q (RoundedRun Q step n + step)

@[simp] theorem roundedRun_zero (Q : ℝ → ℝ) (step : ℝ) :
    RoundedRun Q step 0 = 0 := rfl

@[simp] theorem roundedRun_succ (Q : ℝ → ℝ) (step : ℝ) (n : ℕ) :
    RoundedRun Q step (n + 1) = Q (RoundedRun Q step n + step) := rfl

/-- If every value in the half-cell around zero rounds to zero and the residual
increment lies in that cell, repeated full-state write-back freezes forever. -/
theorem fixedGridFreeze
    (Q : ℝ → ℝ) (step Δ : ℝ)
    (hcell : ∀ x : ℝ, |x| < Δ / 2 → Q x = 0)
    (hstep : |step| < Δ / 2) :
    ∀ n : ℕ, RoundedRun Q step n = 0 := by
  intro n
  induction n with
  | zero => rfl
  | succ n ih =>
      rw [roundedRun_succ, ih]
      simpa using hcell step hstep

/-- The paper's nearest-grid no-go theorem reduces to the half-cell premise. -/
theorem fixedGridFreeze_terminal
    (Q : ℝ → ℝ) (step Δ : ℝ) (D : ℕ)
    (hcell : ∀ x : ℝ, |x| < Δ / 2 → Q x = 0)
    (hstep : |step| < Δ / 2) :
    RoundedRun Q step D = 0 :=
  fixedGridFreeze Q step Δ hcell hstep D

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/FixedTeacherCore.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Unit-horizon residual recursion used by the fixed-teacher converse. -/
noncomputable def ResidualRun (D : ℕ) (q : ℕ → ℝ) : ℕ → ℝ
  | 0 => 0
  | n + 1 =>
      (1 - 1 / (D : ℝ)) * ResidualRun D q n + q n / (D : ℝ)

@[simp] theorem residualRun_zero (D : ℕ) (q : ℕ → ℝ) :
    ResidualRun D q 0 = 0 := rfl

@[simp] theorem residualRun_succ (D : ℕ) (q : ℕ → ℝ) (n : ℕ) :
    ResidualRun D q (n + 1) =
      (1 - 1 / (D : ℝ)) * ResidualRun D q n + q n / (D : ℝ) := rfl

/-- The constant all-`a` schedule has the exact Euler endpoint
`a(1-(1-1/D)^n)`. -/
theorem residualRun_all_constant
    (D : ℕ) (a : ℝ) :
    ∀ n : ℕ,
      ResidualRun D (fun _ => a) n =
        a * (1 - (1 - 1 / (D : ℝ)) ^ n) := by
  intro n
  induction n with
  | zero => simp [ResidualRun]
  | succ n ih =>
      rw [residualRun_succ, ih, pow_succ]
      ring

/-- For positive depth, no schedule with symbols bounded above by `a` can
exceed the all-`a` endpoint. -/
theorem residualRun_le_all_constant
    (D : ℕ) (a : ℝ) (q : ℕ → ℝ)
    (hD : 0 < D) (hq : ∀ n, q n ≤ a) :
    ∀ n : ℕ,
      ResidualRun D q n ≤ ResidualRun D (fun _ => a) n := by
  have hDreal : 0 < (D : ℝ) := by exact_mod_cast hD
  have hDoneNat : 1 ≤ D := hD
  have hDone : (1 : ℝ) ≤ (D : ℝ) := by
    exact_mod_cast hDoneNat
  have hr : 0 ≤ 1 - 1 / (D : ℝ) := by
    have hinv : 1 / (D : ℝ) ≤ 1 := by
      apply (div_le_iff₀ hDreal).2
      simpa using hDone
    linarith
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
      rw [residualRun_succ, residualRun_succ]
      have hqdiv : q n / (D : ℝ) ≤ a / (D : ℝ) :=
        div_le_div_of_nonneg_right (hq n) hDreal.le
      exact add_le_add (mul_le_mul_of_nonneg_left ih hr) hqdiv

/-- Exact signed difference between the all-`a` endpoint and the fixed
continuous teacher `a(1-exp(-1))`. -/
theorem fixedTeacher_difference
    (D : ℕ) (a : ℝ) :
    ResidualRun D (fun _ => a) D - a * (1 - Real.exp (-1)) =
      a * (Real.exp (-1) - (1 - 1 / (D : ℝ)) ^ D) := by
  rw [residualRun_all_constant]
  ring

/-- If the fixed teacher lies in the top endpoint's Voronoi cell, the maximal
endpoint is globally optimal. The manuscript proves the depth-specific
Voronoi premise separately. -/
theorem maximalEndpoint_optimal_of_voronoi
    (target maximum gap x : ℝ)
    (hgap : 0 ≤ gap)
    (htargetLow : maximum - gap / 2 ≤ target)
    (htargetHigh : target ≤ maximum)
    (hx : x = maximum ∨ x ≤ maximum - gap) :
    |maximum - target| ≤ |x - target| := by
  rcases hx with rfl | hx
  · exact le_rfl
  · have hxt : x ≤ target := by
      linarith
    rw [abs_of_nonneg (sub_nonneg.mpr htargetHigh)]
    rw [abs_of_nonpos (sub_nonpos.mpr hxt)]
    linarith

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean/MetadataPacking.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- An `s`-bit metadata word paired with a length-`D` schedule over `J` atoms. -/
abbrev ReplacementCode (s J D : ℕ) := Fin (2 ^ s) × (Fin D → Fin J)

/-- Exact cardinality of the declared metadata-plus-schedule code space. -/
theorem replacementCode_card (s J D : ℕ) :
    Fintype.card (ReplacementCode s J D) = 2 ^ s * J ^ D := by
  simp [ReplacementCode]

/-- Any injective assignment of separated targets to replacement codes obeys
the metadata-depth capacity law. -/
theorem metadataDepth_packing
    {Target : Type*} [Fintype Target]
    (s J D : ℕ)
    (encode : Target → ReplacementCode s J D)
    (hinjective : Function.Injective encode) :
    Fintype.card Target ≤ 2 ^ s * J ^ D := by
  rw [← replacementCode_card s J D]
  exact Fintype.card_le_of_injective encode hinjective

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/QReplaceLean_Verification_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "69274924",
   "metadata": {},
   "source": [
    "# QReplaceLean: staged kernel verification\n",
    "\n",
    "This notebook verifies the software supplement one result group at a time. Each stage reports the manuscript result, Lean module, elapsed time, completed stages, and remaining stages.\n",
    "\n",
    "**Colab runtime:** choose **CPU / No accelerator**. Lean does not use a GPU or TPU.\n",
    "\n",
    "**Typical fresh runtime:** 10-25 minutes, dominated by the first Mathlib download and cache setup. With cached dependencies, a rerun is often 4-10 minutes.\n",
    "\n",
    "The release contains seven independent theorem groups. The final ZIP records exactly which claims were accepted by the Lean kernel and includes claim-specific axiom audits, source hashes, and build logs."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63c1e36b",
   "metadata": {},
   "outputs": [],
   "source": [
    "from google.colab import files\n",
    "from pathlib import Path\n",
    "import zipfile, shutil, os, subprocess, json, time\n",
    "\n",
    "print(\"Upload QReplaceLean_v1.2.0_Source.zip\")\n",
    "uploaded = files.upload()\n",
    "archives = [Path(name) for name in uploaded if name.endswith(\".zip\")]\n",
    "if len(archives) != 1:\n",
    "    raise RuntimeError(f\"Upload exactly one QReplaceLean source ZIP; received {archives}\")\n",
    "work = Path(\"/content/qreplacelean\")\n",
    "shutil.rmtree(work, ignore_errors=True)\n",
    "work.mkdir()\n",
    "with zipfile.ZipFile(archives[0]) as zf:\n",
    "    zf.extractall(work)\n",
    "projects = [p.parent for p in work.rglob(\"lakefile.toml\") if (p.parent / \"QReplaceLean\").is_dir()]\n",
    "if len(projects) != 1:\n",
    "    raise RuntimeError(f\"Expected one QReplaceLean project; found {projects}\")\n",
    "project = projects[0]\n",
    "print(\"Project:\", project)\n",
    "print(\"Release:\", (project / \"lakefile.toml\").read_text().splitlines()[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "164827d9",
   "metadata": {},
   "source": [
    "## Environment setup\n",
    "\n",
    "The next two cells install the pinned Lean toolchain, validate the dependency lock, retrieve the exact Mathlib revision, and download Mathlib's precompiled cache. This is setup work rather than a theorem stage."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b8d5d43",
   "metadata": {},
   "outputs": [],
   "source": [
    "subprocess.run(\"curl -sSf https://raw.githubusercontent.com/leanprover/elan/master/elan-init.sh | sh -s -- -y\", shell=True, check=True)\n",
    "os.environ[\"PATH\"] = str(Path.home() / \".elan/bin\") + os.pathsep + os.environ[\"PATH\"]\n",
    "print(subprocess.check_output([\"elan\", \"--version\"], text=True).strip())\n",
    "print(\"Pinned toolchain:\", (project / \"lean-toolchain\").read_text().strip())\n",
    "print(\"Mathlib lock present:\", (project / \"lake-manifest.json\").is_file())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5884a4dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "started = time.time()\n",
    "proc = subprocess.run([\"python3\", \"scripts/bootstrap_dependencies.py\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "print(proc.stdout[-12000:])\n",
    "print(f\"Dependency setup elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(f\"Dependency setup failed. Full log: {project/'verification_logs/dependency_bootstrap.log'}\")\n",
    "print(\"PASS - pinned Lean/Mathlib environment is ready\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "425ce1d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "TOTAL_STAGES = 8\n",
    "completed = []\n",
    "failed = []\n",
    "logs = project / \"verification_logs\"\n",
    "logs.mkdir(exist_ok=True)\n",
    "\n",
    "STAGE_DECLARATIONS = {\n",
    "    2: [\"QReplaceLean.fixedGridFreeze\", \"QReplaceLean.fixedGridFreeze_terminal\"],\n",
    "    3: [\"QReplaceLean.errorFeedback_conservation\", \"QReplaceLean.errorFeedback_endpoint_error_identity\", \"QReplaceLean.errorFeedback_terminal_bound\"],\n",
    "    4: [\"QReplaceLean.integerCarry_eq_zero\", \"QReplaceLean.commonLattice_exact_recovery\", \"QReplaceLean.signedRange_of_magnitude_bound\", \"QReplaceLean.signedBitWidth_sufficient\"],\n",
    "    5: [\"QReplaceLean.certifiedFeasible\", \"QReplaceLean.certifiedImpossible\", \"QReplaceLean.finiteRadius_interval\", \"QReplaceLean.feasible_impossible_disjoint\"],\n",
    "    6: [\"QReplaceLean.replacementCode_card\", \"QReplaceLean.metadataDepth_packing\"],\n",
    "    7: [\"QReplaceLean.residualRun_all_constant\", \"QReplaceLean.residualRun_le_all_constant\", \"QReplaceLean.fixedTeacher_difference\", \"QReplaceLean.maximalEndpoint_optimal_of_voronoi\"],\n",
    "    8: [\"QReplaceLean.TokenPair.mean_symmetricMix\", \"QReplaceLean.TokenPair.disagreement_symmetricMix\", \"QReplaceLean.TokenPair.reconstruct_top\", \"QReplaceLean.TokenPair.reconstruct_bottom\"],\n",
    "}\n",
    "\n",
    "stage_status = {\"stages\": {}}\n",
    "\n",
    "def _write_stage_status():\n",
    "    (logs / \"stage_status.json\").write_text(json.dumps(stage_status, indent=2) + \"\\n\")\n",
    "\n",
    "def run_stage(number, title, targets=None, static=False):\n",
    "    print(\"=\" * 88)\n",
    "    print(f\"STAGE {number}/{TOTAL_STAGES}: {title}\")\n",
    "    print(f\"Passed: {len(completed)} | Failed: {len(failed)} | Remaining after this stage: {TOTAL_STAGES-number}\")\n",
    "    started = time.time()\n",
    "    record = {\"title\": title, \"targets\": targets or [], \"status\": \"fail\", \"build_log\": None, \"axiom_log\": None, \"message\": \"Stage did not complete.\"}\n",
    "    cmd = [\"python3\", \"scripts/static_audit.py\"] if static else [\"lake\", \"build\", *(targets or [])]\n",
    "    if targets:\n",
    "        print(\"Lean target(s):\", \", \".join(targets))\n",
    "    proc = subprocess.run(cmd, cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "    build_log = logs / f\"stage_{number:02d}.log\"\n",
    "    build_log.write_text(proc.stdout)\n",
    "    record[\"build_log\"] = str(build_log.relative_to(project))\n",
    "    print(proc.stdout[-6000:])\n",
    "    print(f\"Build elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "    if proc.returncode != 0:\n",
    "        record[\"message\"] = f\"Build failed with exit code {proc.returncode}.\"\n",
    "        failed.append(number)\n",
    "        stage_status[\"stages\"][str(number)] = record\n",
    "        _write_stage_status()\n",
    "        print(\"FAIL - this claim group will remain not_kernel_checked. The notebook will continue.\")\n",
    "        return False\n",
    "    if not static:\n",
    "        declarations = STAGE_DECLARATIONS[number]\n",
    "        audit_source = \"\\n\".join([*(f\"import {target}\" for target in targets), \"\", *(f\"#print axioms {decl}\" for decl in declarations), \"\"])\n",
    "        audit_file = logs / f\"stage_{number:02d}_axioms.lean\"\n",
    "        audit_file.write_text(audit_source)\n",
    "        audit_proc = subprocess.run([\"lake\", \"env\", \"lean\", str(audit_file)], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "        axiom_log = logs / f\"stage_{number:02d}_axioms.log\"\n",
    "        axiom_log.write_text(audit_proc.stdout)\n",
    "        record[\"axiom_log\"] = str(axiom_log.relative_to(project))\n",
    "        print(\"Axiom audit output:\")\n",
    "        print(audit_proc.stdout[-6000:])\n",
    "        if audit_proc.returncode != 0:\n",
    "            record[\"message\"] = f\"Module built, but #print axioms failed with exit code {audit_proc.returncode}.\"\n",
    "            failed.append(number)\n",
    "            stage_status[\"stages\"][str(number)] = record\n",
    "            _write_stage_status()\n",
    "            print(\"FAIL - this claim group will remain not_kernel_checked. The notebook will continue.\")\n",
    "            return False\n",
    "    record[\"status\"] = \"pass\"\n",
    "    record[\"message\"] = \"Module build and claim-specific axiom audit passed.\" if not static else \"Static source-policy audit passed.\"\n",
    "    completed.append(number)\n",
    "    stage_status[\"stages\"][str(number)] = record\n",
    "    _write_stage_status()\n",
    "    print(f\"PASS - {title}\")\n",
    "    return True\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36db9e59",
   "metadata": {},
   "source": [
    "## Stage 1 of 8 - Source policy and project integrity\n",
    "\n",
    "Checks all distributed Lean files for placeholders, custom theorem axioms, unsafe declarations, missing files, and source hashes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "535b21f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(1, 'Source policy and project integrity', static=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7ca995d6",
   "metadata": {},
   "source": [
    "## Stage 2 of 8 - Proposition: fixed-grid freezing\n",
    "\n",
    "Verifies the finite-grid no-go mechanism: sufficiently small residual updates can be rounded to zero at every step."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a89b3505",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(2, 'Proposition: fixed-grid freezing', targets=['QReplaceLean.FixedGridFreeze'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "04d7614e",
   "metadata": {},
   "source": [
    "## Stage 3 of 8 - Theorem: error-feedback conservation\n",
    "\n",
    "Verifies exact telescoping conservation and the terminal carry bound for increment error feedback."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24159b52",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(3, 'Theorem: error-feedback conservation', targets=['QReplaceLean.ErrorFeedback'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8749ef11",
   "metadata": {},
   "source": [
    "## Stage 4 of 8 - Proposition: common-lattice recovery and register range\n",
    "\n",
    "Verifies exact common-lattice recovery and sufficient signed-register range implications."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b7218aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(4, 'Proposition: common-lattice recovery and register range', targets=['QReplaceLean.CommonLattice'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66cce57b",
   "metadata": {},
   "source": [
    "## Stage 5 of 8 - Corollary: feasible/impossible decision rules\n",
    "\n",
    "Verifies the finite-radius interval and the order implications used by QReplace."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4dbc65b",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(5, 'Corollary: feasible/impossible decision rules', targets=['QReplaceLean.DecisionRule'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac9df1a0",
   "metadata": {},
   "source": [
    "## Stage 6 of 8 - Theorem: metadata-depth packing\n",
    "\n",
    "Verifies the finite counting law trading metadata bits, dictionary size, and schedule depth."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be9dcf73",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(6, 'Theorem: metadata-depth packing', targets=['QReplaceLean.MetadataPacking'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e4572b62",
   "metadata": {},
   "source": [
    "## Stage 7 of 8 - Theorem: fixed-teacher residual recursion\n",
    "\n",
    "Verifies the closed-form endpoint, maximal-schedule bound, teacher difference, and Voronoi optimality closing step."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "865e68f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(7, 'Theorem: fixed-teacher residual recursion', targets=['QReplaceLean.FixedTeacherCore'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58ffb227",
   "metadata": {},
   "source": [
    "## Stage 8 of 8 - Theorem: two-token attention modes\n",
    "\n",
    "Verifies exact mean preservation, disagreement contraction, and coordinate reconstruction for the two-token attention kernel."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f276301",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(8, 'Theorem: two-token attention modes', targets=['QReplaceLean.AttentionModes'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "293e81ca",
   "metadata": {},
   "source": [
    "## Integrated consistency build\n",
    "\n",
    "The claim-specific stages determine claim status. This final build checks that the complete distributed library and executable compile together."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5bb4769e",
   "metadata": {},
   "outputs": [],
   "source": [
    "started = time.time()\n",
    "proc = subprocess.run([\"lake\", \"build\", \"QReplaceLean\", \"qreplacelean\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "log = logs / \"integrated_consistency.log\"\n",
    "log.write_text(proc.stdout)\n",
    "print(proc.stdout[-8000:])\n",
    "print(f\"Elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "stage_status[\"integrated_consistency\"] = {\"status\": \"pass\" if proc.returncode == 0 else \"fail\", \"targets\": [\"QReplaceLean\", \"qreplacelean\"], \"log\": str(log.relative_to(project))}\n",
    "_write_stage_status()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8c29902",
   "metadata": {},
   "source": [
    "## Generate the claim-level verification manifest\n",
    "\n",
    "A claim is marked `kernel_checked` only when its module build and claim-specific `#print axioms` audit both pass."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b2ac18b",
   "metadata": {},
   "outputs": [],
   "source": [
    "lean_version = subprocess.check_output([\"lean\", \"--version\"], text=True).splitlines()[0]\n",
    "proc = subprocess.run([\"python3\", \"scripts/make_verification_results.py\", \"--stage-status\", \"verification_logs/stage_status.json\", \"--lean-version\", lean_version], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "(logs / \"verification_results.log\").write_text(proc.stdout)\n",
    "print(proc.stdout[-14000:])\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(\"Verification-manifest generation failed\")\n",
    "manifest = json.loads((project / \"verification_results.json\").read_text())\n",
    "checked = [c[\"claim_id\"] for c in manifest[\"claims\"] if c[\"status\"] == \"kernel_checked\"]\n",
    "unchecked = [c[\"claim_id\"] for c in manifest[\"claims\"] if c[\"status\"] != \"kernel_checked\"]\n",
    "print(\"Artifact status:\", manifest[\"artifact\"][\"status\"])\n",
    "print(\"Kernel-checked claims:\", len(checked), checked)\n",
    "print(\"Not kernel checked:\", len(unchecked), unchecked)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d9fcb7a5",
   "metadata": {},
   "source": [
    "## Export the verification evidence\n",
    "\n",
    "The downloaded ZIP is the archival reproducibility record. It contains the claim manifest, exact sources, stage logs, axiom audits, pinned toolchain, source hashes, theorem crosswalk, and faithfulness audit. Upload this ZIP with the manuscript artifacts or provide it for updating the paper's formal-verification statement."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a27bbea",
   "metadata": {},
   "outputs": [],
   "source": [
    "proc = subprocess.run([\"bash\", \"scripts/package_results.sh\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "print(proc.stdout)\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(\"No verification archive was generated. Inspect the per-stage logs above.\")\n",
    "result = proc.stdout.strip().splitlines()[-1]\n",
    "archive = project / result\n",
    "print(\"Verification result archive:\", archive)\n",
    "print(\"Size:\", archive.stat().st_size, \"bytes\")\n",
    "files.download(str(archive))"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "QReplaceLean_Verification_Colab_v1.2.0.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/README.md <==
# QReplaceLean

**QReplaceLean is the machine-checkable proof companion to the depth-precision resource theory and the QReplace recommender.**

The release concentrates on seven exact result groups that are central to the paper and directly useful to the recommender:

1. fixed-grid freezing;
2. error-feedback conservation and terminal carry bounds;
3. common-lattice exact recovery and sufficient signed-register ranges;
4. finite-radius feasible/impossible decision rules;
5. metadata-depth counting;
6. fixed-teacher residual-recursion algebra and the Voronoi optimality closing step;
7. exact mean/disagreement decomposition of a two-token attention kernel.

Every distributed Lean module belongs to one of these verification stages. The package does not include unfinished formalizations or use them to support manuscript claims.

## Colab runtime

Use **CPU / No accelerator**. Lean compilation does not benefit from a GPU or TPU.

- Fresh Colab runtime: typically **10-25 minutes**.
- Repeated run with cached dependencies: typically **4-10 minutes**.
- Local disk: allow approximately **4-8 GB**, mainly for Lean and Mathlib artifacts.

The staged notebook reports the current result, Lean module, elapsed time, completed stages, and remaining stages. It exports a ZIP containing the exact sources, per-stage build logs, claim-specific axiom audits, source hashes, theorem crosswalk, faithfulness audit, and machine-readable verification manifest.

## Verification status

All twelve mapped claims are kernel checked for theorem-source digest `cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521`. The bundled evidence archive contains the exact theorem sources, build logs, claim-specific axiom audits, integrated consistency log, theorem crosswalk, and an evidence-specific SHA-256 manifest.


## Pinned environment

- Lean: `leanprover/lean4:v4.30.0`
- Mathlib: `c5ea00351c28e24afc9f0f84379aa41082b1188f`
- Dependency lock: `lake-manifest.json`

## Local verification

```bash
bash scripts/verify.sh
```

For the staged terminal walkthrough:

```bash
bash scripts/verify_stepwise.sh
```

A successful or partially successful run produces `verification_results.json`. Package the evidence with:

```bash
bash scripts/package_results.sh
```

## Trust boundary

Kernel acceptance proves that an encoded conclusion follows from its encoded assumptions and imported foundations. It does not establish that a deployed quantizer follows the mathematical execution model, that checkpoint-derived constants hold over the deployment domain, or that a finite witness represents an entire input space. `docs/FAITHFULNESS_AUDIT.md` records the translation between manuscript statements and Lean declarations.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/RELEASE_STATUS.md <==
# QReplaceLean 1.2.1 release status

All twelve mapped claim-level statements across the seven result groups are kernel checked for the theorem-source digest `cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521`. The archived evidence records successful project-pinned Lean 4.30.0 builds, Mathlib commit `c5ea00351c28e24afc9f0f84379aa41082b1188f`, claim-specific axiom audits, and a successful integrated consistency build.

The theorem-source files in this release have the same digest as the verified source. The release also fixes verification-environment reporting and generates an evidence-specific SHA-256 manifest for future runs.

See `verified_evidence/EVIDENCE_VALIDATION_REPORT.md` and the bundled kernel-verification evidence ZIP.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/colab/QReplaceLean_Verification_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "69274924",
   "metadata": {},
   "source": [
    "# QReplaceLean: staged kernel verification\n",
    "\n",
    "This notebook verifies the software supplement one result group at a time. Each stage reports the manuscript result, Lean module, elapsed time, completed stages, and remaining stages.\n",
    "\n",
    "**Colab runtime:** choose **CPU / No accelerator**. Lean does not use a GPU or TPU.\n",
    "\n",
    "**Typical fresh runtime:** 10-25 minutes, dominated by the first Mathlib download and cache setup. With cached dependencies, a rerun is often 4-10 minutes.\n",
    "\n",
    "The release contains seven independent theorem groups. The final ZIP records exactly which claims were accepted by the Lean kernel and includes claim-specific axiom audits, source hashes, and build logs."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63c1e36b",
   "metadata": {},
   "outputs": [],
   "source": [
    "from google.colab import files\n",
    "from pathlib import Path\n",
    "import zipfile, shutil, os, subprocess, json, time\n",
    "\n",
    "print(\"Upload QReplaceLean_v1.2.0_Source.zip\")\n",
    "uploaded = files.upload()\n",
    "archives = [Path(name) for name in uploaded if name.endswith(\".zip\")]\n",
    "if len(archives) != 1:\n",
    "    raise RuntimeError(f\"Upload exactly one QReplaceLean source ZIP; received {archives}\")\n",
    "work = Path(\"/content/qreplacelean\")\n",
    "shutil.rmtree(work, ignore_errors=True)\n",
    "work.mkdir()\n",
    "with zipfile.ZipFile(archives[0]) as zf:\n",
    "    zf.extractall(work)\n",
    "projects = [p.parent for p in work.rglob(\"lakefile.toml\") if (p.parent / \"QReplaceLean\").is_dir()]\n",
    "if len(projects) != 1:\n",
    "    raise RuntimeError(f\"Expected one QReplaceLean project; found {projects}\")\n",
    "project = projects[0]\n",
    "print(\"Project:\", project)\n",
    "print(\"Release:\", (project / \"lakefile.toml\").read_text().splitlines()[1])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "164827d9",
   "metadata": {},
   "source": [
    "## Environment setup\n",
    "\n",
    "The next two cells install the pinned Lean toolchain, validate the dependency lock, retrieve the exact Mathlib revision, and download Mathlib's precompiled cache. This is setup work rather than a theorem stage."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6b8d5d43",
   "metadata": {},
   "outputs": [],
   "source": [
    "subprocess.run(\"curl -sSf https://raw.githubusercontent.com/leanprover/elan/master/elan-init.sh | sh -s -- -y\", shell=True, check=True)\n",
    "os.environ[\"PATH\"] = str(Path.home() / \".elan/bin\") + os.pathsep + os.environ[\"PATH\"]\n",
    "print(subprocess.check_output([\"elan\", \"--version\"], text=True).strip())\n",
    "print(\"Pinned toolchain:\", (project / \"lean-toolchain\").read_text().strip())\n",
    "print(\"Mathlib lock present:\", (project / \"lake-manifest.json\").is_file())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5884a4dc",
   "metadata": {},
   "outputs": [],
   "source": [
    "started = time.time()\n",
    "proc = subprocess.run([\"python3\", \"scripts/bootstrap_dependencies.py\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "print(proc.stdout[-12000:])\n",
    "print(f\"Dependency setup elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(f\"Dependency setup failed. Full log: {project/'verification_logs/dependency_bootstrap.log'}\")\n",
    "print(\"PASS - pinned Lean/Mathlib environment is ready\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "425ce1d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "TOTAL_STAGES = 8\n",
    "completed = []\n",
    "failed = []\n",
    "logs = project / \"verification_logs\"\n",
    "logs.mkdir(exist_ok=True)\n",
    "\n",
    "STAGE_DECLARATIONS = {\n",
    "    2: [\"QReplaceLean.fixedGridFreeze\", \"QReplaceLean.fixedGridFreeze_terminal\"],\n",
    "    3: [\"QReplaceLean.errorFeedback_conservation\", \"QReplaceLean.errorFeedback_endpoint_error_identity\", \"QReplaceLean.errorFeedback_terminal_bound\"],\n",
    "    4: [\"QReplaceLean.integerCarry_eq_zero\", \"QReplaceLean.commonLattice_exact_recovery\", \"QReplaceLean.signedRange_of_magnitude_bound\", \"QReplaceLean.signedBitWidth_sufficient\"],\n",
    "    5: [\"QReplaceLean.certifiedFeasible\", \"QReplaceLean.certifiedImpossible\", \"QReplaceLean.finiteRadius_interval\", \"QReplaceLean.feasible_impossible_disjoint\"],\n",
    "    6: [\"QReplaceLean.replacementCode_card\", \"QReplaceLean.metadataDepth_packing\"],\n",
    "    7: [\"QReplaceLean.residualRun_all_constant\", \"QReplaceLean.residualRun_le_all_constant\", \"QReplaceLean.fixedTeacher_difference\", \"QReplaceLean.maximalEndpoint_optimal_of_voronoi\"],\n",
    "    8: [\"QReplaceLean.TokenPair.mean_symmetricMix\", \"QReplaceLean.TokenPair.disagreement_symmetricMix\", \"QReplaceLean.TokenPair.reconstruct_top\", \"QReplaceLean.TokenPair.reconstruct_bottom\"],\n",
    "}\n",
    "\n",
    "stage_status = {\"stages\": {}}\n",
    "\n",
    "def _write_stage_status():\n",
    "    (logs / \"stage_status.json\").write_text(json.dumps(stage_status, indent=2) + \"\\n\")\n",
    "\n",
    "def run_stage(number, title, targets=None, static=False):\n",
    "    print(\"=\" * 88)\n",
    "    print(f\"STAGE {number}/{TOTAL_STAGES}: {title}\")\n",
    "    print(f\"Passed: {len(completed)} | Failed: {len(failed)} | Remaining after this stage: {TOTAL_STAGES-number}\")\n",
    "    started = time.time()\n",
    "    record = {\"title\": title, \"targets\": targets or [], \"status\": \"fail\", \"build_log\": None, \"axiom_log\": None, \"message\": \"Stage did not complete.\"}\n",
    "    cmd = [\"python3\", \"scripts/static_audit.py\"] if static else [\"lake\", \"build\", *(targets or [])]\n",
    "    if targets:\n",
    "        print(\"Lean target(s):\", \", \".join(targets))\n",
    "    proc = subprocess.run(cmd, cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "    build_log = logs / f\"stage_{number:02d}.log\"\n",
    "    build_log.write_text(proc.stdout)\n",
    "    record[\"build_log\"] = str(build_log.relative_to(project))\n",
    "    print(proc.stdout[-6000:])\n",
    "    print(f\"Build elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "    if proc.returncode != 0:\n",
    "        record[\"message\"] = f\"Build failed with exit code {proc.returncode}.\"\n",
    "        failed.append(number)\n",
    "        stage_status[\"stages\"][str(number)] = record\n",
    "        _write_stage_status()\n",
    "        print(\"FAIL - this claim group will remain not_kernel_checked. The notebook will continue.\")\n",
    "        return False\n",
    "    if not static:\n",
    "        declarations = STAGE_DECLARATIONS[number]\n",
    "        audit_source = \"\\n\".join([*(f\"import {target}\" for target in targets), \"\", *(f\"#print axioms {decl}\" for decl in declarations), \"\"])\n",
    "        audit_file = logs / f\"stage_{number:02d}_axioms.lean\"\n",
    "        audit_file.write_text(audit_source)\n",
    "        audit_proc = subprocess.run([\"lake\", \"env\", \"lean\", str(audit_file)], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "        axiom_log = logs / f\"stage_{number:02d}_axioms.log\"\n",
    "        axiom_log.write_text(audit_proc.stdout)\n",
    "        record[\"axiom_log\"] = str(axiom_log.relative_to(project))\n",
    "        print(\"Axiom audit output:\")\n",
    "        print(audit_proc.stdout[-6000:])\n",
    "        if audit_proc.returncode != 0:\n",
    "            record[\"message\"] = f\"Module built, but #print axioms failed with exit code {audit_proc.returncode}.\"\n",
    "            failed.append(number)\n",
    "            stage_status[\"stages\"][str(number)] = record\n",
    "            _write_stage_status()\n",
    "            print(\"FAIL - this claim group will remain not_kernel_checked. The notebook will continue.\")\n",
    "            return False\n",
    "    record[\"status\"] = \"pass\"\n",
    "    record[\"message\"] = \"Module build and claim-specific axiom audit passed.\" if not static else \"Static source-policy audit passed.\"\n",
    "    completed.append(number)\n",
    "    stage_status[\"stages\"][str(number)] = record\n",
    "    _write_stage_status()\n",
    "    print(f\"PASS - {title}\")\n",
    "    return True\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "36db9e59",
   "metadata": {},
   "source": [
    "## Stage 1 of 8 - Source policy and project integrity\n",
    "\n",
    "Checks all distributed Lean files for placeholders, custom theorem axioms, unsafe declarations, missing files, and source hashes."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "535b21f9",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(1, 'Source policy and project integrity', static=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7ca995d6",
   "metadata": {},
   "source": [
    "## Stage 2 of 8 - Proposition: fixed-grid freezing\n",
    "\n",
    "Verifies the finite-grid no-go mechanism: sufficiently small residual updates can be rounded to zero at every step."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a89b3505",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(2, 'Proposition: fixed-grid freezing', targets=['QReplaceLean.FixedGridFreeze'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "04d7614e",
   "metadata": {},
   "source": [
    "## Stage 3 of 8 - Theorem: error-feedback conservation\n",
    "\n",
    "Verifies exact telescoping conservation and the terminal carry bound for increment error feedback."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "24159b52",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(3, 'Theorem: error-feedback conservation', targets=['QReplaceLean.ErrorFeedback'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8749ef11",
   "metadata": {},
   "source": [
    "## Stage 4 of 8 - Proposition: common-lattice recovery and register range\n",
    "\n",
    "Verifies exact common-lattice recovery and sufficient signed-register range implications."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b7218aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(4, 'Proposition: common-lattice recovery and register range', targets=['QReplaceLean.CommonLattice'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "66cce57b",
   "metadata": {},
   "source": [
    "## Stage 5 of 8 - Corollary: feasible/impossible decision rules\n",
    "\n",
    "Verifies the finite-radius interval and the order implications used by QReplace."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4dbc65b",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(5, 'Corollary: feasible/impossible decision rules', targets=['QReplaceLean.DecisionRule'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac9df1a0",
   "metadata": {},
   "source": [
    "## Stage 6 of 8 - Theorem: metadata-depth packing\n",
    "\n",
    "Verifies the finite counting law trading metadata bits, dictionary size, and schedule depth."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "be9dcf73",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(6, 'Theorem: metadata-depth packing', targets=['QReplaceLean.MetadataPacking'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e4572b62",
   "metadata": {},
   "source": [
    "## Stage 7 of 8 - Theorem: fixed-teacher residual recursion\n",
    "\n",
    "Verifies the closed-form endpoint, maximal-schedule bound, teacher difference, and Voronoi optimality closing step."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "865e68f8",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(7, 'Theorem: fixed-teacher residual recursion', targets=['QReplaceLean.FixedTeacherCore'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "58ffb227",
   "metadata": {},
   "source": [
    "## Stage 8 of 8 - Theorem: two-token attention modes\n",
    "\n",
    "Verifies exact mean preservation, disagreement contraction, and coordinate reconstruction for the two-token attention kernel."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f276301",
   "metadata": {},
   "outputs": [],
   "source": [
    "run_stage(8, 'Theorem: two-token attention modes', targets=['QReplaceLean.AttentionModes'])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "293e81ca",
   "metadata": {},
   "source": [
    "## Integrated consistency build\n",
    "\n",
    "The claim-specific stages determine claim status. This final build checks that the complete distributed library and executable compile together."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5bb4769e",
   "metadata": {},
   "outputs": [],
   "source": [
    "started = time.time()\n",
    "proc = subprocess.run([\"lake\", \"build\", \"QReplaceLean\", \"qreplacelean\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "log = logs / \"integrated_consistency.log\"\n",
    "log.write_text(proc.stdout)\n",
    "print(proc.stdout[-8000:])\n",
    "print(f\"Elapsed: {(time.time()-started)/60:.2f} minutes\")\n",
    "stage_status[\"integrated_consistency\"] = {\"status\": \"pass\" if proc.returncode == 0 else \"fail\", \"targets\": [\"QReplaceLean\", \"qreplacelean\"], \"log\": str(log.relative_to(project))}\n",
    "_write_stage_status()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c8c29902",
   "metadata": {},
   "source": [
    "## Generate the claim-level verification manifest\n",
    "\n",
    "A claim is marked `kernel_checked` only when its module build and claim-specific `#print axioms` audit both pass."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b2ac18b",
   "metadata": {},
   "outputs": [],
   "source": [
    "lean_version = subprocess.check_output([\"lean\", \"--version\"], text=True).splitlines()[0]\n",
    "proc = subprocess.run([\"python3\", \"scripts/make_verification_results.py\", \"--stage-status\", \"verification_logs/stage_status.json\", \"--lean-version\", lean_version], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "(logs / \"verification_results.log\").write_text(proc.stdout)\n",
    "print(proc.stdout[-14000:])\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(\"Verification-manifest generation failed\")\n",
    "manifest = json.loads((project / \"verification_results.json\").read_text())\n",
    "checked = [c[\"claim_id\"] for c in manifest[\"claims\"] if c[\"status\"] == \"kernel_checked\"]\n",
    "unchecked = [c[\"claim_id\"] for c in manifest[\"claims\"] if c[\"status\"] != \"kernel_checked\"]\n",
    "print(\"Artifact status:\", manifest[\"artifact\"][\"status\"])\n",
    "print(\"Kernel-checked claims:\", len(checked), checked)\n",
    "print(\"Not kernel checked:\", len(unchecked), unchecked)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d9fcb7a5",
   "metadata": {},
   "source": [
    "## Export the verification evidence\n",
    "\n",
    "The downloaded ZIP is the archival reproducibility record. It contains the claim manifest, exact sources, stage logs, axiom audits, pinned toolchain, source hashes, theorem crosswalk, and faithfulness audit. Upload this ZIP with the manuscript artifacts or provide it for updating the paper's formal-verification statement."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5a27bbea",
   "metadata": {},
   "outputs": [],
   "source": [
    "proc = subprocess.run([\"bash\", \"scripts/package_results.sh\"], cwd=project, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)\n",
    "print(proc.stdout)\n",
    "if proc.returncode != 0:\n",
    "    raise RuntimeError(\"No verification archive was generated. Inspect the per-stage logs above.\")\n",
    "result = proc.stdout.strip().splitlines()[-1]\n",
    "archive = project / result\n",
    "print(\"Verification result archive:\", archive)\n",
    "print(\"Size:\", archive.stat().st_size, \"bytes\")\n",
    "files.download(str(archive))"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "QReplaceLean_Verification_Colab_v1.2.0.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/docs/FAITHFULNESS_AUDIT.md <==
# Faithfulness audit

Formal verification is useful only when the encoded statement matches the mathematical result being cited. This audit records the deliberate factoring and scope boundaries of QReplaceLean.

## Exact algebraic translations

- **Error-feedback conservation:** formalized over an arbitrary additive commutative group; the paper's scalar and vector instances are direct specializations.
- **Decision rules:** the Lean declarations verify the final order implications used by QReplace. They do not generate structural-floor or implementation-radius bounds.
- **Metadata-depth counting:** the finite injective encoding count is formalized exactly.
- **Attention modes:** the symmetric two-token scalar channel is reduced exactly into mean and disagreement coordinates.

## Deliberately factored statements

- **Fixed-grid freezing:** Lean assumes the half-cell quantizer property and small-step condition. The manuscript's `D > 2/Delta` statement is the corresponding real-arithmetic specialization.
- **Common-lattice recovery:** Lean works in integer codes. Multiplication by the physical lattice spacing is external and definitionally faithful.
- **Fixed teacher:** Lean verifies the recursion, closed form, endpoint difference, schedule upper bound, and Voronoi closing lemma. The analytic inequality establishing the depth-specific Voronoi premise is proved conventionally in the manuscript.
- **Attention:** Lean verifies the exact mode algebra. It does not encode LayerNorm, multihead coupling, or a complete Transformer block.
- **Packing:** connecting an approximation family to an injective code remains a theorem-specific premise outside the finite cardinality argument.

## Scientific premises outside Lean

Kernel checking does not verify hardware overflow semantics, checkpoint fidelity, common-tube validity, route-event hypotheses, or the representativeness of a finite witness set. These remain explicit inputs to QReplace and to the manuscript's scientific claims.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/docs/MANUSCRIPT_STATEMENT.md <==
# Manuscript statement

> The software supplement includes a Lean 4 formalization of twelve mapped claim-level statements across seven exact result groups. An archived project-pinned build using Lean 4 v4.30.0 and Mathlib commit `c5ea00351c28e24afc9f0f84379aa41082b1188f` marks all twelve claims `kernel_checked`, with a successful integrated build and claim-specific `#print axioms` audits. The audited declarations use only standard imported Lean/Mathlib axioms (`propext`, `Quot.sound`, and, where needed, `Classical.choice`) and contain no `sorry`, `admit`, custom theorem axioms, or `unsafe` declarations. The formalization verifies the encoded implications under their stated assumptions; the continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS results are not claimed to be Lean verified.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/docs/STATUS_POLICY.md <==
# Verification status policy

QReplaceLean reports status at the **claim level**.

- `kernel_checked`: the claim's Lean module built successfully in the pinned environment and its claim-specific `#print axioms` audit completed successfully.
- `not_kernel_checked`: the claim's stage failed, was not run, or its axiom audit did not complete.

The artifact-level summary is one of:

- `source_audited_not_kernel_checked`: no claim has yet been kernel checked;
- `partially_kernel_checked`: at least one, but not all, claims are kernel checked;
- `kernel_checked_all`: every listed claim is kernel checked.

The exported evidence ZIP records every stage, build log, axiom audit, source digest, and claim status.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/docs/THEOREM_CROSSWALK.md <==
# Theorem crosswalk

| Claim ID | Lean declaration(s) | Manuscript result | Formalized scope |
|---|---|---|---|
| `fixed_grid_freeze` | `QReplaceLean.fixedGridFreeze` | fixed activation-grid no-go proposition | quantizer maps the open half-cell to zero |
| `error_feedback_conservation` | `QReplaceLean.errorFeedback_conservation` | error-feedback conservation theorem | exact additive telescoping identity |
| `error_feedback_terminal_bound` | `QReplaceLean.errorFeedback_terminal_bound` | terminal carry contribution | scalar real specialization |
| `common_lattice_exact_recovery` | `QReplaceLean.commonLattice_exact_recovery` | bit-exact common-lattice recovery | integer-code conservation with subunit carry |
| `signed_bit_width_sufficient` | `QReplaceLean.signedBitWidth_sufficient` | sufficient signed-register width | sufficient range, not minimality |
| `finite_radius_interval` | `QReplaceLean.finiteRadius_interval` | implementation-radius transfer | scalar nonnegative radius |
| `three_way_decision` | `QReplaceLean.certifiedFeasible`, `QReplaceLean.certifiedImpossible` | feasible/impossible interface | logical closing implications used by QReplace |
| `metadata_depth_packing` | `QReplaceLean.metadataDepth_packing` | metadata-schedule capacity law | finite injective encoding count |
| `fixed_teacher_endpoint` | `QReplaceLean.residualRun_all_constant`, `QReplaceLean.fixedTeacher_difference` | fixed-teacher theorem | exact scalar recurrence algebra |
| `fixed_teacher_schedule_bound` | `QReplaceLean.residualRun_le_all_constant` | maximal endpoint property | symbols bounded above by the maximal atom |
| `fixed_teacher_voronoi` | `QReplaceLean.maximalEndpoint_optimal_of_voronoi` | global-optimality closing step | assumes the manuscript's depth-specific Voronoi premise |
| `two_token_attention_modes` | `QReplaceLean.TokenPair.mean_symmetricMix`, `QReplaceLean.TokenPair.disagreement_symmetricMix` | exact two-token attention reduction | symmetric row-stochastic scalar channel |


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/lake-manifest.json <==
{
  "version": "1.2.1",
  "packagesDir": ".lake/packages",
  "packages": [
    {
      "url": "https://github.com/leanprover-community/mathlib4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
      "name": "mathlib",
      "manifestFile": "lake-manifest.json",
      "inputRev": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
      "inherited": false,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/plausible",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a456461b368b71d2accd95234832cd9c174b5437",
      "name": "plausible",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/LeanSearchClient",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
      "name": "LeanSearchClient",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/import-graph",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "515cf9d0c00ece5e661f6de4326a53dedc1e8ea1",
      "name": "importGraph",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/ProofWidgets4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a84b3e2475d5c5ab979567b1ad8aea21b764bcf8",
      "name": "proofwidgets",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v0.0.99",
      "inherited": true,
      "configFile": "lakefile.lean"
    },
    {
      "url": "https://github.com/leanprover-community/aesop",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "558915ae105bfd8074e22d597613d1961822adc2",
      "name": "aesop",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.30.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/quote4",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "a6e6c34c4ef182f83b219a3a5a385f51f44bdc4c",
      "name": "Qq",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.30.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover-community/batteries",
      "type": "git",
      "subDir": null,
      "scope": "leanprover-community",
      "rev": "32dc18cde3684679f3c003de608743b57498c56f",
      "name": "batteries",
      "manifestFile": "lake-manifest.json",
      "inputRev": "main",
      "inherited": true,
      "configFile": "lakefile.toml"
    },
    {
      "url": "https://github.com/leanprover/lean4-cli",
      "type": "git",
      "subDir": null,
      "scope": "leanprover",
      "rev": "6b907cf12b2e445ccb7c24bc208ef04a1f39e84c",
      "name": "Cli",
      "manifestFile": "lake-manifest.json",
      "inputRev": "v4.30.0",
      "inherited": true,
      "configFile": "lakefile.toml"
    }
  ],
  "name": "QReplaceLean",
  "lakeDir": ".lake",
  "fixedToolchain": false
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/lakefile.toml <==
name = "QReplaceLean"
version = "1.2.1"
defaultTargets = ["QReplaceLean", "qreplacelean"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "c5ea00351c28e24afc9f0f84379aa41082b1188f"

[[lean_lib]]
name = "QReplaceLean"

[[lean_exe]]
name = "qreplacelean"
root = "Main"


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/lean-toolchain <==
leanprover/lean4:v4.30.0


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/bootstrap_dependencies.py <==
#!/usr/bin/env python3
"""Prepare the pinned Lean/Mathlib environment with validation and retries."""
from __future__ import annotations
import argparse, json, os, shutil, subprocess, sys, time
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
EXPECTED_MATHLIB_REV = "c5ea00351c28e24afc9f0f84379aa41082b1188f"
EXPECTED_MATHLIB_CONFIG = "lakefile.lean"


def run(cmd: list[str], log, env=None) -> subprocess.CompletedProcess[str]:
    proc = subprocess.run(cmd, cwd=ROOT, text=True, stdout=subprocess.PIPE,
                          stderr=subprocess.STDOUT, env=env)
    log.write("$ " + " ".join(cmd) + "\n")
    log.write(proc.stdout)
    log.write("\n")
    log.flush()
    return proc


def validate_manifest() -> None:
    path = ROOT / "lake-manifest.json"
    data = json.loads(path.read_text())
    entries = [p for p in data.get("packages", []) if p.get("name") == "mathlib"]
    if len(entries) != 1:
        raise RuntimeError(f"Expected one mathlib lock entry, found {len(entries)}")
    entry = entries[0]
    if entry.get("rev") != EXPECTED_MATHLIB_REV:
        raise RuntimeError(f"Unexpected Mathlib revision: {entry.get('rev')}")
    if entry.get("configFile") != EXPECTED_MATHLIB_CONFIG:
        raise RuntimeError(
            "Invalid Mathlib config in lake-manifest.json: "
            f"{entry.get('configFile')!r}; expected {EXPECTED_MATHLIB_CONFIG!r}."
        )


def clean_incomplete_checkout() -> bool:
    mathlib = ROOT / ".lake" / "packages" / "mathlib"
    if mathlib.exists() and not (mathlib / EXPECTED_MATHLIB_CONFIG).is_file():
        print("Removing an incomplete Mathlib checkout:", mathlib)
        shutil.rmtree(mathlib, ignore_errors=True)
        return True
    return False


def main() -> int:
    ap = argparse.ArgumentParser()
    ap.add_argument("--skip-cache", action="store_true",
                    help="Do not download Mathlib's precompiled cache.")
    ap.add_argument("--attempts", type=int, default=3)
    args = ap.parse_args()

    validate_manifest()
    logs = ROOT / "verification_logs"
    logs.mkdir(exist_ok=True)
    log_path = logs / "dependency_bootstrap.log"
    env = os.environ.copy()
    env["MATHLIB_NO_CACHE_ON_UPDATE"] = "1"

    with log_path.open("w") as log:
        print("Pinned Mathlib revision:", EXPECTED_MATHLIB_REV)
        print("Expected Mathlib project file:", EXPECTED_MATHLIB_CONFIG)
        success = False
        for attempt in range(1, args.attempts + 1):
            print(f"Dependency preparation attempt {attempt}/{args.attempts}")
            clean_incomplete_checkout()
            proc = run(["lake", "update"], log, env=env)
            mathlib = ROOT / ".lake" / "packages" / "mathlib"
            config_ok = (mathlib / EXPECTED_MATHLIB_CONFIG).is_file()
            if proc.returncode == 0 and config_ok:
                success = True
                break
            print("Dependency update did not complete; cleaning package cache before retry.")
            shutil.rmtree(ROOT / ".lake" / "packages", ignore_errors=True)
            time.sleep(min(5 * attempt, 15))
        if not success:
            raise RuntimeError(
                f"Unable to prepare Mathlib after {args.attempts} attempts. "
                f"See {log_path}."
            )

        # Verify the exact checked-out revision.
        rev = run(["git", "-C", str(ROOT / ".lake" / "packages" / "mathlib"),
                   "rev-parse", "HEAD"], log)
        actual = rev.stdout.strip().splitlines()[-1] if rev.returncode == 0 else ""
        if actual != EXPECTED_MATHLIB_REV:
            raise RuntimeError(f"Mathlib revision mismatch: {actual} != {EXPECTED_MATHLIB_REV}")
        print("Mathlib checkout validated.")

        if not args.skip_cache:
            cache_ok = False
            for attempt in range(1, 3):
                print(f"Mathlib cache retrieval attempt {attempt}/2")
                proc = run(["lake", "exe", "cache", "get"], log)
                if proc.returncode == 0:
                    cache_ok = True
                    break
                time.sleep(5 * attempt)
            if not cache_ok:
                raise RuntimeError(
                    "Mathlib cache retrieval failed twice. Restart the Colab runtime and rerun, "
                    f"or inspect {log_path}."
                )
            print("Mathlib precompiled cache is ready.")

    print("Dependency bootstrap complete. Log:", log_path)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/make_verification_results.py <==
#!/usr/bin/env python3
from __future__ import annotations

import argparse
import hashlib
import json
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]

# claim_id, Lean declaration(s), paper result, verification stage
CLAIMS = [
    ('fixed_grid_freeze', 'QReplaceLean.fixedGridFreeze', 'fixed-grid freezing', 2),
    ('error_feedback_conservation', 'QReplaceLean.errorFeedback_conservation', 'error-feedback conservation', 3),
    ('error_feedback_terminal_bound', 'QReplaceLean.errorFeedback_terminal_bound', 'terminal carry bound', 3),
    ('common_lattice_exact_recovery', 'QReplaceLean.commonLattice_exact_recovery', 'common-lattice exact recovery', 4),
    ('signed_bit_width_sufficient', 'QReplaceLean.signedBitWidth_sufficient', 'sufficient signed-register range', 4),
    ('finite_radius_interval', 'QReplaceLean.finiteRadius_interval', 'finite-radius structural interval', 5),
    ('three_way_decision', 'QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible', 'feasible/impossible decision rules', 5),
    ('metadata_depth_packing', 'QReplaceLean.metadataDepth_packing', 'metadata-depth counting converse', 6),
    ('fixed_teacher_endpoint', 'QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference', 'fixed-teacher endpoint algebra', 7),
    ('fixed_teacher_schedule_bound', 'QReplaceLean.residualRun_le_all_constant', 'fixed-teacher maximal endpoint property', 7),
    ('fixed_teacher_voronoi', 'QReplaceLean.maximalEndpoint_optimal_of_voronoi', 'fixed-teacher Voronoi closing step', 7),
    ('two_token_attention_modes', 'QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix', 'two-token attention modes', 8),
]


def digest(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def stage_record(stage_data: dict, number: int) -> dict:
    return stage_data.get('stages', {}).get(str(number), {
        'status': 'not_run',
        'title': f'Stage {number}',
        'build_log': None,
        'axiom_log': None,
        'message': 'Stage was not run.',
    })


parser = argparse.ArgumentParser()
parser.add_argument('--stage-status', default='verification_logs/stage_status.json')
parser.add_argument('--lean-version', default='not executed')
args = parser.parse_args()

stage_path = ROOT / args.stage_status
stage_data = json.loads(stage_path.read_text()) if stage_path.exists() else {'stages': {}}
files = sorted((ROOT / 'QReplaceLean').glob('*.lean')) + [ROOT / 'QReplaceLean.lean', ROOT / 'Main.lean']
source_digest = hashlib.sha256(''.join(digest(path) for path in files).encode()).hexdigest()

claims = []
for claim_id, declaration, paper_result, stage_number in CLAIMS:
    stage = stage_record(stage_data, stage_number)
    passed = stage.get('status') == 'pass'
    claims.append({
        'claim_id': claim_id,
        'status': 'kernel_checked' if passed else 'not_kernel_checked',
        'lean_declaration': declaration,
        'paper_result': paper_result,
        'group': 'core',
        'verification_stage': stage_number,
        'scope': 'encoded implication under the assumptions of the Lean declaration',
        'build_log': stage.get('build_log'),
        'axiom_log': stage.get('axiom_log'),
        'verification_message': stage.get('message'),
    })

checked = [claim for claim in claims if claim['status'] == 'kernel_checked']
if len(checked) == len(claims):
    artifact_status = 'kernel_checked_all'
elif checked:
    artifact_status = 'partially_kernel_checked'
else:
    artifact_status = 'source_audited_not_kernel_checked'

result = {
    'artifact': {
        'name': 'QReplaceLean',
        'version': '1.2.1',
        'generated_at': datetime.now(timezone.utc).isoformat(),
        'lean_toolchain': (ROOT / 'lean-toolchain').read_text().strip(),
        'lean_version_output_project': args.lean_version,
        'lean_version_command': 'lake env lean --version',
        'mathlib_commit': 'c5ea00351c28e24afc9f0f84379aa41082b1188f',
        'source_digest': source_digest,
        'status': artifact_status,
        'kernel_checked_claim_count': len(checked),
        'total_claim_count': len(claims),
        'stage_status_file': str(stage_path.relative_to(ROOT)) if stage_path.exists() else None,
    },
    'claims': claims,
    'stages': stage_data.get('stages', {}),
    'trust_boundary': [
        'Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.',
        'Each claim is marked kernel_checked only when its own module build and #print axioms audit passed.',
        'A failed or unrun stage remains explicitly not_kernel_checked.',
        'The continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest.',
    ],
}

(ROOT / 'verification_results.json').write_text(json.dumps(result, indent=2) + '\n')
print(json.dumps(result, indent=2))


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/package_results.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"
python3 - <<'PY2'
import json
from pathlib import Path
p=Path('verification_results.json')
if not p.exists(): raise SystemExit('verification_results.json is missing; run the staged verifier first')
data=json.loads(p.read_text())
checked=[c for c in data.get('claims',[]) if c.get('status')=='kernel_checked']
if not checked: raise SystemExit('refusing to package: no claim has been kernel checked')
print(f'Packaging {len(checked)} kernel-checked claim(s).')
PY2
STAMP="$(date -u +%Y%m%dT%H%M%SZ)"
STAGE="$(mktemp -d)"
NAME="QReplaceLean_Kernel_Verification_Evidence_${STAMP}"
OUT="qreplacelean_verification_results_${STAMP}.zip"
mkdir -p "$STAGE/$NAME"
cp -r verification_results.json verification_results.schema.json static_audit_results.json verification_logs docs lean-toolchain lakefile.toml lake-manifest.json QReplaceLean QReplaceLean.lean Main.lean README.md RELEASE_STATUS.md CITATION.cff LICENSE "$STAGE/$NAME/"
if [[ -f MANIFEST.sha256 ]]; then cp MANIFEST.sha256 "$STAGE/$NAME/SOURCE_RELEASE_MANIFEST.sha256"; fi
python3 - "$STAGE/$NAME" <<'PY2'
import hashlib, sys
from pathlib import Path
root=Path(sys.argv[1])
lines=[]
for p in sorted(root.rglob('*')):
    if p.is_file() and p.name!='EVIDENCE_MANIFEST.sha256':
        lines.append(f"{hashlib.sha256(p.read_bytes()).hexdigest()}  {p.relative_to(root).as_posix()}")
(root/'EVIDENCE_MANIFEST.sha256').write_text('\n'.join(lines)+'\n')
PY2
(cd "$STAGE" && zip -qr "$ROOT/$OUT" "$NAME")
rm -rf "$STAGE"
printf '%s\n' "$OUT"


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/static_audit.py <==
#!/usr/bin/env python3
from __future__ import annotations
import hashlib, json, re, sys
from pathlib import Path
ROOT=Path(__file__).resolve().parents[1]
LEAN_FILES=sorted((ROOT/'QReplaceLean').glob('*.lean'))+[ROOT/'QReplaceLean.lean',ROOT/'Main.lean']
FORBIDDEN={
 'sorry':re.compile(r'\bsorry\b'), 'admit':re.compile(r'\badmit\b'),
 'custom_axiom':re.compile(r'^\s*axiom\s+',re.M), 'unsafe':re.compile(r'^\s*unsafe\s+',re.M),
}
def strip_comments(t):
 t=re.sub(r'/-.*?-/','',t,flags=re.S); return re.sub(r'--.*','',t)
def h(p): return hashlib.sha256(p.read_bytes()).hexdigest()
fail=[]; files=[]
for p in LEAN_FILES:
 if not p.exists(): fail.append(f'missing source: {p.relative_to(ROOT)}'); continue
 clean=strip_comments(p.read_text())
 for name,rx in FORBIDDEN.items():
  n=len(rx.findall(clean))
  if n: fail.append(f'{p.relative_to(ROOT)}: {n} occurrence(s) of {name}')
 files.append({'path':str(p.relative_to(ROOT)),'sha256':h(p),'bytes':p.stat().st_size})
try:
 manifest=json.loads((ROOT/'lake-manifest.json').read_text())
 mathlib=[x for x in manifest.get('packages',[]) if x.get('name')=='mathlib']
 if len(mathlib)!=1:
  fail.append(f'expected one mathlib lock entry, found {len(mathlib)}')
 else:
  m=mathlib[0]
  if m.get('rev')!='c5ea00351c28e24afc9f0f84379aa41082b1188f': fail.append('unexpected mathlib revision')
  if m.get('configFile')!='lakefile.lean': fail.append('mathlib configFile must be lakefile.lean')
except Exception as exc:
 fail.append(f'cannot validate lake-manifest.json: {exc}')
result={'status':'pass' if not fail else 'fail','lean_file_count':len(files),'files':files,'forbidden_source_constructs':fail,'dependency_lock':{'mathlib_revision':'c5ea00351c28e24afc9f0f84379aa41082b1188f','mathlib_config':'lakefile.lean'},'note':'Static source audit only; kernel status requires the pinned build.'}
(ROOT/'static_audit_results.json').write_text(json.dumps(result,indent=2)+'\n')
print(json.dumps(result,indent=2)); sys.exit(0 if not fail else 1)


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/verify.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"
python3 scripts/verify_stepwise.py
bash scripts/package_results.sh


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/verify_stepwise.py <==
#!/usr/bin/env python3
from __future__ import annotations

import json
import subprocess
import time
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
LOGS = ROOT / 'verification_logs'
LOGS.mkdir(exist_ok=True)

STAGES = [
    (1, 'Source policy and project integrity', [], True, []),
    (2, 'Proposition: fixed-grid freezing', ['QReplaceLean.FixedGridFreeze'], False,
     ['QReplaceLean.fixedGridFreeze', 'QReplaceLean.fixedGridFreeze_terminal']),
    (3, 'Theorem: error-feedback conservation', ['QReplaceLean.ErrorFeedback'], False,
     ['QReplaceLean.errorFeedback_conservation', 'QReplaceLean.errorFeedback_endpoint_error_identity', 'QReplaceLean.errorFeedback_terminal_bound']),
    (4, 'Proposition: common-lattice recovery and register range', ['QReplaceLean.CommonLattice'], False,
     ['QReplaceLean.integerCarry_eq_zero', 'QReplaceLean.commonLattice_exact_recovery', 'QReplaceLean.signedRange_of_magnitude_bound', 'QReplaceLean.signedBitWidth_sufficient']),
    (5, 'Corollary: feasible/impossible decision rules', ['QReplaceLean.DecisionRule'], False,
     ['QReplaceLean.certifiedFeasible', 'QReplaceLean.certifiedImpossible', 'QReplaceLean.finiteRadius_interval', 'QReplaceLean.feasible_impossible_disjoint']),
    (6, 'Theorem: metadata-depth packing', ['QReplaceLean.MetadataPacking'], False,
     ['QReplaceLean.replacementCode_card', 'QReplaceLean.metadataDepth_packing']),
    (7, 'Theorem: fixed-teacher residual recursion', ['QReplaceLean.FixedTeacherCore'], False,
     ['QReplaceLean.residualRun_all_constant', 'QReplaceLean.residualRun_le_all_constant', 'QReplaceLean.fixedTeacher_difference', 'QReplaceLean.maximalEndpoint_optimal_of_voronoi']),
    (8, 'Theorem: two-token attention modes', ['QReplaceLean.AttentionModes'], False,
     ['QReplaceLean.TokenPair.mean_symmetricMix', 'QReplaceLean.TokenPair.disagreement_symmetricMix', 'QReplaceLean.TokenPair.reconstruct_top', 'QReplaceLean.TokenPair.reconstruct_bottom']),
]


def run(cmd: list[str], log: Path) -> subprocess.CompletedProcess[str]:
    proc = subprocess.run(cmd, cwd=ROOT, text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
    log.write_text(proc.stdout)
    print(proc.stdout[-6000:])
    return proc


def main() -> int:
    status: dict = {'stages': {}}
    total = len(STAGES)
    passed = 0
    failed = 0

    for number, title, targets, static, declarations in STAGES:
        print('=' * 88)
        print(f'STAGE {number}/{total}: {title}')
        print(f'Passed: {passed} | Failed: {failed} | Remaining after this stage: {total-number}')
        started = time.time()
        record = {
            'title': title,
            'targets': targets,
            'status': 'fail',
            'build_log': None,
            'axiom_log': None,
            'message': 'Stage did not complete.',
        }
        cmd = ['python3', 'scripts/static_audit.py'] if static else ['lake', 'build', *targets]
        if targets:
            print('Lean target(s):', ', '.join(targets))
        build_log = LOGS / f'stage_{number:02d}.log'
        proc = run(cmd, build_log)
        record['build_log'] = str(build_log.relative_to(ROOT))
        print(f'Build elapsed: {(time.time()-started)/60:.2f} minutes')
        if proc.returncode != 0:
            record['message'] = f'Build failed with exit code {proc.returncode}.'
            status['stages'][str(number)] = record
            failed += 1
            (LOGS / 'stage_status.json').write_text(json.dumps(status, indent=2) + '\n')
            print('FAIL; continuing to the next independent stage.')
            continue

        if not static:
            audit_file = LOGS / f'stage_{number:02d}_axioms.lean'
            audit_file.write_text('\n'.join([*(f'import {target}' for target in targets), '', *(f'#print axioms {decl}' for decl in declarations), '']))
            axiom_log = LOGS / f'stage_{number:02d}_axioms.log'
            audit = run(['lake', 'env', 'lean', str(audit_file)], axiom_log)
            record['axiom_log'] = str(axiom_log.relative_to(ROOT))
            if audit.returncode != 0:
                record['message'] = f'Module built, but #print axioms failed with exit code {audit.returncode}.'
                status['stages'][str(number)] = record
                failed += 1
                (LOGS / 'stage_status.json').write_text(json.dumps(status, indent=2) + '\n')
                print('FAIL; continuing to the next independent stage.')
                continue

        record['status'] = 'pass'
        record['message'] = 'Module build and claim-specific axiom audit passed.' if not static else 'Static source-policy audit passed.'
        status['stages'][str(number)] = record
        passed += 1
        (LOGS / 'stage_status.json').write_text(json.dumps(status, indent=2) + '\n')
        print('PASS')

    log = LOGS / 'integrated_consistency.log'
    proc = run(['lake', 'build', 'QReplaceLean', 'qreplacelean'], log)
    status['integrated_consistency'] = {
        'status': 'pass' if proc.returncode == 0 else 'fail',
        'targets': ['QReplaceLean', 'qreplacelean'],
        'log': str(log.relative_to(ROOT)),
    }
    (LOGS / 'stage_status.json').write_text(json.dumps(status, indent=2) + '\n')

    lean_version = subprocess.check_output(['lake', 'env', 'lean', '--version'], cwd=ROOT, text=True).splitlines()[0]
    subprocess.run([
        'python3', 'scripts/make_verification_results.py',
        '--stage-status', 'verification_logs/stage_status.json',
        '--lean-version', lean_version,
    ], cwd=ROOT, check=True)
    print('QReplaceLean staged verification complete. See verification_results.json.')
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/scripts/verify_stepwise.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"
python3 scripts/verify_stepwise.py


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/static_audit_results.json <==
{
  "status": "pass",
  "lean_file_count": 10,
  "files": [
    {
      "path": "QReplaceLean/AttentionModes.lean",
      "sha256": "eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0",
      "bytes": 1628
    },
    {
      "path": "QReplaceLean/AxiomAudit.lean",
      "sha256": "25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998",
      "bytes": 1247
    },
    {
      "path": "QReplaceLean/CommonLattice.lean",
      "sha256": "5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087",
      "bytes": 1533
    },
    {
      "path": "QReplaceLean/DecisionRule.lean",
      "sha256": "978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48",
      "bytes": 1316
    },
    {
      "path": "QReplaceLean/ErrorFeedback.lean",
      "sha256": "b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647",
      "bytes": 1848
    },
    {
      "path": "QReplaceLean/FixedGridFreeze.lean",
      "sha256": "83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268",
      "bytes": 1339
    },
    {
      "path": "QReplaceLean/FixedTeacherCore.lean",
      "sha256": "2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4",
      "bytes": 2868
    },
    {
      "path": "QReplaceLean/MetadataPacking.lean",
      "sha256": "854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661",
      "bytes": 890
    },
    {
      "path": "QReplaceLean.lean",
      "sha256": "12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874",
      "bytes": 245
    },
    {
      "path": "Main.lean",
      "sha256": "8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170",
      "bytes": 96
    }
  ],
  "forbidden_source_constructs": [],
  "dependency_lock": {
    "mathlib_revision": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "mathlib_config": "lakefile.lean"
  },
  "note": "Static source audit only; kernel status requires the pinned build."
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verification_results.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.2.1",
    "generated_at": "2026-07-24T19:11:20.277990+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521",
    "status": "kernel_checked_all",
    "kernel_checked_claim_count": 12,
    "total_claim_count": 12,
    "stage_status_file": "verification_logs/stage_status.json",
    "lean_version_output_global_shell": "Lean (version 4.32.1, x86_64-unknown-linux-gnu, commit f054605aea4b840552cca2e725580bffd1e1b704, Release)",
    "project_toolchain": "leanprover/lean4:v4.30.0",
    "project_compiler_evidence": {
      "status": "confirmed_from_build_logs",
      "compiler_path": "/root/.elan/toolchains/leanprover--lean4---v4.30.0/bin/lean",
      "note": "The staged and integrated build logs invoke the project-pinned compiler. The earlier global-shell version field was not the compiler used by Lake."
    },
    "evidence_archive_status": "validated_and_normalized",
    "original_uploaded_archive_sha256": "21f20b3a4f5d23946b2963c2f3b3132a33e8669fb8231d44bd650194663c89b5",
    "validation_timestamp": "2026-07-24T19:17:19.253540+00:00",
    "verification_provenance": {
      "kernel_run_artifact_version": "1.2.0",
      "applicability": "The Lean theorem-source digest is unchanged in 1.2.1; only packaging and environment-reporting scripts changed."
    }
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "verification_stage": 2,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "three_way_decision",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "verification_stage": 6,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_schedule_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_le_all_constant",
      "paper_result": "fixed-teacher maximal endpoint property",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "verification_stage": 8,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    }
  ],
  "stages": {
    "1": {
      "title": "Source policy and project integrity",
      "targets": [],
      "status": "pass",
      "build_log": "verification_logs/stage_01.log",
      "axiom_log": null,
      "message": "Static source-policy audit passed."
    },
    "2": {
      "title": "Proposition: fixed-grid freezing",
      "targets": [
        "QReplaceLean.FixedGridFreeze"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "3": {
      "title": "Theorem: error-feedback conservation",
      "targets": [
        "QReplaceLean.ErrorFeedback"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "4": {
      "title": "Proposition: common-lattice recovery and register range",
      "targets": [
        "QReplaceLean.CommonLattice"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "5": {
      "title": "Corollary: feasible/impossible decision rules",
      "targets": [
        "QReplaceLean.DecisionRule"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "6": {
      "title": "Theorem: metadata-depth packing",
      "targets": [
        "QReplaceLean.MetadataPacking"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "7": {
      "title": "Theorem: fixed-teacher residual recursion",
      "targets": [
        "QReplaceLean.FixedTeacherCore"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "8": {
      "title": "Theorem: two-token attention modes",
      "targets": [
        "QReplaceLean.AttentionModes"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    }
  },
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "Each claim is marked kernel_checked only when its own module build and #print axioms audit passed.",
    "A failed or unrun stage remains explicitly not_kernel_checked.",
    "The continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest.",
    "The evidence archive was normalized after the run to distinguish the project-pinned compiler from the Colab global-shell Lean command; theorem sources and kernel logs are unchanged."
  ]
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verification_results.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "QReplaceLean verification result",
  "type": "object",
  "required": ["artifact", "claims", "trust_boundary"],
  "properties": {
    "artifact": {
      "type": "object",
      "required": ["name", "version", "status", "source_digest"],
      "properties": {
        "status": {
          "enum": [
            "source_audited_not_kernel_checked",
            "partially_kernel_checked",
            "kernel_checked_all"
          ]
        }
      }
    },
    "claims": {
      "type": "array",
      "items": {
        "type": "object",
        "required": ["claim_id", "status", "lean_declaration", "paper_result", "group", "verification_stage"],
        "properties": {
          "status": {"enum": ["kernel_checked", "not_kernel_checked"]}
        }
      }
    },
    "stages": {"type": "object"},
    "trust_boundary": {"type": "array", "items": {"type": "string"}}
  }
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/EVIDENCE_MANIFEST.sha256 <==
2aad33016fa7d615b7b6b3abebd70b2c0918523bce774db254008ced58600ae2  CITATION.cff
3bf94cd4faacd18510ee69a9e1e1d992ef09f4fac2a4e5fb7c7defc6d2c2cb57  EVIDENCE_VALIDATION_REPORT.md
cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30  LICENSE
8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170  Main.lean
7fb6aab9550400f93b39f6a0cc35317107dca251735b29ed31d84cf1d403ecdd  ORIGINAL_ARCHIVE_SHA256.txt
eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0  QReplaceLean/AttentionModes.lean
25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998  QReplaceLean/AxiomAudit.lean
5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087  QReplaceLean/CommonLattice.lean
978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48  QReplaceLean/DecisionRule.lean
b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647  QReplaceLean/ErrorFeedback.lean
83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268  QReplaceLean/FixedGridFreeze.lean
2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4  QReplaceLean/FixedTeacherCore.lean
854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661  QReplaceLean/MetadataPacking.lean
12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874  QReplaceLean.lean
f75301287fbdb0b4c7665cb300b7d5ef6fbfd5640cab8b322fa5768620adf273  README.md
9985db5240b108c360a07e37cf673b5d1072661bea0b1b1f8b694d94302669aa  RELEASE_STATUS.md
ff922252dff46d0963b81fedc415cefd1f7e2eac8cd5dabb73379e9d1b5b18cb  SOURCE_RELEASE_MANIFEST.sha256
6fb864315029961eae662d38582a1664b4134adfe3ecf1803b9740fb14b18700  docs/FAITHFULNESS_AUDIT.md
6507a53c7b0089ceb37a2e16ff866aa7d93c0642a570a6be837cfc9b2a4ecc88  docs/MANUSCRIPT_STATEMENT.md
4df2b02ff47cca022d13e27ae362f20621ebe25d65bbb99ac20b1688d54a1132  docs/STATUS_POLICY.md
f9cbdc268676ebdf1e481db3dd562a66fc5e0851d308e68f0f23509c63b65fb6  docs/THEOREM_CROSSWALK.md
ad3c25c204235992506261706aed2cdfc9fe8c403f8b51143679b3fe5ba93993  lake-manifest.json
149e25c145ff1174a48235a702e875800d856ebd4f14595b6de489a083ec654c  lakefile.toml
54727eec5cba149c18842e6deb5c41b369d66455c93ce135d7d5347c782b2325  lean-toolchain
c1f7d5801d64d8e061aa8dbab4fc77c6b4d65b0364931cd61b6c89ed11b3481f  static_audit_results.json
8a50db69737ccd5cf7b4e2ec94a2ebbca52e1197b26459d7af3876daf774c5ef  verification_logs/dependency_bootstrap.log
ab7718bfec9d88cfa0ad70058fd748dca201706915c8b248025958587472d937  verification_logs/integrated_consistency.log
c1f7d5801d64d8e061aa8dbab4fc77c6b4d65b0364931cd61b6c89ed11b3481f  verification_logs/stage_01.log
42ce6317c68e68a1105a618cc9dc8b54da313b4f4bb3711c3d77e0fd0e54ac69  verification_logs/stage_02.log
b1a0a492a6a7f4b033eb32830e4ebd28e01712a4380a06a993c96e02514803a8  verification_logs/stage_02_axioms.lean
b8825883836aed47c8d09e9aaa31654c702ad52c1229aa5358b98c561048ac03  verification_logs/stage_02_axioms.log
3bc8637b502a7904e8453ef7ef453954541b85fe063815a789ed83eab2f8dbf2  verification_logs/stage_03.log
7390d7407674356dafaa6064426e1cf5ff17cd7f928e64675ad8f332110bc14a  verification_logs/stage_03_axioms.lean
d9c9c6de6ad79d688af3ca1327ccc0fd0527b734750c736b079fa7f18a55c6ba  verification_logs/stage_03_axioms.log
b781e704e23f2760651d40b017dc8ceefb0a2d9d0d40be489c305fbf04f678e4  verification_logs/stage_04.log
83260c6960fe45d0c76b5adc0fffc4bdd946e997523cfdbe0f729d40de1fe519  verification_logs/stage_04_axioms.lean
243398eb080dbe8669f5bb8b51a63e96d2efac9ecf5a1210d4c38db56fc24a54  verification_logs/stage_04_axioms.log
3ed9b3ff1441c04888540b89677f0be9c1b0b6d31b83a7b0bd5b1438ccd40fea  verification_logs/stage_05.log
9b803481357b752d5fd7bc1699fa5952b5453598c82636d5c609f369c03aba0b  verification_logs/stage_05_axioms.lean
4c1364a68a2503097fbab00a0fd97a95f37bdd38418e80e6f542dc96c71cd09d  verification_logs/stage_05_axioms.log
12acb3715498fca1358c312547b51c7b527276c1207a02971cf96712b3abd78a  verification_logs/stage_06.log
7d99e7549c882ec35b55d45a91d116d08c2a552d582996dcd363aeffb8ff4f95  verification_logs/stage_06_axioms.lean
7535199d5d5179cf648a5b40d2121272519d6d4907cf47606916239b3948d81d  verification_logs/stage_06_axioms.log
fb4feb224533f8d7e2a92e25e280a6a75eb9669b407bf172400c5a18fd2acaff  verification_logs/stage_07.log
522332635b03f04f4420fbce4d05efd34d113b0e5632514fd7c4c0da3ac094cc  verification_logs/stage_07_axioms.lean
69d796b5a2a7a78583231cf784c52b01c11c599eed37b29c07de74c6d9159bac  verification_logs/stage_07_axioms.log
40547ab473ac1d46a705933647192c74486ad0c96a72e32ff33e4580dc243ffb  verification_logs/stage_08.log
acde969b1ee8bc661e495feb97edc74335fe69a079c32b1bb8a2a3ea1bd34184  verification_logs/stage_08_axioms.lean
b17ea4373432335867a711195fea3c7c1cb752a6e6c3ce701c2696940eb3cba9  verification_logs/stage_08_axioms.log
7066acf0c46a22e1da6fbd2f1980b68241b1423ef20d7c786090b18ae5bbb502  verification_logs/stage_status.json
3eac5f25224db081110f9d545f984fe03246ec57fb8ede30c17f05b0e5225dd7  verification_logs/verification_results.log
b56471258b32047f7c7b86e4bd0544cd23a268a57e409da7328340ac5401da89  verification_results.json
3eac5f25224db081110f9d545f984fe03246ec57fb8ede30c17f05b0e5225dd7  verification_results.original.json
d9bc361feaff99c3fbfeac5c75b92e9ad546444b550b6bbf33771eb45419bb56  verification_results.schema.json


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/EVIDENCE_VALIDATION_REPORT.md <==
# QReplaceLean kernel-verification evidence validation

## Result

The archived run successfully kernel-checked **12 of 12 mapped manuscript claims** across seven theorem groups. Every theorem module built successfully, every claim-specific `#print axioms` audit completed successfully, and the integrated `QReplaceLean` library and executable build completed successfully.

## Verified environment

- Project toolchain: `leanprover/lean4:v4.30.0`
- Compiler path recorded in every build log: `/root/.elan/toolchains/leanprover--lean4---v4.30.0/bin/lean`
- Mathlib commit: `c5ea00351c28e24afc9f0f84379aa41082b1188f`
- Theorem-source digest: `cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521`
- Original evidence archive SHA-256: `21f20b3a4f5d23946b2963c2f3b3132a33e8669fb8231d44bd650194663c89b5`

The original result generator recorded `lean --version` from the Colab global shell, which reported Lean 4.32.1. Lake's build traces show that the project-pinned Lean 4.30.0 executable performed the theorem builds. The normalized manifest records both facts explicitly.

## Axiom audit

The claim-specific audits report only the following standard imported Lean/Mathlib axioms:

- `propext`
- `Quot.sound`
- `Classical.choice` where classical finite or real reasoning is used

No custom theorem axioms, `sorry`, `admit`, or `unsafe` declarations occur in the audited theorem sources.

## Verified scope

The evidence verifies the encoded implications listed in `docs/THEOREM_CROSSWALK.md`, including fixed-grid freezing, error-feedback conservation and terminal bounds, common-lattice exact recovery and sufficient signed range, finite-radius decision implications, metadata-depth counting, fixed-teacher recurrence and Voronoi closing, and two-token attention-mode algebra.

It does not formalize the full continuous-time relaxed-control theorem, hybrid small-gain theorem, HJB theory, occupation-measure equivalence, SOS convergence, hardware fidelity, or checkpoint-specific assumptions.

## Archive integrity

`EVIDENCE_MANIFEST.sha256` covers every file in this normalized evidence archive except the manifest itself. `SOURCE_RELEASE_MANIFEST.sha256` is retained only as provenance for the original source release and is not the integrity manifest for this evidence ZIP.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the accompanying paper when using QReplaceLean."
title: "QReplaceLean: Formal verification companion for depth-precision replacement"
version: 1.2.0
type: software
authors:
  - family-names: "Soltanalian"
    given-names: "Mojtaba"
license: MIT
date-released: 2026-07-24


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/EVIDENCE_MANIFEST.sha256 <==
2aad33016fa7d615b7b6b3abebd70b2c0918523bce774db254008ced58600ae2  CITATION.cff
3bf94cd4faacd18510ee69a9e1e1d992ef09f4fac2a4e5fb7c7defc6d2c2cb57  EVIDENCE_VALIDATION_REPORT.md
cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30  LICENSE
8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170  Main.lean
7fb6aab9550400f93b39f6a0cc35317107dca251735b29ed31d84cf1d403ecdd  ORIGINAL_ARCHIVE_SHA256.txt
eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0  QReplaceLean/AttentionModes.lean
25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998  QReplaceLean/AxiomAudit.lean
5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087  QReplaceLean/CommonLattice.lean
978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48  QReplaceLean/DecisionRule.lean
b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647  QReplaceLean/ErrorFeedback.lean
83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268  QReplaceLean/FixedGridFreeze.lean
2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4  QReplaceLean/FixedTeacherCore.lean
854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661  QReplaceLean/MetadataPacking.lean
12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874  QReplaceLean.lean
f75301287fbdb0b4c7665cb300b7d5ef6fbfd5640cab8b322fa5768620adf273  README.md
9985db5240b108c360a07e37cf673b5d1072661bea0b1b1f8b694d94302669aa  RELEASE_STATUS.md
ff922252dff46d0963b81fedc415cefd1f7e2eac8cd5dabb73379e9d1b5b18cb  SOURCE_RELEASE_MANIFEST.sha256
6fb864315029961eae662d38582a1664b4134adfe3ecf1803b9740fb14b18700  docs/FAITHFULNESS_AUDIT.md
6507a53c7b0089ceb37a2e16ff866aa7d93c0642a570a6be837cfc9b2a4ecc88  docs/MANUSCRIPT_STATEMENT.md
4df2b02ff47cca022d13e27ae362f20621ebe25d65bbb99ac20b1688d54a1132  docs/STATUS_POLICY.md
f9cbdc268676ebdf1e481db3dd562a66fc5e0851d308e68f0f23509c63b65fb6  docs/THEOREM_CROSSWALK.md
ad3c25c204235992506261706aed2cdfc9fe8c403f8b51143679b3fe5ba93993  lake-manifest.json
149e25c145ff1174a48235a702e875800d856ebd4f14595b6de489a083ec654c  lakefile.toml
54727eec5cba149c18842e6deb5c41b369d66455c93ce135d7d5347c782b2325  lean-toolchain
c1f7d5801d64d8e061aa8dbab4fc77c6b4d65b0364931cd61b6c89ed11b3481f  static_audit_results.json
8a50db69737ccd5cf7b4e2ec94a2ebbca52e1197b26459d7af3876daf774c5ef  verification_logs/dependency_bootstrap.log
ab7718bfec9d88cfa0ad70058fd748dca201706915c8b248025958587472d937  verification_logs/integrated_consistency.log
c1f7d5801d64d8e061aa8dbab4fc77c6b4d65b0364931cd61b6c89ed11b3481f  verification_logs/stage_01.log
42ce6317c68e68a1105a618cc9dc8b54da313b4f4bb3711c3d77e0fd0e54ac69  verification_logs/stage_02.log
b1a0a492a6a7f4b033eb32830e4ebd28e01712a4380a06a993c96e02514803a8  verification_logs/stage_02_axioms.lean
b8825883836aed47c8d09e9aaa31654c702ad52c1229aa5358b98c561048ac03  verification_logs/stage_02_axioms.log
3bc8637b502a7904e8453ef7ef453954541b85fe063815a789ed83eab2f8dbf2  verification_logs/stage_03.log
7390d7407674356dafaa6064426e1cf5ff17cd7f928e64675ad8f332110bc14a  verification_logs/stage_03_axioms.lean
d9c9c6de6ad79d688af3ca1327ccc0fd0527b734750c736b079fa7f18a55c6ba  verification_logs/stage_03_axioms.log
b781e704e23f2760651d40b017dc8ceefb0a2d9d0d40be489c305fbf04f678e4  verification_logs/stage_04.log
83260c6960fe45d0c76b5adc0fffc4bdd946e997523cfdbe0f729d40de1fe519  verification_logs/stage_04_axioms.lean
243398eb080dbe8669f5bb8b51a63e96d2efac9ecf5a1210d4c38db56fc24a54  verification_logs/stage_04_axioms.log
3ed9b3ff1441c04888540b89677f0be9c1b0b6d31b83a7b0bd5b1438ccd40fea  verification_logs/stage_05.log
9b803481357b752d5fd7bc1699fa5952b5453598c82636d5c609f369c03aba0b  verification_logs/stage_05_axioms.lean
4c1364a68a2503097fbab00a0fd97a95f37bdd38418e80e6f542dc96c71cd09d  verification_logs/stage_05_axioms.log
12acb3715498fca1358c312547b51c7b527276c1207a02971cf96712b3abd78a  verification_logs/stage_06.log
7d99e7549c882ec35b55d45a91d116d08c2a552d582996dcd363aeffb8ff4f95  verification_logs/stage_06_axioms.lean
7535199d5d5179cf648a5b40d2121272519d6d4907cf47606916239b3948d81d  verification_logs/stage_06_axioms.log
fb4feb224533f8d7e2a92e25e280a6a75eb9669b407bf172400c5a18fd2acaff  verification_logs/stage_07.log
522332635b03f04f4420fbce4d05efd34d113b0e5632514fd7c4c0da3ac094cc  verification_logs/stage_07_axioms.lean
69d796b5a2a7a78583231cf784c52b01c11c599eed37b29c07de74c6d9159bac  verification_logs/stage_07_axioms.log
40547ab473ac1d46a705933647192c74486ad0c96a72e32ff33e4580dc243ffb  verification_logs/stage_08.log
acde969b1ee8bc661e495feb97edc74335fe69a079c32b1bb8a2a3ea1bd34184  verification_logs/stage_08_axioms.lean
b17ea4373432335867a711195fea3c7c1cb752a6e6c3ce701c2696940eb3cba9  verification_logs/stage_08_axioms.log
7066acf0c46a22e1da6fbd2f1980b68241b1423ef20d7c786090b18ae5bbb502  verification_logs/stage_status.json
3eac5f25224db081110f9d545f984fe03246ec57fb8ede30c17f05b0e5225dd7  verification_logs/verification_results.log
b56471258b32047f7c7b86e4bd0544cd23a268a57e409da7328340ac5401da89  verification_results.json
3eac5f25224db081110f9d545f984fe03246ec57fb8ede30c17f05b0e5225dd7  verification_results.original.json
d9bc361feaff99c3fbfeac5c75b92e9ad546444b550b6bbf33771eb45419bb56  verification_results.schema.json


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/EVIDENCE_VALIDATION_REPORT.md <==
# QReplaceLean kernel-verification evidence validation

## Result

The archived run successfully kernel-checked **12 of 12 mapped manuscript claims** across seven theorem groups. Every theorem module built successfully, every claim-specific `#print axioms` audit completed successfully, and the integrated `QReplaceLean` library and executable build completed successfully.

## Verified environment

- Project toolchain: `leanprover/lean4:v4.30.0`
- Compiler path recorded in every build log: `/root/.elan/toolchains/leanprover--lean4---v4.30.0/bin/lean`
- Mathlib commit: `c5ea00351c28e24afc9f0f84379aa41082b1188f`
- Theorem-source digest: `cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521`
- Original evidence archive SHA-256: `21f20b3a4f5d23946b2963c2f3b3132a33e8669fb8231d44bd650194663c89b5`

The original result generator recorded `lean --version` from the Colab global shell, which reported Lean 4.32.1. Lake's build traces show that the project-pinned Lean 4.30.0 executable performed the theorem builds. The normalized manifest records both facts explicitly.

## Axiom audit

The claim-specific audits report only the following standard imported Lean/Mathlib axioms:

- `propext`
- `Quot.sound`
- `Classical.choice` where classical finite or real reasoning is used

No custom theorem axioms, `sorry`, `admit`, or `unsafe` declarations occur in the audited theorem sources.

## Verified scope

The evidence verifies the encoded implications listed in `docs/THEOREM_CROSSWALK.md`, including fixed-grid freezing, error-feedback conservation and terminal bounds, common-lattice exact recovery and sufficient signed range, finite-radius decision implications, metadata-depth counting, fixed-teacher recurrence and Voronoi closing, and two-token attention-mode algebra.

It does not formalize the full continuous-time relaxed-control theorem, hybrid small-gain theorem, HJB theory, occupation-measure equivalence, SOS convergence, hardware fidelity, or checkpoint-specific assumptions.

## Archive integrity

`EVIDENCE_MANIFEST.sha256` covers every file in this normalized evidence archive except the manifest itself. `SOURCE_RELEASE_MANIFEST.sha256` is retained only as provenance for the original source release and is not the integrity manifest for this evidence ZIP.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/Main.lean <==
import QReplaceLean

def main : IO Unit := do
  IO.println "QReplaceLean formalization loaded."


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/ORIGINAL_ARCHIVE_SHA256.txt <==
21f20b3a4f5d23946b2963c2f3b3132a33e8669fb8231d44bd650194663c89b5  qreplacelean_verification_results_20260724T191120Z.zip


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean.lean <==
import QReplaceLean.FixedGridFreeze
import QReplaceLean.ErrorFeedback
import QReplaceLean.CommonLattice
import QReplaceLean.DecisionRule
import QReplaceLean.MetadataPacking
import QReplaceLean.FixedTeacherCore
import QReplaceLean.AttentionModes


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/AttentionModes.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Two-token scalar channel used to expose the mean and disagreement modes. -/
structure TokenPair where
  top : ℝ
  bottom : ℝ

namespace TokenPair

instance : Add TokenPair := ⟨fun x y => ⟨x.top + y.top, x.bottom + y.bottom⟩⟩
instance : SMul ℝ TokenPair := ⟨fun a x => ⟨a * x.top, a * x.bottom⟩⟩

noncomputable def mean (x : TokenPair) : ℝ := (x.top + x.bottom) / 2

noncomputable def disagreement (x : TokenPair) : ℝ := (x.top - x.bottom) / 2

/-- Symmetric nonuniform two-token attention kernel. -/
def symmetricMix (μ : ℝ) (x : TokenPair) : TokenPair :=
  ⟨(1 - μ) * x.top + μ * x.bottom,
   μ * x.top + (1 - μ) * x.bottom⟩

/-- Row-stochastic symmetric attention preserves the mean mode exactly. -/
theorem mean_symmetricMix (μ : ℝ) (x : TokenPair) :
    mean (symmetricMix μ x) = mean x := by
  simp [mean, symmetricMix]
  ring

/-- The same attention kernel multiplies the disagreement mode by `1-2μ`. -/
theorem disagreement_symmetricMix (μ : ℝ) (x : TokenPair) :
    disagreement (symmetricMix μ x) = (1 - 2 * μ) * disagreement x := by
  simp [disagreement, symmetricMix]
  ring

/-- Mean/disagreement coordinates reconstruct the original token pair. -/
theorem reconstruct_top (x : TokenPair) :
    mean x + disagreement x = x.top := by
  simp [mean, disagreement]
  ring

/-- Mean/disagreement coordinates reconstruct the second token. -/
theorem reconstruct_bottom (x : TokenPair) :
    mean x - disagreement x = x.bottom := by
  simp [mean, disagreement]
  ring

end TokenPair

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/AxiomAudit.lean <==
import QReplaceLean

#print axioms QReplaceLean.fixedGridFreeze
#print axioms QReplaceLean.fixedGridFreeze_terminal
#print axioms QReplaceLean.errorFeedback_conservation
#print axioms QReplaceLean.errorFeedback_endpoint_error_identity
#print axioms QReplaceLean.errorFeedback_terminal_bound
#print axioms QReplaceLean.integerCarry_eq_zero
#print axioms QReplaceLean.commonLattice_exact_recovery
#print axioms QReplaceLean.signedRange_of_magnitude_bound
#print axioms QReplaceLean.signedBitWidth_sufficient
#print axioms QReplaceLean.finiteRadius_interval
#print axioms QReplaceLean.certifiedFeasible
#print axioms QReplaceLean.certifiedImpossible
#print axioms QReplaceLean.feasible_impossible_disjoint
#print axioms QReplaceLean.replacementCode_card
#print axioms QReplaceLean.metadataDepth_packing
#print axioms QReplaceLean.residualRun_all_constant
#print axioms QReplaceLean.residualRun_le_all_constant
#print axioms QReplaceLean.fixedTeacher_difference
#print axioms QReplaceLean.maximalEndpoint_optimal_of_voronoi
#print axioms QReplaceLean.TokenPair.mean_symmetricMix
#print axioms QReplaceLean.TokenPair.disagreement_symmetricMix
#print axioms QReplaceLean.TokenPair.reconstruct_top
#print axioms QReplaceLean.TokenPair.reconstruct_bottom


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/CommonLattice.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- An integer carry strictly between -1 and 1 is zero.  This is the discrete
step behind exact terminal recovery on a common lattice. -/
theorem integerCarry_eq_zero
    (r : ℤ) (hlow : -1 < r) (hhigh : r < 1) : r = 0 := by
  omega

/-- Integer-code conservation plus a subunit terminal carry implies exact
recovery of the ideal lattice code. -/
theorem commonLattice_exact_recovery
    (implemented ideal carry : ℤ)
    (hconservation : implemented + carry = ideal)
    (hlow : -1 < carry) (hhigh : carry < 1) :
    implemented = ideal := by
  have hcarry : carry = 0 := integerCarry_eq_zero carry hlow hhigh
  omega

/-- A magnitude bound and a sufficiently large signed code range imply that an
integer fits strictly inside the representable interval. -/
theorem signedRange_of_magnitude_bound
    (z : ℤ) (M : ℕ) (R : ℤ)
    (hlow : -(M : ℤ) ≤ z) (hhigh : z ≤ (M : ℤ))
    (hcapacity : (M : ℤ) < R) :
    -R < z ∧ z < R := by
  constructor <;> omega

/-- A convenient sufficient-width form.  The theorem deliberately states a
sufficient rather than minimal two's-complement width condition. -/
theorem signedBitWidth_sufficient
    (z : ℤ) (M b : ℕ)
    (hlow : -(M : ℤ) ≤ z) (hhigh : z ≤ (M : ℤ))
    (hcapacity : (M : ℤ) < (2 : ℤ) ^ (b - 1)) :
    -((2 : ℤ) ^ (b - 1)) < z ∧ z < (2 : ℤ) ^ (b - 1) := by
  exact signedRange_of_magnitude_bound z M ((2 : ℤ) ^ (b - 1))
    hlow hhigh hcapacity

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/DecisionRule.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- A certified upper envelope below tolerance proves feasibility. -/
theorem certifiedFeasible
    (actual upper ε : ℝ)
    (hactual : actual ≤ upper) (hclose : upper ≤ ε) :
    actual ≤ ε :=
  hactual.trans hclose

/-- A certified lower envelope above tolerance proves impossibility. -/
theorem certifiedImpossible
    (actual lower ε : ℝ)
    (hlower : lower ≤ actual) (hsep : ε < lower) :
    ε < actual :=
  hsep.trans_le hlower

/-- Symmetric finite-radius transfer of a structural-floor bracket. -/
theorem finiteRadius_interval
    (actual structural L U R : ℝ)
    (hR : 0 ≤ R)
    (hstruct : L ≤ structural ∧ structural ≤ U)
    (htransfer : |actual - structural| ≤ R) :
    L - R ≤ actual ∧ actual ≤ U + R := by
  constructor
  · have hdiff : -R ≤ actual - structural := (abs_le.mp htransfer).1
    linarith [hstruct.1]
  · have hdiff : actual - structural ≤ R := (abs_le.mp htransfer).2
    linarith [hstruct.2]

/-- The executable three-way interface is logically sound: the two certified
branches cannot both hold. -/
theorem feasible_impossible_disjoint
    (upper lower ε : ℝ)
    (hfeas : upper ≤ ε) (himp : ε < lower) :
    ¬ lower ≤ upper := by
  linarith

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/ErrorFeedback.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Exact telescoping identity for increment error feedback.  No regularity or
probabilistic assumption is used: the quantization residual is carried rather
than discarded. -/
theorem errorFeedback_conservation
    {G : Type*} [AddCommGroup G]
    (x r q v : ℕ → G)
    (hx : ∀ k : ℕ, x (k + 1) = x k + q k)
    (hr : ∀ k : ℕ, r (k + 1) = v k + r k - q k) :
    ∀ n : ℕ,
      x n + r n = x 0 + r 0 + ∑ k ∈ Finset.range n, v k := by
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
      rw [hx n, hr n, Finset.sum_range_succ]
      calc
        x n + q n + (v n + r n - q n) = (x n + r n) + v n := by
          abel
        _ = (x 0 + r 0 + ∑ k ∈ Finset.range n, v k) + v n := by
          rw [ih]
        _ = x 0 + r 0 + (∑ k ∈ Finset.range n, v k + v n) := by
          abel

/-- With zero initial carry, the endpoint error relative to the ideal sum is
exactly the negative terminal carry. -/
theorem errorFeedback_endpoint_error_identity
    (x r q v : ℕ → ℝ)
    (hx : ∀ k : ℕ, x (k + 1) = x k + q k)
    (hr : ∀ k : ℕ, r (k + 1) = v k + r k - q k)
    (hr0 : r 0 = 0) (n : ℕ) :
    x n - (x 0 + ∑ k ∈ Finset.range n, v k) = -r n := by
  have h := errorFeedback_conservation x r q v hx hr n
  rw [hr0, add_zero] at h
  linarith

/-- A uniform carry bound directly yields a terminal approximation bound. -/
theorem errorFeedback_terminal_bound
    (x r q v : ℕ → ℝ)
    (hx : ∀ k : ℕ, x (k + 1) = x k + q k)
    (hr : ∀ k : ℕ, r (k + 1) = v k + r k - q k)
    (hr0 : r 0 = 0) (n : ℕ) (ρ : ℝ)
    (hcarry : |r n| ≤ ρ) :
    |x n - (x 0 + ∑ k ∈ Finset.range n, v k)| ≤ ρ := by
  rw [errorFeedback_endpoint_error_identity x r q v hx hr hr0 n, abs_neg]
  exact hcarry

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/FixedGridFreeze.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Scalar state written back through the same quantizer after every residual step. -/
def RoundedRun (Q : ℝ → ℝ) (step : ℝ) : ℕ → ℝ
  | 0 => 0
  | n + 1 => Q (RoundedRun Q step n + step)

@[simp] theorem roundedRun_zero (Q : ℝ → ℝ) (step : ℝ) :
    RoundedRun Q step 0 = 0 := rfl

@[simp] theorem roundedRun_succ (Q : ℝ → ℝ) (step : ℝ) (n : ℕ) :
    RoundedRun Q step (n + 1) = Q (RoundedRun Q step n + step) := rfl

/-- If every value in the half-cell around zero rounds to zero and the residual
increment lies in that cell, repeated full-state write-back freezes forever. -/
theorem fixedGridFreeze
    (Q : ℝ → ℝ) (step Δ : ℝ)
    (hcell : ∀ x : ℝ, |x| < Δ / 2 → Q x = 0)
    (hstep : |step| < Δ / 2) :
    ∀ n : ℕ, RoundedRun Q step n = 0 := by
  intro n
  induction n with
  | zero => rfl
  | succ n ih =>
      rw [roundedRun_succ, ih]
      simpa using hcell step hstep

/-- The paper's nearest-grid no-go theorem reduces to the half-cell premise. -/
theorem fixedGridFreeze_terminal
    (Q : ℝ → ℝ) (step Δ : ℝ) (D : ℕ)
    (hcell : ∀ x : ℝ, |x| < Δ / 2 → Q x = 0)
    (hstep : |step| < Δ / 2) :
    RoundedRun Q step D = 0 :=
  fixedGridFreeze Q step Δ hcell hstep D

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/FixedTeacherCore.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- Unit-horizon residual recursion used by the fixed-teacher converse. -/
noncomputable def ResidualRun (D : ℕ) (q : ℕ → ℝ) : ℕ → ℝ
  | 0 => 0
  | n + 1 =>
      (1 - 1 / (D : ℝ)) * ResidualRun D q n + q n / (D : ℝ)

@[simp] theorem residualRun_zero (D : ℕ) (q : ℕ → ℝ) :
    ResidualRun D q 0 = 0 := rfl

@[simp] theorem residualRun_succ (D : ℕ) (q : ℕ → ℝ) (n : ℕ) :
    ResidualRun D q (n + 1) =
      (1 - 1 / (D : ℝ)) * ResidualRun D q n + q n / (D : ℝ) := rfl

/-- The constant all-`a` schedule has the exact Euler endpoint
`a(1-(1-1/D)^n)`. -/
theorem residualRun_all_constant
    (D : ℕ) (a : ℝ) :
    ∀ n : ℕ,
      ResidualRun D (fun _ => a) n =
        a * (1 - (1 - 1 / (D : ℝ)) ^ n) := by
  intro n
  induction n with
  | zero => simp [ResidualRun]
  | succ n ih =>
      rw [residualRun_succ, ih, pow_succ]
      ring

/-- For positive depth, no schedule with symbols bounded above by `a` can
exceed the all-`a` endpoint. -/
theorem residualRun_le_all_constant
    (D : ℕ) (a : ℝ) (q : ℕ → ℝ)
    (hD : 0 < D) (hq : ∀ n, q n ≤ a) :
    ∀ n : ℕ,
      ResidualRun D q n ≤ ResidualRun D (fun _ => a) n := by
  have hDreal : 0 < (D : ℝ) := by exact_mod_cast hD
  have hDoneNat : 1 ≤ D := hD
  have hDone : (1 : ℝ) ≤ (D : ℝ) := by
    exact_mod_cast hDoneNat
  have hr : 0 ≤ 1 - 1 / (D : ℝ) := by
    have hinv : 1 / (D : ℝ) ≤ 1 := by
      apply (div_le_iff₀ hDreal).2
      simpa using hDone
    linarith
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
      rw [residualRun_succ, residualRun_succ]
      have hqdiv : q n / (D : ℝ) ≤ a / (D : ℝ) :=
        div_le_div_of_nonneg_right (hq n) hDreal.le
      exact add_le_add (mul_le_mul_of_nonneg_left ih hr) hqdiv

/-- Exact signed difference between the all-`a` endpoint and the fixed
continuous teacher `a(1-exp(-1))`. -/
theorem fixedTeacher_difference
    (D : ℕ) (a : ℝ) :
    ResidualRun D (fun _ => a) D - a * (1 - Real.exp (-1)) =
      a * (Real.exp (-1) - (1 - 1 / (D : ℝ)) ^ D) := by
  rw [residualRun_all_constant]
  ring

/-- If the fixed teacher lies in the top endpoint's Voronoi cell, the maximal
endpoint is globally optimal. The manuscript proves the depth-specific
Voronoi premise separately. -/
theorem maximalEndpoint_optimal_of_voronoi
    (target maximum gap x : ℝ)
    (hgap : 0 ≤ gap)
    (htargetLow : maximum - gap / 2 ≤ target)
    (htargetHigh : target ≤ maximum)
    (hx : x = maximum ∨ x ≤ maximum - gap) :
    |maximum - target| ≤ |x - target| := by
  rcases hx with rfl | hx
  · exact le_rfl
  · have hxt : x ≤ target := by
      linarith
    rw [abs_of_nonneg (sub_nonneg.mpr htargetHigh)]
    rw [abs_of_nonpos (sub_nonpos.mpr hxt)]
    linarith

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/QReplaceLean/MetadataPacking.lean <==
import Mathlib

set_option autoImplicit false

namespace QReplaceLean

/-- An `s`-bit metadata word paired with a length-`D` schedule over `J` atoms. -/
abbrev ReplacementCode (s J D : ℕ) := Fin (2 ^ s) × (Fin D → Fin J)

/-- Exact cardinality of the declared metadata-plus-schedule code space. -/
theorem replacementCode_card (s J D : ℕ) :
    Fintype.card (ReplacementCode s J D) = 2 ^ s * J ^ D := by
  simp [ReplacementCode]

/-- Any injective assignment of separated targets to replacement codes obeys
the metadata-depth capacity law. -/
theorem metadataDepth_packing
    {Target : Type*} [Fintype Target]
    (s J D : ℕ)
    (encode : Target → ReplacementCode s J D)
    (hinjective : Function.Injective encode) :
    Fintype.card Target ≤ 2 ^ s * J ^ D := by
  rw [← replacementCode_card s J D]
  exact Fintype.card_le_of_injective encode hinjective

end QReplaceLean


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/README.md <==
# QReplaceLean

**QReplaceLean is the machine-checkable proof companion to the depth-precision resource theory and the QReplace recommender.**

The release concentrates on seven exact result groups that are central to the paper and directly useful to the recommender:

1. fixed-grid freezing;
2. error-feedback conservation and terminal carry bounds;
3. common-lattice exact recovery and sufficient signed-register ranges;
4. finite-radius feasible/impossible decision rules;
5. metadata-depth counting;
6. fixed-teacher residual-recursion algebra and the Voronoi optimality closing step;
7. exact mean/disagreement decomposition of a two-token attention kernel.

Every distributed Lean module belongs to one of these verification stages. The package does not include unfinished formalizations or use them to support manuscript claims.

## Colab runtime

Use **CPU / No accelerator**. Lean compilation does not benefit from a GPU or TPU.

- Fresh Colab runtime: typically **10-25 minutes**.
- Repeated run with cached dependencies: typically **4-10 minutes**.
- Local disk: allow approximately **4-8 GB**, mainly for Lean and Mathlib artifacts.

The staged notebook reports the current result, Lean module, elapsed time, completed stages, and remaining stages. It exports a ZIP containing the exact sources, per-stage build logs, claim-specific axiom audits, source hashes, theorem crosswalk, faithfulness audit, and machine-readable verification manifest.

## Verification status

The authoritative record is `verification_results.json`.

- `source_audited_not_kernel_checked`: no claim has completed a pinned kernel build and axiom audit.
- `partially_kernel_checked`: at least one, but not all, claims completed those checks.
- `kernel_checked_all`: every listed claim completed those checks.

A claim may be described as machine checked only when an archived manifest marks that claim `kernel_checked`.

## Pinned environment

- Lean: `leanprover/lean4:v4.30.0`
- Mathlib: `c5ea00351c28e24afc9f0f84379aa41082b1188f`
- Dependency lock: `lake-manifest.json`

## Local verification

```bash
bash scripts/verify.sh
```

For the staged terminal walkthrough:

```bash
bash scripts/verify_stepwise.sh
```

A successful or partially successful run produces `verification_results.json`. Package the evidence with:

```bash
bash scripts/package_results.sh
```

## Trust boundary

Kernel acceptance proves that an encoded conclusion follows from its encoded assumptions and imported foundations. It does not establish that a deployed quantizer follows the mathematical execution model, that checkpoint-derived constants hold over the deployment domain, or that a finite witness represents an entire input space. `docs/FAITHFULNESS_AUDIT.md` records the translation between manuscript statements and Lean declarations.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/RELEASE_STATUS.md <==
# QReplaceLean 1.2.0 release status

The distributed source has passed the static source-policy, dependency-lock, notebook-structure, hash-manifest, and archive-integrity checks. It contains seven independent theorem-verification stages and no unfinished supporting formalizations.

The checked-in verification manifest is marked:

```text
source_audited_not_kernel_checked
```

Run the staged Colab or `bash scripts/verify.sh` in the pinned environment. The generated evidence ZIP records claim-level kernel status and axiom-audit output.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/SOURCE_RELEASE_MANIFEST.sha256 <==
a0f3536c68210970b6688921a711c24762e513c5bfb019e87c1a16af866e123a  ./.github/workflows/lean.yml
2aad33016fa7d615b7b6b3abebd70b2c0918523bce774db254008ced58600ae2  ./CITATION.cff
cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30  ./LICENSE
8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170  ./Main.lean
ccaf403b2b77f24704ba63ad7610fe83f6a8d79ff87ca2595d7d6eeeea936e35  ./Makefile
a893c3e0cea20f80c08d9c368bfd29c4a557a63a344e8c445bea1343c04de214  ./PREFLIGHT.md
12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874  ./QReplaceLean.lean
eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0  ./QReplaceLean/AttentionModes.lean
25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998  ./QReplaceLean/AxiomAudit.lean
5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087  ./QReplaceLean/CommonLattice.lean
978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48  ./QReplaceLean/DecisionRule.lean
b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647  ./QReplaceLean/ErrorFeedback.lean
83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268  ./QReplaceLean/FixedGridFreeze.lean
2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4  ./QReplaceLean/FixedTeacherCore.lean
854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661  ./QReplaceLean/MetadataPacking.lean
88661bb5d3626cb656356e9a6c6ac19dd9e6b6ceec16409e1b46d3d3730ab2ae  ./QReplaceLean_Verification_Colab.ipynb
f75301287fbdb0b4c7665cb300b7d5ef6fbfd5640cab8b322fa5768620adf273  ./README.md
9985db5240b108c360a07e37cf673b5d1072661bea0b1b1f8b694d94302669aa  ./RELEASE_STATUS.md
88661bb5d3626cb656356e9a6c6ac19dd9e6b6ceec16409e1b46d3d3730ab2ae  ./colab/QReplaceLean_Verification_Colab.ipynb
6fb864315029961eae662d38582a1664b4134adfe3ecf1803b9740fb14b18700  ./docs/FAITHFULNESS_AUDIT.md
6507a53c7b0089ceb37a2e16ff866aa7d93c0642a570a6be837cfc9b2a4ecc88  ./docs/MANUSCRIPT_STATEMENT.md
4df2b02ff47cca022d13e27ae362f20621ebe25d65bbb99ac20b1688d54a1132  ./docs/STATUS_POLICY.md
f9cbdc268676ebdf1e481db3dd562a66fc5e0851d308e68f0f23509c63b65fb6  ./docs/THEOREM_CROSSWALK.md
76f3a24c55b938609e43bbaa7037f9255593cfe4014e2a82506b5a3fb2c1244e  ./lake-manifest.json
149e25c145ff1174a48235a702e875800d856ebd4f14595b6de489a083ec654c  ./lakefile.toml
54727eec5cba149c18842e6deb5c41b369d66455c93ce135d7d5347c782b2325  ./lean-toolchain
aa0dff8e79c9c7d3aa5a3dbc6a41edbd8fc644d3510c124de37549d73621743f  ./scripts/bootstrap_dependencies.py
5e4eea382731234ab36a4bfb65cce95f753949b5422c10d2aa7c8c8a8741b556  ./scripts/make_verification_results.py
c4c4ff9cdc411df62b2a5b4c06801801b59b9f71735585e4b9d50024a58cb966  ./scripts/package_results.sh
51c8cb8463df9d6eef61e8efffab9f8308f8a9569cf9c5658544a2ea1e4a4380  ./scripts/static_audit.py
c4c470adc24f39739cc6d4f763d2f26c6a3bd0a216cb17734c5cfee01a4138d2  ./scripts/verify.sh
6c988b2dbd6c2d3da569b4bf06d86f67297c2c45faec82d1f4b1019bf2cd7dfa  ./scripts/verify_stepwise.py
a1252975930688aaf5a830610a84c98e3d0b72dd416f50aabcd67dbfb49836b8  ./scripts/verify_stepwise.sh
c1f7d5801d64d8e061aa8dbab4fc77c6b4d65b0364931cd61b6c89ed11b3481f  ./static_audit_results.json
e5094c430b288b25626f97daa7bd9fd0fa8c45b151f3d332bf5f79f8b365c0bf  ./verification_results.json
d9bc361feaff99c3fbfeac5c75b92e9ad546444b550b6bbf33771eb45419bb56  ./verification_results.schema.json


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/docs/FAITHFULNESS_AUDIT.md <==
# Faithfulness audit

Formal verification is useful only when the encoded statement matches the mathematical result being cited. This audit records the deliberate factoring and scope boundaries of QReplaceLean.

## Exact algebraic translations

- **Error-feedback conservation:** formalized over an arbitrary additive commutative group; the paper's scalar and vector instances are direct specializations.
- **Decision rules:** the Lean declarations verify the final order implications used by QReplace. They do not generate structural-floor or implementation-radius bounds.
- **Metadata-depth counting:** the finite injective encoding count is formalized exactly.
- **Attention modes:** the symmetric two-token scalar channel is reduced exactly into mean and disagreement coordinates.

## Deliberately factored statements

- **Fixed-grid freezing:** Lean assumes the half-cell quantizer property and small-step condition. The manuscript's `D > 2/Delta` statement is the corresponding real-arithmetic specialization.
- **Common-lattice recovery:** Lean works in integer codes. Multiplication by the physical lattice spacing is external and definitionally faithful.
- **Fixed teacher:** Lean verifies the recursion, closed form, endpoint difference, schedule upper bound, and Voronoi closing lemma. The analytic inequality establishing the depth-specific Voronoi premise is proved conventionally in the manuscript.
- **Attention:** Lean verifies the exact mode algebra. It does not encode LayerNorm, multihead coupling, or a complete Transformer block.
- **Packing:** connecting an approximation family to an injective code remains a theorem-specific premise outside the finite cardinality argument.

## Scientific premises outside Lean

Kernel checking does not verify hardware overflow semantics, checkpoint fidelity, common-tube validity, route-event hypotheses, or the representativeness of a finite witness set. These remain explicit inputs to QReplace and to the manuscript's scientific claims.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/docs/MANUSCRIPT_STATEMENT.md <==
# Manuscript statement

## Before a successful pinned build

> The software supplement includes a Lean 4 formalization of seven exact result groups: fixed-grid freezing, error-feedback conservation, common-lattice recovery and register ranges, the feasible/impossible decision implications, metadata-depth counting, fixed-teacher recurrence algebra, and two-token attention-mode algebra. The source passes the package's static policy audit; machine-checked status is reserved for claims marked `kernel_checked` in an archived verification manifest.

## After all claims pass the pinned build

> The software supplement includes a Lean 4 formalization of the exact results listed in Appendix L. The archived verification manifest records successful pinned Lean/Mathlib builds and claim-specific axiom audits for every listed declaration. The formalization verifies the encoded implications under their stated assumptions; the continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS results are not claimed to be Lean verified.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/docs/STATUS_POLICY.md <==
# Verification status policy

QReplaceLean reports status at the **claim level**.

- `kernel_checked`: the claim's Lean module built successfully in the pinned environment and its claim-specific `#print axioms` audit completed successfully.
- `not_kernel_checked`: the claim's stage failed, was not run, or its axiom audit did not complete.

The artifact-level summary is one of:

- `source_audited_not_kernel_checked`: no claim has yet been kernel checked;
- `partially_kernel_checked`: at least one, but not all, claims are kernel checked;
- `kernel_checked_all`: every listed claim is kernel checked.

The exported evidence ZIP records every stage, build log, axiom audit, source digest, and claim status.


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/docs/THEOREM_CROSSWALK.md <==
# Theorem crosswalk

| Claim ID | Lean declaration(s) | Manuscript result | Formalized scope |
|---|---|---|---|
| `fixed_grid_freeze` | `QReplaceLean.fixedGridFreeze` | fixed activation-grid no-go proposition | quantizer maps the open half-cell to zero |
| `error_feedback_conservation` | `QReplaceLean.errorFeedback_conservation` | error-feedback conservation theorem | exact additive telescoping identity |
| `error_feedback_terminal_bound` | `QReplaceLean.errorFeedback_terminal_bound` | terminal carry contribution | scalar real specialization |
| `common_lattice_exact_recovery` | `QReplaceLean.commonLattice_exact_recovery` | bit-exact common-lattice recovery | integer-code conservation with subunit carry |
| `signed_bit_width_sufficient` | `QReplaceLean.signedBitWidth_sufficient` | sufficient signed-register width | sufficient range, not minimality |
| `finite_radius_interval` | `QReplaceLean.finiteRadius_interval` | implementation-radius transfer | scalar nonnegative radius |
| `three_way_decision` | `QReplaceLean.certifiedFeasible`, `QReplaceLean.certifiedImpossible` | feasible/impossible interface | logical closing implications used by QReplace |
| `metadata_depth_packing` | `QReplaceLean.metadataDepth_packing` | metadata-schedule capacity law | finite injective encoding count |
| `fixed_teacher_endpoint` | `QReplaceLean.residualRun_all_constant`, `QReplaceLean.fixedTeacher_difference` | fixed-teacher theorem | exact scalar recurrence algebra |
| `fixed_teacher_schedule_bound` | `QReplaceLean.residualRun_le_all_constant` | maximal endpoint property | symbols bounded above by the maximal atom |
| `fixed_teacher_voronoi` | `QReplaceLean.maximalEndpoint_optimal_of_voronoi` | global-optimality closing step | assumes the manuscript's depth-specific Voronoi premise |
| `two_token_attention_modes` | `QReplaceLean.TokenPair.mean_symmetricMix`, `QReplaceLean.TokenPair.disagreement_symmetricMix` | exact two-token attention reduction | symmetric row-stochastic scalar channel |


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a456461b368b71d2accd95234832cd9c174b5437",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "515cf9d0c00ece5e661f6de4326a53dedc1e8ea1",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a84b3e2475d5c5ab979567b1ad8aea21b764bcf8",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.99",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "558915ae105bfd8074e22d597613d1961822adc2",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.30.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a6e6c34c4ef182f83b219a3a5a385f51f44bdc4c",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.30.0",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "32dc18cde3684679f3c003de608743b57498c56f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6b907cf12b2e445ccb7c24bc208ef04a1f39e84c",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.30.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "QReplaceLean",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/lakefile.toml <==
name = "QReplaceLean"
version = "1.2.0"
defaultTargets = ["QReplaceLean", "qreplacelean"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "c5ea00351c28e24afc9f0f84379aa41082b1188f"

[[lean_lib]]
name = "QReplaceLean"

[[lean_exe]]
name = "qreplacelean"
root = "Main"


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/lean-toolchain <==
leanprover/lean4:v4.30.0


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/static_audit_results.json <==
{
  "status": "pass",
  "lean_file_count": 10,
  "files": [
    {
      "path": "QReplaceLean/AttentionModes.lean",
      "sha256": "eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0",
      "bytes": 1628
    },
    {
      "path": "QReplaceLean/AxiomAudit.lean",
      "sha256": "25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998",
      "bytes": 1247
    },
    {
      "path": "QReplaceLean/CommonLattice.lean",
      "sha256": "5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087",
      "bytes": 1533
    },
    {
      "path": "QReplaceLean/DecisionRule.lean",
      "sha256": "978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48",
      "bytes": 1316
    },
    {
      "path": "QReplaceLean/ErrorFeedback.lean",
      "sha256": "b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647",
      "bytes": 1848
    },
    {
      "path": "QReplaceLean/FixedGridFreeze.lean",
      "sha256": "83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268",
      "bytes": 1339
    },
    {
      "path": "QReplaceLean/FixedTeacherCore.lean",
      "sha256": "2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4",
      "bytes": 2868
    },
    {
      "path": "QReplaceLean/MetadataPacking.lean",
      "sha256": "854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661",
      "bytes": 890
    },
    {
      "path": "QReplaceLean.lean",
      "sha256": "12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874",
      "bytes": 245
    },
    {
      "path": "Main.lean",
      "sha256": "8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170",
      "bytes": 96
    }
  ],
  "forbidden_source_constructs": [],
  "dependency_lock": {
    "mathlib_revision": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "mathlib_config": "lakefile.lean"
  },
  "note": "Static source audit only; kernel status requires the pinned build."
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/dependency_bootstrap.log <==
$ lake update
info: downloading https://releases.lean-lang.org/lean4/v4.30.0/lean-4.30.0-linux.tar.zst
info: installing /root/.elan/toolchains/leanprover--lean4---v4.30.0
info: leanprover-community/mathlib: cloning https://github.com/leanprover-community/mathlib4
info: leanprover-community/mathlib: checking out revision 'c5ea00351c28e24afc9f0f84379aa41082b1188f'
info: toolchain not updated; already up-to-date
info: plausible: cloning https://github.com/leanprover-community/plausible
info: plausible: checking out revision 'a456461b368b71d2accd95234832cd9c174b5437'
info: LeanSearchClient: cloning https://github.com/leanprover-community/LeanSearchClient
info: LeanSearchClient: checking out revision 'c5d5b8fe6e5158def25cd28eb94e4141ad97c843'
info: importGraph: cloning https://github.com/leanprover-community/import-graph
info: importGraph: checking out revision '515cf9d0c00ece5e661f6de4326a53dedc1e8ea1'
info: proofwidgets: cloning https://github.com/leanprover-community/ProofWidgets4
info: proofwidgets: checking out revision 'a84b3e2475d5c5ab979567b1ad8aea21b764bcf8'
info: aesop: cloning https://github.com/leanprover-community/aesop
info: aesop: checking out revision '558915ae105bfd8074e22d597613d1961822adc2'
info: Qq: cloning https://github.com/leanprover-community/quote4
info: Qq: checking out revision 'a6e6c34c4ef182f83b219a3a5a385f51f44bdc4c'
info: batteries: cloning https://github.com/leanprover-community/batteries
info: batteries: checking out revision '32dc18cde3684679f3c003de608743b57498c56f'
info: Cli: cloning https://github.com/leanprover/lean4-cli
info: Cli: checking out revision '6b907cf12b2e445ccb7c24bc208ef04a1f39e84c'
info: mathlib: running post-update hooks

$ git -C /content/qreplacelean/QReplaceLean_v1.2.0/.lake/packages/mathlib rev-parse HEAD
c5ea00351c28e24afc9f0f84379aa41082b1188f

$ lake exe cache get
✔ [3/25] Built Cache.Lean (833ms)
✔ [4/25] Built Cache.Lean:c.o (274ms)
✔ [5/25] Built Cache.Init (641ms)
✔ [6/25] Built Cache.Init:c.o (207ms)
✔ [13/25] Built Batteries.Data.String.Basic:c.o (341ms)
✔ [15/25] Built Batteries.Data.Array.Match:c.o (514ms)
✔ [16/25] Built Batteries.Data.String.Matcher:c.o (325ms)
✔ [17/25] Built Cache.IO (2.6s)
✔ [18/25] Built Cache.Hashing (1.7s)
✔ [19/25] Built Cache.Hashing:c.o (773ms)
✔ [20/25] Built Cache.IO:c.o (2.0s)
✔ [21/25] Built Cache.Requests (3.9s)
✔ [22/25] Built Cache.Main (2.0s)
✔ [23/25] Built Cache.Main:c.o (1.4s)
✔ [24/25] Built Cache.Requests:c.o (4.1s)
✔ [25/25] Built cache:exe (3.4s)
Current branch: HEAD
Using cache (Azure) from origin: (some leanprover-community/mathlib4)
Attempting to download 8459 file(s) from leanprover-community/mathlib4 cache

Downloaded: 1 file(s) [attempted 1/8459 = 0%, 7 KB/s], Decompressed: 0[K
Downloaded: 14 file(s) [attempted 14/8459 = 0%, 8 KB/s], Decompressed: 11[K
Downloaded: 32 file(s) [attempted 32/8459 = 0%, 12 KB/s], Decompressed: 21[K
Downloaded: 49 file(s) [attempted 49/8459 = 0%, 8 KB/s], Decompressed: 42[K
Downloaded: 67 file(s) [attempted 67/8459 = 0%, 187 KB/s], Decompressed: 53[K
Downloaded: 84 file(s) [attempted 84/8459 = 0%, 137 KB/s], Decompressed: 63[K
Downloaded: 108 file(s) [attempted 108/8459 = 1%, 151 KB/s], Decompressed: 74[K
Downloaded: 136 file(s) [attempted 136/8459 = 1%, 242 KB/s], Decompressed: 94[K
Downloaded: 154 file(s) [attempted 154/8459 = 1%, 262 KB/s], Decompressed: 94[K
Downloaded: 188 file(s) [attempted 188/8459 = 2%, 411 KB/s], Decompressed: 94[K
Downloaded: 213 file(s) [attempted 213/8459 = 2%, 68 KB/s], Decompressed: 133[K
Downloaded: 237 file(s) [attempted 237/8459 = 2%, 317 KB/s], Decompressed: 133[K
Downloaded: 265 file(s) [attempted 265/8459 = 3%, 122 KB/s], Decompressed: 133[K
Downloaded: 289 file(s) [attempted 289/8459 = 3%, 504 KB/s], Decompressed: 133[K
Downloaded: 327 file(s) [attempted 327/8459 = 3%, 30 KB/s], Decompressed: 133[K
Downloaded: 353 file(s) [attempted 353/8459 = 4%, 149 KB/s], Decompressed: 133[K
Downloaded: 383 file(s) [attempted 383/8459 = 4%, 164 KB/s], Decompressed: 133[K
Downloaded: 411 file(s) [attempted 411/8459 = 4%, 294 KB/s], Decompressed: 195[K
Downloaded: 432 file(s) [attempted 432/8459 = 5%, 20 KB/s], Decompressed: 195[K
Downloaded: 466 file(s) [attempted 466/8459 = 5%, 629 KB/s], Decompressed: 195[K
Downloaded: 491 file(s) [attempted 491/8459 = 5%, 401 KB/s], Decompressed: 195[K
Downloaded: 529 file(s) [attempted 529/8459 = 6%, 181 KB/s], Decompressed: 195[K
Downloaded: 563 file(s) [attempted 563/8459 = 6%, 404 KB/s], Decompressed: 195[K
Downloaded: 584 file(s) [attempted 584/8459 = 6%, 50 KB/s], Decompressed: 195[K
Downloaded: 616 file(s) [attempted 616/8459 = 7%, 210 KB/s], Decompressed: 195[K
Downloaded: 640 file(s) [attempted 640/8459 = 7%, 66 KB/s], Decompressed: 195[K
Downloaded: 678 file(s) [attempted 678/8459 = 8%, 49 KB/s], Decompressed: 195[K
Downloaded: 706 file(s) [attempted 706/8459 = 8%, 192 KB/s], Decompressed: 195[K
Downloaded: 730 file(s) [attempted 730/8459 = 8%, 50 KB/s], Decompressed: 195[K
Downloaded: 765 file(s) [attempted 765/8459 = 9%, 615 KB/s], Decompressed: 195[K
Downloaded: 789 file(s) [attempted 789/8459 = 9%, 48 KB/s], Decompressed: 384[K
Downloaded: 824 file(s) [attempted 824/8459 = 9%, 123 KB/s], Decompressed: 384[K
Downloaded: 845 file(s) [attempted 845/8459 = 9%, 26 KB/s], Decompressed: 384[K
Downloaded: 880 file(s) [attempted 880/8459 = 10%, 50 KB/s], Decompressed: 384[K
Downloaded: 916 file(s) [attempted 916/8459 = 10%, 661 KB/s], Decompressed: 384[K
Downloaded: 935 file(s) [attempted 935/8459 = 11%, 56 KB/s], Decompressed: 384[K
Downloaded: 968 file(s) [attempted 968/8459 = 11%, 62 KB/s], Decompressed: 384[K
Downloaded: 995 file(s) [attempted 995/8459 = 11%, 326 KB/s], Decompressed: 384[K
Downloaded: 1026 file(s) [attempted 1026/8459 = 12%, 181 KB/s], Decompressed: 384[K
Downloaded: 1050 file(s) [attempted 1050/8459 = 12%, 134 KB/s], Decompressed: 384[K
Downloaded: 1102 file(s) [attempted 1102/8459 = 13%, 856 KB/s], Decompressed: 384[K
Downloaded: 1151 file(s) [attempted 1151/8459 = 13%, 140 KB/s], Decompressed: 384[K
Downloaded: 1199 file(s) [attempted 1199/8459 = 14%, 549 KB/s], Decompressed: 384[K
Downloaded: 1251 file(s) [attempted 1251/8459 = 14%, 135 KB/s], Decompressed: 384[K
Downloaded: 1300 file(s) [attempted 1300/8459 = 15%, 987 KB/s], Decompressed: 384[K
Downloaded: 1345 file(s) [attempted 1345/8459 = 15%, 96 KB/s], Decompressed: 384[K
Downloaded: 1352 file(s) [attempted 1352/8459 = 15%, 260 KB/s], Decompressed: 384[K
Downloaded: 1401 file(s) [attempted 1401/8459 = 16%, 82 KB/s], Decompressed: 384[K
Downloaded: 1432 file(s) [attempted 1432/8459 = 16%, 39 KB/s], Decompressed: 384[K
Downloaded: 1456 file(s) [attempted 1456/8459 = 17%, 170 KB/s], Decompressed: 384[K
Downloaded: 1501 file(s) [attempted 1501/8459 = 17%, 1445 KB/s], Decompressed: 384[K
Downloaded: 1533 file(s) [attempted 1533/8459 = 18%, 853 KB/s], Decompressed: 384[K
Downloaded: 1557 file(s) [attempted 1557/8459 = 18%, 451 KB/s], Decompressed: 384[K
Downloaded: 1602 file(s) [attempted 1602/8459 = 18%, 143 KB/s], Decompressed: 384[K
Downloaded: 1637 file(s) [attempted 1637/8459 = 19%, 353 KB/s], Decompressed: 783[K
Downloaded: 1658 file(s) [attempted 1658/8459 = 19%, 82 KB/s], Decompressed: 783[K
Downloaded: 1699 file(s) [attempted 1699/8459 = 20%, 135 KB/s], Decompressed: 783[K
Downloaded: 1717 file(s) [attempted 1717/8459 = 20%, 186 KB/s], Decompressed: 783[K
Downloaded: 1751 file(s) [attempted 1751/8459 = 20%, 572 KB/s], Decompressed: 783[K
Downloaded: 1776 file(s) [attempted 1776/8459 = 20%, 498 KB/s], Decompressed: 783[K
Downloaded: 1807 file(s) [attempted 1807/8459 = 21%, 34 KB/s], Decompressed: 783[K
Downloaded: 1838 file(s) [attempted 1838/8459 = 21%, 345 KB/s], Decompressed: 783[K
Downloaded: 1866 file(s) [attempted 1866/8459 = 22%, 211 KB/s], Decompressed: 783[K
Downloaded: 1901 file(s) [attempted 1901/8459 = 22%, 296 KB/s], Decompressed: 783[K
Downloaded: 1922 file(s) [attempted 1922/8459 = 22%, 86 KB/s], Decompressed: 783[K
Downloaded: 1953 file(s) [attempted 1953/8459 = 23%, 476 KB/s], Decompressed: 783[K
Downloaded: 1981 file(s) [attempted 1981/8459 = 23%, 28 KB/s], Decompressed: 783[K
Downloaded: 2008 file(s) [attempted 2008/8459 = 23%, 291 KB/s], Decompressed: 783[K
Downloaded: 2047 file(s) [attempted 2047/8459 = 24%, 17 KB/s], Decompressed: 783[K
Downloaded: 2067 file(s) [attempted 2067/8459 = 24%, 44 KB/s], Decompressed: 783[K
Downloaded: 2099 file(s) [attempted 2099/8459 = 24%, 745 KB/s], Decompressed: 783[K
Downloaded: 2130 file(s) [attempted 2130/8459 = 25%, 88 KB/s], Decompressed: 783[K
Downloaded: 2154 file(s) [attempted 2154/8459 = 25%, 88 KB/s], Decompressed: 783[K
Downloaded: 2192 file(s) [attempted 2192/8459 = 25%, 350 KB/s], Decompressed: 783[K
Downloaded: 2217 file(s) [attempted 2217/8459 = 26%, 278 KB/s], Decompressed: 783[K
Downloaded: 2248 file(s) [attempted 2248/8459 = 26%, 268 KB/s], Decompressed: 783[K
Downloaded: 2272 file(s) [attempted 2272/8459 = 26%, 53 KB/s], Decompressed: 783[K
Downloaded: 2303 file(s) [attempted 2303/8459 = 27%, 88 KB/s], Decompressed: 783[K
Downloaded: 2331 file(s) [attempted 2331/8459 = 27%, 329 KB/s], Decompressed: 783[K
Downloaded: 2359 file(s) [attempted 2359/8459 = 27%, 209 KB/s], Decompressed: 783[K
Downloaded: 2390 file(s) [attempted 2390/8459 = 28%, 58 KB/s], Decompressed: 783[K
Downloaded: 2422 file(s) [attempted 2422/8459 = 28%, 196 KB/s], Decompressed: 783[K
Downloaded: 2453 file(s) [attempted 2453/8459 = 28%, 405 KB/s], Decompressed: 783[K
Downloaded: 2474 file(s) [attempted 2474/8459 = 29%, 239 KB/s], Decompressed: 783[K
Downloaded: 2515 file(s) [attempted 2515/8459 = 29%, 177 KB/s], Decompressed: 783[K
Downloaded: 2543 file(s) [attempted 2543/8459 = 30%, 244 KB/s], Decompressed: 783[K
Downloaded: 2571 file(s) [attempted 2571/8459 = 30%, 116 KB/s], Decompressed: 783[K
Downloaded: 2606 file(s) [attempted 2606/8459 = 30%, 764 KB/s], Decompressed: 783[K
Downloaded: 2630 file(s) [attempted 2630/8459 = 31%, 251 KB/s], Decompressed: 783[K
Downloaded: 2668 file(s) [attempted 2668/8459 = 31%, 182 KB/s], Decompressed: 783[K
Downloaded: 2696 file(s) [attempted 2696/8459 = 31%, 41 KB/s], Decompressed: 783[K
Downloaded: 2724 file(s) [attempted 2724/8459 = 32%, 129 KB/s], Decompressed: 783[K
Downloaded: 2758 file(s) [attempted 2758/8459 = 32%, 490 KB/s], Decompressed: 783[K
Downloaded: 2779 file(s) [attempted 2779/8459 = 32%, 227 KB/s], Decompressed: 783[K
Downloaded: 2817 file(s) [attempted 2817/8459 = 33%, 374 KB/s], Decompressed: 783[K
Downloaded: 2842 file(s) [attempted 2842/8459 = 33%, 270 KB/s], Decompressed: 783[K
Downloaded: 2873 file(s) [attempted 2873/8459 = 33%, 439 KB/s], Decompressed: 783[K
Downloaded: 2901 file(s) [attempted 2901/8459 = 34%, 85 KB/s], Decompressed: 783[K
Downloaded: 2928 file(s) [attempted 2928/8459 = 34%, 290 KB/s], Decompressed: 783[K
Downloaded: 2963 file(s) [attempted 2963/8459 = 35%, 103 KB/s], Decompressed: 783[K
Downloaded: 2991 file(s) [attempted 2991/8459 = 35%, 224 KB/s], Decompressed: 783[K
Downloaded: 3023 file(s) [attempted 3023/8459 = 35%, 86 KB/s], Decompressed: 783[K
Downloaded: 3050 file(s) [attempted 3050/8459 = 36%, 22 KB/s], Decompressed: 783[K
Downloaded: 3081 file(s) [attempted 3081/8459 = 36%, 1426 KB/s], Decompressed: 783[K
Downloaded: 3109 file(s) [attempted 3109/8459 = 36%, 156 KB/s], Decompressed: 783[K
Downloaded: 3140 file(s) [attempted 3140/8459 = 37%, 456 KB/s], Decompressed: 783[K
Downloaded: 3172 file(s) [attempted 3172/8459 = 37%, 471 KB/s], Decompressed: 783[K
Downloaded: 3203 file(s) [attempted 3203/8459 = 37%, 110 KB/s], Decompressed: 783[K
Downloaded: 3237 file(s) [attempted 3237/8459 = 38%, 161 KB/s], Decompressed: 783[K
Downloaded: 3269 file(s) [attempted 3269/8459 = 38%, 413 KB/s], Decompressed: 783[K
Downloaded: 3296 file(s) [attempted 3296/8459 = 38%, 119 KB/s], Decompressed: 783[K
Downloaded: 3331 file(s) [attempted 3331/8459 = 39%, 297 KB/s], Decompressed: 783[K
Downloaded: 3352 file(s) [attempted 3352/8459 = 39%, 364 KB/s], Decompressed: 783[K
Downloaded: 3387 file(s) [attempted 3387/8459 = 40%, 32 KB/s], Decompressed: 783[K
Downloaded: 3415 file(s) [attempted 3415/8459 = 40%, 121 KB/s], Decompressed: 783[K
Downloaded: 3446 file(s) [attempted 3446/8459 = 40%, 67 KB/s], Decompressed: 783[K
Downloaded: 3477 file(s) [attempted 3477/8459 = 41%, 701 KB/s], Decompressed: 783[K
Downloaded: 3501 file(s) [attempted 3501/8459 = 41%, 127 KB/s], Decompressed: 783[K
Downloaded: 3536 file(s) [attempted 3536/8459 = 41%, 2213 KB/s], Decompressed: 1616[K
Downloaded: 3560 file(s) [attempted 3560/8459 = 42%, 151 KB/s], Decompressed: 1616[K
Downloaded: 3578 file(s) [attempted 3578/8459 = 42%, 3 KB/s], Decompressed: 1616[K
Downloaded: 3588 file(s) [attempted 3588/8459 = 42%, 13 KB/s], Decompressed: 1616[K
Downloaded: 3595 file(s) [attempted 3595/8459 = 42%, 19 KB/s], Decompressed: 1616[K
Downloaded: 3602 file(s) [attempted 3602/8459 = 42%, 45 KB/s], Decompressed: 1616[K
Downloaded: 3644 file(s) [attempted 3644/8459 = 43%, 76 KB/s], Decompressed: 1616[K
Downloaded: 3692 file(s) [attempted 3692/8459 = 43%, 138 KB/s], Decompressed: 1616[K
Downloaded: 3744 file(s) [attempted 3744/8459 = 44%, 543 KB/s], Decompressed: 1616[K
Downloaded: 3793 file(s) [attempted 3793/8459 = 44%, 438 KB/s], Decompressed: 1616[K
Downloaded: 3842 file(s) [attempted 3842/8459 = 45%, 342 KB/s], Decompressed: 1616[K
Downloaded: 3887 file(s) [attempted 3887/8459 = 45%, 234 KB/s], Decompressed: 1616[K
Downloaded: 3904 file(s) [attempted 3904/8459 = 46%, 121 KB/s], Decompressed: 1616[K
Downloaded: 3942 file(s) [attempted 3942/8459 = 46%, 338 KB/s], Decompressed: 1616[K
Downloaded: 3984 file(s) [attempted 3984/8459 = 47%, 18 KB/s], Decompressed: 1616[K
Downloaded: 4001 file(s) [attempted 4001/8459 = 47%, 59 KB/s], Decompressed: 1616[K
Downloaded: 4036 file(s) [attempted 4036/8459 = 47%, 50 KB/s], Decompressed: 1616[K
Downloaded: 4071 file(s) [attempted 4071/8459 = 48%, 335 KB/s], Decompressed: 1616[K
Downloaded: 4095 file(s) [attempted 4095/8459 = 48%, 135 KB/s], Decompressed: 1616[K
Downloaded: 4133 file(s) [attempted 4133/8459 = 48%, 237 KB/s], Decompressed: 1616[K
Downloaded: 4168 file(s) [attempted 4168/8459 = 49%, 323 KB/s], Decompressed: 1616[K
Downloaded: 4192 file(s) [attempted 4192/8459 = 49%, 295 KB/s], Decompressed: 1616[K
Downloaded: 4231 file(s) [attempted 4231/8459 = 50%, 361 KB/s], Decompressed: 1616[K
Downloaded: 4258 file(s) [attempted 4258/8459 = 50%, 182 KB/s], Decompressed: 1616[K
Downloaded: 4286 file(s) [attempted 4286/8459 = 50%, 291 KB/s], Decompressed: 1616[K
Downloaded: 4324 file(s) [attempted 4324/8459 = 51%, 78 KB/s], Decompressed: 1616[K
Downloaded: 4342 file(s) [attempted 4342/8459 = 51%, 271 KB/s], Decompressed: 1616[K
Downloaded: 4376 file(s) [attempted 4376/8459 = 51%, 474 KB/s], Decompressed: 1616[K
Downloaded: 4401 file(s) [attempted 4401/8459 = 52%, 233 KB/s], Decompressed: 1616[K
Downloaded: 4432 file(s) [attempted 4432/8459 = 52%, 93 KB/s], Decompressed: 1616[K
Downloaded: 4453 file(s) [attempted 4453/8459 = 52%, 70 KB/s], Decompressed: 1616[K
Downloaded: 4460 file(s) [attempted 4460/8459 = 52%, 6 KB/s], Decompressed: 1616[K
Downloaded: 4481 file(s) [attempted 4481/8459 = 52%, 11 KB/s], Decompressed: 1616[K
Downloaded: 4488 file(s) [attempted 4488/8459 = 53%, 33 KB/s], Decompressed: 1616[K
Downloaded: 4501 file(s) [attempted 4501/8459 = 53%, 16 KB/s], Decompressed: 1616[K
Downloaded: 4512 file(s) [attempted 4512/8459 = 53%, 48 KB/s], Decompressed: 1616[K
Downloaded: 4550 file(s) [attempted 4550/8459 = 53%, 571 KB/s], Decompressed: 1616[K
Downloaded: 4602 file(s) [attempted 4602/8459 = 54%, 2680 KB/s], Decompressed: 1616[K
Downloaded: 4651 file(s) [attempted 4651/8459 = 54%, 1427 KB/s], Decompressed: 1616[K
Downloaded: 4699 file(s) [attempted 4699/8459 = 55%, 223 KB/s], Decompressed: 1616[K
Downloaded: 4751 file(s) [attempted 4751/8459 = 56%, 781 KB/s], Decompressed: 1616[K
Downloaded: 4793 file(s) [attempted 4793/8459 = 56%, 371 KB/s], Decompressed: 1616[K
Downloaded: 4810 file(s) [attempted 4810/8459 = 56%, 87 KB/s], Decompressed: 1616[K
Downloaded: 4849 file(s) [attempted 4849/8459 = 57%, 325 KB/s], Decompressed: 1616[K
Downloaded: 4890 file(s) [attempted 4890/8459 = 57%, 69 KB/s], Decompressed: 1616[K
Downloaded: 4918 file(s) [attempted 4918/8459 = 58%, 23 KB/s], Decompressed: 1616[K
Downloaded: 4946 file(s) [attempted 4946/8459 = 58%, 37 KB/s], Decompressed: 1616[K
Downloaded: 4988 file(s) [attempted 4988/8459 = 58%, 1058 KB/s], Decompressed: 1616[K
Downloaded: 5015 file(s) [attempted 5015/8459 = 59%, 153 KB/s], Decompressed: 1616[K
Downloaded: 5047 file(s) [attempted 5047/8459 = 59%, 163 KB/s], Decompressed: 1616[K
Downloaded: 5088 file(s) [attempted 5088/8459 = 60%, 288 KB/s], Decompressed: 1616[K
Downloaded: 5106 file(s) [attempted 5106/8459 = 60%, 94 KB/s], Decompressed: 1616[K
Downloaded: 5147 file(s) [attempted 5147/8459 = 60%, 134 KB/s], Decompressed: 1616[K
Downloaded: 5185 file(s) [attempted 5185/8459 = 61%, 221 KB/s], Decompressed: 1616[K
Downloaded: 5210 file(s) [attempted 5210/8459 = 61%, 420 KB/s], Decompressed: 1616[K
Downloaded: 5244 file(s) [attempted 5244/8459 = 61%, 53 KB/s], Decompressed: 1616[K
Downloaded: 5276 file(s) [attempted 5276/8459 = 62%, 1143 KB/s], Decompressed: 1616[K
Downloaded: 5300 file(s) [attempted 5300/8459 = 62%, 533 KB/s], Decompressed: 1616[K
Downloaded: 5335 file(s) [attempted 5335/8459 = 63%, 93 KB/s], Decompressed: 1616[K
Downloaded: 5387 file(s) [attempted 5387/8459 = 63%, 1105 KB/s], Decompressed: 1616[K
Downloaded: 5435 file(s) [attempted 5435/8459 = 64%, 510 KB/s], Decompressed: 1616[K
Downloaded: 5484 file(s) [attempted 5484/8459 = 64%, 562 KB/s], Decompressed: 1616[K
Downloaded: 5533 file(s) [attempted 5533/8459 = 65%, 166 KB/s], Decompressed: 1616[K
Downloaded: 5581 file(s) [attempted 5581/8459 = 65%, 242 KB/s], Decompressed: 1616[K
Downloaded: 5633 file(s) [attempted 5633/8459 = 66%, 249 KB/s], Decompressed: 1616[K
Downloaded: 5682 file(s) [attempted 5682/8459 = 67%, 433 KB/s], Decompressed: 1616[K
Downloaded: 5727 file(s) [attempted 5727/8459 = 67%, 44 KB/s], Decompressed: 1616[K
Downloaded: 5741 file(s) [attempted 5741/8459 = 67%, 189 KB/s], Decompressed: 1616[K
Downloaded: 5783 file(s) [attempted 5783/8459 = 68%, 211 KB/s], Decompressed: 1616[K
Downloaded: 5814 file(s) [attempted 5814/8459 = 68%, 547 KB/s], Decompressed: 1616[K
Downloaded: 5842 file(s) [attempted 5842/8459 = 69%, 41 KB/s], Decompressed: 1616[K
Downloaded: 5876 file(s) [attempted 5876/8459 = 69%, 272 KB/s], Decompressed: 1616[K
Downloaded: 5901 file(s) [attempted 5901/8459 = 69%, 484 KB/s], Decompressed: 1616[K
Downloaded: 5935 file(s) [attempted 5935/8459 = 70%, 110 KB/s], Decompressed: 1616[K
Downloaded: 5970 file(s) [attempted 5970/8459 = 70%, 387 KB/s], Decompressed: 1616[K
Downloaded: 5998 file(s) [attempted 5998/8459 = 70%, 217 KB/s], Decompressed: 1616[K
Downloaded: 6029 file(s) [attempted 6029/8459 = 71%, 32 KB/s], Decompressed: 1616[K
Downloaded: 6060 file(s) [attempted 6060/8459 = 71%, 115 KB/s], Decompressed: 1616[K
Downloaded: 6092 file(s) [attempted 6092/8459 = 72%, 1430 KB/s], Decompressed: 1616[K
Downloaded: 6126 file(s) [attempted 6126/8459 = 72%, 132 KB/s], Decompressed: 1616[K
Downloaded: 6161 file(s) [attempted 6161/8459 = 72%, 203 KB/s], Decompressed: 1616[K
Downloaded: 6189 file(s) [attempted 6189/8459 = 73%, 148 KB/s], Decompressed: 1616[K
Downloaded: 6220 file(s) [attempted 6220/8459 = 73%, 337 KB/s], Decompressed: 1616[K
Downloaded: 6247 file(s) [attempted 6247/8459 = 73%, 494 KB/s], Decompressed: 1616[K
Downloaded: 6276 file(s) [attempted 6276/8459 = 74%, 123 KB/s], Decompressed: 1616[K
Downloaded: 6303 file(s) [attempted 6303/8459 = 74%, 256 KB/s], Decompressed: 1616[K
Downloaded: 6331 file(s) [attempted 6331/8459 = 74%, 263 KB/s], Decompressed: 1616[K
Downloaded: 6345 file(s) [attempted 6345/8459 = 75%, 746 KB/s], Decompressed: 1616[K
Downloaded: 6359 file(s) [attempted 6359/8459 = 75%, 32 KB/s], Decompressed: 1616[K
Downloaded: 6366 file(s) [attempted 6366/8459 = 75%, 34 KB/s], Decompressed: 1616[K
Downloaded: 6380 file(s) [attempted 6380/8459 = 75%, 50 KB/s], Decompressed: 1616[K
Downloaded: 6394 file(s) [attempted 6394/8459 = 75%, 24 KB/s], Decompressed: 1616[K
Downloaded: 6401 file(s) [attempted 6401/8459 = 75%, 45 KB/s], Decompressed: 1616[K
Downloaded: 6415 file(s) [attempted 6415/8459 = 75%, 61 KB/s], Decompressed: 1616[K
Downloaded: 6425 file(s) [attempted 6425/8459 = 75%, 52 KB/s], Decompressed: 1616[K
Downloaded: 6435 file(s) [attempted 6435/8459 = 76%, 45 KB/s], Decompressed: 1616[K
Downloaded: 6442 file(s) [attempted 6442/8459 = 76%, 29 KB/s], Decompressed: 1616[K
Downloaded: 6456 file(s) [attempted 6456/8459 = 76%, 29 KB/s], Decompressed: 1616[K
Downloaded: 6467 file(s) [attempted 6467/8459 = 76%, 47 KB/s], Decompressed: 1616[K
Downloaded: 6505 file(s) [attempted 6505/8459 = 76%, 298 KB/s], Decompressed: 1616[K
Downloaded: 6536 file(s) [attempted 6536/8459 = 77%, 81 KB/s], Decompressed: 1616[K
Downloaded: 6578 file(s) [attempted 6578/8459 = 77%, 283 KB/s], Decompressed: 1616[K
Downloaded: 6620 file(s) [attempted 6620/8459 = 78%, 607 KB/s], Decompressed: 1616[K
Downloaded: 6651 file(s) [attempted 6651/8459 = 78%, 328 KB/s], Decompressed: 1616[K
Downloaded: 6680 file(s) [attempted 6680/8459 = 78%, 69 KB/s], Decompressed: 1616[K
Downloaded: 6703 file(s) [attempted 6703/8459 = 79%, 127 KB/s], Decompressed: 1616[K
Downloaded: 6748 file(s) [attempted 6748/8459 = 79%, 36 KB/s], Decompressed: 1616[K
Downloaded: 6772 file(s) [attempted 6772/8459 = 80%, 41 KB/s], Decompressed: 1616[K
Downloaded: 6804 file(s) [attempted 6804/8459 = 80%, 379 KB/s], Decompressed: 1616[K
Downloaded: 6838 file(s) [attempted 6838/8459 = 80%, 201 KB/s], Decompressed: 1616[K
Downloaded: 6866 file(s) [attempted 6866/8459 = 81%, 76 KB/s], Decompressed: 1616[K
Downloaded: 6897 file(s) [attempted 6897/8459 = 81%, 1330 KB/s], Decompressed: 1616[K
Downloaded: 6922 file(s) [attempted 6922/8459 = 81%, 125 KB/s], Decompressed: 1616[K
Downloaded: 6949 file(s) [attempted 6949/8459 = 82%, 643 KB/s], Decompressed: 1616[K
Downloaded: 6984 file(s) [attempted 6984/8459 = 82%, 281 KB/s], Decompressed: 1616[K
Downloaded: 7019 file(s) [attempted 7019/8459 = 82%, 238 KB/s], Decompressed: 1616[K
Downloaded: 7050 file(s) [attempted 7050/8459 = 83%, 238 KB/s], Decompressed: 1616[K
Downloaded: 7081 file(s) [attempted 7081/8459 = 83%, 738 KB/s], Decompressed: 1616[K
Downloaded: 7109 file(s) [attempted 7109/8459 = 84%, 37 KB/s], Decompressed: 1616[K
Downloaded: 7147 file(s) [attempted 7147/8459 = 84%, 336 KB/s], Decompressed: 1616[K
Downloaded: 7168 file(s) [attempted 7168/8459 = 84%, 742 KB/s], Decompressed: 1616[K
Downloaded: 7203 file(s) [attempted 7203/8459 = 85%, 58 KB/s], Decompressed: 3508[K
Downloaded: 7227 file(s) [attempted 7227/8459 = 85%, 512 KB/s], Decompressed: 3508[K
Downloaded: 7258 file(s) [attempted 7258/8459 = 85%, 80 KB/s], Decompressed: 3508[K
Downloaded: 7286 file(s) [attempted 7286/8459 = 86%, 111 KB/s], Decompressed: 3508[K
Downloaded: 7317 file(s) [attempted 7317/8459 = 86%, 142 KB/s], Decompressed: 3508[K
Downloaded: 7352 file(s) [attempted 7352/8459 = 86%, 639 KB/s], Decompressed: 3508[K
Downloaded: 7380 file(s) [attempted 7380/8459 = 87%, 455 KB/s], Decompressed: 3508[K
Downloaded: 7408 file(s) [attempted 7408/8459 = 87%, 20 KB/s], Decompressed: 3508[K
Downloaded: 7435 file(s) [attempted 7435/8459 = 87%, 100 KB/s], Decompressed: 3508[K
Downloaded: 7467 file(s) [attempted 7467/8459 = 88%, 489 KB/s], Decompressed: 3508[K
Downloaded: 7508 file(s) [attempted 7508/8459 = 88%, 156 KB/s], Decompressed: 3508[K
Downloaded: 7533 file(s) [attempted 7533/8459 = 89%, 107 KB/s], Decompressed: 3508[K
Downloaded: 7564 file(s) [attempted 7564/8459 = 89%, 36 KB/s], Decompressed: 3508[K
Downloaded: 7599 file(s) [attempted 7599/8459 = 89%, 2267 KB/s], Decompressed: 3508[K
Downloaded: 7623 file(s) [attempted 7623/8459 = 90%, 98 KB/s], Decompressed: 3508[K
Downloaded: 7658 file(s) [attempted 7658/8459 = 90%, 1158 KB/s], Decompressed: 3508[K
Downloaded: 7689 file(s) [attempted 7689/8459 = 90%, 737 KB/s], Decompressed: 3508[K
Downloaded: 7713 file(s) [attempted 7713/8459 = 91%, 44 KB/s], Decompressed: 3508[K
Downloaded: 7752 file(s) [attempted 7752/8459 = 91%, 1473 KB/s], Decompressed: 3508[K
Downloaded: 7776 file(s) [attempted 7776/8459 = 91%, 136 KB/s], Decompressed: 3508[K
Downloaded: 7807 file(s) [attempted 7807/8459 = 92%, 708 KB/s], Decompressed: 3508[K
Downloaded: 7835 file(s) [attempted 7835/8459 = 92%, 1111 KB/s], Decompressed: 3508[K
Downloaded: 7859 file(s) [attempted 7859/8459 = 92%, 24 KB/s], Decompressed: 3508[K
Downloaded: 7897 file(s) [attempted 7897/8459 = 93%, 1087 KB/s], Decompressed: 3508[K
Downloaded: 7928 file(s) [attempted 7928/8459 = 93%, 66 KB/s], Decompressed: 3508[K
Downloaded: 7956 file(s) [attempted 7956/8459 = 94%, 369 KB/s], Decompressed: 3508[K
Downloaded: 7981 file(s) [attempted 7981/8459 = 94%, 149 KB/s], Decompressed: 3508[K
Downloaded: 8012 file(s) [attempted 8012/8459 = 94%, 42 KB/s], Decompressed: 3508[K
Downloaded: 8050 file(s) [attempted 8050/8459 = 95%, 74 KB/s], Decompressed: 3508[K
Downloaded: 8078 file(s) [attempted 8078/8459 = 95%, 164 KB/s], Decompressed: 3508[K
Downloaded: 8109 file(s) [attempted 8109/8459 = 95%, 68 KB/s], Decompressed: 3508[K
Downloaded: 8137 file(s) [attempted 8137/8459 = 96%, 230 KB/s], Decompressed: 3508[K
Downloaded: 8161 file(s) [attempted 8161/8459 = 96%, 70 KB/s], Decompressed: 3508[K
Downloaded: 8199 file(s) [attempted 8199/8459 = 96%, 18 KB/s], Decompressed: 3508[K
Downloaded: 8224 file(s) [attempted 8224/8459 = 97%, 326 KB/s], Decompressed: 3508[K
Downloaded: 8234 file(s) [attempted 8234/8459 = 97%, 1 KB/s], Decompressed: 3508[K
Downloaded: 8248 file(s) [attempted 8248/8459 = 97%, 7 KB/s], Decompressed: 3508[K
Downloaded: 8286 file(s) [attempted 8286/8459 = 97%, 189 KB/s], Decompressed: 3508[K
Downloaded: 8335 file(s) [attempted 8335/8459 = 98%, 53 KB/s], Decompressed: 3508[K
Downloaded: 8383 file(s) [attempted 8383/8459 = 99%, 716 KB/s], Decompressed: 3508[K
Downloaded: 8435 file(s) [attempted 8435/8459 = 99%, 522 KB/s], Decompressed: 3508[K
Downloaded: 8456 file(s) [attempted 8456/8459 = 99%, 275 KB/s], Decompressed: 3508[K
Downloaded: 8459 file(s) [attempted 8459/8459 = 100%, 275 KB/s], Decompressed: 3508[K
Decompressed 8459 file(s)
Already decompressed 8459 file(s)



==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/integrated_consistency.log <==
⚠ [8477/8485] Replayed QReplaceLean.DecisionRule
warning: QReplaceLean/DecisionRule.lean:24:5: unused variable `hR`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [8484/16953] Built Batteries.Classes.Cast:c.o (1.7s)
✔ [8495/16953] Built Batteries.Classes.Deprecated:c.o (148ms)
✔ [8496/16953] Built Batteries.Classes.RatCast:c.o (168ms)
✔ [8497/16953] Built Batteries.Lean.EStateM:c.o (258ms)
✔ [8498/16953] Built Batteries.Lean.Except:c.o (253ms)
✔ [8499/16953] Built Batteries.Classes.SatisfiesM:c.o (469ms)
✔ [8500/16953] Built Batteries.CodeAction.Attr:c.o (1.0s)
✔ [8501/16953] Built Batteries.CodeAction.Basic:c.o (765ms)
✔ [8502/16953] Built Batteries.Lean.Position:c.o (375ms)
✔ [8503/16953] Built Batteries.CodeAction.Misc:c.o (2.8s)
✔ [8506/16953] Built Batteries.Data.List.Basic:c.o (3.1s)
✔ [8507/16953] Built Batteries.CodeAction.Match:c.o (1.3s)
✔ [8508/16953] Built Batteries.CodeAction:c.o (131ms)
✔ [8509/16953] Built Batteries.Control.Lemmas:c.o (142ms)
✔ [8510/16953] Built Batteries.Control.LawfulMonadState:c.o (149ms)
✔ [8511/16953] Built Batteries.Control.OptionT:c.o (131ms)
✔ [8512/16953] Built Batteries.Control.AlternativeMonad:c.o (203ms)
✔ [8513/16953] Built Batteries.Control.ForInStep.Basic:c.o (190ms)
✔ [8514/16953] Built Batteries.Control.ForInStep.Lemmas:c.o (120ms)
✔ [8515/16953] Built Batteries.Control.ForInStep:c.o (134ms)
✔ [8516/16953] Built Batteries.Control.Monad:c.o (148ms)
✔ [8519/16953] Built Batteries.Data.MLList.Basic:c.o (1.4s)
✔ [8520/16953] Built Batteries.Control.Nondet.Basic:c.o (532ms)
✔ [8523/16953] Built Batteries.Data.Array.Init.Lemmas:c.o (191ms)
✔ [8524/16953] Built Batteries.Data.List.Lemmas:c.o (486ms)
✔ [8525/16953] Built Batteries.Data.Array.Lemmas:c.o (172ms)
✔ [8527/16953] Built Batteries.Data.Array.Merge:c.o (539ms)
✔ [8528/16953] Built Batteries.Data.Array.Monadic:c.o (163ms)
✔ [8529/16953] Built Batteries.Data.Array.Pairwise:c.o (171ms)
✔ [8530/16953] Built Batteries.Data.List.Scan:c.o (134ms)
✔ [8531/16953] Built Batteries.Data.Array.Scan:c.o (131ms)
✔ [8532/16953] Built Batteries.Data.Array:c.o (147ms)
✔ [8533/16953] Built Batteries.Data.AssocList:c.o (703ms)
✔ [8534/16953] Built Batteries.Data.Bool:c.o (131ms)
✔ [8535/16953] Built Batteries.Data.BinaryHeap.Basic:c.o (458ms)
✔ [8536/16953] Built Batteries.Data.BinaryHeap:c.o (135ms)
✔ [8537/16953] Built Batteries.Data.BinomialHeap.Basic:c.o (1.2s)
✔ [8538/16953] Built Batteries.Data.BinomialHeap.Lemmas:c.o (156ms)
✔ [8539/16953] Built Batteries.Data.BinomialHeap:c.o (117ms)
✔ [8540/16953] Built Batteries.Data.BitVec.Basic:c.o (163ms)
✔ [8541/16953] Built Batteries.Data.Nat.Basic:c.o (306ms)
✔ [8542/16953] Built Batteries.Data.Nat.Lemmas:c.o (235ms)
✔ [8543/16953] Built Batteries.Data.Fin.OfBits:c.o (155ms)
✔ [8544/16953] Built Batteries.Data.Int:c.o (233ms)
✔ [8545/16953] Built Batteries.Data.BitVec.Lemmas:c.o (140ms)
✔ [8546/16953] Built Batteries.Data.BitVec:c.o (140ms)
✔ [8547/16953] Built Batteries.Data.ByteArray:c.o (186ms)
✔ [8548/16953] Built Batteries.Data.ByteSlice:c.o (509ms)
✔ [8549/16953] Built Batteries.Data.Char.Basic:c.o (265ms)
✔ [8550/16953] Built Batteries.Data.Char.AsciiCasing:c.o (159ms)
✔ [8551/16953] Built Batteries.Data.Char:c.o (123ms)
✔ [8552/16953] Built Batteries.Data.DList.Basic:c.o (188ms)
✔ [8553/16953] Built Batteries.Data.DList.Lemmas:c.o (147ms)
✔ [8554/16953] Built Batteries.Data.DList:c.o (139ms)
✔ [8555/16953] Built Batteries.Data.Fin.Basic:c.o (353ms)
✔ [8556/16953] Built Batteries.Data.Fin.Lemmas:c.o (150ms)
✔ [8557/16953] Built Batteries.Tactic.Trans:c.o (5.3s)
✔ [8563/16953] Built Batteries.Data.Fin.Coding:c.o (1.0s)
✔ [8564/16953] Built Batteries.Data.Fin.Fold:c.o (132ms)
✔ [8565/16953] Built Batteries.Data.Fin:c.o (177ms)
✔ [8566/16953] Built Batteries.Data.FloatArray:c.o (205ms)
✔ [8567/16953] Built Batteries.Lean.HashMap:c.o (211ms)
✔ [8568/16953] Built Batteries.Data.HashMap.Basic:c.o (613ms)
✔ [8569/16953] Built Batteries.Data.HashMap:c.o (109ms)
✔ [8570/16953] Built Batteries.Data.List.ArrayMap:c.o (147ms)
✔ [8571/16953] Built Batteries.Data.List.Count:c.o (149ms)
✔ [8572/16953] Built Batteries.Data.List.Init.Lemmas:c.o (133ms)
✔ [8573/16953] Built Batteries.Data.List.Matcher:c.o (269ms)
✔ [8574/16953] Built Batteries.Data.List.Monadic:c.o (127ms)
✔ [8575/16953] Built Batteries.Data.List.Pairwise:c.o (144ms)
✔ [8576/16953] Built Batteries.Data.List.Perm:c.o (189ms)
✔ [8577/16953] Built Batteries.Data.List:c.o (139ms)
✔ [8578/16953] Built Batteries.Data.MLList.Heartbeats:c.o (191ms)
✔ [8579/16953] Built Batteries.Lean.System.IO:c.o (186ms)
✔ [8580/16953] Built Batteries.Data.MLList.IO:c.o (186ms)
✔ [8581/16953] Built Batteries.Data.MLList:c.o (133ms)
✔ [8582/16953] Built Batteries.Data.NameSet:c.o (168ms)
✔ [8583/16953] Built Batteries.Data.Nat.Bisect:c.o (165ms)
✔ [8584/16953] Built Batteries.Data.Nat.Bitwise.Lemmas:c.o (117ms)
✔ [8585/16953] Built Batteries.Data.Nat.Bitwise:c.o (128ms)
✔ [8586/16953] Built Batteries.Data.Nat.Gcd:c.o (123ms)
✔ [8587/16953] Built Batteries.Data.Nat:c.o (151ms)
✔ [8588/16953] Built Batteries.Data.PairingHeap:c.o (821ms)
✔ [8589/16953] Built QReplaceLean (45s)
✔ [8591/16953] Built Batteries.Data.RBMap.Basic:c.o (5.3s)
✔ [8592/16953] Built Batteries.Data.RBMap.Alter:c.o (945ms)
✔ [8593/16953] Built Batteries.Data.RBMap.WF:c.o (1.2s)
✔ [8594/16953] Built Batteries.Data.RBMap.Depth:c.o (252ms)
✔ [8595/16953] Built Batteries.Data.RBMap:c.o (190ms)
✔ [8596/16953] Built Batteries.Data.Random.MersenneTwister:c.o (498ms)
✔ [8597/16953] Built Batteries.Data.Random:c.o (173ms)
✔ [8598/16953] Built Batteries.Data.Range.Lemmas:c.o (176ms)
✔ [8599/16953] Built Batteries.Data.RBMap.Lemmas:c.o (1.4s)
✔ [8600/16953] Built Batteries.Data.Range:c.o (159ms)
✔ [8601/16953] Built Batteries.Data.Rat.Float:c.o (274ms)
✔ [8602/16953] Built Batteries.Data.Rat:c.o (170ms)
✔ [8603/16953] Built Batteries.Lean.Float:c.o (624ms)
✔ [8604/16953] Built Batteries.Data.RunningStats:c.o (228ms)
✔ [8605/16953] Built Batteries.Data.String.AsciiCasing:c.o (159ms)
✔ [8607/16953] Built Batteries.Data.Stream:c.o (356ms)
✔ [8608/16953] Built Batteries.Data.String.Legacy:c.o (580ms)
✔ [8610/16953] Built Batteries.Data.String.Lemmas:c.o (547ms)
✔ [8611/16953] Built Batteries.Data.String:c.o (166ms)
✔ [8612/16953] Built Batteries.Util.Panic:c.o (173ms)
✔ [8613/16953] Built Batteries.Data.UnionFind.Lemmas:c.o (185ms)
✔ [8614/16953] Built Batteries.Data.UnionFind:c.o (184ms)
✔ [8615/16953] Built Batteries.Data.UnionFind.Basic:c.o (642ms)
✔ [8616/16953] Built Batteries.Data.Vector.Lemmas:c.o (191ms)
✔ [8617/16953] Built Batteries.Data.Vector.Basic:c.o (506ms)
✔ [8618/16953] Built Batteries.Data.Vector.Monadic:c.o (184ms)
✔ [8619/16953] Built Batteries.Data.Vector:c.o (181ms)
✔ [8620/16953] Built Batteries.Lean.HashSet:c.o (317ms)
✔ [8621/16953] Built Batteries.Lean.Expr:c.o (714ms)
✔ [8622/16953] Built Batteries.Lean.IO.Process:c.o (329ms)
✔ [8623/16953] Built Batteries.Lean.Json:c.o (286ms)
✔ [8624/16953] Built Batteries.Lean.LawfulMonad:c.o (209ms)
✔ [8625/16953] Built Batteries.Lean.LawfulMonadLift:c.o (228ms)
✔ [8626/16953] Built Batteries.Lean.Meta.Expr:c.o (181ms)
✔ [8627/16953] Built Batteries.Lean.PersistentHashMap:c.o (303ms)
✔ [8628/16953] Built Batteries.Lean.Meta.DiscrTree:c.o (317ms)
✔ [8629/16953] Built Batteries.Lean.Meta.Basic:c.o (1.2s)
✔ [8630/16953] Built Batteries.Lean.Meta.InstantiateMVars:c.o (386ms)
✔ [8631/16953] Built Batteries.Lean.Meta.Inaccessible:c.o (760ms)
✔ [8632/16953] Built Batteries.Lean.MonadBacktrack:c.o (200ms)
✔ [8633/16953] Built Batteries.Lean.Meta.Simp:c.o (404ms)
✔ [8634/16953] Built Batteries.Lean.Meta.SavedState:c.o (641ms)
✔ [8635/16953] Built Batteries.Lean.Meta.UnusedNames:c.o (732ms)
✔ [8636/16953] Built Batteries.Lean.PersistentHashSet:c.o (424ms)
✔ [8637/16953] Built Batteries.Lean.NameMapAttribute:c.o (1.1s)
✔ [8638/16953] Built Batteries.Lean.SatisfiesM:c.o (161ms)
✔ [8639/16953] Built Batteries.Lean.Syntax:c.o (202ms)
✔ [8640/16953] Built Batteries.Lean.Util.EnvSearch:c.o (256ms)
✔ [8641/16953] Built Batteries.Logic:c.o (172ms)
✔ [8642/16953] Built Batteries.Tactic.Congr:c.o (1.9s)
✔ [8643/16953] Built Batteries.Tactic.Exact:c.o (634ms)
✔ [8644/16953] Built Batteries.Tactic.Case:c.o (4.2s)
✔ [8645/16953] Built Batteries.Tactic.HelpCmd:c.o (4.4s)
✔ [8646/16953] Built Batteries.Tactic.Instances:c.o (1.2s)
✔ [8647/16953] Built Batteries.Tactic.GeneralizeProofs:c.o (7.9s)
✔ [8648/16953] Built Batteries.Tactic.Lemma:c.o (1.6s)
✔ [8649/16953] Built Batteries.Tactic.NoMatch:c.o (837ms)
✔ [8650/16953] Built Batteries.Tactic.PermuteGoals:c.o (513ms)
✔ [8651/16953] Built Batteries.Tactic.PrintOpaques:c.o (1.0s)
✔ [8652/16953] Built Batteries.Tactic.PrintDependents:c.o (1.7s)
✔ [8653/16953] Built Batteries.Tactic.PrintPrefix:c.o (3.4s)
✔ [8654/16953] Built Batteries.Tactic.ShowUnused:c.o (3.4s)
✔ [8655/16953] Built Batteries.Util.Cache:c.o (907ms)
✔ [8656/16953] Built Batteries.Util.ExtendedBinder:c.o (604ms)
✔ [8657/16953] Built Batteries.Util.Pickle:c.o (283ms)
✔ [8658/16953] Built Batteries:c.o (431ms)
✔ [8659/16953] Built Batteries.Tactic.SqueezeScope:c.o (3.7s)
✔ [8660/16953] Built Mathlib.Tactic.Linter.DirectoryDependency:c.o (1.5s)
✔ [8661/16953] Built Mathlib.Lean.Linter:c.o (173ms)
✔ [8662/16953] Built Mathlib.Tactic.AdaptationNote:c.o (580ms)
✔ [8663/16953] Built Mathlib.Tactic.Lemma:c.o (259ms)
✔ [8664/16953] Built Mathlib.Tactic.Linter.Header:c.o (2.3s)
✔ [8665/16953] Built Mathlib.Tactic.Linter.DeprecatedSyntaxLinter:c.o (1.2s)
✔ [8666/16953] Built Mathlib.Tactic.Linter.DocPrime:c.o (741ms)
✔ [8667/16953] Built Mathlib.Tactic.Linter.DocString:c.o (2.5s)
✔ [8668/16953] Built Mathlib.Tactic.Linter.EmptyLine:c.o (1.9s)
✔ [8669/16953] Built Mathlib.Tactic.Linter.GlobalAttributeIn:c.o (994ms)
✔ [8670/16953] Built Mathlib.Tactic.Linter.HashCommandLinter:c.o (1.7s)
✔ [8671/16953] Built Mathlib.Tactic.Linter.Multigoal:c.o (1.7s)
✔ [8672/16953] Built Mathlib.Tactic.Linter.OldObtain:c.o (568ms)
✔ [8673/16953] Built Mathlib.Tactic.Linter.PrivateModule:c.o (746ms)
✔ [8674/16953] Built Mathlib.Tactic.Linter.TacticDocumentation:c.o (323ms)
✔ [8675/16953] Built Mathlib.Tactic.Linter.FlexibleLinter:c.o (4.9s)
✔ [8676/16953] Built Mathlib.Tactic.Linter.UnusedTacticExtension:c.o (993ms)
✔ [8677/16953] Built Mathlib.Tactic.Linter.UnusedTactic:c.o (2.4s)
✔ [8678/16953] Built Mathlib.Lean.Environment:c.o (216ms)
✔ [8679/16953] Built Mathlib.Lean.Elab.InfoTree:c.o (778ms)
✔ [8680/16953] Built Mathlib.Lean.Expr.Basic:c.o (3.8s)
✔ [8681/16953] Built Mathlib.Tactic.DeclarationNames:c.o (341ms)
✔ [8682/16953] Built Mathlib.Tactic.Linter.UnusedInstancesInType:c.o (2.9s)
✔ [8683/16953] Built Mathlib.Tactic.Linter.Style:c.o (5.0s)
✔ [8684/16953] Built Mathlib.Tactic.Linter.Whitespace:c.o (3.3s)
✔ [8685/16953] Built Mathlib.Lean.Elab.Tactic.Meta:c.o (972ms)
✔ [8686/16953] Built Mathlib.Lean.ContextInfo:c.o (1.4s)
✔ [8687/16953] Built ImportGraph.Imports.ImportGraph:c.o (1.5s)
✔ [8688/16953] Built ImportGraph.Imports.Redundant:c.o (375ms)
✔ [8689/16953] Built Mathlib.Tactic.TacticAnalysis:c.o (2.6s)
✔ [8690/16953] Built ImportGraph.Lean.Environment:c.o (259ms)
✔ [8691/16953] Built ImportGraph.Imports.RequiredModules:c.o (3.6s)
✔ [8692/16953] Built Mathlib.Tactic.MinImports:c.o (4.1s)
✔ [8693/16953] Built Mathlib.Util.ParseCommand:c.o (395ms)
✔ [8694/16953] Built Mathlib.Tactic.ExtractGoal:c.o (3.4s)
✔ [8695/16953] Built Mathlib.Tactic.TypeStar:c.o (487ms)
✔ [8696/16953] Built ImportGraph.Graph.TransitiveClosure:c.o (432ms)
✔ [8697/16953] Built ImportGraph.Tools.FindHome:c.o (2.3s)
✔ [8698/16953] Built Mathlib.Tactic.TacticAnalysis.Declarations:c.o (5.0s)
✔ [8699/16953] Built ImportGraph.Tools.ImportDiff:c.o (871ms)
✔ [8700/16953] Built ImportGraph.Tools.MinImports:c.o (696ms)
✔ [8701/16953] Built ImportGraph.Tools:c.o (182ms)
✔ [8702/16953] Built ImportGraph.Tools.RedundantImports:c.o (512ms)
✔ [8703/16953] Built Mathlib.Init:c.o (246ms)
✔ [8704/16953] Built Mathlib.Tactic.Linter.Lint:c.o (1.4s)
✔ [8705/16953] Built Mathlib.Tactic.Simps.NotationClass:c.o (1.3s)
✔ [8706/16953] Built Mathlib.Tactic.Eqns:c.o (325ms)
✔ [8707/16953] Built Mathlib.Tactic.Translate.Attributes:c.o (190ms)
✔ [8708/16953] Built Mathlib.Data.String.Defs:c.o (272ms)
✔ [8709/16953] Built Mathlib.Lean.Meta.Simp:c.o (1.9s)
✔ [8710/16953] Built Mathlib.Tactic.Translate.GuessName:c.o (1.5s)
✔ [8711/16953] Built Mathlib.Tactic.Translate.Reorder:c.o (3.8s)
✔ [8712/16953] Built Mathlib.Tactic.Translate.UnfoldBoundary:c.o (4.9s)
✔ [8713/16953] Built Mathlib.Tactic.Translate.ToAdditive:c.o (1.1s)
✔ [8714/16953] Built Mathlib.Tactic.ToAdditive:c.o (164ms)
✔ [8715/16953] Built Mathlib.Algebra.Notation.Defs:c.o (286ms)
✔ [8716/16953] Built Mathlib.Algebra.Regular.Defs:c.o (187ms)
✔ [8717/16953] Built Mathlib.Data.Int.Notation:c.o (190ms)
✔ [8718/16953] Built Mathlib.Data.Nat.BinaryRec:c.o (261ms)
✔ [8719/16953] Built Mathlib.Lean.Meta:c.o (1.1s)
✔ [8720/16953] Built Mathlib.Lean.Name:c.o (1.2s)
✔ [8721/16953] Built Mathlib.Tactic.MkIffOfInductiveProp:c.o (4.2s)
✔ [8722/16953] Built Mathlib.Tactic.OfNat:c.o (242ms)
✔ [8723/16953] Built Mathlib.Data.Nat.Notation:c.o (182ms)
✔ [8724/16953] Built Mathlib.Util.AddRelatedDecl:c.o (3.9s)
✔ [8725/16953] Built Mathlib.Tactic.Translate.Core:c.o (17s)
✔ [8726/16953] Built Mathlib.Algebra.Group.Defs:c.o (1.2s)
✔ [8727/16953] Built Mathlib.Tactic.Translate.TagUnfoldBoundary:c.o (1.6s)
✔ [8728/16953] Built Mathlib.Tactic.Translate.ToDual:c.o (1.1s)
✔ [8729/16953] Built Mathlib.Tactic.ToDual:c.o (150ms)
✔ [8730/16953] Built Mathlib.Data.Set.Defs:c.o (834ms)
✔ [8731/16953] Built Mathlib.Tactic.ExtendDoc:c.o (499ms)
✔ [8732/16953] Built Mathlib.Order.Defs.Unbundled:c.o (208ms)
✔ [8733/16953] Built Mathlib.Algebra.Group.Semiconj.Defs:c.o (182ms)
✔ [8734/16953] Built Mathlib.Algebra.Group.Commute.Defs:c.o (163ms)
✔ [8735/16953] Built Mathlib.Tactic.Attr.Register:c.o (1.6s)
✔ [8736/16953] Built Mathlib.Logic.Basic:c.o (1.5s)
✔ [8737/16953] Built Mathlib.Logic.Function.Defs:c.o (341ms)
✔ [8738/16953] Built Mathlib.Logic.ExistsUnique:c.o (438ms)
✔ [8739/16953] Built Mathlib.Logic.Nonempty:c.o (141ms)
✔ [8740/16953] Built Mathlib.Tactic.Push.Attr:c.o (1.7s)
✔ [8741/16953] Built Mathlib.Logic.Nontrivial.Defs:c.o (147ms)
✔ [8742/16953] Built Mathlib.Logic.Function.Basic:c.o (288ms)
✔ [8743/16953] Built Mathlib.Logic.IsEmpty.Defs:c.o (141ms)
✔ [8744/16953] Built Mathlib.Tactic.Inhabit:c.o (381ms)
✔ [8745/16953] Built Mathlib.Logic.Unique:c.o (278ms)
✔ [8746/16953] Built Mathlib.Tactic.Simps.Basic:c.o (16s)
✔ [8747/16953] Built Mathlib.Tactic.Core:c.o (2.4s)
✔ [8748/16953] Built Mathlib.Util.CompileInductive:c.o (4.6s)
✔ [8749/16953] Built Mathlib.Tactic.SplitIfs:c.o (1.8s)
✔ [8750/16953] Built Mathlib.Data.FunLike.Basic:c.o (174ms)
✔ [8751/16953] Built Mathlib.Data.FunLike.Embedding:c.o (169ms)
✔ [8752/16953] Built Mathlib.Data.FunLike.Equiv:c.o (172ms)
✔ [8753/16953] Built Mathlib.Logic.Relator:c.o (217ms)
✔ [8754/16953] Built Mathlib.Tactic.SimpRw:c.o (969ms)
✔ [8755/16953] Built Mathlib.Logic.Relation:c.o (399ms)
✔ [8756/16953] Built Mathlib.Lean.PrettyPrinter.Delaborator:c.o (1.0s)
✔ [8757/16953] Built Mathlib.Lean.Elab.Term:c.o (230ms)
✔ [8758/16953] Built Mathlib.Util.WithWeakNamespace:c.o (379ms)
✔ [8759/16953] Built Mathlib.Tactic.Use:c.o (4.1s)
✔ [8760/16953] Built Mathlib.Tactic.ScopedNS:c.o (2.3s)
✔ [8761/16953] Built Mathlib.Data.Quot:c.o (655ms)
✔ [8762/16953] Built Mathlib.Data.Subtype:c.o (205ms)
✔ [8763/16953] Built Mathlib.Tactic.Substs:c.o (245ms)
✔ [8764/16953] Built Mathlib.Logic.Equiv.Defs:c.o (1.1s)
✔ [8765/16953] Built Mathlib.Algebra.Opposites:c.o (484ms)
✔ [8766/16953] Built Mathlib.Tactic.Spread:c.o (1.3s)
✔ [8767/16953] Built Mathlib.Logic.Function.Conjugate:c.o (176ms)
✔ [8768/16953] Built Mathlib.Logic.Function.Iterate:c.o (263ms)
✔ [8769/16953] Built Mathlib.Algebra.Group.Action.Defs:c.o (304ms)
✔ [8770/16953] Built Mathlib.Algebra.Group.Action.Faithful:c.o (157ms)
✔ [8771/16953] Built Mathlib.Algebra.Notation.Pi.Defs:c.o (267ms)
✔ [8772/16953] Built Mathlib.Algebra.Notation.Pi.Basic:c.o (187ms)
✔ [8773/16953] Built Mathlib.Data.Sum.Basic:c.o (162ms)
✔ [8774/16953] Built Mathlib.Algebra.Group.Pi.Basic:c.o (536ms)
✔ [8775/16953] Built Mathlib.Control.Combinators:c.o (181ms)
✔ [8776/16953] Built Mathlib.Data.Option.Defs:c.o (228ms)
✔ [8777/16953] Built Mathlib.Logic.IsEmpty.Basic:c.o (138ms)
✔ [8778/16953] Built Aesop.Check:c.o (550ms)
✔ [8779/16953] Built Aesop.Options.Public:c.o (1.1s)
✔ [8780/16953] Built Aesop.Options.Internal:c.o (281ms)
✔ [8781/16953] Built Aesop.Options:c.o (228ms)
✔ [8782/16953] Built Aesop.Forward.PremiseIndex:c.o (328ms)
✔ [8783/16953] Built Aesop.Forward.SlotIndex:c.o (260ms)
✔ [8784/16953] Built Aesop.Forward.LevelIndex:c.o (197ms)
✔ [8785/16953] Built Aesop.Index.DiscrTreeConfig:c.o (245ms)
✔ [8786/16953] Built Aesop.Nanos:c.o (277ms)
✔ [8787/16953] Built Aesop.Util.UnorderedArraySet:c.o (574ms)
✔ [8788/16953] Built Mathlib.Util.Notation3:c.o (14s)
✔ [8789/16953] Built Aesop.Forward.Substitution:c.o (1.7s)
✔ [8790/16953] Built Aesop.Util.Basic:c.o (4.2s)
✔ [8791/16953] Built Aesop.Rule.Name:c.o (931ms)
✔ [8792/16953] Built Aesop.Tracing:c.o (2.2s)
✔ [8793/16953] Built Aesop.RulePattern.Cache:c.o (161ms)
✔ [8794/16953] Built Aesop.BaseM:c.o (396ms)
✔ [8795/16953] Built Aesop.Stats.Basic:c.o (2.7s)
✔ [8796/16953] Built Aesop.Util.UnionFind:c.o (550ms)
✔ [8797/16953] Built Aesop.RulePattern:c.o (3.7s)
✔ [8798/16953] Built Aesop.Percent:c.o (256ms)
✔ [8799/16953] Built Aesop.RuleTac.RuleTerm:c.o (294ms)
✔ [8800/16953] Built Aesop.Forward.RuleInfo:c.o (3.8s)
✔ [8801/16953] Built Aesop.Rule.Forward:c.o (326ms)
✔ [8802/16953] Built Aesop.Forward.Match.Types:c.o (540ms)
✔ [8803/16953] Built Aesop.Index.Basic:c.o (760ms)
✔ [8804/16953] Built Aesop.RuleTac.FVarIdSubst:c.o (925ms)
✔ [8805/16953] Built Aesop.Script.CtorNames:c.o (953ms)
✔ [8806/16953] Built Aesop.RuleTac.GoalDiff:c.o (3.7s)
✔ [8807/16953] Built Aesop.Script.Tactic:c.o (152ms)
✔ [8808/16953] Built Aesop.Script.GoalWithMVars:c.o (214ms)
✔ [8809/16953] Built Aesop.Script.TacticState:c.o (751ms)
✔ [8810/16953] Built Aesop.Script.Util:c.o (354ms)
✔ [8811/16953] Built Aesop.Script.Step:c.o (2.1s)
✔ [8812/16953] Built Aesop.RuleTac.Basic:c.o (838ms)
✔ [8813/16953] Built Aesop.Util.EqualUpToIds:c.o (6.6s)
✔ [8814/16953] Built Aesop.RuleTac.Descr:c.o (280ms)
✔ [8815/16953] Built Aesop.Rule.Basic:c.o (516ms)
✔ [8816/16953] Built Aesop.ElabM:c.o (579ms)
✔ [8817/16953] Built Aesop.Rule:c.o (1.1s)
✔ [8818/16953] Built Aesop.RuleTac.ElabRuleTerm:c.o (1.7s)
✔ [8819/16953] Built Aesop.Util.Tactic:c.o (344ms)
✔ [8820/16953] Built Aesop.RuleTac.Forward.Basic:c.o (1.9s)
✔ [8821/16953] Built Aesop.Util.Unfold:c.o (1.2s)
✔ [8822/16953] Built Aesop.Util.Tactic.Ext:c.o (1.5s)
✔ [8823/16953] Built Aesop.Script.ScriptM:c.o (396ms)
✔ [8824/16953] Built Aesop.Util.Tactic.Unfold:c.o (1.6s)
✔ [8825/16953] Built Aesop.Script.SpecificTactics:c.o (5.4s)
✔ [8826/16953] Built Aesop.Forward.Match:c.o (4.3s)
✔ [8827/16953] Built Aesop.Util.OrderedHashSet:c.o (409ms)
✔ [8828/16953] Built Aesop.Index.RulePattern:c.o (3.0s)
✔ [8829/16953] Built Aesop.Index:c.o (4.5s)
✔ [8830/16953] Built Aesop.Index.Forward:c.o (2.1s)
✔ [8831/16953] Built Aesop.RuleSet.Name:c.o (195ms)
✔ [8832/16953] Built Aesop.RuleSet.Filter:c.o (349ms)
✔ [8833/16953] Built Aesop.RuleSet.Member:c.o (339ms)
✔ [8834/16953] Built Aesop.Tree.Data.ForwardRuleMatches:c.o (1.1s)
✔ [8835/16953] Built Aesop.Script.UScript:c.o (551ms)
✔ [8836/16953] Built Aesop.Script.Check:c.o (451ms)
✔ [8837/16953] Built Aesop.Script.SScript:c.o (468ms)
✔ [8838/16953] Built Aesop.Script.UScriptToSScript:c.o (2.8s)
✔ [8839/16953] Built Aesop.Script.StructureDynamic:c.o (3.3s)
✔ [8840/16953] Built Aesop.Script.StructureStatic:c.o (2.5s)
✔ [8841/16953] Built Aesop.Script.OptimizeSyntax:c.o (826ms)
✔ [8842/16953] Built Aesop.Script.Main:c.o (1.1s)
✔ [8843/16953] Built Aesop.RuleSet:c.o (13s)
✔ [8844/16953] Built Aesop.EMap:c.o (2.5s)
✔ [8845/16953] Built Aesop.Forward.State.ApplyGoalDiff:c.o (970ms)
✔ [8846/16953] Built Aesop.RuleTac.Apply:c.o (936ms)
✔ [8847/16953] Built Aesop.RuleTac.Cases:c.o (1.3s)
✔ [8848/16953] Built Aesop.RuleTac.Forward:c.o (5.0s)
✔ [8849/16953] Built Aesop.RuleTac.Preprocess:c.o (276ms)
✔ [8850/16953] Built Aesop.RuleTac.Tactic:c.o (1.1s)
✔ [8851/16953] Built Aesop.RuleTac:c.o (210ms)
✔ [8852/16953] Built Aesop.Search.Expansion.Basic:c.o (471ms)
✔ [8853/16953] Built Aesop.Search.Expansion.Simp:c.o (1.1s)
✔ [8854/16953] Built Aesop.Constants:c.o (171ms)
✔ [8855/16953] Built Aesop.Tree.UnsafeQueue:c.o (575ms)
✔ [8856/16953] Built Aesop.Tree.Data:c.o (2.5s)
✔ [8857/16953] Built Aesop.Tree.RunMetaM:c.o (501ms)
✔ [8858/16953] Built Aesop.Search.Queue.Class:c.o (152ms)
✔ [8859/16953] Built Aesop.Forward.State.Initial:c.o (994ms)
✔ [8860/16953] Built Aesop.Forward.State:c.o (18s)
✔ [8861/16953] Built Aesop.Tree.TreeM:c.o (1.4s)
✔ [8862/16953] Built Aesop.Search.SearchM:c.o (1.4s)
✔ [8863/16953] Built Aesop.Tree.Traversal:c.o (745ms)
✔ [8864/16953] Built Aesop.Search.RuleSelection:c.o (1.6s)
✔ [8865/16953] Built Aesop.Tree.State:c.o (1.5s)
✔ [8866/16953] Built Aesop.Tree.AddRapp:c.o (4.3s)
✔ [8867/16953] Built Aesop.Forward.State.UpdateGoal:c.o (516ms)
✔ [8868/16953] Built Aesop.Search.Expansion.Norm:c.o (9.3s)
✔ [8869/16953] Built Aesop.Exception:c.o (329ms)
✔ [8870/16953] Built Aesop.Search.ExpandSafePrefix:c.o (1.3s)
✔ [8871/16953] Built Aesop.Search.Expansion:c.o (5.3s)
✔ [8872/16953] Built Aesop.Tree.ExtractProof:c.o (3.2s)
✔ [8873/16953] Built Aesop.Tree.Check:c.o (4.5s)
✔ [8874/16953] Built Aesop.Tree.Free:c.o (416ms)
✔ [8875/16953] Built Aesop.Tree.ExtractScript:c.o (2.5s)
✔ [8876/16953] Built Aesop.Tree:c.o (198ms)
✔ [8877/16953] Built Aesop.Search.Queue:c.o (421ms)
✔ [8878/16953] Built Aesop.Tree.Stats:c.o (653ms)
✔ [8879/16953] Built Aesop.Frontend.Extension.Init:c.o (187ms)
✔ [8880/16953] Built Aesop.Frontend.Extension:c.o (1.7s)
✔ [8881/16953] Built Aesop.Tree.Tracing:c.o (4.7s)
✔ [8882/16953] Built Aesop.Builder.Basic:c.o (525ms)
✔ [8883/16953] Built Aesop.Builder.Cases:c.o (655ms)
✔ [8884/16953] Built Aesop.Builder.Constructors:c.o (601ms)
✔ [8885/16953] Built Aesop.Builder.NormSimp:c.o (1.0s)
✔ [8886/16953] Built Aesop.Builder.Tactic:c.o (1.1s)
✔ [8887/16953] Built Aesop.Builder.Apply:c.o (783ms)
✔ [8888/16953] Built Aesop.Builder.Default:c.o (500ms)
✔ [8889/16953] Built Aesop.Search.Main:c.o (6.9s)
✔ [8890/16953] Built Aesop.Builder.Unfold:c.o (845ms)
✔ [8891/16953] Built Aesop.Builder.Forward:c.o (3.0s)
✔ [8892/16953] Built Aesop.Frontend.Tactic:c.o (2.6s)
✔ [8893/16953] Built Aesop.Stats.Extension:c.o (371ms)
✔ [8894/16953] Built Aesop.Stats.File:c.o (511ms)
✔ [8895/16953] Built Aesop.Frontend.RuleExpr:c.o (5.2s)
✔ [8896/16953] Built Aesop.Main:c.o (1.9s)
✔ [8897/16953] Built Aesop.Frontend.Basic:c.o (243ms)
✔ [8898/16953] Built Aesop.Frontend.Attribute:c.o (1.9s)
✔ [8899/16953] Built Aesop.Stats.Report:c.o (1.6s)
✔ [8900/16953] Built Aesop.Frontend.Command:c.o (5.3s)
✔ [8901/16953] Built Aesop.Frontend.Saturate:c.o (1.8s)
✔ [8902/16953] Built Aesop.Frontend:c.o (167ms)
✔ [8903/16953] Built Aesop.BuiltinRules.Assumption:c.o (2.0s)
✔ [8904/16953] Built Aesop.Saturate:c.o (8.8s)
✔ [8905/16953] Built Aesop.BuiltinRules.ApplyHyps:c.o (1.3s)
✔ [8906/16953] Built Aesop.BuiltinRules.DestructProducts:c.o (1.6s)
✔ [8907/16953] Built Aesop.BuiltinRules.Ext:c.o (653ms)
✔ [8908/16953] Built Aesop.BuiltinRules.Rfl:c.o (202ms)
✔ [8909/16953] Built Aesop.BuiltinRules.Intros:c.o (586ms)
✔ [8910/16953] Built Aesop.BuiltinRules.Split:c.o (772ms)
✔ [8911/16953] Built Aesop.BuiltinRules:c.o (205ms)
✔ [8912/16953] Built Aesop:c.o (198ms)
✔ [8913/16953] Built Mathlib.Data.Option.Basic:c.o (341ms)
✔ [8914/16953] Built Aesop.BuiltinRules.Subst:c.o (1.8s)
✔ [8915/16953] Built Mathlib.Data.Prod.Basic:c.o (801ms)
✔ [8916/16953] Built Mathlib.Data.Ordering.Basic:c.o (232ms)
✔ [8917/16953] Built Mathlib.Order.Defs.PartialOrder:c.o (549ms)
✔ [8918/16953] Built Mathlib.Order.Defs.LinearOrder:c.o (599ms)
✔ [8919/16953] Built Qq.ForLean.ToExpr:c.o (592ms)
✔ [8920/16953] Built Qq.ForLean.ReduceEval:c.o (993ms)
✔ [8921/16953] Built Qq.Typ:c.o (504ms)
✔ [8922/16953] Built Qq.Delab:c.o (1.7s)
✔ [8923/16953] Built Qq.MetaM:c.o (705ms)
✔ [8924/16953] Built Qq.Simp:c.o (265ms)
✔ [8925/16953] Built Qq.ForLean.Do:c.o (490ms)
✔ [8926/16953] Built Qq.SortLocalDecls:c.o (413ms)
✔ [8927/16953] Built Qq.MatchImpl:c.o (359ms)
✔ [8928/16953] Built Qq.Match:c.o (8.2s)
✔ [8929/16953] Built Qq.AssertInstancesCommute:c.o (1.9s)
✔ [8930/16953] Built Qq.Commands:c.o (1.7s)
✔ [8931/16953] Built Qq:c.o (173ms)
✔ [8932/16953] Built Mathlib.Order.Notation:c.o (845ms)
✔ [8933/16953] Built Qq.Macro:c.o (18s)
✔ [8934/16953] Built Mathlib.Lean.Meta.CongrTheorems:c.o (3.4s)
✔ [8935/16953] Built Mathlib.Tactic.Convert:c.o (2.9s)
✔ [8936/16953] Built Mathlib.Tactic.GCongr.ForwardAttr:c.o (741ms)
✔ [8937/16953] Built Mathlib.Tactic.CongrExclamation:c.o (8.0s)
✔ [8938/16953] Built Mathlib.Tactic.GCongr.Core:c.o (8.6s)
✔ [8939/16953] Built Mathlib.Tactic.FastInstance:c.o (4.8s)
✔ [8940/16953] Built Mathlib.Order.OrderDual:c.o (546ms)
✔ [8941/16953] Built Mathlib.Order.Max:c.o (175ms)
✔ [8942/16953] Built Mathlib.Order.Basic:c.o (831ms)
✔ [8943/16953] Built Mathlib.Logic.Function.ULift:c.o (159ms)
✔ [8944/16953] Built Mathlib.Order.ULift:c.o (411ms)
✔ [8945/16953] Built Mathlib.Util.AtLocation:c.o (2.3s)
✔ [8946/16953] Built Mathlib.Tactic.Conv:c.o (2.7s)
✔ [8947/16953] Built Mathlib.Tactic.ByCases:c.o (395ms)
✔ [8948/16953] Built Mathlib.Tactic.Finiteness.Attr:c.o (239ms)
✔ [8949/16953] Built Mathlib.Order.BoundedOrder.Basic:c.o (508ms)
✔ [8950/16953] Built Mathlib.Data.Bool.Basic:c.o (198ms)
✔ [8951/16953] Built Mathlib.Logic.Pairwise:c.o (175ms)
✔ [8952/16953] Built Mathlib.Data.Nat.Init:c.o (549ms)
✔ [8953/16953] Built Mathlib.Data.Nat.Basic:c.o (200ms)
✔ [8954/16953] Built Mathlib.Data.Int.Order.Basic:c.o (192ms)
✔ [8955/16953] Built Mathlib.Order.Compare:c.o (226ms)
✔ [8956/16953] Built Mathlib.Data.Set.CoeSort:c.o (181ms)
✔ [8957/16953] Built Mathlib.Tactic.ToExpr:c.o (723ms)
✔ [8958/16953] Built Mathlib.Tactic.Push:c.o (4.0s)
✔ [8959/16953] Built Mathlib.Data.SProd:c.o (287ms)
✔ [8960/16953] Built Mathlib.Data.Set.Operations:c.o (314ms)
✔ [8961/16953] Built Mathlib.Tactic.Coe:c.o (749ms)
✔ [8962/16953] Built Mathlib.Order.Monotone.Defs:c.o (239ms)
✔ [8963/16953] Built Mathlib.Order.RelClasses:c.o (253ms)
✔ [8964/16953] Built Mathlib.Tactic.FBinop:c.o (4.1s)
✔ [8965/16953] Built Mathlib.Tactic.Contrapose:c.o (966ms)
✔ [8966/16953] Built Mathlib.Order.Monotone.Basic:c.o (180ms)
✔ [8967/16953] Built Mathlib.Order.Lattice:c.o (999ms)
✔ [8968/16953] Built Mathlib.Order.BoundedOrder.Lattice:c.o (244ms)
✔ [8969/16953] Built Mathlib.Tactic.Choose:c.o (3.4s)
✔ [8970/16953] Built Mathlib.Order.PropInstances:c.o (303ms)
✔ [8971/16953] Built Mathlib.Order.Disjoint:c.o (441ms)
✔ [8972/16953] Built Mathlib.Data.Set.Basic:c.o (505ms)
✔ [8973/16953] Built Mathlib.Data.Set.Disjoint:c.o (275ms)
✔ [8974/16953] Built Mathlib.Tactic.Lift:c.o (2.4s)
✔ [8975/16953] Built Mathlib.Data.Set.Insert:c.o (218ms)
✔ [8976/16953] Built Mathlib.Tactic.ByContra:c.o (491ms)
✔ [8977/16953] Built Mathlib.Data.Set.Subsingleton:c.o (156ms)
✔ [8978/16953] Built Mathlib.Order.GaloisConnection.Defs:c.o (322ms)
✔ [8979/16953] Built Mathlib.Order.Heyting.Basic:c.o (1.0s)
✔ [8980/16953] Built Mathlib.Order.BooleanAlgebra.Defs:c.o (217ms)
✔ [8981/16953] Built Mathlib.Tactic.Simproc.ExistsAndEq:c.o (5.3s)
✔ [8982/16953] Built Mathlib.Tactic.GRewrite.Core:c.o (1.3s)
✔ [8983/16953] Built Mathlib.Tactic.GRewrite:c.o (158ms)
✔ [8984/16953] Built Mathlib.Order.BooleanAlgebra.Basic:c.o (816ms)
✔ [8985/16953] Built Mathlib.Tactic.GRewrite.Elab:c.o (3.0s)
✔ [8986/16953] Built Mathlib.Tactic.CasesM:c.o (2.3s)
✔ [8987/16953] Built Mathlib.Order.BooleanAlgebra.Set:c.o (179ms)
✔ [8988/16953] Built Mathlib.Control.EquivFunctor:c.o (215ms)
✔ [8989/16953] Built Mathlib.Logic.Equiv.Option:c.o (333ms)
✔ [8990/16953] Built Mathlib.Data.Sigma.Basic:c.o (366ms)
✔ [8991/16953] Built Mathlib.Logic.Equiv.Prod:c.o (1.4s)
✔ [8992/16953] Built Mathlib.Logic.Equiv.Sum:c.o (846ms)
✔ [8993/16953] Built Mathlib.Logic.Equiv.Basic:c.o (750ms)
✔ [8994/16953] Built Mathlib.Order.SymmDiff:c.o (303ms)
✔ [8995/16953] Built Mathlib.Data.Set.SymmDiff:c.o (181ms)
✔ [8996/16953] Built Mathlib.Data.Set.Inclusion:c.o (185ms)
✔ [8997/16953] Built Mathlib.Data.Set.Image:c.o (178ms)
✔ [8998/16953] Built Mathlib.Data.Set.Prod:c.o (300ms)
✔ [8999/16953] Built Mathlib.Data.Set.Restrict:c.o (173ms)
✔ [9000/16953] Built Mathlib.Data.Set.Function:c.o (149ms)
✔ [9001/16953] Built Mathlib.Tactic.Tauto:c.o (6.0s)
✔ [9002/16953] Built Mathlib.Data.Set.Piecewise:c.o (138ms)
✔ [9003/16953] Built Mathlib.Algebra.Group.Action.Pi:c.o (240ms)
✔ [9004/16953] Built Mathlib.Algebra.Group.Equiv.Defs:c.o (667ms)
✔ [9005/16953] Built Mathlib.Algebra.Group.Hom.Defs:c.o (1.3s)
✔ [9006/16953] Built Mathlib.Data.Int.Init:c.o (595ms)
✔ [9007/16953] Built Mathlib.Algebra.Group.Basic:c.o (208ms)
✔ [9008/16953] Built Mathlib.Algebra.Group.Hom.Basic:c.o (581ms)
✔ [9009/16953] Built Mathlib.Algebra.Group.Torsion:c.o (184ms)
✔ [9010/16953] Built Mathlib.Algebra.Group.TypeTags.Basic:c.o (509ms)
✔ [9011/16953] Built Mathlib.Algebra.Group.TypeTags.Hom:c.o (321ms)
✔ [9012/16953] Built Mathlib.Algebra.Notation.Prod:c.o (325ms)
✔ [9013/16953] Built Mathlib.Algebra.Group.Equiv.TypeTags:c.o (596ms)
✔ [9014/16953] Built Mathlib.Algebra.Group.InjSurj:c.o (1.0s)
✔ [9015/16953] Built Mathlib.Algebra.Group.Opposite:c.o (668ms)
✔ [9016/16953] Built Mathlib.Algebra.Group.Units.Defs:c.o (903ms)
✔ [9017/16953] Built Mathlib.Tactic.Subsingleton:c.o (3.6s)
✔ [9018/16953] Built Mathlib.Tactic.Attr.Core:c.o (160ms)
✔ [9019/16953] Built Mathlib.Algebra.Group.Units.Basic:c.o (182ms)
✔ [9020/16953] Built Mathlib.Algebra.Group.Units.Hom:c.o (331ms)
✔ [9021/16953] Built Mathlib.Tactic.DepRewrite:c.o (10s)
✔ [9022/16953] Built Mathlib.Algebra.Group.Prod:c.o (1.1s)
✔ [9023/16953] Built Mathlib.Algebra.Group.Equiv.Basic:c.o (451ms)
✔ [9024/16953] Built Mathlib.Algebra.Group.Units.Equiv:c.o (499ms)
✔ [9025/16953] Built Plausible.Random:c.o (709ms)
✔ [9026/16953] Built Plausible.Gen:c.o (1.5s)
✔ [9027/16953] Built Plausible.Arbitrary:c.o (907ms)
✔ [9028/16953] Built Plausible.Shrinkable:c.o (479ms)
✔ [9029/16953] Built Plausible.Sampleable:c.o (840ms)
✔ [9030/16953] Built Mathlib.Tactic.TermCongr:c.o (7.7s)
✔ [9031/16953] Built Plausible.Functions:c.o (1.0s)
✔ [9032/16953] Built Plausible.Attr:c.o (671ms)
✔ [9033/16953] Built Plausible.Tactic:c.o (1.7s)
✔ [9034/16953] Built Plausible.ArbitraryFueled:c.o (172ms)
✔ [9035/16953] Built Plausible.Testable:c.o (6.7s)
✔ [9036/16953] Built Plausible.DeriveArbitrary:c.o (3.0s)
✔ [9037/16953] Built Plausible:c.o (191ms)
✔ [9038/16953] Built LeanSearchClient.Basic:c.o (299ms)
✔ [9039/16953] Built Plausible.DeriveShrinkable:c.o (2.5s)
✔ [9040/16953] Built LeanSearchClient.Syntax:c.o (3.5s)
✔ [9041/16953] Built LeanSearchClient.LoogleSyntax:c.o (2.3s)
✔ [9042/16953] Built LeanSearchClient:c.o (142ms)
✔ [9043/16953] Built Mathlib.Tactic.ApplyCongr:c.o (657ms)
✔ [9044/16953] Built Mathlib.Lean.Meta.Basic:c.o (1.1s)
✔ [9045/16953] Built Mathlib.Tactic.ApplyAt:c.o (709ms)
✔ [9046/16953] Built Mathlib.Tactic.ApplyWith:c.o (1.1s)
✔ [9047/16953] Built Mathlib.Tactic.PPWithUniv:c.o (2.3s)
✔ [9048/16953] Built Mathlib.Tactic.Basic:c.o (2.8s)
✔ [9049/16953] Built Mathlib.Tactic.ClearExclamation:c.o (294ms)
✔ [9050/16953] Built Mathlib.Tactic.Check:c.o (1.7s)
✔ [9051/16953] Built Mathlib.Tactic.ClearExcept:c.o (698ms)
✔ [9052/16953] Built Mathlib.Tactic.Clear_:c.o (669ms)
✔ [9053/16953] Built Mathlib.Tactic.Constructor:c.o (320ms)
✔ [9054/16953] Built Mathlib.Tactic.CongrM:c.o (627ms)
✔ [9055/16953] Built Mathlib.Lean.MessageData.Trace:c.o (505ms)
✔ [9056/16953] Built Mathlib.Tactic.DefEqAbuse:c.o (3.0s)
✔ [9057/16953] Built Mathlib.Tactic.DefEqTransformations:c.o (3.9s)
✔ [9058/16953] Built Mathlib.Tactic.DSimpPercent:c.o (501ms)
✔ [9059/16953] Built Mathlib.Tactic.DeprecateTo:c.o (2.0s)
✔ [9060/16953] Built Mathlib.Tactic.ExistsI:c.o (192ms)
✔ [9061/16953] Built Mathlib.Tactic.ErwQuestion:c.o (1.7s)
✔ [9062/16953] Built Mathlib.Tactic.FailIfNoProgress:c.o (1.0s)
✔ [9063/16953] Built Mathlib.Tactic.Find:c.o (1.4s)
✔ [9064/16953] Built Mathlib.Tactic.FunProp.Mor:c.o (1.6s)
✔ [9065/16953] Built Mathlib.Tactic.FunProp.ToBatteries:c.o (1.3s)
✔ [9066/16953] Built Mathlib.Tactic.FunProp.Decl:c.o (4.0s)
✔ [9067/16953] Built Mathlib.Lean.Meta.RefinedDiscrTree.Basic:c.o (1.4s)
✔ [9068/16953] Built Mathlib.Tactic.FunProp.FunctionData:c.o (2.5s)
✔ [9069/16953] Built Mathlib.Tactic.FunProp.Types:c.o (748ms)
✔ [9070/16953] Built Mathlib.Lean.Meta.RefinedDiscrTree.Initialize:c.o (1.0s)
✔ [9071/16953] Built Mathlib.Lean.Meta.RefinedDiscrTree.Encode:c.o (2.4s)
✔ [9072/16953] Built Mathlib.Lean.Meta.RefinedDiscrTree.Lookup:c.o (3.4s)
✔ [9073/16953] Built Mathlib.Tactic.FunProp.Theorems:c.o (2.7s)
✔ [9074/16953] Built Mathlib.Tactic.FunProp.Attr:c.o (718ms)
✔ [9075/16953] Built Mathlib.Tactic.FunProp.Elab:c.o (3.9s)
✔ [9076/16953] Built Mathlib.Tactic.FunProp:c.o (178ms)
✔ [9077/16953] Built Mathlib.Tactic.GCongr.CoreAttrs:c.o (175ms)
✔ [9078/16953] Built Mathlib.Tactic.Hint:c.o (1.9s)
✔ [9079/16953] Built Mathlib.Tactic.GCongr:c.o (188ms)
✔ [9080/16953] Built Mathlib.Tactic.GuardGoalNums:c.o (371ms)
✔ [9081/16953] Built Mathlib.Tactic.GuardHypNums:c.o (308ms)
✔ [9082/16953] Built Mathlib.Tactic.HigherOrder:c.o (1.8s)
✔ [9083/16953] Built Mathlib.Tactic.InferParam:c.o (564ms)
✔ [9084/16953] Built Mathlib.Util.TermReduce:c.o (1.6s)
✔ [9085/16953] Built Mathlib.Tactic.FunProp.Core:c.o (12s)
✔ [9086/16953] Built Mathlib.Tactic.IrreducibleDef:c.o (1.8s)
✔ [9087/16953] Built Mathlib.Tactic.Linter.DeprecatedModule:c.o (1.0s)
✔ [9088/16953] Built Mathlib.Tactic.Linter.HaveLetLinter:c.o (2.1s)
✔ [9089/16953] Built Mathlib.Tactic.Linter.PPRoundtrip:c.o (1.8s)
✔ [9090/16953] Built Mathlib.Tactic.Linter.MinImports:c.o (3.7s)
✔ [9091/16953] Built Mathlib.Tactic.Linter:c.o (187ms)
✔ [9092/16953] Built Mathlib.Tactic.Linter.UpstreamableDecl:c.o (856ms)
✔ [9093/16953] Built Mathlib.Tactic.NthRewrite:c.o (382ms)
✔ [9094/16953] Built Mathlib.Tactic.RSuffices:c.o (327ms)
✔ [9095/16953] Built Mathlib.Tactic.Observe:c.o (775ms)
✔ [9096/16953] Built Mathlib.Tactic.Relation.Rfl:c.o (311ms)
✔ [9097/16953] Built Mathlib.Tactic.Recover:c.o (1.4s)
✔ [9098/16953] Built Mathlib.Tactic.Rename:c.o (821ms)
✔ [9099/16953] Built Mathlib.Util.Tactic:c.o (290ms)
✔ [9100/16953] Built Mathlib.Tactic.Says:c.o (657ms)
✔ [9101/16953] Built Mathlib.Tactic.RenameBVar:c.o (1.8s)
✔ [9102/16953] Built Mathlib.Tactic.Set:c.o (953ms)
✔ [9103/16953] Built Mathlib.Tactic.SuccessIfFailWithMsg:c.o (681ms)
✔ [9104/16953] Built Mathlib.Tactic.SimpIntro:c.o (1.2s)
✔ [9105/16953] Built Mathlib.Tactic.SudoSetOption:c.o (816ms)
✔ [9106/16953] Built Mathlib.Tactic.SwapVar:c.o (674ms)
✔ [9107/16953] Built Mathlib.Tactic.ToLevel:c.o (206ms)
✔ [9108/16953] Built Mathlib.Tactic.ToFun:c.o (721ms)
✔ [9109/16953] Built Mathlib.Tactic.Trace:c.o (469ms)
✔ [9110/16953] Built Mathlib.Tactic.UnsetOption:c.o (459ms)
✔ [9111/16953] Built Mathlib.Tactic.Widget.SelectInsertParamsClass:c.o (427ms)
✔ [9112/16953] Built ProofWidgets.Compat:c.o (321ms)
✔ [9113/16953] Built ProofWidgets.Component.Basic:c.o (1.2s)
✔ [9114/16953] Built ProofWidgets.Component.MakeEditLink:c.o (924ms)
✔ [9115/16953] Built ProofWidgets.Util:c.o (1.4s)
✔ [9116/16953] Built Mathlib.Tactic.Variable:c.o (4.8s)
✔ [9117/16953] Built Mathlib.Tactic.Widget.SelectPanelUtils:c.o (1.7s)
✔ [9118/16953] Built ProofWidgets.Cancellable:c.o (1.3s)
✔ [9119/16953] Built ProofWidgets.Data.Html:c.o (3.6s)
✔ [9120/16953] Built ProofWidgets.Component.OfRpcMethod:c.o (982ms)
✔ [9121/16953] Built Mathlib.Tactic.Widget.CongrM:c.o (900ms)
✔ [9122/16953] Built Mathlib.Tactic.Widget.Calc:c.o (2.3s)
✔ [9123/16953] Built Mathlib.Lean.Meta.RefinedDiscrTree:c.o (514ms)
✔ [9124/16953] Built Mathlib.Lean.GoalsLocation:c.o (305ms)
✔ [9125/16953] Built Mathlib.Tactic.Widget.Conv:c.o (2.3s)
✔ [9126/16953] Built Mathlib.Lean.Meta.KAbstractPositions:c.o (1.3s)
✔ [9127/16953] Built ProofWidgets.Component.FilterDetails:c.o (359ms)
✔ [9128/16953] Built Mathlib.Tactic.Widget.InteractiveUnfold:c.o (2.6s)
✔ [9129/16953] Built Mathlib.Tactic.WLOG:c.o (2.0s)
✔ [9130/16953] Built Mathlib.Util.CountHeartbeats:c.o (2.3s)
✔ [9131/16953] Built Mathlib.Util.PrintSorries:c.o (2.2s)
✔ [9132/16953] Built Mathlib.Util.TransImports:c.o (681ms)
✔ [9133/16953] Built Mathlib.Tactic.Widget.LibraryRewrite:c.o (10s)
✔ [9134/16953] Built Mathlib.Util.WhatsNew:c.o (1.6s)
✔ [9135/16953] Built Mathlib.Tactic.Common:c.o (612ms)
✔ [9136/16953] Built Mathlib.Algebra.Group.End:c.o (500ms)
✔ [9137/16953] Built Mathlib.Algebra.GroupWithZero.Defs:c.o (272ms)
✔ [9138/16953] Built Mathlib.Algebra.NeZero:c.o (191ms)
✔ [9139/16953] Built Mathlib.Algebra.Group.Action.Opposite:c.o (753ms)
✔ [9140/16953] Built Mathlib.Algebra.GroupWithZero.NeZero:c.o (192ms)
✔ [9141/16953] Built Mathlib.Algebra.GroupWithZero.Basic:c.o (199ms)
✔ [9142/16953] Built Mathlib.Algebra.GroupWithZero.Hom:c.o (431ms)
✔ [9143/16953] Built Mathlib.Algebra.GroupWithZero.InjSurj:c.o (408ms)
✔ [9144/16953] Built Mathlib.Algebra.GroupWithZero.Opposite:c.o (343ms)
✔ [9145/16953] Built Mathlib.Data.Nat.Cast.Defs:c.o (376ms)
✔ [9146/16953] Built Mathlib.Algebra.GroupWithZero.Action.Defs:c.o (590ms)
✔ [9147/16953] Built Mathlib.Data.Int.Cast.Defs:c.o (345ms)
✔ [9148/16953] Built Mathlib.Algebra.Ring.Defs:c.o (1.1s)
✔ [9149/16953] Built Mathlib.Algebra.Module.Defs:c.o (390ms)
✔ [9150/16953] Built Mathlib.Algebra.CharZero.Defs:c.o (257ms)
✔ [9151/16953] Built Mathlib.Algebra.Group.Int.Defs:c.o (367ms)
✔ [9152/16953] Built Mathlib.Tactic.CrossRefAttribute:c.o (2.5s)
✔ [9153/16953] Built Mathlib.Data.Int.Basic:c.o (278ms)
✔ [9154/16953] Built Mathlib.Data.Int.Cast.Basic:c.o (205ms)
✔ [9155/16953] Built Mathlib.Algebra.Ring.Int.Defs:c.o (202ms)
✔ [9156/16953] Built Mathlib.Algebra.Group.Even:c.o (227ms)
✔ [9157/16953] Built Mathlib.Algebra.Group.Equiv.Opposite:c.o (524ms)
✔ [9158/16953] Built Mathlib.Algebra.Group.Nat.Defs:c.o (177ms)
✔ [9159/16953] Built Mathlib.Data.Nat.Sqrt:c.o (208ms)
✔ [9160/16953] Built Mathlib.Algebra.Group.Nat.Even:c.o (193ms)
✔ [9161/16953] Built Mathlib.Data.Int.Sqrt:c.o (196ms)
✔ [9162/16953] Built Mathlib.Algebra.Group.Int.Even:c.o (209ms)
✔ [9163/16953] Built Mathlib.Algebra.Divisibility.Basic:c.o (188ms)
✔ [9164/16953] Built Mathlib.Algebra.Divisibility.Hom:c.o (174ms)
✔ [9165/16953] Built Mathlib.Algebra.Group.Nat.Hom:c.o (218ms)
✔ [9166/16953] Built Mathlib.Algebra.Group.Hom.Instances:c.o (702ms)
✔ [9167/16953] Built Mathlib.Util.AtomM:c.o (519ms)
✔ [9168/16953] Built Mathlib.Data.List.TFAE:c.o (221ms)
✔ [9169/16953] Built Mathlib.Algebra.Ring.Basic:c.o (263ms)
✔ [9170/16953] Built Mathlib.Algebra.Ring.Hom.Defs:c.o (543ms)
✔ [9171/16953] Built Mathlib.Algebra.GroupWithZero.Nat:c.o (178ms)
✔ [9172/16953] Built Mathlib.Algebra.Ring.Nat:c.o (198ms)
✔ [9173/16953] Built Mathlib.Data.Nat.Cast.Basic:c.o (221ms)
✔ [9174/16953] Built Mathlib.Logic.Nontrivial.Basic:c.o (163ms)
✔ [9175/16953] Built Mathlib.Tactic.Nontriviality.Core:c.o (1.3s)
✔ [9176/16953] Built Mathlib.Tactic.Nontriviality:c.o (176ms)
✔ [9177/16953] Built Mathlib.Algebra.GroupWithZero.Units.Basic:c.o (251ms)
✔ [9178/16953] Built Mathlib.Algebra.Group.Semiconj.Units:c.o (155ms)
✔ [9179/16953] Built Mathlib.Algebra.GroupWithZero.Semiconj:c.o (151ms)
✔ [9180/16953] Built Mathlib.Algebra.Group.Commute.Units:c.o (282ms)
✔ [9181/16953] Built Mathlib.Algebra.GroupWithZero.Commute:c.o (173ms)
✔ [9182/16953] Built Mathlib.Algebra.Ring.Semiconj:c.o (160ms)
✔ [9183/16953] Built Mathlib.Algebra.Ring.InjSurj:c.o (982ms)
✔ [9184/16953] Built Mathlib.Algebra.Ring.Units:c.o (182ms)
✔ [9185/16953] Built Mathlib.Data.Bracket:c.o (207ms)
✔ [9186/16953] Built Mathlib.Algebra.Ring.Commute:c.o (176ms)
✔ [9187/16953] Built Mathlib.Data.Nat.Cast.Commute:c.o (151ms)
✔ [9188/16953] Built Mathlib.Algebra.Ring.Parity:c.o (205ms)
✔ [9189/16953] Built Mathlib.Data.Int.Cast.Lemmas:c.o (239ms)
✔ [9190/16953] Built Mathlib.Tactic.TFAE:c.o (6.8s)
✔ [9191/16953] Built Mathlib.Algebra.Module.NatInt:c.o (260ms)
✔ [9192/16953] Built Mathlib.Data.Rat.Init:c.o (283ms)
✔ [9193/16953] Built Mathlib.Algebra.Field.Defs:c.o (386ms)
✔ [9194/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.Defs:c.o (168ms)
✔ [9195/16953] Built Mathlib.Algebra.Order.ZeroLEOne:c.o (190ms)
✔ [9196/16953] Built Mathlib.Algebra.Order.IsBotOne:c.o (215ms)
✔ [9197/16953] Built Mathlib.Logic.OpClass:c.o (189ms)
✔ [9198/16953] Built Mathlib.Order.MinMax:c.o (188ms)
✔ [9199/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.Basic:c.o (238ms)
✔ [9200/16953] Built Mathlib.Algebra.Order.Sub.Defs:c.o (178ms)
✔ [9201/16953] Built Mathlib.Algebra.Order.Group.Unbundled.Basic:c.o (156ms)
✔ [9202/16953] Built Mathlib.Tactic.Bound.Init:c.o (286ms)
✔ [9203/16953] Built Mathlib.Algebra.Order.GroupWithZero.Unbundled.Defs:c.o (492ms)
✔ [9204/16953] Built Mathlib.Tactic.Monotonicity.Attr:c.o (332ms)
✔ [9205/16953] Built Mathlib.Algebra.Order.GroupWithZero.Unbundled.Basic:c.o (574ms)
✔ [9206/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.ExistsOfLE:c.o (273ms)
✔ [9207/16953] Built Mathlib.Algebra.Order.Monoid.NatCast:c.o (310ms)
✔ [9208/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.MinMax:c.o (262ms)
✔ [9209/16953] Built Mathlib.Algebra.Order.Ring.Unbundled.Basic:c.o (190ms)
✔ [9210/16953] Built Mathlib.Algebra.Order.Monoid.Defs:c.o (156ms)
✔ [9211/16953] Built Mathlib.Algebra.Order.Group.Defs:c.o (184ms)
✔ [9212/16953] Built Mathlib.Algebra.Ring.GrindInstances:c.o (260ms)
✔ [9213/16953] Built Mathlib.Algebra.Order.Ring.Defs:c.o (187ms)
✔ [9214/16953] Built Mathlib.Data.Prod.PProd:c.o (184ms)
✔ [9215/16953] Built Mathlib.Logic.Embedding.Basic:c.o (481ms)
✔ [9216/16953] Built Mathlib.Order.RelIso.Basic:c.o (569ms)
✔ [9217/16953] Built Mathlib.Order.Hom.Basic:c.o (977ms)
✔ [9218/16953] Built Mathlib.Tactic.Bound.Attribute:c.o (5.1s)
✔ [9219/16953] Built Mathlib.Algebra.Order.Group.OrderIso:c.o (214ms)
✔ [9220/16953] Built Mathlib.Order.Lex:c.o (318ms)
✔ [9221/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.OrderDual:c.o (183ms)
✔ [9222/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.Pow:c.o (199ms)
✔ [9223/16953] Built Mathlib.Algebra.Order.Archimedean.Defs:c.o (186ms)
✔ [9224/16953] Built Mathlib.Algebra.Order.Group.Lattice:c.o (193ms)
✔ [9225/16953] Built Mathlib.Algebra.Order.Group.Unbundled.Abs:c.o (485ms)
✔ [9226/16953] Built Mathlib.Algebra.Order.Group.Abs:c.o (183ms)
✔ [9227/16953] Built Mathlib.Algebra.Order.Group.Synonym:c.o (1.8s)
✔ [9228/16953] Built Mathlib.Algebra.Order.Group.Int:c.o (177ms)
✔ [9229/16953] Built Mathlib.Algebra.Order.Group.Unbundled.Int:c.o (188ms)
✔ [9230/16953] Built Mathlib.Algebra.Ring.Int.Parity:c.o (192ms)
✔ [9231/16953] Built Mathlib.Order.Bounds.Defs:c.o (182ms)
✔ [9232/16953] Built Mathlib.Data.Int.GCD:c.o (362ms)
✔ [9233/16953] Built Mathlib.Data.Nat.Cast.NeZero:c.o (205ms)
✔ [9234/16953] Built Mathlib.Data.Nat.Cast.Order.Basic:c.o (203ms)
✔ [9235/16953] Built Mathlib.Algebra.Order.Ring.Int:c.o (184ms)
✔ [9236/16953] Built Mathlib.Order.Interval.Set.Defs:c.o (175ms)
✔ [9237/16953] Built Mathlib.Algebra.Order.Monoid.Canonical.Defs:c.o (205ms)
✔ [9238/16953] Built Mathlib.Algebra.Order.Group.Nat:c.o (171ms)
✔ [9239/16953] Built Mathlib.Data.Option.NAry:c.o (225ms)
✔ [9240/16953] Built Mathlib.Algebra.Group.WithOne.Defs:c.o (604ms)
✔ [9241/16953] Built Mathlib.Algebra.Group.WithOne.Map:c.o (219ms)
✔ [9242/16953] Built Mathlib.Algebra.GroupWithZero.Regular:c.o (155ms)
✔ [9243/16953] Built Mathlib.Algebra.GroupWithZero.Equiv:c.o (182ms)
✔ [9244/16953] Built Mathlib.Order.TypeTags:c.o (277ms)
✔ [9245/16953] Built Mathlib.Algebra.GroupWithZero.WithZero:c.o (790ms)
✔ [9246/16953] Built Mathlib.Order.WithBot:c.o (910ms)
✔ [9247/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.WithTop:c.o (522ms)
✔ [9248/16953] Built Mathlib.Algebra.Order.Monoid.WithTop:c.o (155ms)
✔ [9249/16953] Built Mathlib.Algebra.Regular.Basic:c.o (167ms)
✔ [9250/16953] Built Mathlib.Algebra.Order.AddGroupWithTop:c.o (310ms)
✔ [9251/16953] Built Mathlib.Algebra.Order.Monoid.Units:c.o (414ms)
✔ [9252/16953] Built Mathlib.Algebra.Order.Group.Units:c.o (166ms)
✔ [9253/16953] Built Mathlib.Algebra.Order.Monoid.OrderDual:c.o (185ms)
✔ [9254/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.TypeTags:c.o (319ms)
✔ [9255/16953] Built Mathlib.Algebra.Order.Monoid.TypeTags:c.o (172ms)
✔ [9256/16953] Built Mathlib.Algebra.Order.Ring.Nat:c.o (197ms)
✔ [9257/16953] Built Mathlib.Algebra.Order.Sub.Unbundled.Basic:c.o (172ms)
✔ [9258/16953] Built Mathlib.Algebra.Order.GroupWithZero.Canonical:c.o (590ms)
✔ [9259/16953] Built Mathlib.Algebra.Order.Sub.Basic:c.o (208ms)
✔ [9260/16953] Built Mathlib.Data.Nat.Cast.Order.Ring:c.o (232ms)
✔ [9261/16953] Built Mathlib.Algebra.Order.GroupWithZero.Synonym:c.o (348ms)
✔ [9262/16953] Built Mathlib.Algebra.Order.Ring.Cast:c.o (246ms)
✔ [9263/16953] Built Mathlib.Data.Nat.Find:c.o (404ms)
✔ [9264/16953] Built Mathlib.Data.Int.LeastGreatest:c.o (411ms)
✔ [9265/16953] Built Mathlib.Algebra.Order.Floor.Semiring:c.o (417ms)
✔ [9266/16953] Built Mathlib.Algebra.Order.Floor.Defs:c.o (863ms)
✔ [9267/16953] Built Mathlib.Util.PPOptions:c.o (381ms)
✔ [9268/16953] Built Mathlib.Order.Directed:c.o (531ms)
✔ [9269/16953] Built Mathlib.Algebra.Group.Invertible.Defs:c.o (580ms)
✔ [9270/16953] Built Mathlib.Algebra.Group.Invertible.Basic:c.o (396ms)
✔ [9271/16953] Built Mathlib.Algebra.GroupWithZero.Invertible:c.o (212ms)
✔ [9272/16953] Built Mathlib.Algebra.Ring.Invertible:c.o (217ms)
✔ [9273/16953] Built Mathlib.Algebra.Order.Ring.Synonym:c.o (514ms)
✔ [9274/16953] Built Mathlib.Util.Delaborators:c.o (2.7s)
✔ [9275/16953] Built Mathlib.Algebra.GroupWithZero.Units.Lemmas:c.o (200ms)
✔ [9276/16953] Built Mathlib.Algebra.Order.Ring.Basic:c.o (182ms)
✔ [9277/16953] Built Mathlib.Algebra.Field.Basic:c.o (624ms)
✔ [9278/16953] Built Mathlib.Algebra.Ring.Divisibility.Basic:c.o (180ms)
✔ [9279/16953] Built Mathlib.Algebra.Group.Nat.Units:c.o (202ms)
✔ [9280/16953] Built Mathlib.Algebra.Group.Int.Units:c.o (200ms)
✔ [9281/16953] Built Mathlib.Algebra.Ring.Int.Units:c.o (188ms)
✔ [9282/16953] Built Mathlib.Data.Set.Monotone:c.o (196ms)
✔ [9283/16953] Built Mathlib.Algebra.Order.Ring.Abs:c.o (300ms)
✔ [9284/16953] Built Mathlib.Data.Set.NAry:c.o (154ms)
✔ [9285/16953] Built Mathlib.Order.BoundedOrder.Monotone:c.o (220ms)
✔ [9286/16953] Built Mathlib.Order.Antisymmetrization:c.o (413ms)
✔ [9287/16953] Built Mathlib.Order.Interval.Set.Basic:c.o (266ms)
✔ [9288/16953] Built Mathlib.Order.Bounds.Basic:c.o (294ms)
✔ [9289/16953] Built Mathlib.Order.Bounds.Image:c.o (179ms)
✔ [9290/16953] Built Mathlib.Order.WellFounded:c.o (226ms)
✔ [9291/16953] Built Mathlib.Logic.Equiv.Set:c.o (381ms)
✔ [9292/16953] Built Mathlib.Order.Hom.Set:c.o (290ms)
✔ [9293/16953] Built Mathlib.Order.Bounds.OrderIso:c.o (196ms)
✔ [9294/16953] Built Mathlib.Algebra.Order.Invertible:c.o (205ms)
✔ [9295/16953] Built Mathlib.Control.Basic:c.o (422ms)
✔ [9296/16953] Built Mathlib.Tactic.HaveI:c.o (289ms)
✔ [9297/16953] Built Mathlib.Lean.Expr.Rat:c.o (252ms)
✔ [9298/16953] Built Mathlib.Util.Qq:c.o (554ms)
✔ [9299/16953] Built Mathlib.Tactic.NormNum.Result:c.o (2.3s)
✔ [9300/16953] Built Mathlib.Tactic.NormNum.Core:c.o (4.7s)
✔ [9301/16953] Built Mathlib.Algebra.GroupWithZero.Units.Equiv:c.o (351ms)
✔ [9302/16953] Built Mathlib.Algebra.Order.GroupWithZero.Unbundled.OrderIso:c.o (227ms)
✔ [9303/16953] Built Mathlib.Algebra.Order.Field.Basic:c.o (1.8s)
✔ [9304/16953] Built Mathlib.Util.AtomM.Recurse:c.o (760ms)
✔ [9305/16953] Built Mathlib.Tactic.Positivity.Core:c.o (9.8s)
✔ [9306/16953] Built Mathlib.Tactic.TryThis:c.o (338ms)
✔ [9307/16953] Built Mathlib.Tactic.NormNum.Basic:c.o (6.1s)
✔ [9308/16953] Built Mathlib.Data.Ineq:c.o (488ms)
✔ [9309/16953] Built Mathlib.Tactic.FieldSimp.Attr:c.o (180ms)
✔ [9310/16953] Built Mathlib.Util.DischargerAsTactic:c.o (416ms)
✔ [9311/16953] Built Mathlib.Tactic.Abel:c.o (4.0s)
✔ [9312/16953] Built Mathlib.Tactic.FieldSimp.Discharger:c.o (1.7s)
✔ [9313/16953] Built Mathlib.Algebra.BigOperators.Group.List.Defs:c.o (338ms)
✔ [9314/16953] Built Mathlib.Control.Functor:c.o (821ms)
✔ [9315/16953] Built Mathlib.Data.List.TakeDrop:c.o (373ms)
✔ [9316/16953] Built Mathlib.Data.List.Monad:c.o (459ms)
✔ [9317/16953] Built Mathlib.Data.List.Basic:c.o (458ms)
✔ [9318/16953] Built Mathlib.Data.List.Defs:c.o (2.1s)
✔ [9319/16953] Built Mathlib.Data.List.Forall2:c.o (300ms)
✔ [9320/16953] Built Mathlib.Data.List.InsertIdx:c.o (262ms)
✔ [9321/16953] Built Mathlib.Data.List.Perm.Basic:c.o (376ms)
✔ [9322/16953] Built Mathlib.Algebra.BigOperators.Group.List.Basic:c.o (192ms)
✔ [9323/16953] Built Mathlib.Util.SynthesizeUsing:c.o (439ms)
✔ [9324/16953] Built Mathlib.Tactic.FieldSimp.Lemmas:c.o (1.1s)
✔ [9325/16953] Built Mathlib.Algebra.Order.Nonneg.Basic:c.o (434ms)
✔ [9326/16953] Built Mathlib.Data.Rat.Defs:c.o (243ms)
✔ [9327/16953] Built Mathlib.Algebra.Order.Ring.Unbundled.Rat:c.o (188ms)
✔ [9328/16953] Built Mathlib.Algebra.Ring.Rat:c.o (196ms)
✔ [9329/16953] Built Mathlib.Data.NNRat.Defs:c.o (339ms)
✔ [9330/16953] Built Mathlib.Algebra.Field.Rat:c.o (245ms)
✔ [9331/16953] Built Mathlib.Algebra.Group.Semiconj.Basic:c.o (159ms)
✔ [9332/16953] Built Mathlib.Algebra.Group.Commute.Basic:c.o (149ms)
✔ [9333/16953] Built Mathlib.Algebra.Divisibility.Units:c.o (151ms)
✔ [9334/16953] Built Mathlib.Algebra.GroupWithZero.Divisibility:c.o (165ms)
✔ [9335/16953] Built Mathlib.Data.PNat.Notation:c.o (198ms)
✔ [9336/16953] Built Mathlib.Data.PNat.Defs:c.o (451ms)
✔ [9337/16953] Built Mathlib.Data.Rat.Lemmas:c.o (162ms)
✔ [9338/16953] Built Mathlib.Order.Nat:c.o (137ms)
✔ [9339/16953] Built Mathlib.Data.Rat.Cast.Defs:c.o (157ms)
✔ [9340/16953] Built Mathlib.Data.Rat.Cast.CharZero:c.o (177ms)
✔ [9341/16953] Built Mathlib.Tactic.NormNum.Inv:c.o (1.4s)
✔ [9342/16953] Built Mathlib.Tactic.NormNum.Pow:c.o (1.7s)
✔ [9343/16953] Built Mathlib.Tactic.FieldSimp:c.o (17s)
✔ [9344/16953] Built Mathlib.Tactic.Ring.Common:c.o (10s)
✔ [9345/16953] Built Mathlib.Tactic.Field:c.o (790ms)
✔ [9346/16953] Built Mathlib.Tactic.Linarith.Lemmas:c.o (216ms)
✔ [9347/16953] Built Mathlib.Tactic.Linarith.Datatypes:c.o (2.1s)
✔ [9348/16953] Built Mathlib.Tactic.Linarith.Oracle.SimplexAlgorithm.Datatypes:c.o (612ms)
✔ [9349/16953] Built Mathlib.Tactic.Ring.Basic:c.o (4.1s)
✔ [9350/16953] Built Mathlib.Tactic.Linarith.Oracle.SimplexAlgorithm.Gauss:c.o (1.0s)
✔ [9351/16953] Built Mathlib.Tactic.Linarith.Oracle.SimplexAlgorithm.PositiveVector:c.o (601ms)
✔ [9352/16953] Built Mathlib.Tactic.Linarith.Oracle.SimplexAlgorithm.SimplexAlgorithm:c.o (1.8s)
✔ [9353/16953] Built Mathlib.Lean.Meta.Tactic.Rewrite:c.o (345ms)
✔ [9354/16953] Built Mathlib.Data.Tree.Basic:c.o (607ms)
✔ [9355/16953] Built Mathlib.Tactic.Linarith.Oracle.SimplexAlgorithm:c.o (4.8s)
✔ [9356/16953] Built Mathlib.Tactic.Zify:c.o (495ms)
✔ [9357/16953] Built Mathlib.Tactic.CancelDenoms.Core:c.o (5.9s)
✔ [9358/16953] Built Mathlib.Tactic.Linarith.Parsing:c.o (2.5s)
✔ [9359/16953] Built Mathlib.Tactic.Linarith.Preprocessing:c.o (5.6s)
✔ [9360/16953] Built Mathlib.Util.ElabWithoutMVars:c.o (465ms)
✔ [9361/16953] Built Mathlib.Tactic.Linarith.Verification:c.o (4.0s)
✔ [9362/16953] Built Mathlib.Algebra.Order.Ring.Canonical:c.o (161ms)
✔ [9363/16953] Built Mathlib.Algebra.Order.Field.Canonical:c.o (224ms)
✔ [9364/16953] Built Mathlib.Data.Bool.Set:c.o (177ms)
✔ [9365/16953] Built Mathlib.Data.Nat.Set:c.o (159ms)
✔ [9366/16953] Built Mathlib.Control.ULift:c.o (219ms)
✔ [9367/16953] Built Mathlib.Data.ULift:c.o (217ms)
✔ [9368/16953] Built Mathlib.Tactic.Linarith.Frontend:c.o (6.1s)
✔ [9369/16953] Built Mathlib.Order.CompleteLattice.Defs:c.o (383ms)
✔ [9370/16953] Built Mathlib.Order.SetNotation:c.o (2.0s)
✔ [9371/16953] Built Mathlib.Order.CompleteLattice.Basic:c.o (411ms)
✔ [9372/16953] Built Mathlib.Order.CompleteLattice.Lemmas:c.o (288ms)
✔ [9373/16953] Built Mathlib.Order.GaloisConnection.Basic:c.o (650ms)
✔ [9374/16953] Built Mathlib.Data.Set.BooleanAlgebra:c.o (176ms)
✔ [9375/16953] Built Mathlib.Data.Set.Lattice:c.o (182ms)
✔ [9376/16953] Built Mathlib.Order.ConditionallyCompleteLattice.Defs:c.o (256ms)
✔ [9377/16953] Built Mathlib.Order.ConditionallyCompletePartialOrder.Defs:c.o (184ms)
✔ [9378/16953] Built Mathlib.Order.ConditionallyCompletePartialOrder.Basic:c.o (201ms)
✔ [9379/16953] Built Mathlib.Order.ConditionallyCompleteLattice.Basic:c.o (306ms)
✔ [9380/16953] Built Mathlib.Order.LatticeIntervals:c.o (501ms)
✔ [9381/16953] Built Mathlib.Data.Set.Order:c.o (158ms)
✔ [9382/16953] Built Mathlib.Order.Interval.Set.Image:c.o (167ms)
✔ [9383/16953] Built Mathlib.Order.Interval.Set.LinearOrder:c.o (157ms)
✔ [9384/16953] Built Mathlib.Order.Interval.Set.UnorderedInterval:c.o (273ms)
✔ [9385/16953] Built Mathlib.Order.Interval.Set.OrderEmbedding:c.o (168ms)
✔ [9386/16953] Built Mathlib.Lean.Expr.ExtraRecognizers:c.o (218ms)
✔ [9387/16953] Built Mathlib.Data.Set.Notation:c.o (477ms)
✔ [9388/16953] Built Mathlib.Data.Set.Pairwise.Basic:c.o (158ms)
✔ [9389/16953] Built Mathlib.Tactic.SetLike:c.o (256ms)
✔ [9390/16953] Built Mathlib.Order.CompleteBooleanAlgebra:c.o (4.3s)
✔ [9391/16953] Built Mathlib.Order.Preorder.Chain:c.o (321ms)
✔ [9392/16953] Built Mathlib.Order.Antichain:c.o (326ms)
✔ [9393/16953] Built Mathlib.Data.SetLike.Basic:c.o (893ms)
✔ [9394/16953] Built Mathlib.Order.Interval.Set.OrdConnected:c.o (248ms)
✔ [9395/16953] Built Mathlib.Order.CompleteLatticeIntervals:c.o (368ms)
✔ [9396/16953] Built Mathlib.Algebra.Order.Nonneg.Lattice:c.o (404ms)
✔ [9397/16953] Built Mathlib.Algebra.Order.Monoid.Basic:c.o (278ms)
✔ [9398/16953] Built Mathlib.Algebra.Order.Ring.InjSurj:c.o (319ms)
✔ [9399/16953] Built Mathlib.Algebra.Order.Nonneg.Ring:c.o (298ms)
✔ [9400/16953] Built Mathlib.Algebra.Order.Positive.Ring:c.o (563ms)
✔ [9401/16953] Built Mathlib.Algebra.Order.Nonneg.Field:c.o (435ms)
✔ [9402/16953] Built Mathlib.Algebra.Order.Ring.Rat:c.o (313ms)
✔ [9403/16953] Built Mathlib.Algebra.Order.Field.Rat:c.o (244ms)
✔ [9404/16953] Built Mathlib.Tactic.NormNum.Abs:c.o (842ms)
✔ [9405/16953] Built Mathlib.Data.Rat.Cast.Order:c.o (1.4s)
✔ [9406/16953] Built Mathlib.Tactic.NormNum.Eq:c.o (1.3s)
✔ [9407/16953] Built Mathlib.Tactic.NormNum.DivMod:c.o (932ms)
✔ [9408/16953] Built Mathlib.Algebra.Notation:c.o (347ms)
✔ [9409/16953] Built Mathlib.Tactic.NormNum.Ineq:c.o (2.1s)
✔ [9410/16953] Built Mathlib.Algebra.Order.Group.PosPart:c.o (227ms)
✔ [9411/16953] Built Mathlib.Algebra.Notation.Support:c.o (208ms)
✔ [9412/16953] Built Mathlib.Data.Nat.Factorial.Basic:c.o (446ms)
✔ [9413/16953] Built Mathlib.Data.Int.Cast.Field:c.o (162ms)
✔ [9414/16953] Built Mathlib.Data.Int.Cast.Pi:c.o (156ms)
✔ [9415/16953] Built Mathlib.Data.Int.CharZero:c.o (168ms)
✔ [9416/16953] Built Mathlib.Algebra.Order.Hom.Basic:c.o (164ms)
✔ [9417/16953] Built Mathlib.Data.Rat.Cast.Lemmas:c.o (165ms)
✔ [9418/16953] Built Mathlib.Tactic.NormNum.OfScientific:c.o (767ms)
✔ [9419/16953] Built Mathlib.Tactic.NormNum:c.o (209ms)
✔ [9420/16953] Built Mathlib.Tactic.Linarith:c.o (158ms)
✔ [9421/16953] Built Mathlib.Algebra.Order.Floor.Ring:c.o (2.1s)
✔ [9422/16953] Built Mathlib.Algebra.Order.Round:c.o (173ms)
✔ [9423/16953] Built Mathlib.Data.PNat.Equiv:c.o (171ms)
✔ [9424/16953] Built Mathlib.Data.PNat.Basic:c.o (307ms)
✔ [9425/16953] Built Mathlib.Tactic.Ring.PNat:c.o (157ms)
✔ [9426/16953] Built Mathlib.Tactic.Ring.RingNF:c.o (2.4s)
✔ [9427/16953] Built Mathlib.Tactic.Ring:c.o (280ms)
✔ [9428/16953] Built Mathlib.Data.Rat.Floor:c.o (4.6s)
✔ [9429/16953] Built Mathlib.Algebra.Order.Group.Basic:c.o (153ms)
✔ [9430/16953] Built Mathlib.Algebra.Order.Ring.Pow:c.o (163ms)
✔ [9431/16953] Built Mathlib.Algebra.Order.Archimedean.Basic:c.o (166ms)
✔ [9432/16953] Built Mathlib.Algebra.AddConstMap.Basic:c.o (420ms)
✔ [9433/16953] Built Mathlib.Algebra.AddConstMap.Equiv:c.o (425ms)
✔ [9434/16953] Built Mathlib.Algebra.AddTorsor.Defs:c.o (229ms)
✔ [9435/16953] Built Mathlib.Tactic.Positivity.Basic:c.o (13s)
✔ [9436/16953] Built Mathlib.Algebra.Group.Action.Units:c.o (260ms)
✔ [9437/16953] Built Mathlib.Algebra.Group.Pointwise.Set.Scalar:c.o (205ms)
✔ [9438/16953] Built Mathlib.Algebra.Group.Action.Basic:c.o (382ms)
✔ [9439/16953] Built Mathlib.Algebra.AddTorsor.Basic:c.o (259ms)
✔ [9440/16953] Built Mathlib.Data.List.Perm.Subperm:c.o (170ms)
✔ [9441/16953] Built Mathlib.Data.Multiset.Defs:c.o (401ms)
✔ [9442/16953] Built Mathlib.Data.Finset.Defs:c.o (365ms)
✔ [9443/16953] Built Mathlib.Data.List.Nodup:c.o (169ms)
✔ [9444/16953] Built Mathlib.Data.Multiset.ZeroCons:c.o (282ms)
✔ [9445/16953] Built Mathlib.Data.Multiset.Count:c.o (184ms)
✔ [9446/16953] Built Mathlib.Data.List.Count:c.o (155ms)
✔ [9447/16953] Built Mathlib.Data.Multiset.AddSub:c.o (181ms)
✔ [9448/16953] Built Mathlib.Data.Multiset.Replicate:c.o (165ms)
✔ [9449/16953] Built Mathlib.Data.Set.List:c.o (182ms)
✔ [9450/16953] Built Mathlib.Data.Multiset.MapFold:c.o (198ms)
✔ [9451/16953] Built Mathlib.Data.Finset.Attach:c.o (173ms)
✔ [9452/16953] Built Mathlib.Data.Finset.Attr:c.o (226ms)
✔ [9453/16953] Built Mathlib.Data.List.Lattice:c.o (214ms)
✔ [9454/16953] Built Mathlib.Data.List.Dedup:c.o (156ms)
✔ [9455/16953] Built Mathlib.Data.List.Perm.Lattice:c.o (195ms)
✔ [9456/16953] Built Mathlib.Data.Multiset.Filter:c.o (239ms)
✔ [9457/16953] Built Mathlib.Data.Multiset.UnionInter:c.o (235ms)
✔ [9458/16953] Built Mathlib.Data.Multiset.Dedup:c.o (154ms)
✔ [9459/16953] Built Mathlib.Data.Multiset.Basic:c.o (221ms)
✔ [9460/16953] Built Mathlib.Data.Finset.Dedup:c.o (188ms)
✔ [9461/16953] Built Mathlib.Data.Finset.Empty:c.o (298ms)
✔ [9462/16953] Built Mathlib.Data.List.Induction:c.o (387ms)
✔ [9463/16953] Built Mathlib.Data.List.Infix:c.o (189ms)
✔ [9464/16953] Built Mathlib.Data.Multiset.FinsetOps:c.o (232ms)
✔ [9465/16953] Built Mathlib.Data.Finset.Insert:c.o (317ms)
✔ [9466/16953] Built Mathlib.Data.Finset.Disjoint:c.o (177ms)
✔ [9467/16953] Built Mathlib.Data.Finset.Erase:c.o (166ms)
✔ [9468/16953] Built Mathlib.Data.Multiset.Range:c.o (174ms)
✔ [9469/16953] Built Mathlib.Data.Finset.Filter:c.o (435ms)
✔ [9470/16953] Built Mathlib.Data.Finset.Range:c.o (182ms)
✔ [9471/16953] Built Mathlib.Data.Finset.Lattice.Basic:c.o (212ms)
✔ [9472/16953] Built Mathlib.Data.Finset.SDiff:c.o (194ms)
✔ [9473/16953] Built Mathlib.Data.Finset.Basic:c.o (280ms)
✔ [9474/16953] Built Mathlib.Data.Finset.Lattice.Lemmas:c.o (206ms)
✔ [9475/16953] Built Mathlib.Data.Finite.Defs:c.o (167ms)
✔ [9476/16953] Built Mathlib.Data.Finset.Image:c.o (385ms)
✔ [9477/16953] Built Mathlib.Data.Finset.Card:c.o (590ms)
✔ [9478/16953] Built Mathlib.Data.Finset.BooleanAlgebra:c.o (419ms)
✔ [9479/16953] Built Mathlib.Data.Fintype.OfMap:c.o (328ms)
✔ [9480/16953] Built Mathlib.Data.Fintype.Defs:c.o (1.9s)
✔ [9481/16953] Built Mathlib.Data.Finset.SymmDiff:c.o (216ms)
✔ [9482/16953] Built Mathlib.Data.Int.DivMod:c.o (298ms)
✔ [9483/16953] Built Mathlib.Data.Fintype.Sets:c.o (561ms)
✔ [9484/16953] Built Mathlib.Data.Fin.Basic:c.o (360ms)
✔ [9485/16953] Built Mathlib.Data.Fin.SuccPred:c.o (303ms)
✔ [9486/16953] Built Mathlib.Data.Fin.Rev:c.o (198ms)
✔ [9487/16953] Built Mathlib.Data.Fin.Embedding:c.o (250ms)
✔ [9488/16953] Built Mathlib.Order.Fin.Basic:c.o (447ms)
✔ [9489/16953] Built Mathlib.Data.Fin.Tuple.Basic:c.o (596ms)
✔ [9490/16953] Built Mathlib.Data.List.OfFn:c.o (181ms)
✔ [9491/16953] Built Mathlib.Data.List.FinRange:c.o (162ms)
✔ [9492/16953] Built Mathlib.Data.Fintype.Basic:c.o (380ms)
✔ [9493/16953] Built Mathlib.Data.Fintype.Card:c.o (228ms)
✔ [9494/16953] Built Mathlib.Data.List.Duplicate:c.o (297ms)
✔ [9495/16953] Built Mathlib.Data.List.Sort:c.o (380ms)
✔ [9496/16953] Built Mathlib.Data.List.NodupEquivFin:c.o (218ms)
✔ [9497/16953] Built Mathlib.Data.Fintype.EquivFin:c.o (221ms)
✔ [9498/16953] Built Mathlib.Data.Set.Finite.Basic:c.o (309ms)
✔ [9499/16953] Built Mathlib.Data.Multiset.Fold:c.o (215ms)
✔ [9500/16953] Built Mathlib.Data.List.Flatten:c.o (169ms)
✔ [9501/16953] Built Mathlib.Data.Finset.Fold:c.o (215ms)
✔ [9502/16953] Built Mathlib.Data.List.Pairwise:c.o (187ms)
✔ [9503/16953] Built Mathlib.Data.List.Lex:c.o (301ms)
✔ [9504/16953] Built Mathlib.Data.List.Chain:c.o (197ms)
✔ [9505/16953] Built Mathlib.Data.List.Range:c.o (243ms)
✔ [9506/16953] Built Mathlib.Data.List.Rotate:c.o (282ms)
✔ [9507/16953] Built Mathlib.Data.List.ProdSigma:c.o (148ms)
✔ [9508/16953] Built Mathlib.Algebra.BigOperators.Group.List.Lemmas:c.o (223ms)
✔ [9509/16953] Built Mathlib.Algebra.BigOperators.Group.Multiset.Defs:c.o (200ms)
✔ [9510/16953] Built Mathlib.Algebra.Order.Group.Multiset:c.o (202ms)
✔ [9511/16953] Built Mathlib.Algebra.BigOperators.Group.Multiset.Basic:c.o (182ms)
✔ [9512/16953] Built Mathlib.Data.Multiset.Bind:c.o (255ms)
✔ [9513/16953] Built Mathlib.Data.Finset.Union:c.o (227ms)
✔ [9514/16953] Built Mathlib.Data.List.Enum:c.o (166ms)
✔ [9515/16953] Built Mathlib.Data.List.OffDiag:c.o (217ms)
✔ [9516/16953] Built Mathlib.Data.Finset.Prod:c.o (182ms)
✔ [9517/16953] Built Mathlib.Data.Fintype.Prod:c.o (182ms)
✔ [9518/16953] Built Mathlib.Data.Multiset.Pi:c.o (192ms)
✔ [9519/16953] Built Mathlib.Logic.Function.DependsOn:c.o (175ms)
✔ [9520/16953] Built Mathlib.Data.Finset.Pi:c.o (194ms)
✔ [9521/16953] Built Mathlib.Data.Fintype.Pi:c.o (234ms)
✔ [9522/16953] Built Mathlib.Data.Finite.Prod:c.o (184ms)
✔ [9523/16953] Built Mathlib.Algebra.Group.Pointwise.Set.Basic:c.o (374ms)
✔ [9524/16953] Built Mathlib.Algebra.Group.Pointwise.Set.Finite:c.o (393ms)
✔ [9525/16953] Built Mathlib.Algebra.Group.Action.TypeTags:c.o (210ms)
✔ [9526/16953] Built Mathlib.Algebra.Group.Action.Pretransitive:c.o (150ms)
✔ [9527/16953] Built Mathlib.Algebra.Group.Action.Hom:c.o (311ms)
✔ [9528/16953] Built Mathlib.Algebra.Group.Action.End:c.o (297ms)
✔ [9529/16953] Built Mathlib.Data.Set.Lattice.Image:c.o (167ms)
✔ [9530/16953] Built Mathlib.Algebra.Group.Pointwise.Set.Lattice:c.o (165ms)
✔ [9531/16953] Built Mathlib.Algebra.Group.Conj:c.o (342ms)
✔ [9532/16953] Built Mathlib.Algebra.Group.Pi.Lemmas:c.o (393ms)
✔ [9533/16953] Built Mathlib.Algebra.Group.Subsemigroup.Defs:c.o (330ms)
✔ [9534/16953] Built Mathlib.Algebra.Group.Submonoid.Defs:c.o (475ms)
✔ [9535/16953] Built Mathlib.Algebra.Group.Subsemigroup.Basic:c.o (275ms)
✔ [9536/16953] Built Mathlib.Algebra.Group.Submonoid.Basic:c.o (305ms)
✔ [9537/16953] Built Mathlib.Algebra.Group.Submonoid.MulAction:c.o (251ms)
✔ [9538/16953] Built Mathlib.Algebra.Group.Submonoid.Operations:c.o (555ms)
✔ [9539/16953] Built Mathlib.Algebra.Group.Subgroup.Defs:c.o (566ms)
✔ [9540/16953] Built Mathlib.Algebra.Group.Subgroup.Lattice:c.o (393ms)
✔ [9541/16953] Built Mathlib.Algebra.Group.Subgroup.Map:c.o (414ms)
✔ [9542/16953] Built Mathlib.Algebra.Group.Subgroup.Ker:c.o (336ms)
✔ [9543/16953] Built Mathlib.Algebra.Group.Subgroup.Basic:c.o (257ms)
✔ [9544/16953] Built Mathlib.Algebra.Group.Subsemigroup.MulOpposite:c.o (211ms)
✔ [9545/16953] Built Mathlib.Algebra.Group.Submonoid.MulOpposite:c.o (247ms)
✔ [9546/16953] Built Mathlib.Algebra.Group.Subgroup.MulOpposite:c.o (218ms)
✔ [9547/16953] Built Mathlib.Data.Countable.Defs:c.o (177ms)
✔ [9548/16953] Built Mathlib.Data.Nat.Bits:c.o (342ms)
✔ [9549/16953] Built Mathlib.Data.Nat.Pairing:c.o (210ms)
✔ [9550/16953] Built Mathlib.Logic.Equiv.Nat:c.o (175ms)
✔ [9551/16953] Built Mathlib.Tactic.ApplyFun:c.o (3.2s)
✔ [9552/16953] Built Mathlib.Logic.Encodable.Basic:c.o (1.7s)
✔ [9553/16953] Built Mathlib.Algebra.Group.Subgroup.MulOppositeLemmas:c.o (1.0s)
✔ [9554/16953] Built Mathlib.Algebra.Group.Subgroup.ZPowers.Basic:c.o (920ms)
✔ [9555/16953] Built Mathlib.Algebra.Group.Action.Pointwise.Set.Basic:c.o (762ms)
✔ [9556/16953] Built Mathlib.Algebra.Group.Idempotent:c.o (414ms)
✔ [9557/16953] Built Mathlib.Algebra.Group.Submonoid.Membership:c.o (714ms)
✔ [9558/16953] Built Mathlib.Algebra.FreeMonoid.Basic:c.o (1.7s)
✔ [9559/16953] Built Mathlib.Algebra.Order.BigOperators.Group.List:c.o (339ms)
✔ [9560/16953] Built Mathlib.Data.Sigma.Lex:c.o (623ms)
✔ [9561/16953] Built Mathlib.Logic.Embedding.Set:c.o (315ms)
✔ [9562/16953] Built Mathlib.Data.Prod.Lex:c.o (998ms)
✔ [9563/16953] Built Mathlib.Data.Multiset.Sum:c.o (475ms)
✔ [9564/16953] Built Mathlib.Order.RelIso.Set:c.o (531ms)
✔ [9565/16953] Built Mathlib.Data.Multiset.Lattice:c.o (367ms)
✔ [9566/16953] Built Mathlib.Data.Finset.Sum:c.o (458ms)
✔ [9567/16953] Built Mathlib.Order.Hom.Lattice:c.o (975ms)
✔ [9568/16953] Built Mathlib.Order.Hom.Bounded:c.o (1.2s)
✔ [9569/16953] Built Mathlib.Data.Finset.Lattice.Fold:c.o (311ms)
✔ [9570/16953] Built Mathlib.Order.Hom.BoundedLattice:c.o (943ms)
✔ [9571/16953] Built Mathlib.Data.Finset.Max:c.o (427ms)
✔ [9572/16953] Built Mathlib.Data.Finset.Lattice.Union:c.o (338ms)
✔ [9573/16953] Built Mathlib.Data.Nat.Choose.Basic:c.o (570ms)
✔ [9574/16953] Built Mathlib.Data.List.Sublists:c.o (531ms)
✔ [9575/16953] Built Mathlib.Data.List.Zip:c.o (346ms)
✔ [9576/16953] Built Mathlib.Data.Multiset.Powerset:c.o (431ms)
✔ [9577/16953] Built Mathlib.Data.Set.Pairwise.Lattice:c.o (506ms)
✔ [9578/16953] Built Mathlib.Data.Finset.Powerset:c.o (716ms)
✔ [9579/16953] Built Mathlib.Data.Set.Finite.Powerset:c.o (492ms)
✔ [9580/16953] Built Mathlib.Data.Set.Finite.Range:c.o (345ms)
✔ [9581/16953] Built Mathlib.Data.Finset.Option:c.o (504ms)
✔ [9582/16953] Built Mathlib.Data.Fintype.Option:c.o (427ms)
✔ [9583/16953] Built Mathlib.Data.Set.Finite.Lattice:c.o (276ms)
✔ [9584/16953] Built Mathlib.Order.ConditionallyCompletePartialOrder.Indexed:c.o (269ms)
✔ [9585/16953] Built Mathlib.Order.ConditionallyCompleteLattice.Indexed:c.o (282ms)
✔ [9586/16953] Built Mathlib.Algebra.Group.Embedding:c.o (423ms)
✔ [9587/16953] Built Mathlib.Order.ConditionallyCompleteLattice.Finset:c.o (730ms)
✔ [9588/16953] Built Mathlib.Order.Interval.Set.WithBotTop:c.o (569ms)
✔ [9589/16953] Built Mathlib.Order.Hom.WithTopBot:c.o (982ms)
✔ [9590/16953] Built Mathlib.Order.Cover:c.o (286ms)
✔ [9591/16953] Built Mathlib.Data.Set.Sigma:c.o (307ms)
✔ [9592/16953] Built Mathlib.Order.CompleteLattice.Finset:c.o (361ms)
✔ [9593/16953] Built Mathlib.Data.Finset.Sigma:c.o (295ms)
✔ [9594/16953] Built Mathlib.Data.Finset.Preimage:c.o (298ms)
✔ [9595/16953] Built Mathlib.Order.Minimal:c.o (359ms)
✔ [9596/16953] Built Mathlib.Order.Preorder.Finite:c.o (273ms)
✔ [9597/16953] Built Mathlib.Order.Interval.Finset.Basic:c.o (406ms)
✔ [9598/16953] Built Mathlib.Order.Interval.Multiset:c.o (454ms)
✔ [9599/16953] Built Mathlib.Order.Interval.Finset.Nat:c.o (561ms)
✔ [9600/16953] Built Mathlib.Data.Nat.Lattice:c.o (486ms)
✔ [9601/16953] Built Mathlib.Data.List.MinMax:c.o (697ms)
✔ [9602/16953] Built Mathlib.Data.Nat.Order.Lemmas:c.o (375ms)
✔ [9603/16953] Built Mathlib.Logic.Denumerable:c.o (355ms)
✔ [9604/16953] Built Mathlib.Order.Interval.Finset.Defs:c.o (4.2s)
✔ [9605/16953] Built Mathlib.Order.OrderIsoNat:c.o (196ms)
✔ [9606/16953] Built Mathlib.Order.WellQuasiOrder:c.o (170ms)
✔ [9607/16953] Built Mathlib.Order.WellFoundedSet:c.o (154ms)
✔ [9608/16953] Built Mathlib.Algebra.Group.Submonoid.Pointwise:c.o (191ms)
✔ [9609/16953] Built Mathlib.Algebra.Group.Commutator:c.o (249ms)
✔ [9610/16953] Built Mathlib.Algebra.Group.Center:c.o (201ms)
✔ [9611/16953] Built Mathlib.GroupTheory.GroupAction.Defs:c.o (589ms)
✔ [9612/16953] Built Mathlib.GroupTheory.Subsemigroup.Center:c.o (224ms)
✔ [9613/16953] Built Mathlib.GroupTheory.Submonoid.Center:c.o (320ms)
✔ [9614/16953] Built Mathlib.GroupTheory.Subgroup.Center:c.o (248ms)
✔ [9615/16953] Built Mathlib.GroupTheory.Subsemigroup.Centralizer:c.o (206ms)
✔ [9616/16953] Built Mathlib.GroupTheory.Submonoid.Centralizer:c.o (207ms)
✔ [9617/16953] Built Mathlib.GroupTheory.Subgroup.Centralizer:c.o (227ms)
✔ [9618/16953] Built Mathlib.GroupTheory.GroupAction.ConjAct:c.o (346ms)
✔ [9619/16953] Built Mathlib.Algebra.Group.Subgroup.Pointwise:c.o (226ms)
✔ [9620/16953] Built Mathlib.Algebra.Group.Support:c.o (164ms)
✔ [9621/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Basic:c.o (178ms)
✔ [9622/16953] Built Mathlib.Algebra.Group.Commute.Hom:c.o (163ms)
✔ [9623/16953] Built Mathlib.Data.Finset.NoncommProd:c.o (234ms)
✔ [9624/16953] Built Mathlib.Algebra.Group.Submonoid.BigOperators:c.o (181ms)
✔ [9625/16953] Built Mathlib.GroupTheory.FreeGroup.Basic:c.o (1.3s)
✔ [9626/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Defs:c.o (2.4s)
✔ [9627/16953] Built Mathlib.Data.Setoid.Basic:c.o (460ms)
✔ [9628/16953] Built Mathlib.GroupTheory.Congruence.Hom:c.o (331ms)
✔ [9629/16953] Built Mathlib.GroupTheory.Congruence.Defs:c.o (815ms)
✔ [9630/16953] Built Mathlib.Algebra.Quotient:c.o (228ms)
✔ [9631/16953] Built Mathlib.GroupTheory.Coset.Defs:c.o (392ms)
✔ [9632/16953] Built Mathlib.GroupTheory.QuotientGroup.Defs:c.o (468ms)
✔ [9633/16953] Built Mathlib.GroupTheory.Finiteness:c.o (191ms)
✔ [9634/16953] Built Mathlib.Algebra.AffineMonoid.Basic:c.o (169ms)
✔ [9635/16953] Built Mathlib.GroupTheory.Commutator.Basic:c.o (174ms)
✔ [9636/16953] Built Mathlib.GroupTheory.Abelianization.Defs:c.o (303ms)
✔ [9637/16953] Built Mathlib.GroupTheory.OreLocalization.OreSet:c.o (288ms)
✔ [9638/16953] Built Mathlib.GroupTheory.FreeAbelianGroup:c.o (1.0s)
✔ [9639/16953] Built Mathlib.GroupTheory.OreLocalization.Basic:c.o (1.1s)
✔ [9640/16953] Built Mathlib.GroupTheory.MonoidLocalization.Basic:c.o (524ms)
✔ [9641/16953] Built Mathlib.GroupTheory.MonoidLocalization.Maps:c.o (232ms)
✔ [9642/16953] Built Mathlib.GroupTheory.MonoidLocalization.GrothendieckGroup:c.o (243ms)
✔ [9643/16953] Built Mathlib.Algebra.Order.Hom.MonoidWithZero:c.o (447ms)
✔ [9644/16953] Built Mathlib.Algebra.Order.Hom.Monoid:c.o (985ms)
✔ [9645/16953] Built Mathlib.Algebra.Ring.Equiv:c.o (716ms)
✔ [9646/16953] Built Mathlib.Algebra.Order.Hom.Ring:c.o (542ms)
✔ [9647/16953] Built Mathlib.Algebra.Order.Sub.WithTop:c.o (209ms)
✔ [9648/16953] Built Mathlib.Algebra.Order.Ring.WithTop:c.o (707ms)
✔ [9649/16953] Built Mathlib.Data.ENat.Defs:c.o (228ms)
✔ [9650/16953] Built Mathlib.Order.Iterate:c.o (210ms)
✔ [9651/16953] Built Mathlib.Order.SuccPred.Basic:c.o (683ms)
✔ [9652/16953] Built Mathlib.Order.SuccPred.Archimedean:c.o (591ms)
✔ [9653/16953] Built Mathlib.Order.SuccPred.Limit:c.o (227ms)
✔ [9654/16953] Built Mathlib.Order.SuccPred.WithBot:c.o (261ms)
✔ [9655/16953] Built Mathlib.Data.Nat.SuccPred:c.o (171ms)
✔ [9656/16953] Built Mathlib.Algebra.Order.SuccPred:c.o (380ms)
✔ [9657/16953] Built Mathlib.Logic.Small.Defs:c.o (227ms)
✔ [9658/16953] Built Mathlib.Logic.Small.Basic:c.o (311ms)
✔ [9659/16953] Built Mathlib.Data.ENat.Basic:c.o (902ms)
✔ [9660/16953] Built Mathlib.Data.Countable.Small:c.o (297ms)
✔ [9661/16953] Built Mathlib.Data.Finset.Piecewise:c.o (292ms)
✔ [9662/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Piecewise:c.o (252ms)
✔ [9663/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Sigma:c.o (174ms)
✔ [9664/16953] Built Mathlib.Algebra.BigOperators.Option:c.o (167ms)
✔ [9665/16953] Built Mathlib.Data.Fintype.Sigma:c.o (195ms)
✔ [9666/16953] Built Mathlib.Data.Fintype.Sum:c.o (228ms)
✔ [9667/16953] Built Mathlib.Control.Applicative:c.o (223ms)
✔ [9668/16953] Built Mathlib.Data.Vector.Defs:c.o (439ms)
✔ [9669/16953] Built Mathlib.Control.Traversable.Basic:c.o (270ms)
✔ [9670/16953] Built Mathlib.Data.Vector.Basic:c.o (684ms)
✔ [9671/16953] Built Mathlib.Data.Sym.Basic:c.o (611ms)
✔ [9672/16953] Built Mathlib.Data.Fintype.Vector:c.o (232ms)
✔ [9673/16953] Built Mathlib.Data.Fintype.BigOperators:c.o (183ms)
✔ [9674/16953] Built Mathlib.Data.Fintype.Powerset:c.o (176ms)
✔ [9675/16953] Built Mathlib.Data.Countable.Basic:c.o (176ms)
✔ [9676/16953] Built Mathlib.Data.Set.Countable:c.o (192ms)
✔ [9677/16953] Built Mathlib.Logic.Equiv.List:c.o (401ms)
✔ [9678/16953] Built Mathlib.Logic.Small.Set:c.o (184ms)
✔ [9679/16953] Built Mathlib.Logic.UnivLE:c.o (167ms)
✔ [9680/16953] Built Mathlib.Data.Sum.Order:c.o (524ms)
✔ [9681/16953] Built Mathlib.Order.Hom.Lex:c.o (327ms)
✔ [9682/16953] Built Mathlib.Order.UpperLower.Basic:c.o (181ms)
✔ [9683/16953] Built Mathlib.Order.SuccPred.CompleteLinearOrder:c.o (176ms)
✔ [9684/16953] Built Mathlib.Order.InitialSeg:c.o (505ms)
✔ [9685/16953] Built Mathlib.SetTheory.Cardinal.Defs:c.o (299ms)
✔ [9686/16953] Built Mathlib.Dynamics.FixedPoints.Defs:c.o (167ms)
✔ [9687/16953] Built Mathlib.Dynamics.FixedPoints.Basic:c.o (169ms)
✔ [9688/16953] Built Mathlib.Order.Hom.Order:c.o (380ms)
✔ [9689/16953] Built Mathlib.Control.Monad.Basic:c.o (218ms)
✔ [9690/16953] Built Mathlib.Order.Part:c.o (204ms)
✔ [9691/16953] Built Mathlib.Data.Part:c.o (390ms)
✔ [9692/16953] Built Mathlib.Order.ScottContinuity:c.o (172ms)
✔ [9693/16953] Built Mathlib.Order.BourbakiWitt:c.o (218ms)
✔ [9694/16953] Built Mathlib.Order.OmegaCompletePartialOrder:c.o (584ms)
✔ [9695/16953] Built Mathlib.Order.FixedPoints:c.o (338ms)
✔ [9696/16953] Built Mathlib.Order.CompleteLattice.Chain:c.o (183ms)
✔ [9697/16953] Built Mathlib.Order.Zorn:c.o (205ms)
✔ [9698/16953] Built Mathlib.SetTheory.Cardinal.SchroederBernstein:c.o (155ms)
✔ [9699/16953] Built Mathlib.SetTheory.Cardinal.Order:c.o (255ms)
✔ [9700/16953] Built Mathlib.SetTheory.Cardinal.Basic:c.o (242ms)
✔ [9701/16953] Built Mathlib.SetTheory.Cardinal.ENat:c.o (173ms)
✔ [9702/16953] Built Mathlib.SetTheory.Cardinal.ToNat:c.o (167ms)
✔ [9703/16953] Built Mathlib.Algebra.GroupWithZero.Action.Units:c.o (277ms)
✔ [9704/16953] Built Mathlib.Algebra.GroupWithZero.Action.End:c.o (283ms)
✔ [9705/16953] Built Mathlib.Algebra.Module.RingHom:c.o (261ms)
✔ [9706/16953] Built Mathlib.Algebra.Ring.CompTypeclasses:c.o (175ms)
✔ [9707/16953] Built Mathlib.Logic.Function.CompTypeclasses:c.o (170ms)
✔ [9708/16953] Built Mathlib.Algebra.Group.Hom.CompTypeclasses:c.o (167ms)
✔ [9709/16953] Built Mathlib.Algebra.Regular.SMul:c.o (172ms)
✔ [9710/16953] Built Mathlib.Algebra.Ring.Action.Basic:c.o (219ms)
✔ [9711/16953] Built Mathlib.Algebra.Module.LinearMap.Defs:c.o (1.3s)
✔ [9712/16953] Built Mathlib.Algebra.Algebra.Defs:c.o (496ms)
✔ [9713/16953] Built Mathlib.GroupTheory.GroupAction.Hom:c.o (2.1s)
✔ [9714/16953] Built Mathlib.Algebra.Group.Action.Prod:c.o (409ms)
✔ [9715/16953] Built Mathlib.Algebra.GroupWithZero.Prod:c.o (305ms)
✔ [9716/16953] Built Mathlib.Algebra.GroupWithZero.Action.Basic:c.o (230ms)
✔ [9717/16953] Built Mathlib.Algebra.GroupWithZero.Action.Hom:c.o (271ms)
✔ [9718/16953] Built Mathlib.Algebra.Group.Hom.End:c.o (233ms)
✔ [9719/16953] Built Mathlib.Algebra.Module.End:c.o (187ms)
✔ [9720/16953] Built Mathlib.Algebra.Module.Equiv.Defs:c.o (869ms)
✔ [9721/16953] Built Mathlib.Algebra.Ring.Opposite:c.o (678ms)
✔ [9722/16953] Built Mathlib.Algebra.Module.Hom:c.o (608ms)
✔ [9723/16953] Built Mathlib.GroupTheory.GroupAction.DomAct.Basic:c.o (1.4s)
✔ [9724/16953] Built Mathlib.Algebra.GroupWithZero.Pi:c.o (440ms)
✔ [9725/16953] Built Mathlib.Algebra.GroupWithZero.Action.Pi:c.o (507ms)
✔ [9726/16953] Built Mathlib.Algebra.Module.Pi:c.o (410ms)
✔ [9727/16953] Built Mathlib.Algebra.Ring.Pi:c.o (771ms)
✔ [9728/16953] Built Mathlib.Algebra.GroupWithZero.Action.Opposite:c.o (286ms)
✔ [9729/16953] Built Mathlib.Algebra.Module.Opposite:c.o (393ms)
✔ [9730/16953] Built Mathlib.Algebra.Regular.Opposite:c.o (249ms)
✔ [9731/16953] Built Mathlib.Algebra.Module.Torsion.Free:c.o (259ms)
✔ [9732/16953] Built Mathlib.Algebra.Module.Torsion.Pi:c.o (186ms)
✔ [9733/16953] Built Mathlib.Algebra.Module.Equiv.Opposite:c.o (193ms)
✔ [9734/16953] Built Mathlib.Algebra.Module.LinearMap.Basic:c.o (296ms)
✔ [9735/16953] Built Mathlib.Algebra.Module.LinearMap.End:c.o (494ms)
✔ [9736/16953] Built Mathlib.Algebra.GroupWithZero.Action.Prod:c.o (392ms)
✔ [9737/16953] Built Mathlib.Algebra.Module.Prod:c.o (192ms)
✔ [9738/16953] Built Mathlib.Algebra.Group.Submonoid.DistribMulAction:c.o (222ms)
✔ [9739/16953] Built Mathlib.Algebra.Group.Subgroup.Actions:c.o (226ms)
✔ [9740/16953] Built Mathlib.Algebra.Module.Equiv.Basic:c.o (947ms)
✔ [9741/16953] Built Mathlib.GroupTheory.GroupAction.SubMulAction:c.o (610ms)
✔ [9742/16953] Built Mathlib.Algebra.Module.Submodule.Defs:c.o (432ms)
✔ [9743/16953] Built Mathlib.Algebra.Module.Submodule.Basic:c.o (201ms)
✔ [9744/16953] Built Mathlib.Algebra.Group.PUnit:c.o (188ms)
✔ [9745/16953] Built Mathlib.Algebra.Ring.PUnit:c.o (231ms)
✔ [9746/16953] Built Mathlib.Algebra.Module.PUnit:c.o (219ms)
✔ [9747/16953] Built Mathlib.Algebra.Module.Submodule.Lattice:c.o (360ms)
✔ [9748/16953] Built Mathlib.Algebra.Module.Submodule.LinearMap:c.o (307ms)
✔ [9749/16953] Built Mathlib.Algebra.Module.Submodule.Map:c.o (359ms)
✔ [9750/16953] Built Mathlib.Algebra.Module.Submodule.RestrictScalars:c.o (274ms)
✔ [9751/16953] Built Mathlib.Order.Hom.CompleteLattice:c.o (594ms)
✔ [9752/16953] Built Mathlib.Algebra.Module.Submodule.Ker:c.o (203ms)
✔ [9753/16953] Built Mathlib.Algebra.Group.ULift:c.o (556ms)
✔ [9754/16953] Built Mathlib.Algebra.GroupWithZero.ULift:c.o (361ms)
✔ [9755/16953] Built Mathlib.Algebra.Ring.ULift:c.o (416ms)
✔ [9756/16953] Built Mathlib.Algebra.Module.ULift:c.o (399ms)
✔ [9757/16953] Built Mathlib.Algebra.Ring.CharZero:c.o (215ms)
✔ [9758/16953] Built Mathlib.RingTheory.NonUnitalSubsemiring.Defs:c.o (306ms)
✔ [9759/16953] Built Mathlib.Algebra.Ring.Subsemiring.Defs:c.o (354ms)
✔ [9760/16953] Built Mathlib.RingTheory.NonUnitalSubring.Defs:c.o (295ms)
✔ [9761/16953] Built Mathlib.Algebra.Ring.Subring.Defs:c.o (314ms)
✔ [9762/16953] Built Mathlib.Algebra.Ring.Action.Subobjects:c.o (232ms)
✔ [9763/16953] Built Mathlib.Data.Nat.Cast.Prod:c.o (221ms)
✔ [9764/16953] Built Mathlib.Data.Int.Cast.Prod:c.o (236ms)
✔ [9765/16953] Built Mathlib.Algebra.Group.Subsemigroup.Membership:c.o (182ms)
✔ [9766/16953] Built Mathlib.Algebra.Ring.Prod:c.o (603ms)
✔ [9767/16953] Built Mathlib.Algebra.Group.Subsemigroup.Operations:c.o (541ms)
✔ [9768/16953] Built Mathlib.Algebra.GroupWithZero.Center:c.o (181ms)
✔ [9769/16953] Built Mathlib.Algebra.Ring.Center:c.o (204ms)
✔ [9770/16953] Built Mathlib.Algebra.Ring.Centralizer:c.o (196ms)
✔ [9771/16953] Built Mathlib.Algebra.Ring.Submonoid.Basic:c.o (194ms)
✔ [9772/16953] Built Mathlib.RingTheory.NonUnitalSubsemiring.Basic:c.o (434ms)
✔ [9773/16953] Built Mathlib.Algebra.Ring.Subsemiring.Basic:c.o (650ms)
✔ [9774/16953] Built Mathlib.RingTheory.NonUnitalSubring.Basic:c.o (406ms)
✔ [9775/16953] Built Mathlib.Algebra.Ring.Hom.InjSurj:c.o (186ms)
✔ [9776/16953] Built Mathlib.Algebra.Ring.Subring.Basic:c.o (504ms)
✔ [9777/16953] Built Mathlib.Algebra.Algebra.Basic:c.o (569ms)
✔ [9778/16953] Built Mathlib.Algebra.Algebra.Hom:c.o (570ms)
✔ [9779/16953] Built Mathlib.Algebra.Ring.Action.Group:c.o (208ms)
✔ [9780/16953] Built Mathlib.Algebra.Group.Irreducible.Defs:c.o (202ms)
✔ [9781/16953] Built Mathlib.Algebra.Group.Irreducible.Lemmas:c.o (213ms)
✔ [9782/16953] Built Mathlib.Algebra.Prime.Defs:c.o (193ms)
✔ [9783/16953] Built Mathlib.Algebra.Algebra.Equiv:c.o (878ms)
✔ [9784/16953] Built Mathlib.Algebra.Prime.Lemmas:c.o (187ms)
✔ [9785/16953] Built Mathlib.Algebra.GroupWithZero.NonZeroDivisors:c.o (341ms)
✔ [9786/16953] Built Mathlib.Algebra.GroupWithZero.Associated:c.o (518ms)
✔ [9787/16953] Built Mathlib.Algebra.Module.Submodule.Range:c.o (266ms)
✔ [9788/16953] Built Mathlib.Algebra.Module.Submodule.Equiv:c.o (285ms)
✔ [9789/16953] Built Mathlib.Algebra.GroupWithZero.Pointwise.Set.Basic:c.o (200ms)
✔ [9790/16953] Built Mathlib.Algebra.GroupWithZero.Action.Pointwise.Set:c.o (320ms)
✔ [9791/16953] Built Mathlib.Algebra.GroupWithZero.Submonoid.Pointwise:c.o (307ms)
✔ [9792/16953] Built Mathlib.Algebra.GroupWithZero.Subgroup:c.o (334ms)
✔ [9793/16953] Built Mathlib.Algebra.Order.Group.Action:c.o (288ms)
✔ [9794/16953] Built Mathlib.Algebra.Module.Submodule.Pointwise:c.o (456ms)
✔ [9795/16953] Built Mathlib.LinearAlgebra.Span.Defs:c.o (504ms)
✔ [9796/16953] Built Mathlib.Order.ModularLattice:c.o (357ms)
✔ [9797/16953] Built Mathlib.Order.Atoms:c.o (512ms)
✔ [9798/16953] Built Mathlib.Data.Finset.Lattice.Prod:c.o (372ms)
✔ [9799/16953] Built Mathlib.Order.SupClosed:c.o (386ms)
✔ [9800/16953] Built Mathlib.Order.Closure:c.o (592ms)
✔ [9801/16953] Built Mathlib.Order.SupIndep:c.o (262ms)
✔ [9802/16953] Built Mathlib.Data.Finset.Order:c.o (186ms)
✔ [9803/16953] Built Mathlib.Order.Interval.Set.OrderIso:c.o (194ms)
✔ [9804/16953] Built Mathlib.Data.Finite.Set:c.o (196ms)
✔ [9805/16953] Built Mathlib.Tactic.FinCases:c.o (1.1s)
✔ [9806/16953] Built Mathlib.Order.CompactlyGenerated.Basic:c.o (210ms)
✔ [9807/16953] Built Mathlib.Algebra.Module.Submodule.EqLocus:c.o (206ms)
✔ [9808/16953] Built Mathlib.Algebra.Module.Torsion.Field:c.o (209ms)
✔ [9809/16953] Built Mathlib.LinearAlgebra.Span.Basic:c.o (273ms)
✔ [9810/16953] Built Mathlib.Algebra.Algebra.Tower:c.o (304ms)
✔ [9811/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Lemmas:c.o (200ms)
✔ [9812/16953] Built Mathlib.Algebra.Notation.Indicator:c.o (179ms)
✔ [9813/16953] Built Mathlib.Algebra.BigOperators.GroupWithZero.Finset:c.o (190ms)
✔ [9814/16953] Built Mathlib.Algebra.BigOperators.Pi:c.o (237ms)
✔ [9815/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Pi:c.o (173ms)
✔ [9816/16953] Built Mathlib.Algebra.BigOperators.Ring.List:c.o (183ms)
✔ [9817/16953] Built Mathlib.Data.Multiset.Antidiagonal:c.o (186ms)
✔ [9818/16953] Built Mathlib.Data.Multiset.Sections:c.o (200ms)
✔ [9819/16953] Built Mathlib.Algebra.BigOperators.Ring.Multiset:c.o (213ms)
✔ [9820/16953] Built Mathlib.Algebra.BigOperators.Ring.Finset:c.o (192ms)
✔ [9821/16953] Built Mathlib.Algebra.Group.Indicator:c.o (194ms)
✔ [9822/16953] Built Mathlib.Algebra.FiniteSupport.Defs:c.o (170ms)
✔ [9823/16953] Built Mathlib.Data.Finsupp.Defs:c.o (292ms)
✔ [9824/16953] Built Mathlib.Data.Finsupp.Single:c.o (210ms)
✔ [9825/16953] Built Mathlib.Algebra.Group.Finsupp:c.o (195ms)
✔ [9826/16953] Built Mathlib.Data.Finsupp.Ext:c.o (202ms)
✔ [9827/16953] Built Mathlib.Data.Finsupp.Indicator:c.o (179ms)
✔ [9828/16953] Built Mathlib.Algebra.BigOperators.Finsupp.Basic:c.o (287ms)
✔ [9829/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Preimage:c.o (199ms)
✔ [9830/16953] Built Mathlib.Data.Rat.BigOperators:c.o (184ms)
✔ [9831/16953] Built Mathlib.Data.Finsupp.Basic:c.o (378ms)
✔ [9832/16953] Built Mathlib.Data.Finsupp.Option:c.o (211ms)
✔ [9833/16953] Built Mathlib.Algebra.Notation.FiniteSupport:c.o (196ms)
✔ [9834/16953] Built Mathlib.Algebra.Order.Group.Indicator:c.o (208ms)
✔ [9835/16953] Built Mathlib.Algebra.GroupWithZero.Indicator:c.o (173ms)
✔ [9836/16953] Built Mathlib.Algebra.Module.Basic:c.o (199ms)
✔ [9837/16953] Built Mathlib.Algebra.FiniteSupport.Basic:c.o (183ms)
✔ [9838/16953] Built Mathlib.Algebra.Order.BigOperators.Group.Multiset:c.o (237ms)
✔ [9839/16953] Built Mathlib.Algebra.Order.AbsoluteValue.Basic:c.o (419ms)
✔ [9840/16953] Built Mathlib.Data.Multiset.OrderedMonoid:c.o (173ms)
✔ [9841/16953] Built Mathlib.Algebra.Order.BigOperators.Group.Finset:c.o (193ms)
✔ [9842/16953] Built Mathlib.Algebra.Order.BigOperators.GroupWithZero.Finset:c.o (180ms)
✔ [9843/16953] Built Mathlib.Algebra.Order.BigOperators.GroupWithZero.List:c.o (184ms)
✔ [9844/16953] Built Mathlib.Algebra.Order.BigOperators.GroupWithZero.Multiset:c.o (175ms)
✔ [9845/16953] Built Mathlib.Algebra.Order.BigOperators.Ring.List:c.o (166ms)
✔ [9846/16953] Built Mathlib.Algebra.Order.BigOperators.Ring.Multiset:c.o (173ms)
✔ [9847/16953] Built Mathlib.Algebra.BigOperators.Finprod:c.o (531ms)
✔ [9848/16953] Built Mathlib.Algebra.BigOperators.GroupWithZero.Action:c.o (191ms)
✔ [9849/16953] Built Mathlib.Data.Finsupp.SMulWithZero:c.o (204ms)
✔ [9850/16953] Built Mathlib.Data.Finsupp.SMul:c.o (201ms)
✔ [9851/16953] Built Mathlib.LinearAlgebra.Finsupp.Defs:c.o (286ms)
✔ [9852/16953] Built Mathlib.LinearAlgebra.Finsupp.LSum:c.o (163ms)
✔ [9853/16953] Built Mathlib.Algebra.Order.BigOperators.Ring.Finset:c.o (1.9s)
✔ [9854/16953] Built Mathlib.LinearAlgebra.Finsupp.Supported:c.o (196ms)
✔ [9855/16953] Built Mathlib.LinearAlgebra.Finsupp.LinearCombination:c.o (245ms)
✔ [9856/16953] Built Mathlib.LinearAlgebra.Basis.Defs:c.o (195ms)
✔ [9857/16953] Built Mathlib.Data.Finset.Fin:c.o (206ms)
✔ [9858/16953] Built Mathlib.Order.Interval.Set.Fin:c.o (195ms)
✔ [9859/16953] Built Mathlib.Order.Interval.Finset.Fin:c.o (261ms)
✔ [9860/16953] Built Mathlib.Data.Fintype.Fin:c.o (215ms)
✔ [9861/16953] Built Mathlib.Logic.Equiv.Fin.Basic:c.o (585ms)
✔ [9862/16953] Built Mathlib.Data.Fin.VecNotation:c.o (994ms)
✔ [9863/16953] Built Mathlib.Algebra.BigOperators.Fin:c.o (438ms)
✔ [9864/16953] Built Mathlib.Algebra.Group.Fin.Basic:c.o (253ms)
✔ [9865/16953] Built Mathlib.LinearAlgebra.LinearIndependent.Defs:c.o (414ms)
✔ [9866/16953] Built Mathlib.Logic.Equiv.Fin.Rotate:c.o (211ms)
✔ [9867/16953] Built Mathlib.LinearAlgebra.LinearIndependent.Basic:c.o (165ms)
✔ [9868/16953] Built Mathlib.LinearAlgebra.Basis.Basic:c.o (274ms)
✔ [9869/16953] Built Mathlib.Data.ENat.Pow:c.o (223ms)
✔ [9870/16953] Built Mathlib.Data.Nat.GCD.Basic:c.o (193ms)
✔ [9871/16953] Built Mathlib.Algebra.Group.ModEq:c.o (300ms)
✔ [9872/16953] Built Mathlib.Data.Nat.ModEq:c.o (620ms)
✔ [9873/16953] Built Mathlib.Data.ZMod.Defs:c.o (842ms)
✔ [9874/16953] Built Mathlib.SetTheory.Cardinal.Finite:c.o (266ms)
✔ [9875/16953] Built Mathlib.LinearAlgebra.Dimension.Basic:c.o (316ms)
✔ [9876/16953] Built Mathlib.Data.Set.Card:c.o (604ms)
✔ [9877/16953] Built Mathlib.LinearAlgebra.Dimension.Finrank:c.o (278ms)
✔ [9878/16953] Built Mathlib.Algebra.EuclideanDomain.Int:c.o (338ms)
✔ [9879/16953] Built Mathlib.Algebra.EuclideanDomain.Defs:c.o (532ms)
✔ [9880/16953] Built Mathlib.GroupTheory.MonoidLocalization.Finite:c.o (263ms)
✔ [9881/16953] Built Mathlib.LinearAlgebra.Basis.Submodule:c.o (405ms)
✔ [9882/16953] Built Mathlib.Algebra.Group.Submonoid.Finite:c.o (262ms)
✔ [9883/16953] Built Mathlib.Data.Finite.Card:c.o (194ms)
✔ [9884/16953] Built Mathlib.Algebra.Group.Subgroup.Finite:c.o (329ms)
✔ [9885/16953] Built Mathlib.GroupTheory.Coset.Basic:c.o (561ms)
✔ [9886/16953] Built Mathlib.GroupTheory.QuotientGroup.Basic:c.o (572ms)
✔ [9887/16953] Built Mathlib.GroupTheory.QuotientGroup.Finite:c.o (183ms)
✔ [9888/16953] Built Mathlib.Algebra.Group.Fin.Tuple:c.o (174ms)
✔ [9889/16953] Built Mathlib.Algebra.Algebra.Prod:c.o (335ms)
✔ [9890/16953] Built Mathlib.Algebra.Group.Graph:c.o (201ms)
✔ [9891/16953] Built Mathlib.LinearAlgebra.Pi:c.o (593ms)
✔ [9892/16953] Built Mathlib.LinearAlgebra.Prod:c.o (705ms)
✔ [9893/16953] Built Mathlib.LinearAlgebra.Quotient.Defs:c.o (509ms)
✔ [9894/16953] Built Mathlib.LinearAlgebra.Quotient.Basic:c.o (424ms)
✔ [9895/16953] Built Mathlib.GroupTheory.Congruence.Basic:c.o (316ms)
✔ [9896/16953] Built Mathlib.RingTheory.Congruence.Basic:c.o (328ms)
✔ [9897/16953] Built Mathlib.RingTheory.Congruence.Defs:c.o (670ms)
✔ [9898/16953] Built Mathlib.Algebra.Field.IsField:c.o (175ms)
✔ [9899/16953] Built Mathlib.Order.Interval.Set.SuccPred:c.o (167ms)
✔ [9900/16953] Built Mathlib.Order.Interval.Finset.SuccPred:c.o (188ms)
✔ [9901/16953] Built Mathlib.Algebra.Order.Interval.Finset.SuccPred:c.o (174ms)
✔ [9902/16953] Built Mathlib.Data.Fintype.Order:c.o (206ms)
✔ [9903/16953] Built Mathlib.Order.PartialSups:c.o (202ms)
✔ [9904/16953] Built Mathlib.Data.Fintype.Pigeonhole:c.o (167ms)
✔ [9905/16953] Built Mathlib.Order.SuccPred.LinearLocallyFinite:c.o (279ms)
✔ [9906/16953] Built Mathlib.Order.Disjointed:c.o (179ms)
✔ [9907/16953] Built Mathlib.Algebra.Order.BigOperators.Group.LocallyFinite:c.o (169ms)
✔ [9908/16953] Built Mathlib.Algebra.Order.Interval.Set.Monoid:c.o (206ms)
✔ [9909/16953] Built Mathlib.Algebra.Order.Interval.Finset.Basic:c.o (149ms)
✔ [9910/16953] Built Mathlib.Algebra.BigOperators.Intervals:c.o (160ms)
✔ [9911/16953] Built Mathlib.Algebra.Order.Antidiag.Prod:c.o (236ms)
✔ [9912/16953] Built Mathlib.Data.List.NatAntidiagonal:c.o (206ms)
✔ [9913/16953] Built Mathlib.Data.Multiset.NatAntidiagonal:c.o (151ms)
✔ [9914/16953] Built Mathlib.Data.Finset.NatAntidiagonal:c.o (188ms)
✔ [9915/16953] Built Mathlib.Algebra.BigOperators.NatAntidiagonal:c.o (223ms)
✔ [9916/16953] Built Mathlib.Data.Nat.Choose.Sum:c.o (227ms)
✔ [9917/16953] Built Mathlib.RingTheory.Ideal.Defs:c.o (170ms)
✔ [9918/16953] Built Mathlib.RingTheory.Ideal.Lattice:c.o (173ms)
✔ [9919/16953] Built Mathlib.RingTheory.Ideal.Prime:c.o (210ms)
✔ [9920/16953] Built Mathlib.Algebra.GroupWithZero.Idempotent:c.o (188ms)
✔ [9921/16953] Built Mathlib.Algebra.Ring.Idempotent:c.o (200ms)
✔ [9922/16953] Built Mathlib.RingTheory.Ideal.Span:c.o (175ms)
✔ [9923/16953] Built Mathlib.RingTheory.Ideal.Maximal:c.o (175ms)
✔ [9924/16953] Built Mathlib.RingTheory.Ideal.Basic:c.o (186ms)
✔ [9925/16953] Built Mathlib.RingTheory.Ideal.Quotient.Defs:c.o (339ms)
✔ [9926/16953] Built Mathlib.RingTheory.Ideal.Quotient.Basic:c.o (245ms)
✔ [9927/16953] Built Mathlib.Algebra.Module.Submodule.IterateMapComap:c.o (176ms)
✔ [9928/16953] Built Mathlib.Algebra.Order.SuccPred.PartialSups:c.o (166ms)
✔ [9929/16953] Built Mathlib.LinearAlgebra.Finsupp.Pi:c.o (203ms)
✔ [9930/16953] Built Mathlib.Order.Filter.Basic:c.o (238ms)
✔ [9931/16953] Built Mathlib.Order.Filter.Map:c.o (224ms)
✔ [9932/16953] Built Mathlib.Order.Filter.Bases.Basic:c.o (186ms)
✔ [9933/16953] Built Mathlib.Order.Filter.AtTopBot.Defs:c.o (183ms)
✔ [9934/16953] Built Mathlib.Order.Interval.Set.Disjoint:c.o (184ms)
✔ [9935/16953] Built Mathlib.Order.Filter.AtTopBot.Disjoint:c.o (163ms)
✔ [9936/16953] Built Mathlib.Order.Filter.Tendsto:c.o (176ms)
✔ [9937/16953] Built Mathlib.Order.Filter.Defs:c.o (1.7s)
✔ [9938/16953] Built Mathlib.Order.Filter.AtTopBot.Tendsto:c.o (181ms)
✔ [9939/16953] Built Mathlib.Order.Filter.AtTopBot.Basic:c.o (154ms)
✔ [9940/16953] Built Mathlib.Algebra.Group.Action.TransferInstance:c.o (231ms)
✔ [9941/16953] Built Mathlib.Algebra.Group.Shrink:c.o (196ms)
✔ [9942/16953] Built Mathlib.Algebra.Group.TransferInstance:c.o (622ms)
✔ [9943/16953] Built Mathlib.Algebra.GroupWithZero.Action.TransferInstance:c.o (218ms)
✔ [9944/16953] Built Mathlib.Algebra.NoZeroSMulDivisors.Defs:c.o (169ms)
✔ [9945/16953] Built Mathlib.Algebra.Module.TransferInstance:c.o (240ms)
✔ [9946/16953] Built Mathlib.Algebra.Module.Shrink:c.o (178ms)
✔ [9947/16953] Built Mathlib.Algebra.Order.Group.Action.Synonym:c.o (288ms)
✔ [9948/16953] Built Mathlib.Algebra.Order.GroupWithZero.Action.Synonym:c.o (466ms)
✔ [9949/16953] Built Mathlib.Algebra.Order.Module.Defs:c.o (193ms)
✔ [9950/16953] Built Mathlib.Data.Set.Finite.Lemmas:c.o (224ms)
✔ [9951/16953] Built Mathlib.Algebra.Order.Nonneg.Module:c.o (393ms)
✔ [9952/16953] Built Mathlib.RingTheory.Finiteness.Defs:c.o (195ms)
✔ [9953/16953] Built Mathlib.RingTheory.Finiteness.Basic:c.o (584ms)
✔ [9954/16953] Built Mathlib.RingTheory.Noetherian.Defs:c.o (210ms)
✔ [9955/16953] Built Mathlib.Algebra.Module.Congruence.Defs:c.o (851ms)
✔ [9956/16953] Built Mathlib.Order.Cofinal:c.o (249ms)
✔ [9957/16953] Built Mathlib.SetTheory.Cardinal.Cofinality.Basic:c.o (206ms)
✔ [9958/16953] Built Mathlib.Order.SuccPred.InitialSeg:c.o (214ms)
✔ [9959/16953] Built Mathlib.Order.DirSupClosed:c.o (318ms)
✔ [9960/16953] Built Mathlib.Order.IsNormal:c.o (202ms)
✔ [9961/16953] Built Mathlib.SetTheory.Ordinal.Basic:c.o (339ms)
✔ [9962/16953] Built Mathlib.SetTheory.Ordinal.Arithmetic:c.o (186ms)
✔ [9963/16953] Built Mathlib.SetTheory.Ordinal.Family:c.o (193ms)
✔ [9964/16953] Built Mathlib.SetTheory.Ordinal.Univ:c.o (163ms)
✔ [9965/16953] Built Mathlib.SetTheory.Cardinal.Cofinality.Enum:c.o (170ms)
✔ [9966/16953] Built Mathlib.SetTheory.Ordinal.Enum:c.o (168ms)
✔ [9967/16953] Built Mathlib.Logic.Small.List:c.o (160ms)
✔ [9968/16953] Built Mathlib.Data.Nat.Log:c.o (309ms)
✔ [9969/16953] Built Mathlib.SetTheory.Ordinal.Exponential:c.o (182ms)
✔ [9970/16953] Built Mathlib.SetTheory.Ordinal.FixedPoint:c.o (173ms)
✔ [9971/16953] Built Mathlib.SetTheory.Ordinal.Principal:c.o (186ms)
✔ [9972/16953] Built Mathlib.Tactic.Algebraize:c.o (5.5s)
✔ [9973/16953] Built Mathlib.SetTheory.Cardinal.Aleph:c.o (321ms)
✔ [9974/16953] Built Mathlib.SetTheory.Cardinal.Arithmetic:c.o (176ms)
✔ [9975/16953] Built Mathlib.SetTheory.Cardinal.Cofinality.Ordinal:c.o (181ms)
✔ [9976/16953] Built Mathlib.SetTheory.Cardinal.Ordinal:c.o (178ms)
✔ [9977/16953] Built Mathlib.SetTheory.Ordinal.FundamentalSequence:c.o (178ms)
✔ [9978/16953] Built Mathlib.SetTheory.Cardinal.Regular:c.o (187ms)
✔ [9979/16953] Built Mathlib.SetTheory.Cardinal.Pigeonhole:c.o (203ms)
✔ [9980/16953] Built Mathlib.LinearAlgebra.Basis.Cardinality:c.o (215ms)
✔ [9981/16953] Built Mathlib.Data.DFinsupp.Ext:c.o (187ms)
✔ [9982/16953] Built Mathlib.Data.DFinsupp.BigOperators:c.o (285ms)
✔ [9983/16953] Built Mathlib.Data.DFinsupp.Submonoid:c.o (166ms)
✔ [9984/16953] Built Mathlib.Data.DFinsupp.Module:c.o (256ms)
✔ [9985/16953] Built Mathlib.Data.DFinsupp.Defs:c.o (1.0s)
✔ [9986/16953] Built Mathlib.Data.List.Pi:c.o (211ms)
✔ [9987/16953] Built Mathlib.Data.Fintype.Quotient:c.o (324ms)
✔ [9988/16953] Built Mathlib.Data.DFinsupp.Sigma:c.o (280ms)
✔ [9989/16953] Built Mathlib.Data.Finsupp.ToDFinsupp:c.o (263ms)
✔ [9990/16953] Built Mathlib.LinearAlgebra.Finsupp.SumProd:c.o (180ms)
✔ [9991/16953] Built Mathlib.LinearAlgebra.BilinearMap:c.o (613ms)
✔ [9992/16953] Built Mathlib.LinearAlgebra.Dual.Defs:c.o (257ms)
✔ [9993/16953] Built Mathlib.Data.Fin.Tuple.Reflection:c.o (1.7s)
✔ [9994/16953] Built Mathlib.LinearAlgebra.LinearIndependent.Lemmas:c.o (223ms)
✔ [9995/16953] Built Mathlib.LinearAlgebra.DFinsupp:c.o (371ms)
✔ [9996/16953] Built Mathlib.LinearAlgebra.Quotient.Card:c.o (178ms)
✔ [9997/16953] Built Mathlib.LinearAlgebra.Isomorphisms:c.o (246ms)
✔ [9998/16953] Built Mathlib.Algebra.Algebra.Opposite:c.o (357ms)
✔ [9999/16953] Built Mathlib.Algebra.Algebra.Pi:c.o (354ms)
✔ [10000/16953] Built Mathlib.Algebra.FreeAbelianGroup.Finsupp:c.o (167ms)
✔ [10001/16953] Built Mathlib.Algebra.MonoidAlgebra.Defs:c.o (448ms)
✔ [10002/16953] Built Mathlib.Algebra.Group.AddChar:c.o (505ms)
✔ [10003/16953] Built Mathlib.Algebra.Module.BigOperators:c.o (167ms)
✔ [10004/16953] Built Mathlib.Algebra.MonoidAlgebra.Lift:c.o (184ms)
✔ [10005/16953] Built Mathlib.Algebra.MonoidAlgebra.Module:c.o (264ms)
✔ [10006/16953] Built Mathlib.Algebra.Group.Pointwise.Set.ListOfFn:c.o (230ms)
✔ [10007/16953] Built Mathlib.Data.Finset.NAry:c.o (274ms)
✔ [10008/16953] Built Mathlib.Algebra.Group.Pointwise.Finset.Basic:c.o (1.2s)
✔ [10009/16953] Built Mathlib.Algebra.Group.UniqueProds.Basic:c.o (390ms)
✔ [10010/16953] Built Mathlib.Algebra.MonoidAlgebra.Opposite:c.o (177ms)
✔ [10011/16953] Built Mathlib.Algebra.MonoidAlgebra.NoZeroDivisors:c.o (154ms)
✔ [10012/16953] Built Mathlib.Algebra.Ring.Action.Rat:c.o (173ms)
✔ [10013/16953] Built Mathlib.Data.Multiset.Sort:c.o (328ms)
✔ [10014/16953] Built Mathlib.Data.Finset.Sort:c.o (340ms)
✔ [10015/16953] Built Mathlib.Algebra.Polynomial.Basic:c.o (433ms)
✔ [10016/16953] Built Mathlib.Data.Finsupp.Fintype:c.o (217ms)
✔ [10017/16953] Built Mathlib.LinearAlgebra.FreeModule.Basic:c.o (144ms)
✔ [10018/16953] Built Mathlib.LinearAlgebra.Finsupp.Span:c.o (135ms)
✔ [10019/16953] Built Mathlib.Order.Sublattice:c.o (281ms)
✔ [10020/16953] Built Mathlib.Algebra.Module.Submodule.Invariant:c.o (156ms)
✔ [10021/16953] Built Mathlib.LinearAlgebra.GeneralLinearGroup.Basic:c.o (178ms)
✔ [10022/16953] Built Mathlib.LinearAlgebra.Projection:c.o (178ms)
✔ [10023/16953] Built Mathlib.LinearAlgebra.Finsupp.VectorSpace:c.o (152ms)
✔ [10024/16953] Built Mathlib.LinearAlgebra.StdBasis:c.o (153ms)
✔ [10025/16953] Built Mathlib.RingTheory.Finiteness.Cardinality:c.o (178ms)
✔ [10026/16953] Built Mathlib.Algebra.Exact:c.o (176ms)
✔ [10027/16953] Built Mathlib.RingTheory.Finiteness.Finsupp:c.o (163ms)
✔ [10028/16953] Built Mathlib.Algebra.Algebra.NonUnitalHom:c.o (716ms)
✔ [10029/16953] Built Mathlib.Algebra.Module.Submodule.Bilinear:c.o (184ms)
✔ [10030/16953] Built Mathlib.Tactic.Module:c.o (11s)
✔ [10031/16953] Built Mathlib.LinearAlgebra.TensorProduct.Defs:c.o (729ms)
✔ [10032/16953] Built Mathlib.LinearAlgebra.TensorProduct.Basic:c.o (430ms)
✔ [10033/16953] Built Mathlib.LinearAlgebra.TensorProduct.Map:c.o (443ms)
✔ [10034/16953] Built Mathlib.Algebra.Algebra.Bilinear:c.o (344ms)
✔ [10035/16953] Built Mathlib.Algebra.Group.Pointwise.Set.BigOperators:c.o (205ms)
✔ [10036/16953] Built Mathlib.Algebra.Module.Submodule.Finsupp:c.o (187ms)
✔ [10037/16953] Built Mathlib.Algebra.Ring.NonZeroDivisors:c.o (228ms)
✔ [10038/16953] Built Mathlib.Algebra.Ring.Submonoid.Pointwise:c.o (287ms)
✔ [10039/16953] Built Mathlib.Data.Set.Semiring:c.o (294ms)
✔ [10040/16953] Built Mathlib.Algebra.Order.Kleene:c.o (525ms)
✔ [10041/16953] Built Mathlib.GroupTheory.GroupAction.SubMulAction.Pointwise:c.o (223ms)
✔ [10042/16953] Built Mathlib.Data.Fintype.Lattice:c.o (206ms)
✔ [10043/16953] Built Mathlib.Algebra.Algebra.Operations:c.o (443ms)
✔ [10044/16953] Built Mathlib.RingTheory.Coprime.Basic:c.o (217ms)
✔ [10045/16953] Built Mathlib.RingTheory.Coprime.Lemmas:c.o (216ms)
✔ [10046/16953] Built Mathlib.Tactic.Order.Graph.Basic:c.o (788ms)
✔ [10047/16953] Built Mathlib.Tactic.Order.Graph.Tarjan:c.o (871ms)
✔ [10048/16953] Built Mathlib.Tactic.Order.Preprocessing:c.o (1.0s)
✔ [10049/16953] Built Mathlib.Tactic.Order.ToInt:c.o (2.2s)
✔ [10050/16953] Built Mathlib.Tactic.Order.CollectFacts:c.o (6.9s)
✔ [10051/16953] Built Mathlib.RingTheory.Ideal.Operations:c.o (278ms)
✔ [10052/16953] Built Mathlib.RingTheory.Ideal.Maps:c.o (331ms)
✔ [10053/16953] Built Mathlib.RingTheory.Ideal.Prod:c.o (194ms)
✔ [10054/16953] Built Mathlib.RingTheory.Noetherian.Basic:c.o (213ms)
✔ [10055/16953] Built Mathlib.RingTheory.OrzechProperty:c.o (179ms)
✔ [10056/16953] Built Mathlib.RingTheory.Noetherian.Orzech:c.o (220ms)
✔ [10057/16953] Built Mathlib.Algebra.EuclideanDomain.Basic:c.o (299ms)
✔ [10058/16953] Built Mathlib.Algebra.EuclideanDomain.Field:c.o (230ms)
✔ [10059/16953] Built Mathlib.Algebra.Ring.Associated:c.o (196ms)
✔ [10060/16953] Built Mathlib.Algebra.GCDMonoid.Basic:c.o (329ms)
✔ [10061/16953] Built Mathlib.Algebra.GCDMonoid.Multiset:c.o (260ms)
✔ [10062/16953] Built Mathlib.Tactic.Order:c.o (3.7s)
✔ [10063/16953] Built Mathlib.Algebra.GCDMonoid.Nat:c.o (291ms)
✔ [10064/16953] Built Mathlib.Algebra.GCDMonoid.Finset:c.o (236ms)
✔ [10065/16953] Built Mathlib.RingTheory.Ideal.Nonunits:c.o (200ms)
✔ [10066/16953] Built Mathlib.Algebra.GroupWithZero.Submonoid.Primal:c.o (193ms)
✔ [10067/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Defs:c.o (245ms)
✔ [10068/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Ideal:c.o (197ms)
✔ [10069/16953] Built Mathlib.RingTheory.Noetherian.UniqueFactorizationDomain:c.o (193ms)
✔ [10070/16953] Built Mathlib.RingTheory.PrincipalIdealDomain:c.o (198ms)
✔ [10071/16953] Built Mathlib.LinearAlgebra.Dimension.Subsingleton:c.o (219ms)
✔ [10072/16953] Built Mathlib.LinearAlgebra.InvariantBasisNumber:c.o (266ms)
✔ [10073/16953] Built Mathlib.LinearAlgebra.Dimension.StrongRankCondition:c.o (195ms)
✔ [10074/16953] Built Mathlib.Algebra.BigOperators.RingEquiv:c.o (198ms)
✔ [10075/16953] Built Mathlib.Data.Matrix.Diagonal:c.o (373ms)
✔ [10076/16953] Built Mathlib.LinearAlgebra.Matrix.Defs:c.o (700ms)
✔ [10077/16953] Built Mathlib.GroupTheory.DedekindFinite:c.o (208ms)
✔ [10078/16953] Built Mathlib.Data.Matrix.Mul:c.o (775ms)
✔ [10079/16953] Built Mathlib.Data.Matrix.Basis:c.o (305ms)
✔ [10080/16953] Built Mathlib.Data.Matrix.Basic:c.o (699ms)
✔ [10081/16953] Built Mathlib.LinearAlgebra.Matrix.StdBasis:c.o (190ms)
✔ [10082/16953] Built Mathlib.LinearAlgebra.FreeModule.Finite.Basic:c.o (214ms)
✔ [10083/16953] Built Mathlib.RingTheory.AlgebraTower:c.o (300ms)
✔ [10084/16953] Built Mathlib.Algebra.Order.Group.Finset:c.o (187ms)
✔ [10085/16953] Built Mathlib.Order.Preorder.Finsupp:c.o (217ms)
✔ [10086/16953] Built Mathlib.Data.Finsupp.Multiset:c.o (253ms)
✔ [10087/16953] Built Mathlib.SetTheory.Cardinal.Finsupp:c.o (175ms)
✔ [10088/16953] Built Mathlib.LinearAlgebra.Dimension.Free:c.o (198ms)
✔ [10089/16953] Built Mathlib.Data.Set.UnionLift:c.o (170ms)
✔ [10090/16953] Built Mathlib.GroupTheory.Congruence.Opposite:c.o (234ms)
✔ [10091/16953] Built Mathlib.RingTheory.Congruence.Opposite:c.o (247ms)
✔ [10092/16953] Built Mathlib.Algebra.Algebra.NonUnitalSubalgebra:c.o (709ms)
✔ [10093/16953] Built Mathlib.RingTheory.TwoSidedIdeal.Basic:c.o (331ms)
✔ [10094/16953] Built Mathlib.RingTheory.TwoSidedIdeal.Lattice:c.o (267ms)
✔ [10095/16953] Built Mathlib.RingTheory.SimpleRing.Defs:c.o (176ms)
✔ [10096/16953] Built Mathlib.RingTheory.TwoSidedIdeal.Kernel:c.o (192ms)
✔ [10097/16953] Built Mathlib.RingTheory.SimpleRing.Basic:c.o (167ms)
✔ [10098/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Basic:c.o (687ms)
✔ [10099/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Lattice:c.o (769ms)
✔ [10100/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Tower:c.o (297ms)
✔ [10101/16953] Built Mathlib.Algebra.DirectSum.Module:c.o (521ms)
✔ [10102/16953] Built Mathlib.Algebra.DirectSum.Finsupp:c.o (229ms)
✔ [10103/16953] Built Mathlib.Algebra.DirectSum.Basic:c.o (1.3s)
✔ [10104/16953] Built Mathlib.LinearAlgebra.TensorProduct.Associator:c.o (692ms)
✔ [10105/16953] Built Mathlib.LinearAlgebra.DirectSum.TensorProduct:c.o (559ms)
✔ [10106/16953] Built Mathlib.LinearAlgebra.DirectSum.Finsupp:c.o (228ms)
✔ [10107/16953] Built Mathlib.LinearAlgebra.TensorProduct.Tower:c.o (1.2s)
✔ [10108/16953] Built Mathlib.LinearAlgebra.TensorProduct.Basis:c.o (184ms)
✔ [10109/16953] Built Mathlib.Algebra.Module.Projective:c.o (227ms)
✔ [10110/16953] Built Mathlib.Data.Finite.Sum:c.o (207ms)
✔ [10111/16953] Built Mathlib.Data.Matrix.Composition:c.o (254ms)
✔ [10112/16953] Built Mathlib.Algebra.Field.Opposite:c.o (507ms)
✔ [10113/16953] Built Mathlib.Algebra.Ring.Aut:c.o (275ms)
✔ [10114/16953] Built Mathlib.Algebra.Star.Rat:c.o (192ms)
✔ [10115/16953] Built Mathlib.Algebra.Star.Basic:c.o (452ms)
✔ [10116/16953] Built Mathlib.Algebra.Star.SelfAdjoint:c.o (683ms)
✔ [10117/16953] Built Mathlib.Tactic.ContinuousFunctionalCalculus:c.o (419ms)
✔ [10118/16953] Built Mathlib.Algebra.Star.BigOperators:c.o (194ms)
✔ [10119/16953] Built Mathlib.Algebra.Module.LinearMap.Star:c.o (390ms)
✔ [10120/16953] Built Mathlib.Algebra.Module.Rat:c.o (183ms)
✔ [10121/16953] Built Mathlib.Algebra.Star.Module:c.o (303ms)
✔ [10122/16953] Built Mathlib.Algebra.Star.StarRingHom:c.o (650ms)
✔ [10123/16953] Built Mathlib.LinearAlgebra.Matrix.ConjTranspose:c.o (361ms)
✔ [10124/16953] Built Mathlib.Data.Matrix.Block:c.o (451ms)
✔ [10125/16953] Built Mathlib.Algebra.Star.StarAlgHom:c.o (1.2s)
✔ [10126/16953] Built Mathlib.LinearAlgebra.Basis.Fin:c.o (187ms)
✔ [10127/16953] Built Mathlib.LinearAlgebra.Basis.Prod:c.o (173ms)
✔ [10128/16953] Built Mathlib.LinearAlgebra.Basis.SMul:c.o (168ms)
✔ [10129/16953] Built Mathlib.LinearAlgebra.Matrix.RowCol:c.o (259ms)
✔ [10130/16953] Built Mathlib.LinearAlgebra.Matrix.ToLin:c.o (521ms)
✔ [10131/16953] Built Mathlib.LinearAlgebra.FreeModule.PID:c.o (189ms)
✔ [10132/16953] Built Mathlib.Algebra.AffineMonoid.Embedding:c.o (212ms)
✔ [10133/16953] Built Mathlib.Algebra.AffineMonoid.Irreducible:c.o (190ms)
✔ [10134/16953] Built Mathlib.Algebra.FreeAbelianGroup.UniqueSums:c.o (228ms)
✔ [10135/16953] Built Mathlib.Algebra.AffineMonoid.UniqueSums:c.o (225ms)
✔ [10136/16953] Built Mathlib.LinearAlgebra.Matrix.Notation:c.o (1.7s)
✔ [10137/16953] Built Mathlib.Algebra.Field.Equiv:c.o (201ms)
✔ [10138/16953] Built Mathlib.Algebra.Field.Subfield.Defs:c.o (402ms)
✔ [10139/16953] Built Mathlib.Algebra.Field.Subfield.Basic:c.o (433ms)
✔ [10140/16953] Built Mathlib.Algebra.Order.GroupWithZero.Submonoid:c.o (190ms)
✔ [10141/16953] Built Mathlib.GroupTheory.MonoidLocalization.MonoidWithZero:c.o (201ms)
✔ [10142/16953] Built Mathlib.RingTheory.OreLocalization.NonZeroDivisors:c.o (161ms)
✔ [10143/16953] Built Mathlib.RingTheory.OreLocalization.Basic:c.o (454ms)
✔ [10144/16953] Built Mathlib.RingTheory.OreLocalization.Ring:c.o (328ms)
✔ [10145/16953] Built Mathlib.RingTheory.Localization.Defs:c.o (237ms)
✔ [10146/16953] Built Mathlib.RingTheory.Localization.Basic:c.o (191ms)
✔ [10147/16953] Built Mathlib.RingTheory.Localization.FractionRing:c.o (232ms)
✔ [10148/16953] Built Mathlib.RingTheory.Finiteness.Bilinear:c.o (180ms)
✔ [10149/16953] Built Mathlib.Algebra.Algebra.RestrictScalars:c.o (375ms)
✔ [10150/16953] Built Mathlib.Algebra.Star.TensorProduct:c.o (202ms)
✔ [10151/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Prod:c.o (156ms)
✔ [10152/16953] Built Mathlib.RingTheory.Adjoin.Basic:c.o (195ms)
✔ [10153/16953] Built Mathlib.RingTheory.TensorProduct.Basic:c.o (714ms)
✔ [10154/16953] Built Mathlib.RingTheory.TensorProduct.Maps:c.o (743ms)
✔ [10155/16953] Built Mathlib.RingTheory.TensorProduct.Finite:c.o (156ms)
✔ [10156/16953] Built Mathlib.Algebra.Algebra.Epi:c.o (171ms)
✔ [10157/16953] Built Mathlib.Algebra.Algebra.Field:c.o (165ms)
✔ [10158/16953] Built Mathlib.Algebra.Algebra.Rat:c.o (213ms)
✔ [10159/16953] Built Mathlib.Algebra.Algebra.Hom.Rat:c.o (210ms)
✔ [10160/16953] Built Mathlib.Algebra.Algebra.IsSimpleRing:c.o (152ms)
✔ [10161/16953] Built Mathlib.Algebra.Algebra.TransferInstance:c.o (231ms)
✔ [10162/16953] Built Mathlib.Algebra.Ring.Shrink:c.o (169ms)
✔ [10163/16953] Built Mathlib.Algebra.Algebra.Shrink:c.o (165ms)
✔ [10164/16953] Built Mathlib.Algebra.Star.Pointwise:c.o (263ms)
✔ [10165/16953] Built Mathlib.Algebra.Ring.TransferInstance:c.o (1.4s)
✔ [10166/16953] Built Mathlib.Tactic.NoncommRing:c.o (840ms)
✔ [10167/16953] Built Mathlib.Algebra.Star.StarProjection:c.o (298ms)
✔ [10168/16953] Built Mathlib.Algebra.Star.Center:c.o (340ms)
✔ [10169/16953] Built Mathlib.Algebra.Algebra.Spectrum.Basic:c.o (1.4s)
✔ [10170/16953] Built Mathlib.Algebra.Star.Prod:c.o (422ms)
✔ [10171/16953] Built Mathlib.Algebra.Star.NonUnitalSubalgebra:c.o (772ms)
✔ [10172/16953] Built Mathlib.Algebra.Algebra.Spectrum.Quasispectrum:c.o (329ms)
✔ [10173/16953] Built Mathlib.Algebra.Algebra.Unitization:c.o (1.1s)
✔ [10174/16953] Built Mathlib.Algebra.Group.Pi.Units:c.o (234ms)
✔ [10175/16953] Built Mathlib.Algebra.Algebra.Spectrum.Pi:c.o (245ms)
✔ [10176/16953] Built Mathlib.Algebra.Order.Group.Opposite:c.o (216ms)
✔ [10177/16953] Built Mathlib.Algebra.Order.Star.Basic:c.o (193ms)
✔ [10178/16953] Built Mathlib.Algebra.Algebra.StrictPositivity:c.o (206ms)
✔ [10179/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Centralizer:c.o (145ms)
✔ [10180/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Directed:c.o (176ms)
✔ [10181/16953] Built Mathlib.LinearAlgebra.Dimension.Constructions:c.o (159ms)
✔ [10182/16953] Built Mathlib.LinearAlgebra.Dimension.Finite:c.o (167ms)
✔ [10183/16953] Built Mathlib.LinearAlgebra.Basis.VectorSpace:c.o (173ms)
✔ [10184/16953] Built Mathlib.LinearAlgebra.FiniteDimensional.Defs:c.o (199ms)
✔ [10185/16953] Built Mathlib.RingTheory.Finiteness.Lattice:c.o (183ms)
✔ [10186/16953] Built Mathlib.Algebra.NoZeroSMulDivisors.Basic:c.o (173ms)
✔ [10187/16953] Built Mathlib.LinearAlgebra.FiniteDimensional.Basic:c.o (169ms)
✔ [10188/16953] Built Mathlib.LinearAlgebra.LinearPMap:c.o (1.0s)
✔ [10189/16953] Built Mathlib.LinearAlgebra.Dimension.FreeAndStrongRankCondition:c.o (186ms)
✔ [10190/16953] Built Mathlib.Algebra.FreeMonoid.UniqueProds:c.o (193ms)
✔ [10191/16953] Built Mathlib.Algebra.MonoidAlgebra.MapDomain:c.o (167ms)
✔ [10192/16953] Built Mathlib.Algebra.MonoidAlgebra.Basic:c.o (201ms)
✔ [10193/16953] Built Mathlib.Algebra.Polynomial.Eval.Defs:c.o (402ms)
✔ [10194/16953] Built Mathlib.Algebra.FreeAlgebra:c.o (600ms)
✔ [10195/16953] Built Mathlib.Algebra.Polynomial.Eval.Algebra:c.o (169ms)
✔ [10196/16953] Built Mathlib.Algebra.MonoidAlgebra.Support:c.o (185ms)
✔ [10197/16953] Built Mathlib.Data.Nat.Prime.Defs:c.o (335ms)
✔ [10198/16953] Built Mathlib.Algebra.CharP.Defs:c.o (231ms)
✔ [10199/16953] Built Mathlib.Algebra.Polynomial.Coeff:c.o (197ms)
✔ [10200/16953] Built Mathlib.Order.Filter.Extr:c.o (185ms)
✔ [10201/16953] Built Mathlib.Algebra.MonoidAlgebra.Degree:c.o (213ms)
✔ [10202/16953] Built Mathlib.Data.Nat.Cast.WithTop:c.o (176ms)
✔ [10203/16953] Built Mathlib.Algebra.Polynomial.Degree.Operations:c.o (187ms)
✔ [10204/16953] Built Mathlib.Algebra.Polynomial.Degree.Defs:c.o (254ms)
✔ [10205/16953] Built Mathlib.Algebra.Polynomial.Degree.Support:c.o (168ms)
✔ [10206/16953] Built Mathlib.Algebra.Polynomial.Degree.Domain:c.o (154ms)
✔ [10207/16953] Built Mathlib.Data.Nat.WithBot:c.o (162ms)
✔ [10208/16953] Built Mathlib.Algebra.Polynomial.Degree.SmallDegree:c.o (157ms)
✔ [10209/16953] Built Mathlib.Algebra.Polynomial.Degree.Units:c.o (171ms)
✔ [10210/16953] Built Mathlib.Algebra.Polynomial.Eval.Coeff:c.o (167ms)
✔ [10211/16953] Built Mathlib.Algebra.Polynomial.Eval.Degree:c.o (199ms)
✔ [10212/16953] Built Mathlib.Algebra.Polynomial.Monomial:c.o (195ms)
✔ [10213/16953] Built Mathlib.Algebra.Polynomial.AlgebraMap:c.o (234ms)
✔ [10214/16953] Built Mathlib.RingTheory.Adjoin.Polynomial.Basic:c.o (191ms)
✔ [10215/16953] Built Mathlib.Algebra.Regular.Pow:c.o (169ms)
✔ [10216/16953] Built Mathlib.Algebra.Notation.Lemmas:c.o (172ms)
✔ [10217/16953] Built Mathlib.Algebra.Order.Pi:c.o (172ms)
✔ [10218/16953] Built Mathlib.Data.Finsupp.Order:c.o (245ms)
✔ [10219/16953] Built Mathlib.Data.Finsupp.Antidiagonal:c.o (171ms)
✔ [10220/16953] Built Mathlib.Algebra.MvPolynomial.Basic:c.o (260ms)
✔ [10221/16953] Built Mathlib.Algebra.MvPolynomial.Eval:c.o (265ms)
✔ [10222/16953] Built Mathlib.Algebra.Order.Group.PiLex:c.o (211ms)
✔ [10223/16953] Built Mathlib.Order.PiLex:c.o (388ms)
✔ [10224/16953] Built Mathlib.Data.DFinsupp.Order:c.o (334ms)
✔ [10225/16953] Built Mathlib.Data.DFinsupp.NeLocus:c.o (222ms)
✔ [10226/16953] Built Mathlib.Data.DFinsupp.Lex:c.o (475ms)
✔ [10227/16953] Built Mathlib.Data.Finsupp.Lex:c.o (465ms)
✔ [10228/16953] Built Mathlib.Algebra.MvPolynomial.Rename:c.o (183ms)
✔ [10229/16953] Built Mathlib.Algebra.MvPolynomial.Degrees:c.o (250ms)
✔ [10230/16953] Built Mathlib.Algebra.MvPolynomial.Variables:c.o (174ms)
✔ [10231/16953] Built Mathlib.Algebra.MvPolynomial.CommRing:c.o (169ms)
✔ [10232/16953] Built Mathlib.Data.Finsupp.Fin:c.o (193ms)
✔ [10233/16953] Built Mathlib.Algebra.BigOperators.Finsupp.Fin:c.o (194ms)
✔ [10234/16953] Built Mathlib.Algebra.Polynomial.Degree.Lemmas:c.o (173ms)
✔ [10235/16953] Built Mathlib.Algebra.MvPolynomial.Equiv:c.o (234ms)
✔ [10236/16953] Built Mathlib.Algebra.Polynomial.Degree.TrailingDegree:c.o (282ms)
✔ [10237/16953] Built Mathlib.Algebra.Polynomial.Degree.Monomial:c.o (201ms)
✔ [10238/16953] Built Mathlib.Algebra.Polynomial.EraseLead:c.o (166ms)
✔ [10239/16953] Built Mathlib.Algebra.Polynomial.Reverse:c.o (245ms)
✔ [10240/16953] Built Mathlib.Algebra.Polynomial.Monic:c.o (229ms)
✔ [10241/16953] Built Mathlib.Algebra.Polynomial.BigOperators:c.o (176ms)
✔ [10242/16953] Built Mathlib.Algebra.Ring.GeomSum:c.o (181ms)
✔ [10243/16953] Built Mathlib.RingTheory.Polynomial.Basic:c.o (194ms)
✔ [10244/16953] Built Mathlib.RingTheory.Adjoin.FG:c.o (174ms)
✔ [10245/16953] Built Mathlib.RingTheory.Adjoin.Tower:c.o (182ms)
✔ [10246/16953] Built Mathlib.Algebra.Ring.Action.Submonoid:c.o (283ms)
✔ [10247/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Operations:c.o (198ms)
✔ [10248/16953] Built Mathlib.Algebra.Ring.Fin:c.o (181ms)
✔ [10249/16953] Built Mathlib.RingTheory.FiniteType:c.o (218ms)
✔ [10250/16953] Built Mathlib.LinearAlgebra.FreeModule.StrongRankCondition:c.o (191ms)
✔ [10251/16953] Built Mathlib.RingTheory.Ideal.Quotient.Operations:c.o (631ms)
✔ [10252/16953] Built Mathlib.Algebra.Algebra.Subalgebra.IsSimpleOrder:c.o (197ms)
✔ [10253/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Matrix:c.o (364ms)
✔ [10254/16953] Built Mathlib.Algebra.Ring.Subsemiring.MulOpposite:c.o (331ms)
✔ [10255/16953] Built Mathlib.Algebra.Ring.Subring.MulOpposite:c.o (281ms)
✔ [10256/16953] Built Mathlib.Algebra.Algebra.Subalgebra.MulOpposite:c.o (469ms)
✔ [10257/16953] Built Mathlib.Algebra.Order.Monoid.Submonoid:c.o (276ms)
✔ [10258/16953] Built Mathlib.Algebra.Ring.Subsemiring.Order:c.o (354ms)
✔ [10259/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Order:c.o (319ms)
✔ [10260/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Pi:c.o (311ms)
✔ [10261/16953] Built Mathlib.Algebra.Ring.Subsemiring.Pointwise:c.o (352ms)
✔ [10262/16953] Built Mathlib.Algebra.Ring.Subring.Pointwise:c.o (369ms)
✔ [10263/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Pointwise:c.o (278ms)
✔ [10264/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Rank:c.o (239ms)
✔ [10265/16953] Built Mathlib.GroupTheory.GroupAction.Ring:c.o (242ms)
✔ [10266/16953] Built Mathlib.Algebra.Star.Subalgebra:c.o (616ms)
✔ [10267/16953] Built Mathlib.Algebra.Algebra.Subalgebra.Unitization:c.o (232ms)
✔ [10268/16953] Built Mathlib.Data.Int.ModEq:c.o (249ms)
✔ [10269/16953] Built Mathlib.Algebra.CharP.Basic:c.o (211ms)
✔ [10270/16953] Built Mathlib.Algebra.CharP.Two:c.o (226ms)
✔ [10271/16953] Built Mathlib.Data.Fintype.Units:c.o (269ms)
✔ [10272/16953] Built Mathlib.Data.Nat.Prime.Basic:c.o (237ms)
✔ [10273/16953] Built Mathlib.Data.List.Permutation:c.o (273ms)
✔ [10274/16953] Built Mathlib.Data.Fintype.List:c.o (195ms)
✔ [10275/16953] Built Mathlib.Dynamics.PeriodicPts.Defs:c.o (228ms)
✔ [10276/16953] Built Mathlib.Data.List.Cycle:c.o (560ms)
✔ [10277/16953] Built Mathlib.Dynamics.PeriodicPts.Lemmas:c.o (214ms)
✔ [10278/16953] Built Mathlib.GroupTheory.Coset.Card:c.o (242ms)
✔ [10279/16953] Built Mathlib.Data.Finite.Sigma:c.o (187ms)
✔ [10280/16953] Built Mathlib.GroupTheory.GroupAction.Quotient:c.o (326ms)
✔ [10281/16953] Built Mathlib.GroupTheory.GroupAction.Basic:c.o (365ms)
✔ [10282/16953] Built Mathlib.GroupTheory.Index:c.o (204ms)
✔ [10283/16953] Built Mathlib.Data.Nat.Prime.Pow:c.o (208ms)
✔ [10284/16953] Built Mathlib.Algebra.IsPrimePow:c.o (231ms)
✔ [10285/16953] Built Mathlib.Data.List.Prime:c.o (195ms)
✔ [10286/16953] Built Mathlib.Data.Nat.Factors:c.o (256ms)
✔ [10287/16953] Built Mathlib.Data.Nat.Prime.Infinite:c.o (220ms)
✔ [10288/16953] Built Mathlib.Data.Nat.PrimeFin:c.o (275ms)
✔ [10289/16953] Built Mathlib.Order.Interval.Set.Infinite:c.o (212ms)
✔ [10290/16953] Built Mathlib.NumberTheory.Divisors:c.o (655ms)
✔ [10291/16953] Built Mathlib.GroupTheory.OrderOfElement:c.o (234ms)
✔ [10292/16953] Built Mathlib.Algebra.Algebra.ZMod:c.o (344ms)
✔ [10293/16953] Built Mathlib.Algebra.Polynomial.Cardinal:c.o (197ms)
✔ [10294/16953] Built Mathlib.Data.ZMod.Basic:c.o (651ms)
✔ [10295/16953] Built Mathlib.Algebra.Order.Ring.GeomSum:c.o (178ms)
✔ [10296/16953] Built Mathlib.Data.Nat.Choose.Bounds:c.o (186ms)
✔ [10297/16953] Built Mathlib.Data.Nat.Choose.Central:c.o (181ms)
✔ [10298/16953] Built Mathlib.Data.Nat.Digits.Defs:c.o (447ms)
✔ [10299/16953] Built Mathlib.Data.Nat.Digits.Lemmas:c.o (249ms)
✔ [10300/16953] Built Mathlib.Data.Nat.MaxPowDiv:c.o (286ms)
✔ [10301/16953] Built Mathlib.RingTheory.Multiplicity:c.o (253ms)
✔ [10302/16953] Built Mathlib.NumberTheory.Padics.PadicVal.Defs:c.o (224ms)
✔ [10303/16953] Built Mathlib.Data.Nat.Factorization.Defs:c.o (371ms)
✔ [10304/16953] Built Mathlib.Data.Nat.Factorization.Basic:c.o (185ms)
✔ [10305/16953] Built Mathlib.Data.Nat.Choose.Factorization:c.o (189ms)
✔ [10306/16953] Built Mathlib.Data.Nat.Multiplicity:c.o (190ms)
✔ [10307/16953] Built Mathlib.Algebra.CharP.Lemmas:c.o (259ms)
✔ [10308/16953] Built Mathlib.Algebra.CharP.Frobenius:c.o (222ms)
✔ [10309/16953] Built Mathlib.Algebra.Polynomial.Derivative:c.o (190ms)
✔ [10310/16953] Built Mathlib.Algebra.MonoidAlgebra.Division:c.o (296ms)
✔ [10311/16953] Built Mathlib.Algebra.Polynomial.Inductions:c.o (182ms)
✔ [10312/16953] Built Mathlib.Algebra.Polynomial.Div:c.o (360ms)
✔ [10313/16953] Built Mathlib.Tactic.IntervalCases:c.o (6.6s)
✔ [10314/16953] Built Mathlib.Algebra.Polynomial.RingDivision:c.o (368ms)
✔ [10315/16953] Built Mathlib.Algebra.Polynomial.Expand:c.o (349ms)
✔ [10316/16953] Built Mathlib.Tactic.ComputeDegree:c.o (3.7s)
✔ [10317/16953] Built Mathlib.RingTheory.Algebraic.Defs:c.o (297ms)
✔ [10318/16953] Built Mathlib.RingTheory.Polynomial.Tower:c.o (283ms)
✔ [10319/16953] Built Mathlib.Algebra.Polynomial.CancelLeads:c.o (345ms)
✔ [10320/16953] Built Mathlib.Algebra.Polynomial.Eval.SMul:c.o (279ms)
✔ [10321/16953] Built Mathlib.Algebra.Polynomial.Roots:c.o (293ms)
✔ [10322/16953] Built Mathlib.RingTheory.EuclideanDomain:c.o (197ms)
✔ [10323/16953] Built Mathlib.Algebra.BigOperators.Associated:c.o (246ms)
✔ [10324/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Basic:c.o (274ms)
✔ [10325/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.NormalizedFactors:c.o (280ms)
✔ [10326/16953] Built Mathlib.Algebra.Polynomial.FieldDivision:c.o (202ms)
✔ [10327/16953] Built Mathlib.RingTheory.Polynomial.Content:c.o (208ms)
✔ [10328/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Finite:c.o (245ms)
✔ [10329/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.FactorSet:c.o (329ms)
✔ [10330/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.GCDMonoid:c.o (292ms)
✔ [10331/16953] Built Mathlib.RingTheory.Polynomial.UniqueFactorization:c.o (211ms)
✔ [10332/16953] Built Mathlib.RingTheory.Algebraic.Basic:c.o (177ms)
✔ [10333/16953] Built Mathlib.Algebra.AlgebraicCard:c.o (176ms)
✔ [10334/16953] Built Mathlib.Algebra.Azumaya.Defs:c.o (224ms)
✔ [10335/16953] Built Mathlib.Algebra.Central.Defs:c.o (198ms)
✔ [10336/16953] Built Mathlib.Algebra.Central.Basic:c.o (186ms)
✔ [10337/16953] Built Mathlib.Algebra.Central.End:c.o (171ms)
✔ [10338/16953] Built Mathlib.Order.DirectedInverseSystem:c.o (438ms)
✔ [10339/16953] Built Mathlib.Algebra.Colimit.DirectLimit:c.o (188ms)
✔ [10340/16953] Built Mathlib.Algebra.Colimit.Module:c.o (192ms)
✔ [10341/16953] Built Mathlib.Algebra.Colimit.Finiteness:c.o (205ms)
✔ [10342/16953] Built Mathlib.LinearAlgebra.TensorProduct.DirectLimit:c.o (341ms)
✔ [10343/16953] Built Mathlib.Algebra.Colimit.TensorProduct:c.o (164ms)
✔ [10344/16953] Built Mathlib.LinearAlgebra.TensorProduct.RightExactness:c.o (184ms)
✔ [10345/16953] Built Mathlib.Data.DFinsupp.Small:c.o (190ms)
✔ [10346/16953] Built Mathlib.Tactic.SuppressCompilation:c.o (1.8s)
✔ [10347/16953] Built Mathlib.RingTheory.MvPolynomial.Basic:c.o (194ms)
✔ [10348/16953] Built Mathlib.RingTheory.Finiteness.Small:c.o (254ms)
✔ [10349/16953] Built Mathlib.RingTheory.IsTensorProduct:c.o (151ms)
✔ [10350/16953] Built Mathlib.LinearAlgebra.TensorProduct.Finiteness:c.o (191ms)
✔ [10351/16953] Built Mathlib.RingTheory.Adjoin.FGBaseChange:c.o (199ms)
✔ [10352/16953] Built Mathlib.RingTheory.Nilpotent.Defs:c.o (173ms)
✔ [10353/16953] Built Mathlib.RingTheory.Flat.Basic:c.o (196ms)
✔ [10354/16953] Built Mathlib.Algebra.Central.TensorProduct:c.o (166ms)
✔ [10355/16953] Built Mathlib.Algebra.Azumaya.Basic:c.o (198ms)
✔ [10356/16953] Built Mathlib.Algebra.Azumaya.Matrix:c.o (282ms)
✔ [10357/16953] Built Mathlib.Data.NNRat.Order:c.o (189ms)
✔ [10358/16953] Built Mathlib.Data.Finset.Density:c.o (243ms)
✔ [10359/16953] Built Mathlib.Algebra.BigOperators.Balance:c.o (225ms)
✔ [10360/16953] Built Mathlib.Algebra.BigOperators.Field:c.o (193ms)
✔ [10361/16953] Built Mathlib.Algebra.BigOperators.Expect:c.o (805ms)
✔ [10362/16953] Built Mathlib.Order.Interval.Finset.Gaps:c.o (185ms)
✔ [10363/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Gaps:c.o (174ms)
✔ [10364/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Indicator:c.o (204ms)
✔ [10365/16953] Built Mathlib.Algebra.Group.EvenFunction:c.o (174ms)
✔ [10366/16953] Built Mathlib.Data.Int.Interval:c.o (281ms)
✔ [10367/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Interval:c.o (187ms)
✔ [10368/16953] Built Mathlib.Algebra.BigOperators.Group.Finset.Powerset:c.o (194ms)
✔ [10369/16953] Built Mathlib.Algebra.BigOperators.ModEq:c.o (196ms)
✔ [10370/16953] Built Mathlib.Algebra.BigOperators.Module:c.o (259ms)
✔ [10371/16953] Built Mathlib.Algebra.BigOperators.Ring.Nat:c.o (196ms)
✔ [10372/16953] Built Mathlib.Data.Sym.Sym2.Init:c.o (250ms)
✔ [10373/16953] Built Mathlib.Data.List.Sym:c.o (338ms)
✔ [10374/16953] Built Mathlib.Data.Sym.Sym2:c.o (762ms)
✔ [10375/16953] Built Mathlib.Data.Multiset.Sym:c.o (233ms)
✔ [10376/16953] Built Mathlib.Data.Finset.Sym:c.o (277ms)
✔ [10377/16953] Built Mathlib.Data.Sym.Sym2.Order:c.o (277ms)
✔ [10378/16953] Built Mathlib.Algebra.BigOperators.Sym:c.o (198ms)
✔ [10379/16953] Built Mathlib.Algebra.BigOperators.WithTop:c.o (197ms)
✔ [10380/16953] Built Mathlib.CategoryTheory.Category.Init:c.o (306ms)
✔ [10381/16953] Built Mathlib.Data.Opposite:c.o (274ms)
✔ [10382/16953] Built Mathlib.Combinatorics.Quiver.Basic:c.o (320ms)
✔ [10383/16953] Built Mathlib.Combinatorics.Quiver.Prefunctor:c.o (388ms)
✔ [10384/16953] Built Mathlib.CategoryTheory.Category.Basic:c.o (1.3s)
✔ [10385/16953] Built Mathlib.Tactic.CategoryTheory.CategoryStar:c.o (580ms)
✔ [10386/16953] Built Mathlib.CategoryTheory.Functor.Basic:c.o (493ms)
✔ [10387/16953] Built Mathlib.CategoryTheory.NatTrans:c.o (348ms)
✔ [10388/16953] Built Mathlib.CategoryTheory.Iso:c.o (743ms)
✔ [10389/16953] Built Mathlib.Tactic.CategoryTheory.Reassoc:c.o (1.7s)
✔ [10390/16953] Built Mathlib.CategoryTheory.Functor.Category:c.o (671ms)
✔ [10391/16953] Built Mathlib.CategoryTheory.NatIso:c.o (606ms)
✔ [10392/16953] Built Mathlib.CategoryTheory.Functor.FullyFaithful:c.o (505ms)
✔ [10393/16953] Built Mathlib.CategoryTheory.InducedCategory:c.o (423ms)
✔ [10394/16953] Built Mathlib.CategoryTheory.ObjectProperty.Basic:c.o (282ms)
✔ [10395/16953] Built Mathlib.CategoryTheory.ObjectProperty.FullSubcategory:c.o (394ms)
✔ [10396/16953] Built Mathlib.CategoryTheory.ConcreteCategory.Basic:c.o (315ms)
✔ [10397/16953] Built Mathlib.CategoryTheory.Elementwise:c.o (194ms)
✔ [10398/16953] Built Mathlib.Logic.Lemmas:c.o (189ms)
✔ [10399/16953] Built Mathlib.Combinatorics.Quiver.Path:c.o (596ms)
✔ [10400/16953] Built Mathlib.Combinatorics.Quiver.Push:c.o (202ms)
✔ [10401/16953] Built Mathlib.Combinatorics.Quiver.Symmetric:c.o (359ms)
✔ [10402/16953] Built Mathlib.Tactic.CategoryTheory.Elementwise:c.o (1.0s)
✔ [10403/16953] Built Mathlib.Tactic.CategoryTheory.IsoReassoc:c.o (301ms)
✔ [10404/16953] Built Mathlib.CategoryTheory.Functor.ReflectsIso.Basic:c.o (194ms)
✔ [10405/16953] Built Mathlib.CategoryTheory.ObjectProperty.ClosedUnderIsomorphisms:c.o (211ms)
✔ [10406/16953] Built Mathlib.CategoryTheory.EssentialImage:c.o (219ms)
✔ [10407/16953] Built Mathlib.CategoryTheory.Whiskering:c.o (717ms)
✔ [10408/16953] Built Mathlib.Tactic.CategoryTheory.Slice:c.o (788ms)
✔ [10409/16953] Built Mathlib.CategoryTheory.Equivalence:c.o (1.1s)
✔ [10410/16953] Built Mathlib.CategoryTheory.Opposites:c.o (774ms)
✔ [10411/16953] Built Mathlib.CategoryTheory.EqToHom:c.o (287ms)
✔ [10412/16953] Built Mathlib.CategoryTheory.Functor.Const:c.o (397ms)
✔ [10413/16953] Built Mathlib.CategoryTheory.Pi.Basic:c.o (665ms)
✔ [10414/16953] Built Mathlib.CategoryTheory.Products.Basic:c.o (1.1s)
✔ [10415/16953] Built Mathlib.CategoryTheory.Products.Unitor:c.o (296ms)
✔ [10416/16953] Built Mathlib.CategoryTheory.Discrete.Basic:c.o (870ms)
✔ [10417/16953] Built Mathlib.CategoryTheory.Comma.Arrow:c.o (664ms)
✔ [10418/16953] Built Mathlib.CategoryTheory.Comma.Basic:c.o (1.3s)
✔ [10419/16953] Built Mathlib.CategoryTheory.MorphismProperty.Basic:c.o (219ms)
✔ [10420/16953] Built Mathlib.CategoryTheory.Groupoid:c.o (426ms)
✔ [10421/16953] Built Mathlib.CategoryTheory.EpiMono:c.o (357ms)
✔ [10422/16953] Built Mathlib.CategoryTheory.ConcreteCategory.Forget:c.o (323ms)
✔ [10423/16953] Built Mathlib.CategoryTheory.Types.Basic:c.o (443ms)
✔ [10424/16953] Built Mathlib.CategoryTheory.Endomorphism:c.o (475ms)
✔ [10425/16953] Built Mathlib.Algebra.Category.MonCat.Basic:c.o (1.3s)
✔ [10426/16953] Built Mathlib.Algebra.Category.Grp.Basic:c.o (1.4s)
✔ [10427/16953] Built Mathlib.Algebra.Category.Ring.Basic:c.o (820ms)
✔ [10428/16953] Built Mathlib.CategoryTheory.HomCongr:c.o (320ms)
✔ [10429/16953] Built Mathlib.CategoryTheory.Conj:c.o (296ms)
✔ [10430/16953] Built Mathlib.CategoryTheory.Functor.Hom:c.o (267ms)
✔ [10431/16953] Built Mathlib.CategoryTheory.Adjunction.Basic:c.o (1.1s)
✔ [10432/16953] Built Mathlib.CategoryTheory.Yoneda:c.o (2.2s)
✔ [10433/16953] Built Mathlib.CategoryTheory.Limits.IsLimit:c.o (1.3s)
✔ [10434/16953] Built Mathlib.CategoryTheory.Category.ULift:c.o (370ms)
✔ [10435/16953] Built Mathlib.CategoryTheory.Limits.Cones:c.o (2.8s)
✔ [10436/16953] Built Mathlib.CategoryTheory.Category.Preorder:c.o (387ms)
✔ [10437/16953] Built Mathlib.CategoryTheory.Bicategory.Strict.Basic:c.o (261ms)
✔ [10438/16953] Built Mathlib.CategoryTheory.ConcreteCategory.Bundled:c.o (233ms)
✔ [10439/16953] Built Mathlib.CategoryTheory.Bicategory.Basic:c.o (749ms)
✔ [10440/16953] Built Mathlib.CategoryTheory.IsomorphismClasses:c.o (216ms)
✔ [10441/16953] Built Mathlib.CategoryTheory.Category.Cat:c.o (565ms)
✔ [10442/16953] Built Mathlib.CategoryTheory.Thin:c.o (179ms)
✔ [10443/16953] Built Mathlib.CategoryTheory.EssentiallySmall:c.o (250ms)
✔ [10444/16953] Built Mathlib.CategoryTheory.Skeletal:c.o (380ms)
✔ [10445/16953] Built Mathlib.CategoryTheory.Balanced:c.o (162ms)
✔ [10446/16953] Built Mathlib.CategoryTheory.CommSq:c.o (302ms)
✔ [10447/16953] Built Mathlib.CategoryTheory.Retract:c.o (494ms)
✔ [10448/16953] Built Mathlib.CategoryTheory.LiftingProperties.Basic:c.o (217ms)
✔ [10449/16953] Built Mathlib.CategoryTheory.Limits.Shapes.StrongEpi:c.o (161ms)
✔ [10450/16953] Built Mathlib.CategoryTheory.LiftingProperties.Adjunction:c.o (253ms)
✔ [10451/16953] Built Mathlib.CategoryTheory.Functor.EpiMono:c.o (160ms)
✔ [10452/16953] Built Mathlib.CategoryTheory.Limits.HasLimits:c.o (339ms)
✔ [10453/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Products:c.o (814ms)
✔ [10454/16953] Built Mathlib.CategoryTheory.PUnit:c.o (232ms)
✔ [10455/16953] Built Mathlib.CategoryTheory.PEmpty:c.o (327ms)
✔ [10456/16953] Built Mathlib.CategoryTheory.Limits.Shapes.IsTerminal:c.o (825ms)
✔ [10457/16953] Built Mathlib.CategoryTheory.Comma.StructuredArrow.Basic:c.o (1.9s)
✔ [10458/16953] Built Mathlib.CategoryTheory.Limits.Shapes.WidePullbacks:c.o (4.7s)
✔ [10459/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Terminal:c.o (267ms)
✔ [10460/16953] Built Mathlib.CategoryTheory.Comma.Over.Basic:c.o (2.6s)
✔ [10461/16953] Built Mathlib.CategoryTheory.Limits.Shapes.BinaryProducts:c.o (2.2s)
✔ [10462/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Cospan:c.o (676ms)
✔ [10463/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.HasPullback:c.o (308ms)
✔ [10464/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.PullbackCone:c.o (1.1s)
✔ [10465/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Iso:c.o (163ms)
✔ [10466/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Mono:c.o (273ms)
✔ [10467/16953] Built Mathlib.CategoryTheory.MorphismProperty.Factorization:c.o (426ms)
✔ [10468/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Equalizers:c.o (1.8s)
✔ [10469/16953] Built Mathlib.CategoryTheory.Limits.Shapes.ZeroObjects:c.o (173ms)
✔ [10470/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Images:c.o (515ms)
✔ [10471/16953] Built Mathlib.CategoryTheory.Limits.Shapes.ZeroMorphisms:c.o (330ms)
✔ [10472/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Basic:c.o (233ms)
✔ [10473/16953] Built Mathlib.Algebra.Category.ModuleCat.Semi:c.o (622ms)
✔ [10474/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Terminal:c.o (196ms)
✔ [10475/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Zero:c.o (211ms)
✔ [10476/16953] Built Mathlib.CategoryTheory.Preadditive.Basic:c.o (769ms)
✔ [10477/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Kernels:c.o (990ms)
✔ [10478/16953] Built Mathlib.Algebra.Category.Grp.Preadditive:c.o (305ms)
✔ [10479/16953] Built Mathlib.CategoryTheory.Linear.Basic:c.o (463ms)
✔ [10480/16953] Built Mathlib.CategoryTheory.FinCategory.Basic:c.o (262ms)
✔ [10481/16953] Built Mathlib.CategoryTheory.FinCategory.AsType:c.o (147ms)
✔ [10482/16953] Built Mathlib.CategoryTheory.Limits.Shapes.FiniteLimits:c.o (183ms)
✔ [10483/16953] Built Mathlib.CategoryTheory.Limits.Shapes.FiniteProducts:c.o (164ms)
✔ [10484/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Finite:c.o (216ms)
✔ [10485/16953] Built Mathlib.CategoryTheory.ObjectProperty.CompleteLattice:c.o (170ms)
✔ [10486/16953] Built Mathlib.Algebra.Group.Ext:c.o (171ms)
✔ [10487/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.BinaryProducts:c.o (221ms)
✔ [10488/16953] Built Mathlib.CategoryTheory.Limits.ExactFunctor:c.o (512ms)
✔ [10489/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Biproducts:c.o (580ms)
✔ [10490/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Biproducts:c.o (288ms)
✔ [10491/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Products:c.o (240ms)
✔ [10492/16953] Built Mathlib.CategoryTheory.Limits.Shapes.BinaryBiproducts:c.o (1.1s)
✔ [10493/16953] Built Mathlib.CategoryTheory.Preadditive.Biproducts:c.o (419ms)
✔ [10494/16953] Built Mathlib.CategoryTheory.Preadditive.FunctorCategory:c.o (294ms)
✔ [10495/16953] Built Mathlib.CategoryTheory.Preadditive.AdditiveFunctor:c.o (383ms)
✔ [10496/16953] Built Mathlib.Algebra.Category.AlgCat.Basic:c.o (433ms)
✔ [10497/16953] Built Mathlib.Algebra.Category.ModuleCat.Basic:c.o (898ms)
✔ [10498/16953] Built Mathlib.Algebra.Group.TypeTags.Finite:c.o (175ms)
✔ [10499/16953] Built Mathlib.Algebra.Group.Pointwise.Finset.Scalar:c.o (198ms)
✔ [10500/16953] Built Mathlib.Order.Fin.Tuple:c.o (241ms)
✔ [10501/16953] Built Mathlib.Data.Fin.Tuple.NatAntidiagonal:c.o (311ms)
✔ [10502/16953] Built Mathlib.Algebra.Order.Antidiag.Pi:c.o (335ms)
✔ [10503/16953] Built Mathlib.Algebra.Order.Antidiag.Finsupp:c.o (180ms)
✔ [10504/16953] Built Mathlib.Combinatorics.Enumerative.Partition.Basic:c.o (608ms)
✔ [10505/16953] Built Mathlib.Combinatorics.Enumerative.Composition:c.o (819ms)
✔ [10506/16953] Built Mathlib.GroupTheory.Perm.Basic:c.o (186ms)
✔ [10507/16953] Built Mathlib.GroupTheory.Perm.Support:c.o (192ms)
✔ [10508/16953] Built Mathlib.Data.Fintype.Inv:c.o (182ms)
✔ [10509/16953] Built Mathlib.Logic.Equiv.Fintype:c.o (195ms)
✔ [10510/16953] Built Mathlib.GroupTheory.Perm.Finite:c.o (167ms)
✔ [10511/16953] Built Mathlib.GroupTheory.Perm.List:c.o (189ms)
✔ [10512/16953] Built Mathlib.Data.Fintype.Perm:c.o (280ms)
✔ [10513/16953] Built Mathlib.Data.Int.Order.Units:c.o (145ms)
✔ [10514/16953] Built Mathlib.GroupTheory.Perm.Cycle.Basic:c.o (230ms)
✔ [10515/16953] Built Mathlib.GroupTheory.Perm.Sign:c.o (405ms)
✔ [10516/16953] Built Mathlib.GroupTheory.Perm.Closure:c.o (160ms)
✔ [10517/16953] Built Mathlib.Data.List.Iterate:c.o (196ms)
✔ [10518/16953] Built Mathlib.Data.Set.Pairwise.List:c.o (217ms)
✔ [10519/16953] Built Mathlib.Data.Nat.GCD.BigOperators:c.o (297ms)
✔ [10520/16953] Built Mathlib.GroupTheory.NoncommPiCoprod:c.o (316ms)
✔ [10521/16953] Built Mathlib.GroupTheory.Perm.Cycle.Factors:c.o (429ms)
✔ [10522/16953] Built Mathlib.Tactic.Group:c.o (755ms)
✔ [10523/16953] Built Mathlib.GroupTheory.Perm.Cycle.Type:c.o (532ms)
✔ [10524/16953] Built Mathlib.GroupTheory.Perm.Option:c.o (319ms)
✔ [10525/16953] Built Mathlib.Tactic.NormNum.GCD:c.o (1.4s)
✔ [10526/16953] Built Mathlib.GroupTheory.Perm.Fin:c.o (297ms)
✔ [10527/16953] Built Mathlib.LinearAlgebra.Multilinear.DFinsupp:c.o (356ms)
✔ [10528/16953] Built Mathlib.LinearAlgebra.Multilinear.Finsupp:c.o (169ms)
✔ [10529/16953] Built Mathlib.LinearAlgebra.Multilinear.Basis:c.o (168ms)
✔ [10530/16953] Built Mathlib.LinearAlgebra.Multilinear.Basic:c.o (1.1s)
✔ [10531/16953] Built Mathlib.LinearAlgebra.Matrix.SemiringInverse:c.o (276ms)
✔ [10532/16953] Built Mathlib.LinearAlgebra.Alternating.Basic:c.o (740ms)
✔ [10533/16953] Built Mathlib.LinearAlgebra.Matrix.Determinant.Basic:c.o (316ms)
✔ [10534/16953] Built Mathlib.LinearAlgebra.Matrix.Reindex:c.o (206ms)
✔ [10535/16953] Built Mathlib.Algebra.BrauerGroup.Defs:c.o (209ms)
✔ [10536/16953] Built Mathlib.Algebra.Category.Grp.ForgetCorepresentable:c.o (644ms)
✔ [10537/16953] Built Mathlib.Algebra.Category.MonCat.ForgetCorepresentable:c.o (689ms)
✔ [10538/16953] Built Mathlib.CategoryTheory.Limits.Types.Limits:c.o (190ms)
✔ [10539/16953] Built Mathlib.Algebra.Category.MonCat.Limits:c.o (313ms)
✔ [10540/16953] Built Mathlib.CategoryTheory.Limits.Creates:c.o (914ms)
✔ [10541/16953] Built Mathlib.CategoryTheory.ConcreteCategory.ReflectsIso:c.o (156ms)
✔ [10542/16953] Built Mathlib.CategoryTheory.Limits.Types.ColimitType:c.o (294ms)
✔ [10543/16953] Built Mathlib.CategoryTheory.Limits.Types.Colimits:c.o (214ms)
✔ [10544/16953] Built Mathlib.CategoryTheory.Limits.Types.Images:c.o (178ms)
✔ [10545/16953] Built Mathlib.CategoryTheory.Filtered.Basic:c.o (163ms)
✔ [10546/16953] Built Mathlib.CategoryTheory.Limits.Types.Filtered:c.o (168ms)
✔ [10547/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Limits:c.o (172ms)
✔ [10548/16953] Built Mathlib.CategoryTheory.Functor.Currying:c.o (515ms)
✔ [10549/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Basic:c.o (440ms)
✔ [10550/16953] Built Mathlib.CategoryTheory.Limits.Types.Yoneda:c.o (203ms)
✔ [10551/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Ulift:c.o (193ms)
✔ [10552/16953] Built Mathlib.CategoryTheory.ShrinkYoneda:c.o (166ms)
✔ [10553/16953] Built Mathlib.CategoryTheory.Limits.Yoneda:c.o (268ms)
✔ [10554/16953] Built Mathlib.CategoryTheory.Limits.ConcreteCategory.Basic:c.o (180ms)
✔ [10555/16953] Built Mathlib.Algebra.Category.Grp.Limits:c.o (575ms)
✔ [10556/16953] Built Mathlib.Algebra.Category.ModuleCat.Limits:c.o (455ms)
✔ [10557/16953] Built Mathlib.Algebra.Category.Ring.Limits:c.o (751ms)
✔ [10558/16953] Built Mathlib.Algebra.Category.AlgCat.Limits:c.o (744ms)
✔ [10559/16953] Built Mathlib.CategoryTheory.Functor.Trifunctor:c.o (499ms)
✔ [10560/16953] Built Mathlib.CategoryTheory.Adjunction.FullyFaithful:c.o (178ms)
✔ [10561/16953] Built Mathlib.CategoryTheory.Monoidal.Category:c.o (1.4s)
✔ [10562/16953] Built Mathlib.CategoryTheory.Monoidal.NaturalTransformation:c.o (313ms)
✔ [10563/16953] Built Mathlib.CategoryTheory.Monoidal.Transport:c.o (481ms)
✔ [10564/16953] Built Mathlib.Algebra.Module.LinearMap.Rat:c.o (175ms)
✔ [10565/16953] Built Mathlib.CategoryTheory.Linear.LinearFunctor:c.o (237ms)
✔ [10566/16953] Built Mathlib.CategoryTheory.Monoidal.Preadditive:c.o (199ms)
✔ [10567/16953] Built Mathlib.CategoryTheory.Monoidal.Linear:c.o (215ms)
✔ [10568/16953] Built Mathlib.Algebra.Category.ModuleCat.Monoidal.Basic:c.o (459ms)
✔ [10569/16953] Built Mathlib.CategoryTheory.Monoidal.Functor:c.o (2.9s)
✔ [10570/16953] Built Mathlib.Algebra.Category.AlgCat.Monoidal:c.o (176ms)
✔ [10571/16953] Built Mathlib.CategoryTheory.Monoidal.Discrete:c.o (554ms)
✔ [10572/16953] Built Mathlib.Tactic.CategoryTheory.MonoidalComp:c.o (699ms)
✔ [10573/16953] Built Mathlib.Tactic.CategoryTheory.Coherence.Datatypes:c.o (1.8s)
✔ [10574/16953] Built Mathlib.Tactic.CategoryTheory.Monoidal.Datatypes:c.o (12s)
✔ [10575/16953] Built Mathlib.Tactic.CategoryTheory.Coherence.PureCoherence:c.o (21s)
✔ [10576/16953] Built Mathlib.Tactic.CategoryTheory.CancelIso:c.o (633ms)
✔ [10577/16953] Built Mathlib.CategoryTheory.Monoidal.Opposite:c.o (743ms)
✔ [10578/16953] Built Mathlib.Tactic.CategoryTheory.Monoidal.PureCoherence:c.o (18s)
✔ [10579/16953] Built Mathlib.Tactic.CategoryTheory.Coherence.Basic:c.o (2.6s)
✔ [10580/16953] Built Mathlib.Tactic.CategoryTheory.Monoidal.Normalize:c.o (8.9s)
✔ [10581/16953] Built Mathlib.Tactic.CategoryTheory.Coherence.Normalize:c.o (21s)
✔ [10582/16953] Built Mathlib.CategoryTheory.Monoidal.Braided.Basic:c.o (727ms)
✔ [10583/16953] Built Mathlib.Algebra.Category.ModuleCat.Monoidal.Symmetric:c.o (238ms)
✔ [10584/16953] Built Mathlib.Algebra.Category.AlgCat.Symmetric:c.o (165ms)
✔ [10585/16953] Built Mathlib.RingTheory.Coalgebra.Basic:c.o (477ms)
✔ [10586/16953] Built Mathlib.RingTheory.Coalgebra.Hom:c.o (454ms)
✔ [10587/16953] Built Mathlib.RingTheory.Coalgebra.Equiv:c.o (442ms)
✔ [10588/16953] Built Mathlib.Algebra.Category.CoalgCat.Basic:c.o (392ms)
✔ [10589/16953] Built Mathlib.RingTheory.Bialgebra.Basic:c.o (377ms)
✔ [10590/16953] Built Mathlib.RingTheory.Bialgebra.Hom:c.o (893ms)
✔ [10591/16953] Built Mathlib.RingTheory.Bialgebra.Equiv:c.o (885ms)
✔ [10592/16953] Built Mathlib.Algebra.Category.BialgCat.Basic:c.o (620ms)
✔ [10593/16953] Built Mathlib.RingTheory.Coalgebra.CoassocSimps:c.o (25s)
✔ [10594/16953] Built Mathlib.RingTheory.Coalgebra.TensorProduct:c.o (747ms)
✔ [10595/16953] Built Mathlib.Algebra.Category.CoalgCat.Monoidal:c.o (146ms)
✔ [10596/16953] Built Mathlib.RingTheory.Bialgebra.TensorProduct:c.o (215ms)
✔ [10597/16953] Built Mathlib.Algebra.Category.BialgCat.Monoidal:c.o (192ms)
✔ [10598/16953] Built Mathlib.Algebra.Ring.BooleanRing:c.o (537ms)
✔ [10599/16953] Built Mathlib.CategoryTheory.Functor.TwoSquare:c.o (508ms)
✔ [10600/16953] Built Mathlib.CategoryTheory.Adjunction.Mates:c.o (337ms)
✔ [10601/16953] Built Mathlib.CategoryTheory.Adjunction.Unique:c.o (176ms)
✔ [10602/16953] Built Mathlib.CategoryTheory.Category.Pointed:c.o (318ms)
✔ [10603/16953] Built Mathlib.CategoryTheory.Category.Bipointed:c.o (422ms)
✔ [10604/16953] Built Mathlib.Order.Category.Preord:c.o (342ms)
✔ [10605/16953] Built Mathlib.Order.Category.PartOrd:c.o (465ms)
✔ [10606/16953] Built Mathlib.Order.Category.BddOrd:c.o (362ms)
✔ [10607/16953] Built Mathlib.Order.Category.Lat:c.o (390ms)
✔ [10608/16953] Built Mathlib.Order.Category.Semilat:c.o (404ms)
✔ [10609/16953] Built Mathlib.Order.Category.BddLat:c.o (1.6s)
✔ [10610/16953] Built Mathlib.Order.Category.DistLat:c.o (309ms)
✔ [10611/16953] Built Mathlib.Order.Category.BddDistLat:c.o (359ms)
✔ [10612/16953] Built Mathlib.Order.Heyting.Hom:c.o (304ms)
✔ [10613/16953] Built Mathlib.Order.Category.HeytAlg:c.o (225ms)
✔ [10614/16953] Built Mathlib.Order.Category.BoolAlg:c.o (413ms)
✔ [10615/16953] Built Mathlib.Algebra.Category.BoolRing:c.o (1.1s)
✔ [10616/16953] Built Mathlib.CategoryTheory.Monoidal.Braided.Opposite:c.o (233ms)
✔ [10617/16953] Built Mathlib.CategoryTheory.Monoidal.CoherenceLemmas:c.o (226ms)
✔ [10618/16953] Built Mathlib.CategoryTheory.Monoidal.Mon:c.o (2.5s)
✔ [10619/16953] Built Mathlib.CategoryTheory.Monoidal.Comon_:c.o (891ms)
✔ [10620/16953] Built Mathlib.Algebra.Category.CoalgCat.ComonEquivalence:c.o (162ms)
✔ [10621/16953] Built Mathlib.Algebra.Category.Ring.Colimits:c.o (815ms)
✔ [10622/16953] Built Mathlib.GroupTheory.MonoidLocalization.Away:c.o (239ms)
✔ [10623/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Multiplicity:c.o (254ms)
✔ [10624/16953] Built Mathlib.RingTheory.Localization.Away.Basic:c.o (185ms)
✔ [10625/16953] Built Mathlib.RingTheory.TwoSidedIdeal.Operations:c.o (266ms)
✔ [10626/16953] Built Mathlib.RingTheory.Jacobson.Radical:c.o (172ms)
✔ [10627/16953] Built Mathlib.RingTheory.Jacobson.Ideal:c.o (158ms)
✔ [10628/16953] Built Mathlib.RingTheory.LocalRing.Defs:c.o (137ms)
✔ [10629/16953] Built Mathlib.RingTheory.LocalRing.Basic:c.o (136ms)
✔ [10630/16953] Built Mathlib.RingTheory.LocalRing.MaximalIdeal.Defs:c.o (137ms)
✔ [10631/16953] Built Mathlib.RingTheory.Spectrum.Maximal.Defs:c.o (156ms)
✔ [10632/16953] Built Mathlib.RingTheory.LocalRing.MaximalIdeal.Basic:c.o (136ms)
✔ [10633/16953] Built Mathlib.RingTheory.LocalRing.RingHom.Basic:c.o (146ms)
✔ [10634/16953] Built Mathlib.Algebra.Category.Ring.Instances:c.o (141ms)
✔ [10635/16953] Built Mathlib.CategoryTheory.Limits.Shapes.StrictInitial:c.o (138ms)
✔ [10636/16953] Built Mathlib.Algebra.Module.LocalizedModule.Basic:c.o (278ms)
✔ [10637/16953] Built Mathlib.Algebra.Module.LocalizedModule.IsLocalization:c.o (130ms)
✔ [10638/16953] Built Mathlib.RingTheory.Localization.Integer:c.o (142ms)
✔ [10639/16953] Built Mathlib.RingTheory.Localization.Module:c.o (199ms)
✔ [10640/16953] Built Mathlib.RingTheory.Localization.BaseChange:c.o (154ms)
✔ [10641/16953] Built Mathlib.CategoryTheory.Limits.Opposites:c.o (354ms)
✔ [10642/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Opposites.Pullbacks:c.o (440ms)
✔ [10643/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Pullbacks:c.o (297ms)
✔ [10644/16953] Built Mathlib.CategoryTheory.Limits.Constructions.BinaryProducts:c.o (261ms)
✔ [10645/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.IsPullback.Defs:c.o (151ms)
✔ [10646/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Pasting:c.o (1.1s)
✔ [10647/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.IsPullback.Basic:c.o (238ms)
✔ [10648/16953] Built Mathlib.Algebra.Category.Ring.Constructions:c.o (2.3s)
✔ [10649/16953] Built Mathlib.CategoryTheory.Monad.Basic:c.o (490ms)
✔ [10650/16953] Built Mathlib.CategoryTheory.Monad.Algebra:c.o (742ms)
✔ [10651/16953] Built Mathlib.CategoryTheory.Monad.Products:c.o (164ms)
✔ [10652/16953] Built Mathlib.CategoryTheory.Comma.Over.Pullback:c.o (192ms)
✔ [10653/16953] Built Mathlib.Algebra.Category.Ring.Under.Basic:c.o (275ms)
✔ [10654/16953] Built Mathlib.CategoryTheory.Limits.Constructions.EpiMono:c.o (159ms)
✔ [10655/16953] Built Mathlib.CategoryTheory.Limits.Unit:c.o (295ms)
✔ [10656/16953] Built Mathlib.CategoryTheory.Limits.Comma:c.o (244ms)
✔ [10657/16953] Built Mathlib.CategoryTheory.Adjunction.Comma:c.o (206ms)
✔ [10658/16953] Built Mathlib.CategoryTheory.Adjunction.Limits:c.o (456ms)
✔ [10659/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Equivalence:c.o (184ms)
✔ [10660/16953] Built Mathlib.Tactic.CategoryTheory.Monoidal.Basic:c.o (59s)
✔ [10661/16953] Built Mathlib.CategoryTheory.Limits.Over:c.o (231ms)
✔ [10662/16953] Built Mathlib.CategoryTheory.Limits.ConeCategory:c.o (797ms)
✔ [10663/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.Prelax:c.o (414ms)
✔ [10664/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.Oplax:c.o (498ms)
✔ [10665/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.Lax:c.o (565ms)
✔ [10666/16953] Built Mathlib.Tactic.CategoryTheory.ToApp:c.o (1.4s)
✔ [10667/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.Pseudofunctor:c.o (644ms)
✔ [10668/16953] Built Mathlib.CategoryTheory.WithTerminal.Cone:c.o (809ms)
✔ [10669/16953] Built Mathlib.Algebra.Category.CommAlgCat.Basic:c.o (756ms)
✔ [10670/16953] Built Mathlib.CategoryTheory.ObjectProperty.Opposite:c.o (221ms)
✔ [10671/16953] Built Mathlib.CategoryTheory.MorphismProperty.Composition:c.o (206ms)
✔ [10672/16953] Built Mathlib.CategoryTheory.WithTerminal.Basic:c.o (3.2s)
✔ [10673/16953] Built Mathlib.CategoryTheory.MorphismProperty.Comma:c.o (1.0s)
✔ [10674/16953] Built Mathlib.RingTheory.Finiteness.Ideal:c.o (223ms)
✔ [10675/16953] Built Mathlib.RingTheory.MvPolynomial.Tower:c.o (182ms)
✔ [10676/16953] Built Mathlib.RingTheory.FinitePresentation:c.o (204ms)
✔ [10677/16953] Built Mathlib.CategoryTheory.Category.Cat.AsSmall:c.o (272ms)
✔ [10678/16953] Built Mathlib.CategoryTheory.IsConnected:c.o (251ms)
✔ [10679/16953] Built Mathlib.CategoryTheory.Limits.Types.Products:c.o (648ms)
✔ [10680/16953] Built Mathlib.CategoryTheory.Elements:c.o (737ms)
✔ [10681/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Grothendieck:c.o (329ms)
✔ [10682/16953] Built Mathlib.CategoryTheory.Limits.Final:c.o (437ms)
✔ [10683/16953] Built Mathlib.CategoryTheory.Limits.Connected:c.o (450ms)
✔ [10684/16953] Built Mathlib.CategoryTheory.Filtered.Connected:c.o (261ms)
✔ [10685/16953] Built Mathlib.CategoryTheory.EffectiveEpi.Basic:c.o (352ms)
✔ [10686/16953] Built Mathlib.CategoryTheory.Grothendieck:c.o (2.0s)
✔ [10687/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Opposites.Equalizers:c.o (556ms)
✔ [10688/16953] Built Mathlib.CategoryTheory.Limits.Shapes.RegularMono:c.o (657ms)
✔ [10689/16953] Built Mathlib.CategoryTheory.Limits.Shapes.KernelPair:c.o (198ms)
✔ [10690/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Diagonal:c.o (204ms)
✔ [10691/16953] Built Mathlib.CategoryTheory.MorphismProperty.Limits:c.o (261ms)
✔ [10692/16953] Built Mathlib.RingTheory.RingHomProperties:c.o (204ms)
✔ [10693/16953] Built Mathlib.Algebra.Category.CommAlgCat.FiniteType:c.o (585ms)
✔ [10694/16953] Built Mathlib.CategoryTheory.Limits.Constructions.FiniteProductsOfBinaryProducts:c.o (373ms)
✔ [10695/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Assoc:c.o (1.7s)
✔ [10696/16953] Built Mathlib.CategoryTheory.ObjectProperty.Equivalence:c.o (252ms)
✔ [10697/16953] Built Mathlib.CategoryTheory.ObjectProperty.Small:c.o (216ms)
✔ [10698/16953] Built Mathlib.CategoryTheory.ObjectProperty.LimitsOfShape:c.o (275ms)
✔ [10699/16953] Built Mathlib.CategoryTheory.Limits.Presentation:c.o (391ms)
✔ [10700/16953] Built Mathlib.CategoryTheory.ObjectProperty.ContainsZero:c.o (178ms)
✔ [10701/16953] Built Mathlib.CategoryTheory.ObjectProperty.Retract:c.o (192ms)
✔ [10702/16953] Built Mathlib.CategoryTheory.ObjectProperty.ColimitsOfShape:c.o (234ms)
✔ [10703/16953] Built Mathlib.CategoryTheory.Limits.FullSubcategory:c.o (172ms)
✔ [10704/16953] Built Mathlib.Algebra.Category.CommAlgCat.Monoidal:c.o (413ms)
✔ [10705/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Basic:c.o (897ms)
✔ [10706/16953] Built Mathlib.Algebra.Category.CommBialgCat:c.o (457ms)
✔ [10707/16953] Built Mathlib.CategoryTheory.MorphismProperty.Concrete:c.o (250ms)
✔ [10708/16953] Built Mathlib.CategoryTheory.ConcreteCategory.EpiMono:c.o (207ms)
✔ [10709/16953] Built Mathlib.Algebra.Category.ModuleCat.EpiMono:c.o (226ms)
✔ [10710/16953] Built Mathlib.CategoryTheory.ConcreteCategory.Elementwise:c.o (174ms)
✔ [10711/16953] Built Mathlib.Algebra.Category.ModuleCat.Kernels:c.o (276ms)
✔ [10712/16953] Built Mathlib.CategoryTheory.Limits.Constructions.Pullbacks:c.o (196ms)
✔ [10713/16953] Built Mathlib.CategoryTheory.Limits.Constructions.Equalizers:c.o (208ms)
✔ [10714/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Kernels:c.o (321ms)
✔ [10715/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Creates.Finite:c.o (315ms)
✔ [10716/16953] Built Mathlib.CategoryTheory.Limits.Shapes.SplitCoequalizer:c.o (268ms)
✔ [10717/16953] Built Mathlib.CategoryTheory.Limits.Shapes.SplitEqualizer:c.o (280ms)
✔ [10718/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Equalizers:c.o (243ms)
✔ [10719/16953] Built Mathlib.CategoryTheory.Limits.Constructions.LimitsOfProductsAndEqualizers:c.o (375ms)
✔ [10720/16953] Built Mathlib.CategoryTheory.Limits.Shapes.NormalMono.Basic:c.o (518ms)
✔ [10721/16953] Built Mathlib.CategoryTheory.Limits.Shapes.NormalMono.Equalizers:c.o (178ms)
✔ [10722/16953] Built Mathlib.CategoryTheory.Abelian.Images:c.o (165ms)
✔ [10723/16953] Built Mathlib.CategoryTheory.Abelian.NonPreadditive:c.o (187ms)
✔ [10724/16953] Built Mathlib.CategoryTheory.Abelian.Basic:c.o (255ms)
✔ [10725/16953] Built Mathlib.Algebra.Category.ModuleCat.Abelian:c.o (211ms)
✔ [10726/16953] Built Mathlib.Algebra.Category.ModuleCat.Colimits:c.o (209ms)
✔ [10727/16953] Built Mathlib.Algebra.Category.Grp.Colimits:c.o (309ms)
✔ [10728/16953] Built Mathlib.Algebra.Module.LinearMap.DivisionRing:c.o (183ms)
✔ [10729/16953] Built Mathlib.Tactic.Continuity.Init:c.o (266ms)
✔ [10730/16953] Built Mathlib.Tactic.Continuity:c.o (358ms)
✔ [10731/16953] Built Mathlib.Util.DelabNonCanonical:c.o (598ms)
✔ [10732/16953] Built Mathlib.Topology.Defs.Basic:c.o (439ms)
✔ [10733/16953] Built Mathlib.Order.Filter.Prod:c.o (209ms)
✔ [10734/16953] Built Mathlib.Topology.ContinuousMap.Defs:c.o (364ms)
✔ [10735/16953] Built Mathlib.Order.Filter.Lift:c.o (196ms)
✔ [10736/16953] Built Mathlib.Topology.Basic:c.o (206ms)
✔ [10737/16953] Built Mathlib.Topology.Closure:c.o (197ms)
✔ [10738/16953] Built Mathlib.Topology.Neighborhoods:c.o (201ms)
✔ [10739/16953] Built Mathlib.Topology.ClusterPt:c.o (185ms)
✔ [10740/16953] Built Mathlib.Topology.Defs.Filter:c.o (1.1s)
✔ [10741/16953] Built Mathlib.Topology.Continuous:c.o (210ms)
✔ [10742/16953] Built Mathlib.Topology.Defs.Induced:c.o (209ms)
✔ [10743/16953] Built Mathlib.Topology.Order:c.o (297ms)
✔ [10744/16953] Built Mathlib.Topology.NhdsSet:c.o (164ms)
✔ [10745/16953] Built Mathlib.Topology.Maps.Basic:c.o (187ms)
✔ [10746/16953] Built Mathlib.Topology.Separation.SeparatedNhds:c.o (191ms)
✔ [10747/16953] Built Mathlib.Topology.Homeomorph.Defs:c.o (557ms)
✔ [10748/16953] Built Mathlib.Topology.Constructions.SumProd:c.o (244ms)
✔ [10749/16953] Built Mathlib.Topology.Algebra.Monoid.Defs:c.o (176ms)
✔ [10750/16953] Built Mathlib.Topology.Algebra.Group.Defs:c.o (180ms)
✔ [10751/16953] Built Mathlib.Data.Rel:c.o (478ms)
✔ [10752/16953] Built Mathlib.Order.Filter.SmallSets:c.o (228ms)
✔ [10753/16953] Built Mathlib.Data.Rel.Separated:c.o (230ms)
✔ [10754/16953] Built Mathlib.Data.Rel.Cover:c.o (348ms)
✔ [10755/16953] Built Mathlib.Topology.Algebra.ContinuousMonoidHom:c.o (1.5s)
✔ [10756/16953] Built Mathlib.Topology.UniformSpace.Defs:c.o (508ms)
✔ [10757/16953] Built Mathlib.Order.Filter.Finite:c.o (297ms)
✔ [10758/16953] Built Mathlib.Order.Filter.Bases.Finite:c.o (290ms)
✔ [10759/16953] Built Mathlib.Order.Filter.CountablyGenerated:c.o (284ms)
✔ [10760/16953] Built Mathlib.Order.Filter.Ker:c.o (207ms)
✔ [10761/16953] Built Mathlib.Order.Filter.Pi:c.o (201ms)
✔ [10762/16953] Built Mathlib.Order.Heyting.Boundary:c.o (244ms)
✔ [10763/16953] Built Mathlib.Order.Filter.Cofinite:c.o (204ms)
✔ [10764/16953] Built Mathlib.Order.Filter.Curry:c.o (170ms)
✔ [10765/16953] Built Mathlib.Topology.WithTopology:c.o (344ms)
✔ [10766/16953] Built Mathlib.Topology.Constructions:c.o (244ms)
✔ [10767/16953] Built Mathlib.Topology.NhdsWithin:c.o (143ms)
✔ [10768/16953] Built Mathlib.Topology.ContinuousOn:c.o (157ms)
✔ [10769/16953] Built Mathlib.Topology.UniformSpace.Basic:c.o (378ms)
✔ [10770/16953] Built Mathlib.Algebra.Group.Submonoid.Units:c.o (291ms)
✔ [10771/16953] Built Mathlib.Algebra.Order.Group.MinMax:c.o (176ms)
✔ [10772/16953] Built Mathlib.Algebra.Order.Group.Pointwise.Interval:c.o (180ms)
✔ [10773/16953] Built Mathlib.Order.Filter.AtTopBot.Map:c.o (178ms)
✔ [10774/16953] Built Mathlib.Order.Filter.NAry:c.o (166ms)
✔ [10775/16953] Built Mathlib.Order.ZornAtoms:c.o (193ms)
✔ [10776/16953] Built Mathlib.Order.Filter.Ultrafilter.Defs:c.o (261ms)
✔ [10777/16953] Built Mathlib.Data.Set.Constructions:c.o (165ms)
✔ [10778/16953] Built Mathlib.Order.Filter.AtTopBot.Finite:c.o (192ms)
✔ [10779/16953] Built Mathlib.Order.Filter.Pointwise:c.o (474ms)
✔ [10780/16953] Built Mathlib.Order.Filter.AtTopBot.Prod:c.o (187ms)
✔ [10781/16953] Built Mathlib.Order.Filter.AtTopBot.CountablyGenerated:c.o (166ms)
✔ [10782/16953] Built Mathlib.Topology.Bases:c.o (179ms)
✔ [10783/16953] Built Mathlib.Data.Set.Accumulate:c.o (160ms)
✔ [10784/16953] Built Mathlib.Topology.Bornology.Basic:c.o (178ms)
✔ [10785/16953] Built Mathlib.Order.Filter.Ultrafilter.Basic:c.o (161ms)
✔ [10786/16953] Built Mathlib.Topology.Ultrafilter:c.o (158ms)
✔ [10787/16953] Built Mathlib.Topology.Defs.Ultrafilter:c.o (161ms)
✔ [10788/16953] Built Mathlib.Topology.Compactness.Compact:c.o (184ms)
✔ [10789/16953] Built Mathlib.Topology.Compactness.LocallyCompact:c.o (155ms)
✔ [10790/16953] Built Mathlib.Topology.LocallyFinite:c.o (207ms)
✔ [10791/16953] Built Mathlib.Topology.Compactness.LocallyFinite:c.o (188ms)
✔ [10792/16953] Built Mathlib.Topology.Compactness.SigmaCompact:c.o (170ms)
✔ [10793/16953] Built Mathlib.Data.Set.Functor:c.o (197ms)
✔ [10794/16953] Built Mathlib.Data.Set.Subset:c.o (164ms)
✔ [10795/16953] Built Mathlib.Tactic.TautoSet:c.o (879ms)
✔ [10796/16953] Built Mathlib.Order.UpperLower.CompleteLattice:c.o (273ms)
✔ [10797/16953] Built Mathlib.Order.UpperLower.Principal:c.o (175ms)
✔ [10798/16953] Built Mathlib.Order.UpperLower.Closure:c.o (236ms)
✔ [10799/16953] Built Mathlib.Order.UpperLower.Fibration:c.o (167ms)
✔ [10800/16953] Built Mathlib.Order.Filter.CountableInter:c.o (162ms)
✔ [10801/16953] Built Mathlib.Topology.GDelta.Basic:c.o (180ms)
✔ [10802/16953] Built Mathlib.Topology.Baire.Lemmas:c.o (155ms)
✔ [10803/16953] Built Mathlib.Topology.Maps.OpenQuotient:c.o (161ms)
✔ [10804/16953] Built Mathlib.Topology.Piecewise:c.o (181ms)
✔ [10805/16953] Built Mathlib.Topology.Inseparable:c.o (320ms)
✔ [10806/16953] Built Mathlib.Topology.Separation.Basic:c.o (168ms)
✔ [10807/16953] Built Mathlib.Topology.DiscreteSubset:c.o (158ms)
✔ [10808/16953] Built Mathlib.Topology.Irreducible:c.o (194ms)
✔ [10809/16953] Built Mathlib.Topology.Separation.Hausdorff:c.o (202ms)
✔ [10810/16953] Built Mathlib.Order.SuccPred.Relation:c.o (152ms)
✔ [10811/16953] Built Mathlib.Topology.Order.LeftRight:c.o (173ms)
✔ [10812/16953] Built Mathlib.Topology.Order.OrderClosed:c.o (168ms)
✔ [10813/16953] Built Mathlib.Topology.Connected.Basic:c.o (186ms)
✔ [10814/16953] Built Mathlib.Data.Set.BoolIndicator:c.o (161ms)
✔ [10815/16953] Built Mathlib.Topology.Clopen:c.o (162ms)
✔ [10816/16953] Built Mathlib.Topology.Connected.Clopen:c.o (208ms)
✔ [10817/16953] Built Mathlib.Topology.Connected.LocallyConnected:c.o (189ms)
✔ [10818/16953] Built Mathlib.Topology.Compactness.Lindelof:c.o (186ms)
✔ [10819/16953] Built Mathlib.Topology.Separation.Regular:c.o (173ms)
✔ [10820/16953] Built Mathlib.Topology.DenseEmbedding:c.o (163ms)
✔ [10821/16953] Built Mathlib.Topology.Connected.TotallyDisconnected:c.o (189ms)
✔ [10822/16953] Built Mathlib.Topology.Homeomorph.Lemmas:c.o (298ms)
✔ [10823/16953] Built Mathlib.Topology.Algebra.Constructions:c.o (187ms)
✔ [10824/16953] Built Mathlib.Topology.Algebra.Support:c.o (189ms)
✔ [10825/16953] Built Mathlib.Topology.Algebra.ConstMulAction:c.o (209ms)
✔ [10826/16953] Built Mathlib.Topology.Algebra.MulAction:c.o (176ms)
✔ [10827/16953] Built Mathlib.Topology.ContinuousMap.Basic:c.o (417ms)
✔ [10828/16953] Built Mathlib.Topology.Algebra.Monoid:c.o (402ms)
✔ [10829/16953] Built Mathlib.Topology.Algebra.Group.Basic:c.o (340ms)
✔ [10830/16953] Built Mathlib.Topology.Algebra.IsUniformGroup.Defs:c.o (199ms)
✔ [10831/16953] Built Mathlib.Topology.Maps.Proper.Basic:c.o (160ms)
✔ [10832/16953] Built Mathlib.Topology.Algebra.Group.Pointwise:c.o (167ms)
✔ [10833/16953] Built Mathlib.Topology.Algebra.Group.Quotient:c.o (171ms)
✔ [10834/16953] Built Mathlib.Topology.Algebra.Group.GroupTopology:c.o (370ms)
✔ [10835/16953] Built Mathlib.Topology.Algebra.Ring.Basic:c.o (277ms)
✔ [10836/16953] Built Mathlib.Topology.UniformSpace.DiscreteUniformity:c.o (165ms)
✔ [10837/16953] Built Mathlib.Topology.UniformSpace.Cauchy:c.o (185ms)
✔ [10838/16953] Built Mathlib.Topology.UniformSpace.Separation:c.o (197ms)
✔ [10839/16953] Built Mathlib.Topology.UniformSpace.UniformEmbedding:c.o (339ms)
✔ [10840/16953] Built Mathlib.Topology.Algebra.Module.Basic:c.o (230ms)
✔ [10841/16953] Built Mathlib.Topology.Algebra.Module.ContinuousLinearMap.PiProd:c.o (426ms)
✔ [10842/16953] Built Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Restrict:c.o (266ms)
✔ [10843/16953] Built Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Basic:c.o (1.3s)
✔ [10844/16953] Built Mathlib.Topology.Algebra.Module.ModuleTopology:c.o (283ms)
✔ [10845/16953] Built Mathlib.Topology.Category.TopCat.Basic:c.o (478ms)
✔ [10846/16953] Built Mathlib.Topology.Category.TopCat.Adjunctions:c.o (436ms)
✔ [10847/16953] Built Mathlib.Topology.Algebra.Module.Equiv:c.o (2.2s)
✔ [10848/16953] Built Mathlib.Topology.Category.TopCat.Limits.Basic:c.o (786ms)
✔ [10849/16953] Built Mathlib.Algebra.Category.ModuleCat.Topology.Basic:c.o (822ms)
✔ [10850/16953] Built Mathlib.Algebra.Homology.ShortComplex.Basic:c.o (795ms)
✔ [10851/16953] Built Mathlib.Algebra.Homology.ShortComplex.LeftHomology:c.o (714ms)
✔ [10852/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Opposites.Kernels:c.o (255ms)
✔ [10853/16953] Built Mathlib.Algebra.Homology.ShortComplex.Homology:c.o (567ms)
✔ [10854/16953] Built Mathlib.Algebra.Homology.ShortComplex.Limits:c.o (240ms)
✔ [10855/16953] Built Mathlib.Algebra.Homology.ShortComplex.RightHomology:c.o (915ms)
✔ [10856/16953] Built Mathlib.CategoryTheory.Preadditive.Opposite:c.o (355ms)
✔ [10857/16953] Built Mathlib.Algebra.Homology.ShortComplex.Abelian:c.o (180ms)
✔ [10858/16953] Built Mathlib.Algebra.Homology.ShortComplex.QuasiIso:c.o (194ms)
✔ [10859/16953] Built Mathlib.Algebra.Homology.ShortComplex.PreservesHomology:c.o (240ms)
✔ [10860/16953] Built Mathlib.Algebra.Homology.ShortComplex.Preadditive:c.o (1.3s)
✔ [10861/16953] Built Mathlib.Algebra.Category.ModuleCat.Topology.Homology:c.o (292ms)
✔ [10862/16953] Built Mathlib.Algebra.Homology.ComplexShape:c.o (237ms)
✔ [10863/16953] Built Mathlib.Algebra.Homology.Embedding.Basic:c.o (305ms)
✔ [10864/16953] Built Mathlib.CategoryTheory.Limits.Skeleton:c.o (176ms)
✔ [10865/16953] Built Mathlib.CategoryTheory.Adjunction.Reflective:c.o (302ms)
✔ [10866/16953] Built Mathlib.CategoryTheory.Adjunction.Restrict:c.o (233ms)
✔ [10867/16953] Built Mathlib.CategoryTheory.Subobject.MonoOver:c.o (389ms)
✔ [10868/16953] Built Mathlib.CategoryTheory.Subobject.Basic:c.o (346ms)
✔ [10869/16953] Built Mathlib.CategoryTheory.Subobject.FactorThru:c.o (197ms)
✔ [10870/16953] Built Mathlib.CategoryTheory.Subobject.WellPowered:c.o (228ms)
✔ [10871/16953] Built Mathlib.CategoryTheory.Subobject.Lattice:c.o (263ms)
✔ [10872/16953] Built Mathlib.CategoryTheory.Subobject.Limits:c.o (190ms)
✔ [10873/16953] Built Mathlib.CategoryTheory.Monoidal.End:c.o (241ms)
✔ [10874/16953] Built Mathlib.CategoryTheory.GradedObject:c.o (513ms)
✔ [10875/16953] Built Mathlib.CategoryTheory.Shift.Basic:c.o (789ms)
✔ [10876/16953] Built Mathlib.Algebra.Homology.Single:c.o (197ms)
✔ [10877/16953] Built Mathlib.Algebra.Homology.Additive:c.o (490ms)
✔ [10878/16953] Built Mathlib.Algebra.Homology.HomologicalComplex:c.o (1.0s)
✔ [10879/16953] Built Mathlib.Algebra.Homology.Embedding.Restriction:c.o (270ms)
✔ [10880/16953] Built Mathlib.Algebra.Homology.Linear:c.o (222ms)
✔ [10881/16953] Built Mathlib.CategoryTheory.Abelian.Opposite:c.o (194ms)
✔ [10882/16953] Built Mathlib.CategoryTheory.Preadditive.Projective.Basic:c.o (261ms)
✔ [10883/16953] Built Mathlib.CategoryTheory.Preadditive.Injective.Basic:c.o (263ms)
✔ [10884/16953] Built Mathlib.Algebra.Homology.ShortComplex.HomologicalComplex:c.o (266ms)
✔ [10885/16953] Built Mathlib.Algebra.Homology.ShortComplex.Exact:c.o (378ms)
✔ [10886/16953] Built Mathlib.CategoryTheory.MorphismProperty.Retract:c.o (193ms)
✔ [10887/16953] Built Mathlib.Algebra.Homology.ShortComplex.Retract:c.o (194ms)
✔ [10888/16953] Built Mathlib.Algebra.Homology.QuasiIso:c.o (221ms)
✔ [10889/16953] Built Mathlib.Algebra.Homology.Homotopy:c.o (766ms)
✔ [10890/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Finite:c.o (163ms)
✔ [10891/16953] Built Mathlib.CategoryTheory.Abelian.FunctorCategory:c.o (195ms)
✔ [10892/16953] Built Mathlib.Algebra.Homology.Functor:c.o (238ms)
✔ [10893/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.AbelianImages:c.o (199ms)
✔ [10894/16953] Built Mathlib.CategoryTheory.Preadditive.Transfer:c.o (199ms)
✔ [10895/16953] Built Mathlib.CategoryTheory.Abelian.Transfer:c.o (223ms)
✔ [10896/16953] Built Mathlib.CategoryTheory.Linear.FunctorCategory:c.o (204ms)
✔ [10897/16953] Built Mathlib.Combinatorics.Quiver.Cast:c.o (213ms)
✔ [10898/16953] Built Mathlib.Combinatorics.Quiver.SingleObj:c.o (245ms)
✔ [10899/16953] Built Mathlib.CategoryTheory.SingleObj:c.o (508ms)
✔ [10900/16953] Built Mathlib.CategoryTheory.Action.Limits:c.o (369ms)
✔ [10901/16953] Built Mathlib.CategoryTheory.Action.Basic:c.o (921ms)
✔ [10902/16953] Built Mathlib.Order.Filter.IsBounded:c.o (241ms)
✔ [10903/16953] Built Mathlib.Topology.Algebra.InfiniteSum.SummationFilter:c.o (306ms)
✔ [10904/16953] Built Mathlib.Order.LiminfLimsup:c.o (729ms)
✔ [10905/16953] Built Mathlib.Order.Filter.AtTopBot.BigOperators:c.o (353ms)
✔ [10906/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Defs:c.o (1.2s)
✔ [10907/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Basic:c.o (409ms)
✔ [10908/16953] Built Mathlib.Topology.Hom.ContinuousEvalConst:c.o (386ms)
✔ [10909/16953] Built Mathlib.Topology.Hom.ContinuousEval:c.o (350ms)
✔ [10910/16953] Built Mathlib.Topology.CompactOpen:c.o (425ms)
✔ [10911/16953] Built Mathlib.Topology.Defs.Sequences:c.o (388ms)
✔ [10912/16953] Built Mathlib.Topology.Coherent:c.o (198ms)
✔ [10913/16953] Built Mathlib.Topology.Compactness.CompactlyCoherentSpace:c.o (258ms)
✔ [10914/16953] Built Mathlib.Topology.UniformSpace.Compact:c.o (173ms)
✔ [10915/16953] Built Mathlib.Topology.UniformSpace.Pi:c.o (216ms)
✔ [10916/16953] Built Mathlib.Topology.UniformSpace.UniformConvergence:c.o (188ms)
✔ [10917/16953] Built Mathlib.Topology.UniformSpace.Equiv:c.o (446ms)
✔ [10918/16953] Built Mathlib.Topology.UniformSpace.LocallyUniformConvergence:c.o (162ms)
✔ [10919/16953] Built Mathlib.Topology.UniformSpace.UniformApproximation:c.o (172ms)
✔ [10920/16953] Built Mathlib.Topology.UniformSpace.CompactConvergence:c.o (262ms)
✔ [10921/16953] Built Mathlib.Topology.UniformSpace.UniformConvergenceTopology:c.o (696ms)
✔ [10922/16953] Built Mathlib.Algebra.Category.ContinuousCohomology.Basic:c.o (485ms)
✔ [10923/16953] Built Mathlib.Topology.ContinuousMap.Algebra:c.o (887ms)
✔ [10924/16953] Built Mathlib.CategoryTheory.Adjunction.Parametrized:c.o (309ms)
✔ [10925/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Basic:c.o (624ms)
✔ [10926/16953] Built Mathlib.Algebra.Category.Grp.Yoneda:c.o (870ms)
✔ [10927/16953] Built Mathlib.CategoryTheory.Preadditive.Yoneda.Basic:c.o (424ms)
✔ [10928/16953] Built Mathlib.CategoryTheory.Linear.Yoneda:c.o (235ms)
✔ [10929/16953] Built Mathlib.Algebra.Category.ModuleCat.Monoidal.Closed:c.o (286ms)
✔ [10930/16953] Built Mathlib.CategoryTheory.Monoidal.Subcategory:c.o (384ms)
✔ [10931/16953] Built Mathlib.Logic.Equiv.Multiset:c.o (306ms)
✔ [10932/16953] Built Mathlib.CategoryTheory.Monoidal.Rigid.Basic:c.o (1.0s)
✔ [10933/16953] Built Mathlib.Logic.Equiv.Finset:c.o (304ms)
✔ [10934/16953] Built Mathlib.Logic.Encodable.Pi:c.o (401ms)
✔ [10935/16953] Built Mathlib.Data.W.Basic:c.o (354ms)
✔ [10936/16953] Built Mathlib.Data.W.Cardinal:c.o (210ms)
✔ [10937/16953] Built Mathlib.SetTheory.Cardinal.Subfield:c.o (273ms)
✔ [10938/16953] Built Mathlib.LinearAlgebra.Dimension.ErdosKaplansky:c.o (181ms)
✔ [10939/16953] Built Mathlib.LinearAlgebra.Dual.Basis:c.o (299ms)
✔ [10940/16953] Built Mathlib.LinearAlgebra.Dimension.RankNullity:c.o (198ms)
✔ [10941/16953] Built Mathlib.LinearAlgebra.Dimension.DivisionRing:c.o (170ms)
✔ [10942/16953] Built Mathlib.LinearAlgebra.FiniteDimensional.Lemmas:c.o (213ms)
✔ [10943/16953] Built Mathlib.LinearAlgebra.Matrix.InvariantBasisNumber:c.o (195ms)
✔ [10944/16953] Built Mathlib.LinearAlgebra.SesquilinearForm.Basic:c.o (275ms)
✔ [10945/16953] Built Mathlib.RingTheory.Finiteness.Projective:c.o (187ms)
✔ [10946/16953] Built Mathlib.LinearAlgebra.Dual.Lemmas:c.o (316ms)
✔ [10947/16953] Built Mathlib.LinearAlgebra.Contraction:c.o (233ms)
✔ [10948/16953] Built Mathlib.LinearAlgebra.Coevaluation:c.o (189ms)
✔ [10949/16953] Built Mathlib.LinearAlgebra.FreeModule.Finite.Matrix:c.o (172ms)
✔ [10950/16953] Built Mathlib.Algebra.Category.ModuleCat.Products:c.o (274ms)
✔ [10951/16953] Built Mathlib.Algebra.Category.FGModuleCat.Basic:c.o (325ms)
✔ [10952/16953] Built Mathlib.LinearAlgebra.DirectSum.Finite:c.o (199ms)
✔ [10953/16953] Built Mathlib.Algebra.Category.FGModuleCat.Colimits:c.o (250ms)
✔ [10954/16953] Built Mathlib.Algebra.Category.FGModuleCat.Limits:c.o (187ms)
✔ [10955/16953] Built Mathlib.Algebra.Category.FGModuleCat.Abelian:c.o (185ms)
✔ [10956/16953] Built Mathlib.Algebra.Category.FGModuleCat.EssentiallySmall:c.o (384ms)
✔ [10957/16953] Built Mathlib.Algebra.Category.Grp.Biproducts:c.o (543ms)
✔ [10958/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Filtered:c.o (177ms)
✔ [10959/16953] Built Mathlib.Algebra.Category.MonCat.FilteredColimits:c.o (197ms)
✔ [10960/16953] Built Mathlib.Algebra.Category.Grp.FilteredColimits:c.o (318ms)
✔ [10961/16953] Built Mathlib.Algebra.Category.Grp.ZModuleEquivalence:c.o (202ms)
✔ [10962/16953] Built Mathlib.Algebra.Category.Grp.Abelian:c.o (191ms)
✔ [10963/16953] Built Mathlib.Algebra.Category.Grp.EquivalenceGroupAddGroup:c.o (394ms)
✔ [10964/16953] Built Mathlib.Algebra.Category.Grp.EpiMono:c.o (920ms)
✔ [10965/16953] Built Mathlib.Algebra.Category.Grp.Kernels:c.o (664ms)
✔ [10966/16953] Built Mathlib.Algebra.Homology.ShortComplex.ShortExact:c.o (203ms)
✔ [10967/16953] Built Mathlib.CategoryTheory.Preadditive.LeftExact:c.o (186ms)
✔ [10968/16953] Built Mathlib.Algebra.Homology.ShortComplex.Ab:c.o (368ms)
✔ [10969/16953] Built Mathlib.Algebra.Homology.ImageToKernel:c.o (176ms)
✔ [10970/16953] Built Mathlib.CategoryTheory.Abelian.Exact:c.o (195ms)
✔ [10971/16953] Built Mathlib.Algebra.Homology.ShortComplex.ExactFunctor:c.o (192ms)
✔ [10972/16953] Built Mathlib.CategoryTheory.Limits.Filtered:c.o (189ms)
✔ [10973/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Opposites.Filtered:c.o (185ms)
✔ [10974/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Opposites.Products:c.o (300ms)
✔ [10975/16953] Built Mathlib.CategoryTheory.Limits.Constructions.Filtered:c.o (265ms)
✔ [10976/16953] Built Mathlib.CategoryTheory.Comma.Presheaf.Basic:c.o (937ms)
✔ [10977/16953] Built Mathlib.CategoryTheory.Functor.KanExtension.Basic:c.o (1.2s)
✔ [10978/16953] Built Mathlib.CategoryTheory.Functor.KanExtension.Pointwise:c.o (921ms)
✔ [10979/16953] Built Mathlib.CategoryTheory.Comma.StructuredArrow.Functor:c.o (530ms)
✔ [10980/16953] Built Mathlib.CategoryTheory.Functor.KanExtension.Adjunction:c.o (265ms)
✔ [10981/16953] Built Mathlib.CategoryTheory.Limits.Preserves.FunctorCategory:c.o (212ms)
✔ [10982/16953] Built Mathlib.CategoryTheory.Limits.Presheaf:c.o (591ms)
✔ [10983/16953] Built Mathlib.CategoryTheory.Countable:c.o (201ms)
✔ [10984/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Countable:c.o (201ms)
✔ [10985/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.Basic:c.o (175ms)
✔ [10986/16953] Built Mathlib.CategoryTheory.Abelian.Subobject:c.o (168ms)
✔ [10987/16953] Built Mathlib.CategoryTheory.Limits.EssentiallySmall:c.o (171ms)
✔ [10988/16953] Built Mathlib.CategoryTheory.Comma.StructuredArrow.Small:c.o (168ms)
✔ [10989/16953] Built Mathlib.CategoryTheory.Generator.Basic:c.o (193ms)
✔ [10990/16953] Built Mathlib.CategoryTheory.Limits.Constructions.WeaklyInitial:c.o (192ms)
✔ [10991/16953] Built Mathlib.CategoryTheory.Comma.LocallySmall:c.o (166ms)
✔ [10992/16953] Built Mathlib.CategoryTheory.Subobject.Comma:c.o (222ms)
✔ [10993/16953] Built Mathlib.CategoryTheory.Adjunction.AdjointFunctorTheorems:c.o (176ms)
✔ [10994/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.Basic:c.o (221ms)
✔ [10995/16953] Built Mathlib.CategoryTheory.Limits.Shapes.WideEqualizers:c.o (1.2s)
✔ [10996/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.EpiMono:c.o (178ms)
✔ [10997/16953] Built Mathlib.Algebra.Category.Grp.AB:c.o (177ms)
✔ [10998/16953] Built Mathlib.CategoryTheory.Limits.Types.Coproducts:c.o (456ms)
✔ [10999/16953] Built Mathlib.Algebra.Category.Grp.Zero:c.o (175ms)
✔ [11000/16953] Built Mathlib.CategoryTheory.Monoidal.Types.Basic:c.o (267ms)
✔ [11001/16953] Built Mathlib.Algebra.Category.Grp.CartesianMonoidal:c.o (593ms)
✔ [11002/16953] Built Mathlib.Algebra.Category.Grp.Adjunctions:c.o (1.4s)
✔ [11003/16953] Built Mathlib.Algebra.Module.Injective:c.o (269ms)
✔ [11004/16953] Built Mathlib.Algebra.Category.ModuleCat.Injective:c.o (174ms)
✔ [11005/16953] Built Mathlib.Algebra.Category.Grp.Injective:c.o (182ms)
✔ [11006/16953] Built Mathlib.GroupTheory.Divisible:c.o (447ms)
✔ [11007/16953] Built Mathlib.Data.ZMod.IntUnitsPower:c.o (247ms)
✔ [11008/16953] Built Mathlib.Algebra.Ring.NegOnePow:c.o (248ms)
✔ [11009/16953] Built Mathlib.Algebra.Ring.Periodic:c.o (179ms)
✔ [11010/16953] Built Mathlib.Data.Int.SuccPred:c.o (154ms)
✔ [11011/16953] Built Mathlib.Order.Circular:c.o (232ms)
✔ [11012/16953] Built Mathlib.Algebra.Order.Interval.Set.Group:c.o (171ms)
✔ [11013/16953] Built Mathlib.GroupTheory.QuotientGroup.ModEq:c.o (165ms)
✔ [11014/16953] Built Mathlib.Algebra.Order.ToIntervalMod:c.o (188ms)
✔ [11015/16953] Built Mathlib.Algebra.Group.Units.Opposite:c.o (201ms)
✔ [11016/16953] Built Mathlib.Algebra.Ring.AddAut:c.o (190ms)
✔ [11017/16953] Built Mathlib.Data.Nat.Cast.Field:c.o (196ms)
✔ [11018/16953] Built Mathlib.Data.Nat.Factorization.Induction:c.o (279ms)
✔ [11019/16953] Built Mathlib.Algebra.Group.Nat.Range:c.o (161ms)
✔ [11020/16953] Built Mathlib.Data.Nat.Count:c.o (196ms)
✔ [11021/16953] Built Mathlib.Data.Nat.Periodic:c.o (171ms)
✔ [11022/16953] Built Mathlib.Topology.UniformSpace.CompleteSeparated:c.o (168ms)
✔ [11023/16953] Built Mathlib.Topology.UniformSpace.Equicontinuity:c.o (154ms)
✔ [11024/16953] Built Mathlib.Topology.UniformSpace.HeineCantor:c.o (158ms)
✔ [11025/16953] Built Mathlib.Data.Nat.Totient:c.o (664ms)
✔ [11026/16953] Built Mathlib.Topology.Algebra.IsUniformGroup.Constructions:c.o (168ms)
✔ [11027/16953] Built Mathlib.Order.Filter.AtTopBot.Monoid:c.o (165ms)
✔ [11028/16953] Built Mathlib.Topology.Algebra.IsUniformGroup.Basic:c.o (222ms)
✔ [11029/16953] Built Mathlib.Order.Filter.AtTopBot.Group:c.o (181ms)
✔ [11030/16953] Built Mathlib.Order.Filter.AtTopBot.Ring:c.o (158ms)
✔ [11031/16953] Built Mathlib.Order.Filter.AtTopBot.Field:c.o (171ms)
✔ [11032/16953] Built Mathlib.Topology.Algebra.GroupWithZero:c.o (188ms)
✔ [11033/16953] Built Mathlib.Topology.Order.LocalExtr:c.o (151ms)
✔ [11034/16953] Built Mathlib.Topology.Algebra.Field:c.o (215ms)
✔ [11035/16953] Built Mathlib.Order.Filter.AtTopBot.CompleteLattice:c.o (167ms)
✔ [11036/16953] Built Mathlib.Order.Filter.Interval:c.o (182ms)
✔ [11037/16953] Built Mathlib.Order.Interval.Set.Pi:c.o (170ms)
✔ [11038/16953] Built Mathlib.Order.OrdContinuous:c.o (199ms)
✔ [11039/16953] Built Mathlib.Topology.Order.Basic:c.o (198ms)
✔ [11040/16953] Built Mathlib.Topology.Order.LeftRightNhds:c.o (173ms)
✔ [11041/16953] Built Mathlib.Topology.Algebra.Order.Group:c.o (184ms)
✔ [11042/16953] Built Mathlib.Topology.Algebra.Order.Field:c.o (153ms)
✔ [11043/16953] Built Mathlib.Topology.OpenPartialHomeomorph.Defs:c.o (199ms)
✔ [11044/16953] Built Mathlib.Topology.Instances.AddCircle.Defs:c.o (309ms)
✔ [11045/16953] Built Mathlib.Logic.Equiv.PartialEquiv:c.o (818ms)
✔ [11046/16953] Built Mathlib.Algebra.Module.CharacterModule:c.o (303ms)
✔ [11047/16953] Built Mathlib.Algebra.Category.Grp.EnoughInjectives:c.o (149ms)
✔ [11048/16953] Built Mathlib.Algebra.Category.Grp.FiniteGrp:c.o (282ms)
✔ [11049/16953] Built Mathlib.Algebra.Category.Grp.Images:c.o (272ms)
✔ [11050/16953] Built Mathlib.CategoryTheory.ObjectProperty.EpiMono:c.o (161ms)
✔ [11051/16953] Built Mathlib.CategoryTheory.ObjectProperty.Extensions:c.o (155ms)
✔ [11052/16953] Built Mathlib.CategoryTheory.Abelian.SerreClass.Basic:c.o (184ms)
✔ [11053/16953] Built Mathlib.Algebra.Category.Grp.IsFinite:c.o (180ms)
✔ [11054/16953] Built Mathlib.Algebra.Category.Grp.LargeColimits:c.o (156ms)
✔ [11055/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.Types.Basic:c.o (197ms)
✔ [11056/16953] Built Mathlib.CategoryTheory.ConcreteCategory.Representable:c.o (171ms)
✔ [11057/16953] Built Mathlib.CategoryTheory.Monoidal.CommMon_:c.o (790ms)
✔ [11058/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Mon:c.o (1.2s)
✔ [11059/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.Types.Grp:c.o (336ms)
✔ [11060/16953] Built Mathlib.CategoryTheory.Monoidal.CommGrp_:c.o (1.0s)
✔ [11061/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.Types.CommGrp_:c.o (183ms)
✔ [11062/16953] Built Mathlib.CategoryTheory.Preadditive.CommGrp_:c.o (298ms)
✔ [11063/16953] Built Mathlib.Algebra.Category.Grp.LeftExactFunctor:c.o (177ms)
✔ [11064/16953] Built Mathlib.Algebra.Category.Grp.Shrink:c.o (172ms)
✔ [11065/16953] Built Mathlib.Algebra.Category.ModuleCat.Subobject:c.o (181ms)
✔ [11066/16953] Built Mathlib.CategoryTheory.Monoidal.Grp:c.o (3.4s)
✔ [11067/16953] Built Mathlib.Algebra.Category.Grp.Subobject:c.o (175ms)
✔ [11068/16953] Built Mathlib.Algebra.Category.GrpWithZero:c.o (307ms)
✔ [11069/16953] Built Mathlib.Algebra.Category.Grp.Ulift:c.o (436ms)
✔ [11070/16953] Built Mathlib.Algebra.WithConv:c.o (323ms)
✔ [11071/16953] Built Mathlib.RingTheory.Coalgebra.Convolution:c.o (207ms)
✔ [11072/16953] Built Mathlib.RingTheory.HopfAlgebra.Basic:c.o (189ms)
✔ [11073/16953] Built Mathlib.Algebra.Category.HopfAlgCat.Basic:c.o (301ms)
✔ [11074/16953] Built Mathlib.RingTheory.HopfAlgebra.TensorProduct:c.o (176ms)
✔ [11075/16953] Built Mathlib.Algebra.Category.HopfAlgCat.Monoidal:c.o (178ms)
✔ [11076/16953] Built Mathlib.Algebra.Category.ModuleCat.AB:c.o (176ms)
✔ [11077/16953] Built Mathlib.Algebra.Category.ModuleCat.Adjunctions:c.o (243ms)
✔ [11078/16953] Built Mathlib.Algebra.Category.ModuleCat.Algebra:c.o (234ms)
✔ [11079/16953] Built Mathlib.Algebra.Homology.ExactSequence:c.o (562ms)
✔ [11080/16953] Built Mathlib.CategoryTheory.Abelian.Refinements:c.o (188ms)
✔ [11081/16953] Built Mathlib.Algebra.Homology.ShortComplex.SnakeLemma:c.o (375ms)
✔ [11082/16953] Built Mathlib.CategoryTheory.ComposableArrows.Basic:c.o (1.7s)
✔ [11083/16953] Built Mathlib.CategoryTheory.Limits.Types.Pullbacks:c.o (370ms)
✔ [11084/16953] Built Mathlib.CategoryTheory.Limits.Shapes.ConcreteCategory:c.o (259ms)
✔ [11085/16953] Built Mathlib.Algebra.Homology.ShortComplex.ConcreteCategory:c.o (196ms)
✔ [11086/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Multiequalizer:c.o (1.7s)
✔ [11087/16953] Built Mathlib.Algebra.Homology.ShortComplex.ModuleCat:c.o (339ms)
✔ [11088/16953] Built Mathlib.Algebra.Category.ModuleCat.Biproducts:c.o (293ms)
✔ [11089/16953] Built Mathlib.Algebra.Category.ModuleCat.ChangeOfRings:c.o (288ms)
✔ [11090/16953] Built Mathlib.CategoryTheory.Monad.Equalizer:c.o (310ms)
✔ [11091/16953] Built Mathlib.CategoryTheory.Monad.Adjunction:c.o (486ms)
✔ [11092/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Reflexive:c.o (932ms)
✔ [11093/16953] Built Mathlib.CategoryTheory.Monad.Limits:c.o (471ms)
✔ [11094/16953] Built Mathlib.CategoryTheory.Monad.Comonadicity:c.o (308ms)
✔ [11095/16953] Built Mathlib.RingTheory.Flat.CategoryTheory:c.o (177ms)
✔ [11096/16953] Built Mathlib.RingTheory.Flat.Stability:c.o (177ms)
✔ [11097/16953] Built Mathlib.Algebra.Module.LocalizedModule.Submodule:c.o (248ms)
✔ [11098/16953] Built Mathlib.Algebra.Ring.Action.End:c.o (211ms)
✔ [11099/16953] Built Mathlib.RingTheory.Ideal.Pointwise:c.o (231ms)
✔ [11100/16953] Built Mathlib.RingTheory.Ideal.Over:c.o (274ms)
✔ [11101/16953] Built Mathlib.Algebra.Ring.Action.Pointwise.Set:c.o (196ms)
✔ [11102/16953] Built Mathlib.RingTheory.Ideal.Colon:c.o (218ms)
✔ [11103/16953] Built Mathlib.RingTheory.IsPrimary:c.o (165ms)
✔ [11104/16953] Built Mathlib.RingTheory.Ideal.IsPrimary:c.o (182ms)
✔ [11105/16953] Built Mathlib.RingTheory.Spectrum.Prime.Defs:c.o (168ms)
✔ [11106/16953] Built Mathlib.RingTheory.Localization.Ideal:c.o (243ms)
✔ [11107/16953] Built Mathlib.RingTheory.Ideal.MinimalPrime.Basic:c.o (191ms)
✔ [11108/16953] Built Mathlib.RingTheory.Nilpotent.Lemmas:c.o (203ms)
✔ [11109/16953] Built Mathlib.RingTheory.Ideal.Quotient.Nilpotent:c.o (203ms)
✔ [11110/16953] Built Mathlib.RingTheory.LocalProperties.Submodule:c.o (196ms)
✔ [11111/16953] Built Mathlib.RingTheory.PolynomialAlgebra:c.o (227ms)
✔ [11112/16953] Built Mathlib.RingTheory.Localization.AtPrime.Basic:c.o (531ms)
✔ [11113/16953] Built Mathlib.RingTheory.Localization.Algebra:c.o (189ms)
✔ [11114/16953] Built Mathlib.Algebra.Module.LocalizedModule.AtPrime:c.o (162ms)
✔ [11115/16953] Built Mathlib.RingTheory.LocalProperties.Exactness:c.o (191ms)
✔ [11116/16953] Built Mathlib.RingTheory.Flat.Localization:c.o (169ms)
✔ [11117/16953] Built Mathlib.RingTheory.Localization.LocalizationLocalization:c.o (214ms)
✔ [11118/16953] Built Mathlib.LinearAlgebra.TensorProduct.Quotient:c.o (193ms)
✔ [11119/16953] Built Mathlib.RingTheory.TensorProduct.Quotient:c.o (194ms)
✔ [11120/16953] Built Mathlib.RingTheory.EssentialFiniteness:c.o (177ms)
✔ [11121/16953] Built Mathlib.RingTheory.Localization.Submodule:c.o (206ms)
✔ [11122/16953] Built Mathlib.RingTheory.LocalProperties.Basic:c.o (272ms)
✔ [11123/16953] Built Mathlib.Algebra.Ring.Regular:c.o (347ms)
✔ [11124/16953] Built Mathlib.RingTheory.OreLocalization.OreSet:c.o (318ms)
✔ [11125/16953] Built Mathlib.LinearAlgebra.Dimension.Localization:c.o (275ms)
✔ [11126/16953] Built Mathlib.Algebra.Ring.Int.Field:c.o (256ms)
✔ [11127/16953] Built Mathlib.LinearAlgebra.Matrix.Symmetric:c.o (185ms)
✔ [11128/16953] Built Mathlib.Algebra.Polynomial.Laurent:c.o (539ms)
✔ [11129/16953] Built Mathlib.LinearAlgebra.Matrix.MvPolynomial:c.o (305ms)
✔ [11130/16953] Built Mathlib.LinearAlgebra.Matrix.Polynomial:c.o (348ms)
✔ [11131/16953] Built Mathlib.LinearAlgebra.Matrix.Adjugate:c.o (313ms)
✔ [11132/16953] Built Mathlib.LinearAlgebra.Matrix.Transvection:c.o (452ms)
✔ [11133/16953] Built Mathlib.Data.Matrix.Invertible:c.o (614ms)
✔ [11134/16953] Built Mathlib.LinearAlgebra.Matrix.Trace:c.o (352ms)
✔ [11135/16953] Built Mathlib.LinearAlgebra.Matrix.Kronecker:c.o (599ms)
✔ [11136/16953] Built Mathlib.LinearAlgebra.Matrix.NonsingularInverse:c.o (424ms)
✔ [11137/16953] Built Mathlib.LinearAlgebra.Matrix.Block:c.o (240ms)
✔ [11138/16953] Built Mathlib.RingTheory.MatrixAlgebra:c.o (437ms)
✔ [11139/16953] Built Mathlib.RingTheory.MatrixPolynomialAlgebra:c.o (194ms)
✔ [11140/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.Basic:c.o (207ms)
✔ [11141/16953] Built Mathlib.Tactic.LinearCombination.Lemmas:c.o (406ms)
✔ [11142/16953] Built Mathlib.LinearAlgebra.Matrix.SchurComplement:c.o (844ms)
✔ [11143/16953] Built Mathlib.Tactic.Ring.Compare:c.o (2.4s)
✔ [11144/16953] Built Mathlib.Tactic.LinearCombination:c.o (2.4s)
✔ [11145/16953] Built Mathlib.Algebra.Polynomial.Identities:c.o (376ms)
✔ [11146/16953] Built Mathlib.RingTheory.Nilpotent.Basic:c.o (192ms)
✔ [11147/16953] Built Mathlib.RingTheory.Polynomial.Nilpotent:c.o (178ms)
✔ [11148/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.Coeff:c.o (210ms)
✔ [11149/16953] Built Mathlib.Data.ENat.Lattice:c.o (172ms)
✔ [11150/16953] Built Mathlib.Algebra.Module.SpanRank:c.o (188ms)
✔ [11151/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.LinearMap:c.o (249ms)
✔ [11152/16953] Built Mathlib.RingTheory.IntegralClosure.IsIntegral.Defs:c.o (201ms)
✔ [11153/16953] Built Mathlib.RingTheory.IntegralClosure.Algebra.Defs:c.o (201ms)
✔ [11154/16953] Built Mathlib.RingTheory.Finiteness.Subalgebra:c.o (170ms)
✔ [11155/16953] Built Mathlib.RingTheory.IntegralClosure.IsIntegral.Basic:c.o (206ms)
✔ [11156/16953] Built Mathlib.RingTheory.IntegralClosure.Algebra.Basic:c.o (225ms)
✔ [11157/16953] Built Mathlib.RingTheory.IntegralClosure.IsIntegralClosure.Defs:c.o (162ms)
✔ [11158/16953] Built Mathlib.Algebra.Order.SuccPred.WithBot:c.o (168ms)
✔ [11159/16953] Built Mathlib.Algebra.Polynomial.Eval.Subring:c.o (174ms)
✔ [11160/16953] Built Mathlib.Algebra.Polynomial.Lifts:c.o (167ms)
✔ [11161/16953] Built Mathlib.Data.Nat.Factorial.Cast:c.o (174ms)
✔ [11162/16953] Built Mathlib.Data.Nat.Choose.Cast:c.o (175ms)
✔ [11163/16953] Built Mathlib.Data.Nat.Choose.Vandermonde:c.o (161ms)
✔ [11164/16953] Built Mathlib.Tactic.Positivity:c.o (210ms)
✔ [11165/16953] Built Mathlib.Algebra.Polynomial.HasseDeriv:c.o (234ms)
✔ [11166/16953] Built Mathlib.Algebra.Polynomial.Taylor:c.o (254ms)
✔ [11167/16953] Built Mathlib.Algebra.Polynomial.Splits:c.o (246ms)
✔ [11168/16953] Built Mathlib.RingTheory.Polynomial.ScaleRoots:c.o (192ms)
✔ [11169/16953] Built Mathlib.RingTheory.Polynomial.IntegralNormalization:c.o (179ms)
✔ [11170/16953] Built Mathlib.RingTheory.TensorProduct.MvPolynomial:c.o (207ms)
✔ [11171/16953] Built Mathlib.RingTheory.Polynomial.Subring:c.o (195ms)
✔ [11172/16953] Built Mathlib.RingTheory.IntegralClosure.IsIntegralClosure.Basic:c.o (245ms)
✔ [11173/16953] Built Mathlib.Tactic.Positivity.Finset:c.o (2.2s)
✔ [11174/16953] Built Mathlib.RingTheory.Algebraic.Integral:c.o (175ms)
✔ [11175/16953] Built Mathlib.RingTheory.Localization.Integral:c.o (198ms)
✔ [11176/16953] Built Mathlib.RingTheory.Ideal.GoingUp:c.o (180ms)
✔ [11177/16953] Built Mathlib.RingTheory.Artinian.Defs:c.o (196ms)
✔ [11178/16953] Built Mathlib.RingTheory.Flat.FaithfullyFlat.Basic:c.o (217ms)
✔ [11179/16953] Built Mathlib.RingTheory.Spectrum.Prime.Basic:c.o (248ms)
✔ [11180/16953] Built Mathlib.RingTheory.LocalRing.ResidueField.Defs:c.o (440ms)
✔ [11181/16953] Built Mathlib.RingTheory.LocalRing.ResidueField.Basic:c.o (273ms)
✔ [11182/16953] Built Mathlib.RingTheory.SurjectiveOnStalks:c.o (209ms)
✔ [11183/16953] Built Mathlib.RingTheory.LocalRing.ResidueField.Ideal:c.o (195ms)
✔ [11184/16953] Built Mathlib.RingTheory.Spectrum.Prime.RingHom:c.o (219ms)
✔ [11185/16953] Built Mathlib.RingTheory.Flat.FaithfullyFlat.Algebra:c.o (191ms)
✔ [11186/16953] Built Mathlib.RingTheory.Ideal.MinimalPrime.Localization:c.o (201ms)
✔ [11187/16953] Built Mathlib.Algebra.Order.Ring.Idempotent:c.o (469ms)
✔ [11188/16953] Built Mathlib.Order.KrullDimension:c.o (209ms)
✔ [11189/16953] Built Mathlib.Order.RelSeries:c.o (660ms)
✔ [11190/16953] Built Mathlib.RingTheory.KrullDimension.Basic:c.o (217ms)
✔ [11191/16953] Built Mathlib.RingTheory.Localization.AsSubring:c.o (349ms)
✔ [11192/16953] Built Mathlib.RingTheory.Spectrum.Maximal.Basic:c.o (278ms)
✔ [11193/16953] Built Mathlib.RingTheory.Spectrum.Maximal.Localization:c.o (328ms)
✔ [11194/16953] Built Mathlib.Topology.Compactness.Bases:c.o (256ms)
✔ [11195/16953] Built Mathlib.Order.BooleanSubalgebra:c.o (729ms)
✔ [11196/16953] Built Mathlib.Order.Copy:c.o (554ms)
✔ [11197/16953] Built Mathlib.Topology.Sets.Opens:c.o (495ms)
✔ [11198/16953] Built Mathlib.Topology.Sets.OpenCover:c.o (262ms)
✔ [11199/16953] Built Mathlib.Topology.LocallyClosed:c.o (314ms)
✔ [11200/16953] Built Mathlib.Topology.LocalAtTarget:c.o (273ms)
✔ [11201/16953] Built Mathlib.Topology.Sets.Closeds:c.o (341ms)
✔ [11202/16953] Built Mathlib.Topology.NoetherianSpace:c.o (203ms)
✔ [11203/16953] Built Mathlib.Topology.QuasiSeparated:c.o (212ms)
✔ [11204/16953] Built Mathlib.Topology.Spectral.Hom:c.o (267ms)
✔ [11205/16953] Built Mathlib.Order.Ideal:c.o (345ms)
✔ [11206/16953] Built Mathlib.Topology.Sets.Compacts:c.o (342ms)
✔ [11207/16953] Built Mathlib.Topology.Spectral.Prespectral:c.o (220ms)
✔ [11208/16953] Built Mathlib.Topology.Constructible:c.o (175ms)
✔ [11209/16953] Built Mathlib.Topology.Sober:c.o (187ms)
✔ [11210/16953] Built Mathlib.Topology.KrullDimension:c.o (172ms)
✔ [11211/16953] Built Mathlib.Topology.Spectral.Basic:c.o (166ms)
✔ [11212/16953] Built Mathlib.RingTheory.Ideal.GoingDown:c.o (214ms)
✔ [11213/16953] Built Mathlib.RingTheory.Spectrum.Prime.Topology:c.o (438ms)
✔ [11214/16953] Built Mathlib.RingTheory.RingHom.Flat:c.o (176ms)
✔ [11215/16953] Built Mathlib.RingTheory.RingHom.FaithfullyFlat:c.o (183ms)
✔ [11216/16953] Built Mathlib.Algebra.Category.ModuleCat.Descent:c.o (186ms)
✔ [11217/16953] Built Mathlib.RingTheory.Derivation.ToSquareZero:c.o (271ms)
✔ [11218/16953] Built Mathlib.RingTheory.Derivation.Basic:c.o (546ms)
✔ [11219/16953] Built Mathlib.Data.SetLike.Fintype:c.o (185ms)
✔ [11220/16953] Built Mathlib.Data.ZMod.Aut:c.o (273ms)
✔ [11221/16953] Built Mathlib.Algebra.Order.Hom.TypeTags:c.o (407ms)
✔ [11222/16953] Built Mathlib.Data.Nat.Factorization.LCM:c.o (144ms)
✔ [11223/16953] Built Mathlib.GroupTheory.Exponent:c.o (213ms)
✔ [11224/16953] Built Mathlib.Data.ZMod.QuotientGroup:c.o (366ms)
✔ [11225/16953] Built Mathlib.GroupTheory.SpecificGroups.Cyclic.Basic:c.o (179ms)
✔ [11226/16953] Built Mathlib.GroupTheory.Subgroup.Simple:c.o (166ms)
✔ [11227/16953] Built Mathlib.GroupTheory.SpecificGroups.Cyclic:c.o (197ms)
✔ [11228/16953] Built Mathlib.GroupTheory.PGroup:c.o (182ms)
✔ [11229/16953] Built Mathlib.GroupTheory.Sylow:c.o (269ms)
✔ [11230/16953] Built Mathlib.Algebra.Module.ZMod:c.o (307ms)
✔ [11231/16953] Built Mathlib.GroupTheory.Torsion:c.o (226ms)
✔ [11232/16953] Built Mathlib.RingTheory.Ideal.BigOperators:c.o (152ms)
✔ [11233/16953] Built Mathlib.RingTheory.Coprime.Ideal:c.o (157ms)
✔ [11234/16953] Built Mathlib.Tactic.Peel:c.o (2.7s)
✔ [11235/16953] Built Mathlib.Order.Atoms.Finite:c.o (163ms)
✔ [11236/16953] Built Mathlib.Order.CompactlyGenerated.Intervals:c.o (168ms)
✔ [11237/16953] Built Mathlib.Control.Bifunctor:c.o (237ms)
✔ [11238/16953] Built Mathlib.Logic.Equiv.Functor:c.o (230ms)
✔ [11239/16953] Built Mathlib.Order.JordanHolder:c.o (168ms)
✔ [11240/16953] Built Mathlib.RingTheory.SimpleModule.Basic:c.o (189ms)
✔ [11241/16953] Built Mathlib.Algebra.Module.Torsion.Basic:c.o (541ms)
✔ [11242/16953] Built Mathlib.Algebra.Polynomial.Module.AEval:c.o (526ms)
✔ [11243/16953] Built Mathlib.Algebra.Polynomial.Module.Basic:c.o (253ms)
✔ [11244/16953] Built Mathlib.RingTheory.Finiteness.Nakayama:c.o (152ms)
✔ [11245/16953] Built Mathlib.RingTheory.ReesAlgebra:c.o (162ms)
✔ [11246/16953] Built Mathlib.RingTheory.Nakayama:c.o (170ms)
✔ [11247/16953] Built Mathlib.RingTheory.Filtration:c.o (335ms)
✔ [11248/16953] Built Mathlib.RingTheory.Ideal.Cotangent:c.o (551ms)
✔ [11249/16953] Built Mathlib.RingTheory.Kaehler.Basic:c.o (626ms)
✔ [11250/16953] Built Mathlib.Algebra.Category.ModuleCat.Differentials.Basic:c.o (252ms)
✔ [11251/16953] Built Mathlib.Algebra.Category.ModuleCat.Differentials.Presheaf:c.o (285ms)
✔ [11252/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf:c.o (469ms)
✔ [11253/16953] Built Mathlib.Algebra.Category.ModuleCat.EnoughInjectives:c.o (152ms)
✔ [11254/16953] Built Mathlib.Algebra.Category.ModuleCat.Projective:c.o (158ms)
✔ [11255/16953] Built Mathlib.Algebra.Homology.HomologicalComplexLimits:c.o (197ms)
✔ [11256/16953] Built Mathlib.Algebra.Homology.HomologicalComplexAbelian:c.o (167ms)
✔ [11257/16953] Built Mathlib.Algebra.Homology.HomologicalComplexBiprod:c.o (171ms)
✔ [11258/16953] Built Mathlib.CategoryTheory.MorphismProperty.IsInvertedBy:c.o (178ms)
✔ [11259/16953] Built Mathlib.Algebra.Homology.HomotopyCofiber:c.o (213ms)
✔ [11260/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.MappingCone:c.o (166ms)
✔ [11261/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.HomComplex:c.o (921ms)
✔ [11262/16953] Built Mathlib.CategoryTheory.Quotient:c.o (323ms)
✔ [11263/16953] Built Mathlib.CategoryTheory.Quotient.Linear:c.o (211ms)
✔ [11264/16953] Built Mathlib.CategoryTheory.Quotient.Preadditive:c.o (205ms)
✔ [11265/16953] Built Mathlib.Algebra.Homology.HomotopyCategory:c.o (327ms)
✔ [11266/16953] Built Mathlib.CategoryTheory.Shift.CommShift:c.o (346ms)
✔ [11267/16953] Built Mathlib.CategoryTheory.Shift.Induced:c.o (200ms)
✔ [11268/16953] Built Mathlib.CategoryTheory.Shift.Quotient:c.o (250ms)
✔ [11269/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.Shift:c.o (794ms)
✔ [11270/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.HomComplexShift:c.o (931ms)
✔ [11271/16953] Built Mathlib.CategoryTheory.Triangulated.Rotate:c.o (527ms)
✔ [11272/16953] Built Mathlib.CategoryTheory.Triangulated.TriangleShift:c.o (249ms)
✔ [11273/16953] Built Mathlib.CategoryTheory.Triangulated.Basic:c.o (1.3s)
✔ [11274/16953] Built Mathlib.CategoryTheory.Triangulated.Pretriangulated:c.o (275ms)
✔ [11275/16953] Built Mathlib.CategoryTheory.Triangulated.Triangulated:c.o (418ms)
✔ [11276/16953] Built Mathlib.CategoryTheory.Triangulated.Functor:c.o (365ms)
✔ [11277/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.Pretriangulated:c.o (153ms)
✔ [11278/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.DegreewiseSplit:c.o (224ms)
✔ [11279/16953] Built Mathlib.Algebra.Homology.HomologySequence:c.o (166ms)
✔ [11280/16953] Built Mathlib.CategoryTheory.Shift.ShiftSequence:c.o (280ms)
✔ [11281/16953] Built Mathlib.CategoryTheory.PathCategory.Basic:c.o (349ms)
✔ [11282/16953] Built Mathlib.CategoryTheory.PathCategory.MorphismProperty:c.o (177ms)
✔ [11283/16953] Built Mathlib.CategoryTheory.Localization.Construction:c.o (313ms)
✔ [11284/16953] Built Mathlib.CategoryTheory.Category.Quiv:c.o (518ms)
✔ [11285/16953] Built Mathlib.CategoryTheory.Localization.Predicate:c.o (255ms)
✔ [11286/16953] Built Mathlib.CategoryTheory.Localization.Equivalence:c.o (166ms)
✔ [11287/16953] Built Mathlib.CategoryTheory.CatCommSq:c.o (392ms)
✔ [11288/16953] Built Mathlib.CategoryTheory.Localization.Opposite:c.o (188ms)
✔ [11289/16953] Built Mathlib.CategoryTheory.Localization.CalculusOfFractions.ComposableArrows:c.o (170ms)
✔ [11290/16953] Built Mathlib.CategoryTheory.Localization.CalculusOfFractions:c.o (323ms)
✔ [11291/16953] Built Mathlib.CategoryTheory.Localization.HasLocalization:c.o (199ms)
✔ [11292/16953] Built Mathlib.CategoryTheory.Localization.CalculusOfFractions.Fractions:c.o (411ms)
✔ [11293/16953] Built Mathlib.CategoryTheory.Localization.CalculusOfFractions.Preadditive:c.o (295ms)
✔ [11294/16953] Built Mathlib.CategoryTheory.Localization.LocalizerMorphism:c.o (209ms)
✔ [11295/16953] Built Mathlib.CategoryTheory.Shift.Localization:c.o (154ms)
✔ [11296/16953] Built Mathlib.CategoryTheory.Localization.Triangulated:c.o (210ms)
✔ [11297/16953] Built Mathlib.Order.TransfiniteIteration:c.o (156ms)
✔ [11298/16953] Built Mathlib.SetTheory.Cardinal.HasCardinalLT:c.o (165ms)
✔ [11299/16953] Built Mathlib.CategoryTheory.ObjectProperty.LimitsClosure:c.o (168ms)
✔ [11300/16953] Built Mathlib.CategoryTheory.ObjectProperty.ColimitsClosure:c.o (188ms)
✔ [11301/16953] Built Mathlib.Data.Fintype.Shrink:c.o (166ms)
✔ [11302/16953] Built Mathlib.CategoryTheory.ObjectProperty.FiniteProducts:c.o (194ms)
✔ [11303/16953] Built Mathlib.CategoryTheory.ObjectProperty.Shift:c.o (209ms)
✔ [11304/16953] Built Mathlib.CategoryTheory.ObjectProperty.ShiftAdditive:c.o (142ms)
✔ [11305/16953] Built Mathlib.CategoryTheory.Triangulated.Subcategory:c.o (159ms)
✔ [11306/16953] Built Mathlib.CategoryTheory.Triangulated.HomologicalFunctor:c.o (163ms)
✔ [11307/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.HomologicalFunctor:c.o (156ms)
✔ [11308/16953] Built Mathlib.CategoryTheory.Shift.InducedShiftSequence:c.o (195ms)
✔ [11309/16953] Built Mathlib.CategoryTheory.Shift.ShiftedHom:c.o (186ms)
✔ [11310/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.ShiftSequence:c.o (244ms)
✔ [11311/16953] Built Mathlib.CategoryTheory.Localization.Composition:c.o (178ms)
✔ [11312/16953] Built Mathlib.Algebra.Homology.Localization:c.o (215ms)
✔ [11313/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.Acyclic:c.o (162ms)
✔ [11314/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.SingleFunctors:c.o (170ms)
✔ [11315/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.MappingCocone:c.o (164ms)
✔ [11316/16953] Built Mathlib.CategoryTheory.Shift.SingleFunctors:c.o (399ms)
✔ [11317/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.Triangulated:c.o (170ms)
✔ [11318/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Basic:c.o (255ms)
✔ [11319/16953] Built Mathlib.Algebra.Homology.DerivedCategory.HomologySequence:c.o (241ms)
✔ [11320/16953] Built Mathlib.Algebra.Homology.Embedding.IsSupported:c.o (185ms)
✔ [11321/16953] Built Mathlib.Algebra.Homology.Opposite:c.o (372ms)
✔ [11322/16953] Built Mathlib.Algebra.Homology.Embedding.Extend:c.o (214ms)
✔ [11323/16953] Built Mathlib.Algebra.Homology.Embedding.ExtendHomology:c.o (172ms)
✔ [11324/16953] Built Mathlib.Algebra.Homology.Embedding.Boundary:c.o (157ms)
✔ [11325/16953] Built Mathlib.Algebra.Homology.Embedding.HomEquiv:c.o (178ms)
✔ [11326/16953] Built Mathlib.Algebra.Homology.Embedding.TruncGE:c.o (159ms)
✔ [11327/16953] Built Mathlib.Algebra.Homology.Embedding.RestrictionHomology:c.o (193ms)
✔ [11328/16953] Built Mathlib.Algebra.Homology.Embedding.TruncGEHomology:c.o (187ms)
✔ [11329/16953] Built Mathlib.Algebra.Homology.Embedding.TruncLE:c.o (197ms)
✔ [11330/16953] Built Mathlib.Algebra.Homology.Embedding.TruncLEHomology:c.o (162ms)
✔ [11331/16953] Built Mathlib.Algebra.Homology.Embedding.AreComplementary:c.o (252ms)
✔ [11332/16953] Built Mathlib.Algebra.Homology.Embedding.CochainComplex:c.o (221ms)
✔ [11333/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Fractions:c.o (163ms)
✔ [11334/16953] Built Mathlib.Algebra.Homology.SingleHomology:c.o (164ms)
✔ [11335/16953] Built Mathlib.Algebra.Homology.DerivedCategory.FullyFaithful:c.o (176ms)
✔ [11336/16953] Built Mathlib.CategoryTheory.Localization.HomEquiv:c.o (194ms)
✔ [11337/16953] Built Mathlib.CategoryTheory.Localization.SmallHom:c.o (191ms)
✔ [11338/16953] Built Mathlib.CategoryTheory.Localization.SmallShiftedHom:c.o (167ms)
✔ [11339/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.Basic:c.o (164ms)
✔ [11340/16953] Built Mathlib.CategoryTheory.Abelian.DiagramLemmas.Four:c.o (254ms)
✔ [11341/16953] Built Mathlib.Algebra.Homology.HomologySequenceLemmas:c.o (214ms)
✔ [11342/16953] Built Mathlib.Algebra.Homology.Refinements:c.o (161ms)
✔ [11343/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.ShortExact:c.o (166ms)
✔ [11344/16953] Built Mathlib.Algebra.Homology.DerivedCategory.ShortExact:c.o (164ms)
✔ [11345/16953] Built Mathlib.Algebra.Homology.DerivedCategory.SingleTriangle:c.o (168ms)
✔ [11346/16953] Built Mathlib.CategoryTheory.Shift.Adjunction:c.o (378ms)
✔ [11347/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.ExtClass:c.o (688ms)
✔ [11348/16953] Built Mathlib.CategoryTheory.Shift.Opposite:c.o (490ms)
✔ [11349/16953] Built Mathlib.CategoryTheory.Shift.Pullback:c.o (460ms)
✔ [11350/16953] Built Mathlib.CategoryTheory.Shift.ShiftedHomOpposite:c.o (165ms)
✔ [11351/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.Basic:c.o (571ms)
✔ [11352/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.Triangle:c.o (159ms)
✔ [11353/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.Pretriangulated:c.o (159ms)
✔ [11354/16953] Built Mathlib.CategoryTheory.Triangulated.Yoneda:c.o (194ms)
✔ [11355/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.ExactSequences:c.o (185ms)
✔ [11356/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.EnoughProjectives:c.o (162ms)
✔ [11357/16953] Built Mathlib.Algebra.Category.ModuleCat.Ext.HasExt:c.o (163ms)
✔ [11358/16953] Built Mathlib.CategoryTheory.Center.Basic:c.o (195ms)
✔ [11359/16953] Built Mathlib.CategoryTheory.Center.Preadditive:c.o (149ms)
✔ [11360/16953] Built Mathlib.CategoryTheory.Center.Localization:c.o (153ms)
✔ [11361/16953] Built Mathlib.CategoryTheory.Center.Linear:c.o (301ms)
✔ [11362/16953] Built Mathlib.CategoryTheory.Localization.Linear:c.o (241ms)
✔ [11363/16953] Built Mathlib.CategoryTheory.Shift.Linear:c.o (221ms)
✔ [11364/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Linear:c.o (247ms)
✔ [11365/16953] Built Mathlib.Algebra.Category.ModuleCat.Ext.Basic:c.o (205ms)
✔ [11366/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.Linear:c.o (367ms)
✔ [11367/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.EnoughInjectives:c.o (211ms)
✔ [11368/16953] Built Mathlib.Algebra.Category.ModuleCat.Ext.DimensionShifting:c.o (338ms)
✔ [11369/16953] Built Mathlib.Algebra.Category.ModuleCat.Ext.Finite:c.o (274ms)
✔ [11370/16953] Built Mathlib.Algebra.Module.Presentation.Basic:c.o (591ms)
✔ [11371/16953] Built Mathlib.Algebra.RingQuot:c.o (1.2s)
✔ [11372/16953] Built Mathlib.LinearAlgebra.TensorAlgebra.Basic:c.o (547ms)
✔ [11373/16953] Built Mathlib.Algebra.TrivSqZeroExt.Basic:c.o (1.5s)
✔ [11374/16953] Built Mathlib.LinearAlgebra.Matrix.Basis:c.o (163ms)
✔ [11375/16953] Built Mathlib.LinearAlgebra.Matrix.Nondegenerate:c.o (158ms)
✔ [11376/16953] Built Mathlib.Data.Fintype.Parity:c.o (185ms)
✔ [11377/16953] Built Mathlib.Data.Matrix.Action:c.o (201ms)
✔ [11378/16953] Built Mathlib.Algebra.CharP.Reduced:c.o (150ms)
✔ [11379/16953] Built Mathlib.RingTheory.IntegralDomain:c.o (317ms)
✔ [11380/16953] Built Mathlib.RingTheory.RootsOfUnity.Basic:c.o (299ms)
✔ [11381/16953] Built Mathlib.Algebra.Ring.Subring.Units:c.o (174ms)
✔ [11382/16953] Built Mathlib.LinearAlgebra.Matrix.GeneralLinearGroup.Defs:c.o (506ms)
✔ [11383/16953] Built Mathlib.LinearAlgebra.Matrix.SpecialLinearGroup:c.o (814ms)
✔ [11384/16953] Built Mathlib.LinearAlgebra.Matrix.ToLinearEquiv:c.o (229ms)
✔ [11385/16953] Built Mathlib.LinearAlgebra.Basis.Bilinear:c.o (169ms)
✔ [11386/16953] Built Mathlib.LinearAlgebra.Matrix.SesquilinearForm:c.o (407ms)
✔ [11387/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Isometry:c.o (363ms)
✔ [11388/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Basic:c.o (889ms)
✔ [11389/16953] Built Mathlib.LinearAlgebra.QuadraticForm.IsometryEquiv:c.o (353ms)
✔ [11390/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Basic:c.o (600ms)
✔ [11391/16953] Built Mathlib.Algebra.Ring.Associator:c.o (208ms)
✔ [11392/16953] Built Mathlib.Algebra.GradedMonoid:c.o (768ms)
✔ [11393/16953] Built Mathlib.Algebra.DirectSum.Algebra:c.o (266ms)
✔ [11394/16953] Built Mathlib.Algebra.DirectSum.Decomposition:c.o (247ms)
✔ [11395/16953] Built Mathlib.Algebra.DirectSum.Ring:c.o (865ms)
✔ [11396/16953] Built Mathlib.Algebra.DirectSum.Internal:c.o (480ms)
✔ [11397/16953] Built Mathlib.RingTheory.GradedAlgebra.Basic:c.o (306ms)
✔ [11398/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Grading:c.o (242ms)
✔ [11399/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Conjugation:c.o (284ms)
✔ [11400/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Fold:c.o (232ms)
✔ [11401/16953] Built Mathlib.Data.Fintype.Sort:c.o (203ms)
✔ [11402/16953] Built Mathlib.LinearAlgebra.Alternating.Curry:c.o (197ms)
✔ [11403/16953] Built Mathlib.LinearAlgebra.Multilinear.Curry:c.o (401ms)
✔ [11404/16953] Built Mathlib.Data.Set.PowersetCard:c.o (257ms)
✔ [11405/16953] Built Mathlib.Order.Hom.PowersetCard:c.o (252ms)
✔ [11406/16953] Built Mathlib.LinearAlgebra.ExteriorAlgebra.Basic:c.o (455ms)
✔ [11407/16953] Built Mathlib.LinearAlgebra.ExteriorAlgebra.OfAlternating:c.o (271ms)
✔ [11408/16953] Built Mathlib.LinearAlgebra.ExteriorPower.Basic:c.o (262ms)
✔ [11409/16953] Built Mathlib.Algebra.Category.ModuleCat.ExteriorPower:c.o (237ms)
✔ [11410/16953] Built Mathlib.Algebra.Category.ModuleCat.Free:c.o (171ms)
✔ [11411/16953] Built Mathlib.Algebra.Category.ModuleCat.FilteredColimits:c.o (234ms)
✔ [11412/16953] Built Mathlib.Algebra.Category.ModuleCat.Images:c.o (202ms)
✔ [11413/16953] Built Mathlib.Algebra.Homology.LeftResolution.Basic:c.o (207ms)
✔ [11414/16953] Built Mathlib.Algebra.Category.ModuleCat.LeftResolution:c.o (150ms)
✔ [11415/16953] Built Mathlib.Algebra.Module.LocalizedModule.Exact:c.o (160ms)
✔ [11416/16953] Built Mathlib.Algebra.Category.ModuleCat.Localization:c.o (177ms)
✔ [11417/16953] Built Mathlib.Algebra.Category.ModuleCat.Monoidal.Adjunction:c.o (163ms)
✔ [11418/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Colimits:c.o (217ms)
✔ [11419/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Limits:c.o (192ms)
✔ [11420/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Abelian:c.o (169ms)
✔ [11421/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.ChangeOfRings:c.o (177ms)
✔ [11422/16953] Built Mathlib.Algebra.Category.Ring.FilteredColimits:c.o (268ms)
✔ [11423/16953] Built Mathlib.CategoryTheory.Discrete.StructuredArrow:c.o (246ms)
✔ [11424/16953] Built Mathlib.CategoryTheory.Limits.Final.Connected:c.o (167ms)
✔ [11425/16953] Built Mathlib.CategoryTheory.Monoidal.ExternalProduct.Basic:c.o (405ms)
✔ [11426/16953] Built Mathlib.CategoryTheory.Monoidal.FunctorCategory:c.o (772ms)
✔ [11427/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Cartesian:c.o (621ms)
✔ [11428/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.FunctorCategory:c.o (397ms)
✔ [11429/16953] Built Mathlib.CategoryTheory.Monoidal.Limits.Preserves:c.o (170ms)
✔ [11430/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Types:c.o (334ms)
✔ [11431/16953] Built Mathlib.CategoryTheory.Products.Bifunctor:c.o (194ms)
✔ [11432/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Bifunctor:c.o (538ms)
✔ [11433/16953] Built Mathlib.CategoryTheory.Limits.Fubini:c.o (782ms)
✔ [11434/16953] Built Mathlib.CategoryTheory.Limits.IsConnected:c.o (282ms)
✔ [11435/16953] Built Mathlib.CategoryTheory.Limits.Sifted:c.o (326ms)
✔ [11436/16953] Built Mathlib.CategoryTheory.Products.Associator:c.o (582ms)
✔ [11437/16953] Built Mathlib.CategoryTheory.Filtered.Final:c.o (312ms)
✔ [11438/16953] Built Mathlib.CategoryTheory.Limits.FinallySmall:c.o (230ms)
✔ [11439/16953] Built Mathlib.CategoryTheory.Filtered.FinallySmall:c.o (235ms)
✔ [11440/16953] Built Mathlib.CategoryTheory.Monoidal.Limits.Colimits:c.o (449ms)
✔ [11441/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.ColimitFunctor:c.o (498ms)
✔ [11442/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.EpiMono:c.o (321ms)
✔ [11443/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Free:c.o (247ms)
✔ [11444/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Generator:c.o (219ms)
✔ [11445/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Monoidal:c.o (273ms)
✔ [11446/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Pushforward:c.o (271ms)
✔ [11447/16953] Built Mathlib.CategoryTheory.Adjunction.PartialAdjoint:c.o (173ms)
✔ [11448/16953] Built Mathlib.CategoryTheory.Adjunction.CompositionIso:c.o (203ms)
✔ [11449/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Pullback:c.o (183ms)
✔ [11450/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.PushforwardZeroMonoidal:c.o (198ms)
✔ [11451/16953] Built Mathlib.CategoryTheory.Subfunctor.Basic:c.o (309ms)
✔ [11452/16953] Built Mathlib.CategoryTheory.Sites.Sieves:c.o (464ms)
✔ [11453/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Creates.Pullbacks:c.o (179ms)
✔ [11454/16953] Built Mathlib.CategoryTheory.Sites.Grothendieck:c.o (610ms)
✔ [11455/16953] Built Mathlib.CategoryTheory.Sites.Precoverage:c.o (287ms)
✔ [11456/16953] Built Mathlib.CategoryTheory.Sites.Pretopology:c.o (246ms)
✔ [11457/16953] Built Mathlib.CategoryTheory.Sites.IsSheafFor:c.o (295ms)
✔ [11458/16953] Built Mathlib.CategoryTheory.Sites.SheafOfTypes:c.o (243ms)
✔ [11459/16953] Built Mathlib.CategoryTheory.Sites.EqualizerSheafCondition:c.o (194ms)
✔ [11460/16953] Built Mathlib.CategoryTheory.Limits.Types.Equalizers:c.o (294ms)
✔ [11461/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Shapes.Terminal:c.o (252ms)
✔ [11462/16953] Built Mathlib.CategoryTheory.Sites.Plus:c.o (192ms)
✔ [11463/16953] Built Mathlib.CategoryTheory.Sites.Sheaf:c.o (468ms)
✔ [11464/16953] Built Mathlib.CategoryTheory.Sites.ConcreteSheafification:c.o (283ms)
✔ [11465/16953] Built Mathlib.CategoryTheory.Subfunctor.Image:c.o (357ms)
✔ [11466/16953] Built Mathlib.CategoryTheory.Subfunctor.Sieves:c.o (220ms)
✔ [11467/16953] Built Mathlib.CategoryTheory.Sites.Subsheaf:c.o (266ms)
✔ [11468/16953] Built Mathlib.CategoryTheory.Sites.Whiskering:c.o (363ms)
✔ [11469/16953] Built Mathlib.CategoryTheory.Sites.CompatiblePlus:c.o (185ms)
✔ [11470/16953] Built Mathlib.CategoryTheory.Sites.CompatibleSheafification:c.o (160ms)
✔ [11471/16953] Built Mathlib.CategoryTheory.Sites.Sheafification:c.o (189ms)
✔ [11472/16953] Built Mathlib.CategoryTheory.Sites.Limits:c.o (257ms)
✔ [11473/16953] Built Mathlib.CategoryTheory.Limits.ColimitLimit:c.o (202ms)
✔ [11474/16953] Built Mathlib.CategoryTheory.Limits.FilteredColimitCommutesFiniteLimit:c.o (265ms)
✔ [11475/16953] Built Mathlib.Topology.Category.TopCat.EpiMono:c.o (193ms)
✔ [11476/16953] Built Mathlib.Topology.Category.TopCat.Limits.Pullbacks:c.o (389ms)
✔ [11477/16953] Built Mathlib.Topology.Category.TopCat.Limits.Products:c.o (501ms)
✔ [11478/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Equifibered:c.o (171ms)
✔ [11479/16953] Built Mathlib.CategoryTheory.Limits.VanKampen:c.o (285ms)
✔ [11480/16953] Built Mathlib.CategoryTheory.Limits.MonoCoprod:c.o (283ms)
✔ [11481/16953] Built Mathlib.CategoryTheory.Limits.Shapes.DisjointCoproduct:c.o (233ms)
✔ [11482/16953] Built Mathlib.CategoryTheory.Extensive:c.o (200ms)
✔ [11483/16953] Built Mathlib.CategoryTheory.Adhesive.Basic:c.o (199ms)
✔ [11484/16953] Built Mathlib.CategoryTheory.Sites.LeftExact:c.o (187ms)
✔ [11485/16953] Built Mathlib.CategoryTheory.ObjectProperty.Local:c.o (197ms)
✔ [11486/16953] Built Mathlib.CategoryTheory.Adjunction.Opposites:c.o (322ms)
✔ [11487/16953] Built Mathlib.CategoryTheory.Localization.Adjunction:c.o (178ms)
✔ [11488/16953] Built Mathlib.CategoryTheory.Localization.Bousfield:c.o (192ms)
✔ [11489/16953] Built Mathlib.CategoryTheory.Sites.Localization:c.o (216ms)
✔ [11490/16953] Built Mathlib.CategoryTheory.Sites.PreservesSheafification:c.o (245ms)
✔ [11491/16953] Built Mathlib.CategoryTheory.Sites.LocallyInjective:c.o (258ms)
✔ [11492/16953] Built Mathlib.CategoryTheory.Sites.LocallySurjective:c.o (213ms)
✔ [11493/16953] Built Mathlib.CategoryTheory.Sites.LocallyBijective:c.o (188ms)
✔ [11494/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.ChangeOfRings:c.o (197ms)
✔ [11495/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf:c.o (271ms)
✔ [11496/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Sheafify:c.o (238ms)
✔ [11497/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Limits:c.o (198ms)
✔ [11498/16953] Built Mathlib.CategoryTheory.Functor.ReflectsIso.Balanced:c.o (186ms)
✔ [11499/16953] Built Mathlib.Algebra.Category.ModuleCat.Presheaf.Sheafification:c.o (204ms)
✔ [11500/16953] Built Mathlib.CategoryTheory.Abelian.Projective.Dimension:c.o (183ms)
✔ [11501/16953] Built Mathlib.Algebra.Category.ModuleCat.ProjectiveDimension:c.o (215ms)
✔ [11502/16953] Built Mathlib.CategoryTheory.Bicategory.LocallyDiscrete:c.o (364ms)
✔ [11503/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.LocallyDiscrete:c.o (387ms)
✔ [11504/16953] Built Mathlib.Algebra.Category.ModuleCat.Pseudofunctor:c.o (182ms)
✔ [11505/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Abelian:c.o (160ms)
✔ [11506/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Colimits:c.o (172ms)
✔ [11507/16953] Built Mathlib.CategoryTheory.Limits.Preserves.SigmaConst:c.o (191ms)
✔ [11508/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Free:c.o (197ms)
✔ [11509/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Opposites:c.o (192ms)
✔ [11510/16953] Built Mathlib.CategoryTheory.Limits.Bicones:c.o (541ms)
✔ [11511/16953] Built Mathlib.CategoryTheory.Functor.Flat:c.o (208ms)
✔ [11512/16953] Built Mathlib.CategoryTheory.Sites.Closed:c.o (211ms)
✔ [11513/16953] Built Mathlib.CategoryTheory.Sites.PrecoverageToGrothendieck:c.o (209ms)
✔ [11514/16953] Built Mathlib.CategoryTheory.Sites.Coverage:c.o (259ms)
✔ [11515/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.Zero:c.o (868ms)
✔ [11516/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.IsSheaf:c.o (188ms)
✔ [11517/16953] Built Mathlib.CategoryTheory.Adjunction.Whiskering:c.o (344ms)
✔ [11518/16953] Built Mathlib.CategoryTheory.Functor.KanExtension.Preserves:c.o (267ms)
✔ [11519/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.One:c.o (1.5s)
✔ [11520/16953] Built Mathlib.CategoryTheory.Sites.Continuous:c.o (588ms)
✔ [11521/16953] Built Mathlib.CategoryTheory.Sites.CoverPreserving:c.o (239ms)
✔ [11522/16953] Built Mathlib.CategoryTheory.Sites.CoverLifting:c.o (239ms)
✔ [11523/16953] Built Mathlib.CategoryTheory.Sites.LocallyFullyFaithful:c.o (320ms)
✔ [11524/16953] Built Mathlib.CategoryTheory.Sites.DenseSubsite.SheafEquiv:c.o (275ms)
✔ [11525/16953] Built Mathlib.CategoryTheory.Sites.DenseSubsite.Basic:c.o (571ms)
✔ [11526/16953] Built Mathlib.CategoryTheory.Sites.DenseSubsite.InducedTopology:c.o (224ms)
✔ [11527/16953] Built Mathlib.CategoryTheory.Sites.PreservesLocallyBijective:c.o (374ms)
✔ [11528/16953] Built Mathlib.CategoryTheory.Sites.Equivalence:c.o (385ms)
✔ [11529/16953] Built Mathlib.CategoryTheory.Limits.Constructions.Over.Connected:c.o (418ms)
✔ [11530/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Connected:c.o (208ms)
✔ [11531/16953] Built Mathlib.CategoryTheory.Sites.Over:c.o (278ms)
✔ [11532/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.PushforwardContinuous:c.o (194ms)
✔ [11533/16953] Built Mathlib.CategoryTheory.Sites.CoversTop.Basic:c.o (191ms)
✔ [11534/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Creates.Opposites:c.o (1.6s)
✔ [11535/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Generators:c.o (291ms)
✔ [11536/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Localization:c.o (186ms)
✔ [11537/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackContinuous:c.o (178ms)
✔ [11538/16953] Built Mathlib.CategoryTheory.Limits.Final.Type:c.o (208ms)
✔ [11539/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.PullbackFree:c.o (227ms)
✔ [11540/16953] Built Mathlib.CategoryTheory.Sites.CoversTop.Over:c.o (170ms)
✔ [11541/16953] Built Mathlib.Algebra.Category.ModuleCat.Sheaf.Quasicoherent:c.o (248ms)
✔ [11542/16953] Built Mathlib.CategoryTheory.Simple:c.o (196ms)
✔ [11543/16953] Built Mathlib.Algebra.Category.ModuleCat.Simple:c.o (204ms)
✔ [11544/16953] Built Mathlib.CategoryTheory.Category.GaloisConnection:c.o (199ms)
✔ [11545/16953] Built Mathlib.Topology.Category.TopCat.OpenNhds:c.o (452ms)
✔ [11546/16953] Built Mathlib.Topology.Category.TopCat.Opens:c.o (586ms)
✔ [11547/16953] Built Mathlib.Topology.Sheaves.Init:c.o (262ms)
✔ [11548/16953] Built Mathlib.CategoryTheory.Limits.Lattice:c.o (303ms)
✔ [11549/16953] Built Mathlib.CategoryTheory.Sites.Spaces:c.o (225ms)
✔ [11550/16953] Built Mathlib.Topology.Sheaves.Presheaf:c.o (882ms)
✔ [11551/16953] Built Mathlib.Topology.Sheaves.Sheaf:c.o (229ms)
✔ [11552/16953] Built Mathlib.Topology.Sheaves.Forget:c.o (184ms)
✔ [11553/16953] Built Mathlib.Tactic.DeriveFintype:c.o (2.8s)
✔ [11554/16953] Built Mathlib.Tactic.ProxyType:c.o (3.7s)
✔ [11555/16953] Built Mathlib.CategoryTheory.Category.Pairwise:c.o (790ms)
✔ [11556/16953] Built Mathlib.Topology.Sheaves.SheafCondition.Sites:c.o (189ms)
✔ [11557/16953] Built Mathlib.Topology.Sheaves.SheafCondition.OpensLeCover:c.o (316ms)
✔ [11558/16953] Built Mathlib.Topology.Sheaves.SheafCondition.PairwiseIntersections:c.o (362ms)
✔ [11559/16953] Built Mathlib.Topology.Sheaves.SheafCondition.UniqueGluing:c.o (175ms)
✔ [11560/16953] Built Mathlib.CategoryTheory.Limits.ConcreteCategory.Filtered:c.o (178ms)
✔ [11561/16953] Built Mathlib.Topology.Sheaves.Stalks:c.o (167ms)
✔ [11562/16953] Built Mathlib.Algebra.Category.ModuleCat.Stalk:c.o (188ms)
✔ [11563/16953] Built Mathlib.Algebra.Category.ModuleCat.Tannaka:c.o (197ms)
✔ [11564/16953] Built Mathlib.CategoryTheory.Preadditive.Injective.Preserves:c.o (167ms)
✔ [11565/16953] Built Mathlib.CategoryTheory.Preadditive.Projective.Preserves:c.o (179ms)
✔ [11566/16953] Built Mathlib.Algebra.Category.ModuleCat.Ulift:c.o (253ms)
✔ [11567/16953] Built Mathlib.Algebra.PEmptyInstances:c.o (191ms)
✔ [11568/16953] Built Mathlib.Algebra.Group.WithOne.Basic:c.o (376ms)
✔ [11569/16953] Built Mathlib.Algebra.Category.Semigrp.Basic:c.o (730ms)
✔ [11570/16953] Built Mathlib.Algebra.Category.MonCat.Colimits:c.o (433ms)
✔ [11571/16953] Built Mathlib.Algebra.Category.MonCat.Shrink:c.o (159ms)
✔ [11572/16953] Built Mathlib.Algebra.Category.MonCat.Adjunctions:c.o (1.1s)
✔ [11573/16953] Built Mathlib.Algebra.Category.Ring.Adjunctions:c.o (559ms)
✔ [11574/16953] Built Mathlib.Algebra.Category.Ring.Epi:c.o (181ms)
✔ [11575/16953] Built Mathlib.RingTheory.TensorProduct.IncludeLeftSubRight:c.o (308ms)
✔ [11576/16953] Built Mathlib.Algebra.Category.MonCat.Yoneda:c.o (1.4s)
✔ [11577/16953] Built Mathlib.Algebra.Category.Ring.EqualizerPushout:c.o (299ms)
✔ [11578/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Over:c.o (215ms)
✔ [11579/16953] Built Mathlib.CategoryTheory.Limits.Constructions.EventuallyConstant:c.o (242ms)
✔ [11580/16953] Built Mathlib.CategoryTheory.Comma.CardinalArrow:c.o (337ms)
✔ [11581/16953] Built Mathlib.CategoryTheory.Limits.Shapes.FiniteMultiequalizer:c.o (839ms)
✔ [11582/16953] Built Mathlib.CategoryTheory.Presentable.IsCardinalFiltered:c.o (229ms)
✔ [11583/16953] Built Mathlib.CategoryTheory.Presentable.Basic:c.o (210ms)
✔ [11584/16953] Built Mathlib.CategoryTheory.Presentable.Finite:c.o (179ms)
✔ [11585/16953] Built Mathlib.Algebra.Category.Ring.FinitePresentation:c.o (188ms)
✔ [11586/16953] Built Mathlib.Algebra.Category.Ring.LinearAlgebra:c.o (186ms)
✔ [11587/16953] Built Mathlib.Algebra.Category.Ring.Small:c.o (170ms)
✔ [11588/16953] Built Mathlib.Algebra.Category.Ring.Topology:c.o (197ms)
✔ [11589/16953] Built Mathlib.LinearAlgebra.TensorProduct.Prod:c.o (235ms)
✔ [11590/16953] Built Mathlib.LinearAlgebra.TensorProduct.Pi:c.o (403ms)
✔ [11591/16953] Built Mathlib.RingTheory.TensorProduct.Pi:c.o (280ms)
✔ [11592/16953] Built Mathlib.Algebra.Module.SnakeLemma:c.o (225ms)
✔ [11593/16953] Built Mathlib.RingTheory.Flat.Equalizer:c.o (305ms)
✔ [11594/16953] Built Mathlib.Algebra.Category.Ring.Under.Limits:c.o (707ms)
✔ [11595/16953] Built Mathlib.CategoryTheory.Limits.Constructions.Over.Products:c.o (600ms)
✔ [11596/16953] Built Mathlib.CategoryTheory.Limits.Constructions.Over.Basic:c.o (156ms)
✔ [11597/16953] Built Mathlib.CategoryTheory.Limits.MorphismProperty:c.o (215ms)
✔ [11598/16953] Built Mathlib.CategoryTheory.MorphismProperty.OverAdjunction:c.o (338ms)
✔ [11599/16953] Built Mathlib.Algebra.Category.Ring.Under.Property:c.o (156ms)
✔ [11600/16953] Built Mathlib.Algebra.Central.Matrix:c.o (161ms)
✔ [11601/16953] Built Mathlib.Algebra.CharP.Algebra:c.o (158ms)
✔ [11602/16953] Built Mathlib.Algebra.CharP.CharAndCard:c.o (169ms)
✔ [11603/16953] Built Mathlib.Algebra.CharP.IntermediateField:c.o (168ms)
✔ [11604/16953] Built Mathlib.FieldTheory.IntermediateField.Basic:c.o (550ms)
✔ [11605/16953] Built Mathlib.Algebra.CharP.Invertible:c.o (241ms)
✔ [11606/16953] Built Mathlib.Algebra.CharP.LinearMaps:c.o (153ms)
✔ [11607/16953] Built Mathlib.Algebra.CharP.LocalRing:c.o (162ms)
✔ [11608/16953] Built Mathlib.Algebra.CharP.MixedCharZero:c.o (188ms)
✔ [11609/16953] Built Mathlib.Algebra.CharP.Pi:c.o (178ms)
✔ [11610/16953] Built Mathlib.Algebra.CharP.Quotient:c.o (178ms)
✔ [11611/16953] Built Mathlib.Algebra.CharP.Subring:c.o (157ms)
✔ [11612/16953] Built Mathlib.Algebra.CharZero.AddMonoidHom:c.o (173ms)
✔ [11613/16953] Built Mathlib.Algebra.CharZero.Infinite:c.o (163ms)
✔ [11614/16953] Built Mathlib.Algebra.CharZero.Quotient:c.o (225ms)
✔ [11615/16953] Built Mathlib.RingTheory.FreeCommRing:c.o (455ms)
✔ [11616/16953] Built Mathlib.Algebra.Colimit.Ring:c.o (179ms)
✔ [11617/16953] Built Mathlib.RingTheory.FreeRing:c.o (1.0s)
✔ [11618/16953] Built Mathlib.Data.Stream.Init:c.o (320ms)
✔ [11619/16953] Built Mathlib.Data.Stream.Defs:c.o (764ms)
✔ [11620/16953] Built Mathlib.Data.Seq.Computation:c.o (918ms)
✔ [11621/16953] Built Mathlib.Data.Seq.Defs:c.o (911ms)
✔ [11622/16953] Built Mathlib.Algebra.ContinuedFractions.Basic:c.o (603ms)
✔ [11623/16953] Built Mathlib.Data.Seq.Basic:c.o (467ms)
✔ [11624/16953] Built Mathlib.Tactic.ENatToNat:c.o (943ms)
✔ [11625/16953] Built Mathlib.Algebra.ContinuedFractions.Translations:c.o (250ms)
✔ [11626/16953] Built Mathlib.Algebra.ContinuedFractions.ContinuantsRecurrence:c.o (161ms)
✔ [11627/16953] Built Mathlib.Algebra.ContinuedFractions.TerminatedStable:c.o (179ms)
✔ [11628/16953] Built Mathlib.Algebra.ContinuedFractions.Determinant:c.o (170ms)
✔ [11629/16953] Built Mathlib.Algebra.ContinuedFractions.Computation.Translations:c.o (204ms)
✔ [11630/16953] Built Mathlib.Algebra.ContinuedFractions.Computation.Basic:c.o (392ms)
✔ [11631/16953] Built Mathlib.Algebra.ContinuedFractions.Computation.CorrectnessTerminating:c.o (225ms)
✔ [11632/16953] Built Mathlib.Data.Nat.Fib.Basic:c.o (316ms)
✔ [11633/16953] Built Mathlib.Tactic.Monotonicity.Lemmas:c.o (198ms)
✔ [11634/16953] Built Mathlib.Tactic.Monotonicity.Basic:c.o (671ms)
✔ [11635/16953] Built Mathlib.Tactic.Monotonicity:c.o (166ms)
✔ [11636/16953] Built Mathlib.Algebra.ContinuedFractions.Computation.Approximations:c.o (192ms)
✔ [11637/16953] Built Mathlib.Algebra.ContinuedFractions.ConvergentsEquiv:c.o (373ms)
✔ [11638/16953] Built Mathlib.Algebra.ContinuedFractions.Computation.ApproximationCorollaries:c.o (192ms)
✔ [11639/16953] Built Mathlib.Algebra.ContinuedFractions.Computation.TerminatesIffRat:c.o (181ms)
✔ [11640/16953] Built Mathlib.Algebra.CubicDiscriminant:c.o (256ms)
✔ [11641/16953] Built Mathlib.Algebra.DirectSum.AddChar:c.o (206ms)
✔ [11642/16953] Built Mathlib.Algebra.DirectSum.Idempotents:c.o (189ms)
✔ [11643/16953] Built Mathlib.RingTheory.Idempotents:c.o (392ms)
✔ [11644/16953] Built Mathlib.LinearAlgebra.Eigenspace.Basic:c.o (301ms)
✔ [11645/16953] Built Mathlib.RingTheory.Finiteness.Prod:c.o (172ms)
✔ [11646/16953] Built Mathlib.RingTheory.TensorProduct.Free:c.o (180ms)
✔ [11647/16953] Built Mathlib.Algebra.Ring.Action.ConjAct:c.o (248ms)
✔ [11648/16953] Built Mathlib.LinearAlgebra.GeneralLinearGroup.AlgEquiv:c.o (246ms)
✔ [11649/16953] Built Mathlib.LinearAlgebra.Trace:c.o (280ms)
✔ [11650/16953] Built Mathlib.Algebra.DirectSum.LinearMap:c.o (261ms)
✔ [11651/16953] Built Mathlib.Algebra.Divisibility.Finite:c.o (288ms)
✔ [11652/16953] Built Mathlib.Algebra.Divisibility.Prod:c.o (259ms)
✔ [11653/16953] Built Mathlib.Algebra.Module.Torsion.Prod:c.o (286ms)
✔ [11654/16953] Built Mathlib.Algebra.DualNumber:c.o (627ms)
✔ [11655/16953] Built Mathlib.Algebra.DualQuaternion:c.o (437ms)
✔ [11656/16953] Built Mathlib.Algebra.Expr:c.o (346ms)
✔ [11657/16953] Built Mathlib.Algebra.GroupWithZero.Action.ConjAct:c.o (174ms)
✔ [11658/16953] Built Mathlib.Algebra.Field.Action.ConjAct:c.o (222ms)
✔ [11659/16953] Built Mathlib.Algebra.Field.GeomSum:c.o (168ms)
✔ [11660/16953] Built Mathlib.Algebra.Group.MinimalAxioms:c.o (232ms)
✔ [11661/16953] Built Mathlib.Algebra.Ring.MinimalAxioms:c.o (248ms)
✔ [11662/16953] Built Mathlib.Algebra.Field.MinimalAxioms:c.o (269ms)
✔ [11663/16953] Built Mathlib.Algebra.Field.ModEq:c.o (161ms)
✔ [11664/16953] Built Mathlib.Algebra.Quaternion:c.o (2.6s)
✔ [11665/16953] Built Mathlib.Algebra.Field.NegOnePow:c.o (155ms)
✔ [11666/16953] Built Mathlib.Algebra.Field.Periodic:c.o (167ms)
✔ [11667/16953] Built Mathlib.Algebra.Field.Power:c.o (168ms)
✔ [11668/16953] Built Mathlib.Algebra.Field.Shrink:c.o (164ms)
✔ [11669/16953] Built Mathlib.Algebra.Field.ULift:c.o (306ms)
✔ [11670/16953] Built Mathlib.Algebra.Field.TransferInstance:c.o (751ms)
✔ [11671/16953] Built Mathlib.Algebra.Field.ZMod:c.o (212ms)
✔ [11672/16953] Built Mathlib.Algebra.FiveLemma:c.o (147ms)
✔ [11673/16953] Built Mathlib.GroupTheory.FreeGroup.Reduce:c.o (416ms)
✔ [11674/16953] Built Mathlib.SetTheory.Cardinal.Free:c.o (185ms)
✔ [11675/16953] Built Mathlib.Algebra.FreeAlgebra.Cardinality:c.o (201ms)
✔ [11676/16953] Built Mathlib.Algebra.FreeMonoid.Count:c.o (225ms)
✔ [11677/16953] Built Mathlib.Algebra.FreeMonoid.FreeSemigroup:c.o (439ms)
✔ [11678/16953] Built Mathlib.Algebra.FreeMonoid.Symbols:c.o (162ms)
✔ [11679/16953] Built Mathlib.Algebra.Free:c.o (1.9s)
✔ [11680/16953] Built Mathlib.Algebra.FreeNonUnitalNonAssocAlgebra:c.o (194ms)
✔ [11681/16953] Built Mathlib.Algebra.GCDMonoid.FinsetLemmas:c.o (181ms)
✔ [11682/16953] Built Mathlib.RingTheory.IntegralClosure.IntegrallyClosed:c.o (171ms)
✔ [11683/16953] Built Mathlib.RingTheory.Polynomial.Eisenstein.Criterion:c.o (170ms)
✔ [11684/16953] Built Mathlib.RingTheory.Polynomial.Eisenstein.Basic:c.o (165ms)
✔ [11685/16953] Built Mathlib.Algebra.GCDMonoid.IntegrallyClosed:c.o (164ms)
✔ [11686/16953] Built Mathlib.Algebra.GCDMonoid.PUnit:c.o (173ms)
✔ [11687/16953] Built Mathlib.Algebra.GradedMulAction:c.o (225ms)
✔ [11688/16953] Built Mathlib.Algebra.Group.Action.Equidecomp:c.o (188ms)
✔ [11689/16953] Built Mathlib.Algebra.Group.Action.Option:c.o (198ms)
✔ [11690/16953] Built Mathlib.Algebra.Group.Action.Pointwise.Finset:c.o (233ms)
✔ [11691/16953] Built Mathlib.Algebra.Group.Action.Pointwise.Set.Finite:c.o (182ms)
✔ [11692/16953] Built Mathlib.Algebra.Group.Action.Sigma:c.o (219ms)
✔ [11693/16953] Built Mathlib.Algebra.Group.Action.Sum:c.o (196ms)
✔ [11694/16953] Built Mathlib.Algebra.Group.ConjFinite:c.o (236ms)
✔ [11695/16953] Built Mathlib.Algebra.Group.Equiv.Finite:c.o (231ms)
✔ [11696/16953] Built Mathlib.Algebra.Group.ForwardDiff:c.o (279ms)
✔ [11697/16953] Built Mathlib.GroupTheory.GroupAction.SubMulAction.Closure:c.o (179ms)
✔ [11698/16953] Built Mathlib.Algebra.Group.Ideal:c.o (181ms)
✔ [11699/16953] Built Mathlib.Algebra.Group.Int.TypeTags:c.o (162ms)
✔ [11700/16953] Built Mathlib.Algebra.Group.Irreducible.Indecomposable:c.o (175ms)
✔ [11701/16953] Built Mathlib.Algebra.Group.Nat.TypeTags:c.o (165ms)
✔ [11702/16953] Built Mathlib.Algebra.Group.NatPowAssoc:c.o (187ms)
✔ [11703/16953] Built Mathlib.Algebra.Group.PNatPowAssoc:c.o (176ms)
✔ [11704/16953] Built Mathlib.Algebra.Group.Pointwise.Finset.BigOperators:c.o (179ms)
✔ [11705/16953] Built Mathlib.Algebra.Group.Pointwise.Finset.Density:c.o (179ms)
✔ [11706/16953] Built Mathlib.Algebra.Group.Pointwise.Finset.Interval:c.o (165ms)
✔ [11707/16953] Built Mathlib.Algebra.Group.Pointwise.Set.Card:c.o (163ms)
✔ [11708/16953] Built Mathlib.Algebra.Group.Pointwise.Set.Small:c.o (161ms)
✔ [11709/16953] Built Mathlib.Algebra.Group.Subgroup.Even:c.o (189ms)
✔ [11710/16953] Built Mathlib.Algebra.Group.Subgroup.Finsupp:c.o (173ms)
✔ [11711/16953] Built Mathlib.Algebra.Group.Subgroup.Order:c.o (186ms)
✔ [11712/16953] Built Mathlib.Algebra.Group.Subgroup.ZPowers.Lemmas:c.o (159ms)
✔ [11713/16953] Built Mathlib.Algebra.Group.Submonoid.Finsupp:c.o (171ms)
✔ [11714/16953] Built Mathlib.Algebra.Group.Submonoid.Saturation:c.o (301ms)
✔ [11715/16953] Built Mathlib.Algebra.Group.Submonoid.Support:c.o (185ms)
✔ [11716/16953] Built Mathlib.Algebra.Group.Translate:c.o (218ms)
✔ [11717/16953] Built Mathlib.Algebra.Group.TypeTags.Pointwise:c.o (163ms)
✔ [11718/16953] Built Mathlib.Algebra.Group.UniqueProds.VectorSpace:c.o (158ms)
✔ [11719/16953] Built Mathlib.Algebra.GroupWithZero.Action.Center:c.o (212ms)
✔ [11720/16953] Built Mathlib.Algebra.GroupWithZero.Action.Faithful:c.o (153ms)
✔ [11721/16953] Built Mathlib.Algebra.GroupWithZero.Pointwise.Finset:c.o (167ms)
✔ [11722/16953] Built Mathlib.Algebra.GroupWithZero.Action.Pointwise.Finset:c.o (183ms)
✔ [11723/16953] Built Mathlib.Algebra.GroupWithZero.Conj:c.o (156ms)
✔ [11724/16953] Built Mathlib.Algebra.GroupWithZero.Int:c.o (183ms)
✔ [11725/16953] Built Mathlib.Algebra.GroupWithZero.Pointwise.Set.Card:c.o (179ms)
✔ [11726/16953] Built Mathlib.Algebra.GroupWithZero.ProdHom:c.o (228ms)
✔ [11727/16953] Built Mathlib.Algebra.GroupWithZero.Submonoid.Instances:c.o (268ms)
✔ [11728/16953] Built Mathlib.Algebra.GroupWithZero.Range:c.o (352ms)
✔ [11729/16953] Built Mathlib.Algebra.GroupWithZero.TransferInstance:c.o (462ms)
✔ [11730/16953] Built Mathlib.Algebra.GroupWithZero.Shrink:c.o (188ms)
✔ [11731/16953] Built Mathlib.Algebra.GroupWithZero.Submonoid.CancelMulZero:c.o (179ms)
✔ [11732/16953] Built Mathlib.Algebra.GroupWithZero.Torsion:c.o (157ms)
✔ [11733/16953] Built Mathlib.Algebra.HierarchyDesign:c.o (184ms)
✔ [11734/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.Defs:c.o (1.1s)
✔ [11735/16953] Built Mathlib.CategoryTheory.FintypeCat:c.o (412ms)
✔ [11736/16953] Built Mathlib.Order.Category.FinPartOrd:c.o (632ms)
✔ [11737/16953] Built Mathlib.Order.Category.LinOrd:c.o (550ms)
✔ [11738/16953] Built Mathlib.Util.Superscript:c.o (3.1s)
✔ [11739/16953] Built Mathlib.Order.Category.NonemptyFinLinOrd:c.o (505ms)
✔ [11740/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.Basic:c.o (1.0s)
✔ [11741/16953] Built Mathlib.AlgebraicTopology.MooreComplex:c.o (191ms)
✔ [11742/16953] Built Mathlib.CategoryTheory.Idempotents.Basic:c.o (173ms)
✔ [11743/16953] Built Mathlib.CategoryTheory.Idempotents.Karoubi:c.o (396ms)
✔ [11744/16953] Built Mathlib.CategoryTheory.Idempotents.FunctorCategories:c.o (231ms)
✔ [11745/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.Basic:c.o (1.0s)
✔ [11746/16953] Built Mathlib.AlgebraicTopology.AlternatingFaceMapComplex:c.o (323ms)
✔ [11747/16953] Built Mathlib.AlgebraicTopology.CechNerve:c.o (183ms)
✔ [11748/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.DeltaZeroIter:c.o (361ms)
✔ [11749/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.DeltaZeroIter:c.o (313ms)
✔ [11750/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.Homotopy:c.o (273ms)
✔ [11751/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.Rev:c.o (308ms)
✔ [11752/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.Op:c.o (252ms)
✔ [11753/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Op:c.o (445ms)
✔ [11754/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Basic:c.o (680ms)
✔ [11755/16953] Built Mathlib.CategoryTheory.Subfunctor.OfSection:c.o (167ms)
✔ [11756/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Degenerate:c.o (216ms)
✔ [11757/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Subcomplex:c.o (448ms)
✔ [11758/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Dimension:c.o (205ms)
✔ [11759/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Simplices:c.o (281ms)
✔ [11760/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.SubcomplexOp:c.o (191ms)
✔ [11761/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Finite:c.o (168ms)
✔ [11762/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.NonDegenerateSimplices:c.o (280ms)
✔ [11763/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.Truncated:c.o (279ms)
✔ [11764/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.CompStructTruncated:c.o (320ms)
✔ [11765/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.CompStruct:c.o (578ms)
✔ [11766/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Nerve:c.o (605ms)
✔ [11767/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.NerveNondegenerate:c.o (159ms)
✔ [11768/16953] Built Mathlib.Order.Fin.Finset:c.o (162ms)
✔ [11769/16953] Built Mathlib.Order.Fin.SuccAboveOrderIso:c.o (172ms)
✔ [11770/16953] Built Mathlib.AlgebraicTopology.ExtraDegeneracy:c.o (488ms)
✔ [11771/16953] Built Mathlib.Algebra.Homology.AlternatingConst:c.o (163ms)
✔ [11772/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.StdSimplex:c.o (1.3s)
✔ [11773/16953] Built Mathlib.Algebra.Homology.Augment:c.o (580ms)
✔ [11774/16953] Built Mathlib.CategoryTheory.GradedObject.Bifunctor:c.o (221ms)
✔ [11775/16953] Built Mathlib.CategoryTheory.GradedObject.Trifunctor:c.o (341ms)
✔ [11776/16953] Built Mathlib.Algebra.Homology.ComplexShapeSigns:c.o (434ms)
✔ [11777/16953] Built Mathlib.Algebra.Homology.HomologicalBicomplex:c.o (418ms)
✔ [11778/16953] Built Mathlib.Algebra.Homology.TotalComplex:c.o (161ms)
✔ [11779/16953] Built Mathlib.Algebra.Homology.Bifunctor:c.o (260ms)
✔ [11780/16953] Built Mathlib.CategoryTheory.GradedObject.Associator:c.o (169ms)
✔ [11781/16953] Built Mathlib.Algebra.Homology.BifunctorAssociator:c.o (176ms)
✔ [11782/16953] Built Mathlib.Algebra.Homology.TotalComplexSymmetry:c.o (160ms)
✔ [11783/16953] Built Mathlib.Algebra.Homology.BifunctorFlip:c.o (162ms)
✔ [11784/16953] Built Mathlib.Algebra.Homology.BifunctorHomotopy:c.o (173ms)
✔ [11785/16953] Built Mathlib.Algebra.Homology.TotalComplexShift:c.o (251ms)
✔ [11786/16953] Built Mathlib.CategoryTheory.Center.NegOnePow:c.o (210ms)
✔ [11787/16953] Built Mathlib.CategoryTheory.Shift.Twist:c.o (360ms)
✔ [11788/16953] Built Mathlib.CategoryTheory.Shift.CommShiftTwo:c.o (338ms)
✔ [11789/16953] Built Mathlib.Algebra.Homology.BifunctorShift:c.o (224ms)
✔ [11790/16953] Built Mathlib.Algebra.Homology.CochainComplexOpposite:c.o (500ms)
✔ [11791/16953] Built Mathlib.Algebra.Homology.CochainComplexPlus:c.o (360ms)
✔ [11792/16953] Built Mathlib.Algebra.Homology.CommSq:c.o (416ms)
✔ [11793/16953] Built Mathlib.Algebra.Homology.ConcreteCategory:c.o (508ms)
✔ [11794/16953] Built Mathlib.Algebra.Homology.DerivedCategory.ExactFunctor:c.o (539ms)
✔ [11795/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.Map:c.o (404ms)
✔ [11796/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.MapBijective:c.o (538ms)
✔ [11797/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.Basic:c.o (556ms)
✔ [11798/16953] Built Mathlib.Algebra.Homology.DerivedCategory.TStructure:c.o (263ms)
✔ [11799/16953] Built Mathlib.Algebra.Homology.DerivedCategory.Ext.TStructure:c.o (278ms)
✔ [11800/16953] Built Mathlib.Algebra.Homology.DerivedCategory.SmallShiftedHom:c.o (343ms)
✔ [11801/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.HomComplexCohomology:c.o (440ms)
✔ [11802/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.HomComplexInduction:c.o (355ms)
✔ [11803/16953] Built Mathlib.CategoryTheory.ObjectProperty.Orthogonal:c.o (305ms)
✔ [11804/16953] Built Mathlib.CategoryTheory.Triangulated.Orthogonal:c.o (238ms)
✔ [11805/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.KInjective:c.o (245ms)
✔ [11806/16953] Built Mathlib.Algebra.Homology.Embedding.ExtendHomotopy:c.o (191ms)
✔ [11807/16953] Built Mathlib.Algebra.Homology.DerivedCategory.KInjective:c.o (161ms)
✔ [11808/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.KProjective:c.o (177ms)
✔ [11809/16953] Built Mathlib.Algebra.Homology.DerivedCategory.KProjective:c.o (174ms)
✔ [11810/16953] Built Mathlib.Algebra.Homology.DifferentialObject:c.o (258ms)
✔ [11811/16953] Built Mathlib.Algebra.Homology.HasNoLoop:c.o (178ms)
✔ [11812/16953] Built Mathlib.CategoryTheory.DifferentialObject:c.o (608ms)
✔ [11813/16953] Built Mathlib.Algebra.Homology.Double:c.o (190ms)
✔ [11814/16953] Built Mathlib.Algebra.Homology.Embedding.StupidTrunc:c.o (173ms)
✔ [11815/16953] Built Mathlib.Algebra.Homology.EulerCharacteristic:c.o (216ms)
✔ [11816/16953] Built Mathlib.Algebra.Homology.Embedding.Connect:c.o (569ms)
✔ [11817/16953] Built Mathlib.Algebra.Homology.ExactSequenceFour:c.o (262ms)
✔ [11818/16953] Built Mathlib.CategoryTheory.LiftingProperties.Limits:c.o (160ms)
✔ [11819/16953] Built Mathlib.CategoryTheory.MorphismProperty.LiftingProperty:c.o (190ms)
✔ [11820/16953] Built Mathlib.CategoryTheory.Preadditive.Injective.LiftingProperties:c.o (185ms)
✔ [11821/16953] Built Mathlib.CategoryTheory.Abelian.EpiWithInjectiveKernel:c.o (191ms)
✔ [11822/16953] Built Mathlib.Algebra.Homology.Factorizations.Basic:c.o (164ms)
✔ [11823/16953] Built Mathlib.Algebra.Homology.Factorizations.CM5b:c.o (173ms)
✔ [11824/16953] Built Mathlib.Algebra.Homology.HomologicalComplexLimitsEventuallyConstant:c.o (179ms)
✔ [11825/16953] Built Mathlib.CategoryTheory.Category.Factorisation:c.o (393ms)
✔ [11826/16953] Built Mathlib.CategoryTheory.Functor.OfSequence:c.o (374ms)
✔ [11827/16953] Built Mathlib.Algebra.Homology.Factorizations.CM5a:c.o (272ms)
✔ [11828/16953] Built Mathlib.CategoryTheory.Generator.HomologicalComplex:c.o (195ms)
✔ [11829/16953] Built Mathlib.Algebra.Homology.GrothendieckAbelian:c.o (221ms)
✔ [11830/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.HomComplexSingle:c.o (187ms)
✔ [11831/16953] Built Mathlib.Algebra.Homology.HomotopyFiber:c.o (161ms)
✔ [11832/16953] Built Mathlib.CategoryTheory.MorphismProperty.RetractArgument:c.o (162ms)
✔ [11833/16953] Built Mathlib.CategoryTheory.MorphismProperty.WeakFactorizationSystem:c.o (187ms)
✔ [11834/16953] Built Mathlib.AlgebraicTopology.ModelCategory.CategoryWithCofibrations:c.o (163ms)
✔ [11835/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Instances:c.o (157ms)
✔ [11836/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Basic:c.o (261ms)
✔ [11837/16953] Built Mathlib.AlgebraicTopology.ModelCategory.IsCofibrant:c.o (162ms)
✔ [11838/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Cylinder:c.o (319ms)
✔ [11839/16953] Built Mathlib.AlgebraicTopology.ModelCategory.PathObject:c.o (369ms)
✔ [11840/16953] Built Mathlib.Algebra.Homology.Precylinder:c.o (171ms)
✔ [11841/16953] Built Mathlib.CategoryTheory.Localization.Quotient:c.o (163ms)
✔ [11842/16953] Built Mathlib.AlgebraicTopology.ModelCategory.LeftHomotopy:c.o (288ms)
✔ [11843/16953] Built Mathlib.AlgebraicTopology.ModelCategory.RightHomotopy:c.o (384ms)
✔ [11844/16953] Built Mathlib.CategoryTheory.Localization.OfQuotient:c.o (182ms)
✔ [11845/16953] Built Mathlib.CategoryTheory.Shift.SingleFunctorsLift:c.o (161ms)
✔ [11846/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.Plus:c.o (249ms)
✔ [11847/16953] Built Mathlib.CategoryTheory.ComposableArrows.One:c.o (291ms)
✔ [11848/16953] Built Mathlib.CategoryTheory.ComposableArrows.Two:c.o (252ms)
✔ [11849/16953] Built Mathlib.Algebra.Homology.HomotopyCategory.SpectralObject:c.o (160ms)
✔ [11850/16953] Built Mathlib.CategoryTheory.Triangulated.SpectralObject:c.o (492ms)
✔ [11851/16953] Built Mathlib.Algebra.Homology.LeftResolution.Transport:c.o (310ms)
✔ [11852/16953] Built Mathlib.Algebra.Homology.LeftResolution.Reduced:c.o (334ms)
✔ [11853/16953] Built Mathlib.CategoryTheory.Idempotents.FunctorExtension:c.o (416ms)
✔ [11854/16953] Built Mathlib.CategoryTheory.Preadditive.Projective.Resolution:c.o (219ms)
✔ [11855/16953] Built Mathlib.CategoryTheory.Abelian.Projective.Resolution:c.o (212ms)
✔ [11856/16953] Built Mathlib.CategoryTheory.Abelian.LeftDerived:c.o (162ms)
✔ [11857/16953] Built Mathlib.CategoryTheory.Abelian.Ext:c.o (191ms)
✔ [11858/16953] Built Mathlib.Algebra.Homology.LocalCohomology:c.o (304ms)
✔ [11859/16953] Built Mathlib.Algebra.Homology.ModelCategory.Lifting:c.o (268ms)
✔ [11860/16953] Built Mathlib.Algebra.Homology.ModelCategory.Injective:c.o (211ms)
✔ [11861/16953] Built Mathlib.CategoryTheory.GradedObject.Single:c.o (172ms)
✔ [11862/16953] Built Mathlib.CategoryTheory.GradedObject.Unitor:c.o (201ms)
✔ [11863/16953] Built Mathlib.CategoryTheory.GradedObject.Monoidal:c.o (215ms)
✔ [11864/16953] Built Mathlib.Algebra.Homology.Monoidal:c.o (225ms)
✔ [11865/16953] Built Mathlib.Algebra.Homology.ShortComplex.FunctorEquivalence:c.o (348ms)
✔ [11866/16953] Built Mathlib.Algebra.Homology.ShortComplex.Linear:c.o (379ms)
✔ [11867/16953] Built Mathlib.Algebra.Homology.SpectralObject.Basic:c.o (475ms)
✔ [11868/16953] Built Mathlib.Algebra.Homology.SpectralObject.Cycles:c.o (253ms)
✔ [11869/16953] Built Mathlib.CategoryTheory.ComposableArrows.Three:c.o (291ms)
✔ [11870/16953] Built Mathlib.Algebra.Homology.SpectralObject.Differentials:c.o (295ms)
✔ [11871/16953] Built Mathlib.Algebra.Homology.SpectralObject.Page:c.o (746ms)
✔ [11872/16953] Built Mathlib.CategoryTheory.ComposableArrows.Four:c.o (309ms)
✔ [11873/16953] Built Mathlib.Algebra.Homology.SpectralObject.EpiMono:c.o (317ms)
✔ [11874/16953] Built Mathlib.Algebra.Homology.SpectralObject.Homology:c.o (242ms)
✔ [11875/16953] Built Mathlib.Algebra.Homology.SpectralSequence.ComplexShape:c.o (206ms)
✔ [11876/16953] Built Mathlib.Order.Fin.Clamp:c.o (198ms)
✔ [11877/16953] Built Mathlib.Order.WithBotTop:c.o (227ms)
✔ [11878/16953] Built Mathlib.Algebra.Homology.SpectralSequence.Basic:c.o (357ms)
✔ [11879/16953] Built Mathlib.Algebra.Homology.SpectralObject.HasSpectralSequence:c.o (580ms)
✔ [11880/16953] Built Mathlib.Algebra.Homology.SpectralObject.SpectralSequence:c.o (291ms)
✔ [11881/16953] Built Mathlib.Algebra.Homology.SpectralObject.FirstPage:c.o (237ms)
✔ [11882/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Square:c.o (411ms)
✔ [11883/16953] Built Mathlib.Algebra.Homology.Square:c.o (248ms)
✔ [11884/16953] Built Mathlib.CategoryTheory.Square:c.o (1.3s)
✔ [11885/16953] Built Mathlib.Order.Filter.Subsingleton:c.o (240ms)
✔ [11886/16953] Built Mathlib.Order.Filter.EventuallyConst:c.o (269ms)
✔ [11887/16953] Built Mathlib.RingTheory.Jacobson.Semiprimary:c.o (328ms)
✔ [11888/16953] Built Mathlib.RingTheory.Artinian.Module:c.o (204ms)
✔ [11889/16953] Built Mathlib.Algebra.Lie.Basic:c.o (2.2s)
✔ [11890/16953] Built Mathlib.Algebra.Lie.Subalgebra:c.o (510ms)
✔ [11891/16953] Built Mathlib.Algebra.Lie.OfAssociative:c.o (414ms)
✔ [11892/16953] Built Mathlib.Algebra.Lie.Submodule:c.o (554ms)
✔ [11893/16953] Built Mathlib.Algebra.Jordan.Basic:c.o (229ms)
✔ [11894/16953] Built Mathlib.Algebra.Lie.Ideal:c.o (333ms)
✔ [11895/16953] Built Mathlib.Algebra.Lie.IdealOperations:c.o (199ms)
✔ [11896/16953] Built Mathlib.FieldTheory.Minpoly.Basic:c.o (194ms)
✔ [11897/16953] Built Mathlib.Algebra.Lie.Abelian:c.o (408ms)
✔ [11898/16953] Built Mathlib.RingTheory.Ideal.Quotient.Noetherian:c.o (173ms)
✔ [11899/16953] Built Mathlib.FieldTheory.Minpoly.Field:c.o (203ms)
✔ [11900/16953] Built Mathlib.LinearAlgebra.SModEq.Basic:c.o (255ms)
✔ [11901/16953] Built Mathlib.RingTheory.PowerBasis:c.o (162ms)
✔ [11902/16953] Built Mathlib.RingTheory.Polynomial.Ideal:c.o (159ms)
✔ [11903/16953] Built Mathlib.RingTheory.Polynomial.Quotient:c.o (213ms)
✔ [11904/16953] Built Mathlib.RingTheory.AdjoinRoot:c.o (270ms)
✔ [11905/16953] Built Mathlib.LinearAlgebra.Matrix.Dual:c.o (218ms)
✔ [11906/16953] Built Mathlib.LinearAlgebra.Determinant:c.o (179ms)
✔ [11907/16953] Built Mathlib.RingTheory.Norm.Defs:c.o (161ms)
✔ [11908/16953] Built Mathlib.FieldTheory.KummerPolynomial:c.o (170ms)
✔ [11909/16953] Built Mathlib.Algebra.Squarefree.Basic:c.o (160ms)
✔ [11910/16953] Built Mathlib.FieldTheory.Separable:c.o (188ms)
✔ [11911/16953] Built Mathlib.FieldTheory.Perfect:c.o (172ms)
✔ [11912/16953] Built Mathlib.LinearAlgebra.AnnihilatingPolynomial:c.o (177ms)
✔ [11913/16953] Built Mathlib.RingTheory.Artinian.Instances:c.o (173ms)
✔ [11914/16953] Built Mathlib.LinearAlgebra.Semisimple:c.o (222ms)
✔ [11915/16953] Built Mathlib.Algebra.Lie.AdjointAction.Basic:c.o (186ms)
✔ [11916/16953] Built Mathlib.RingTheory.Nilpotent.Exp:c.o (200ms)
✔ [11917/16953] Built Mathlib.Algebra.Lie.NonUnitalNonAssocAlgebra:c.o (363ms)
✔ [11918/16953] Built Mathlib.Algebra.Lie.Derivation.Basic:c.o (531ms)
✔ [11919/16953] Built Mathlib.Algebra.Lie.AdjointAction.Derivation:c.o (298ms)
✔ [11920/16953] Built Mathlib.Dynamics.Newton:c.o (174ms)
✔ [11921/16953] Built Mathlib.LinearAlgebra.JordanChevalley:c.o (182ms)
✔ [11922/16953] Built Mathlib.Algebra.Lie.AdjointAction.JordanChevalley:c.o (163ms)
✔ [11923/16953] Built Mathlib.Algebra.Lie.TensorProduct:c.o (371ms)
✔ [11924/16953] Built Mathlib.Algebra.Lie.BaseChange:c.o (356ms)
✔ [11925/16953] Built Mathlib.Algebra.Lie.Semisimple.Defs:c.o (177ms)
✔ [11926/16953] Built Mathlib.Algebra.Lie.Solvable:c.o (340ms)
✔ [11927/16953] Built Mathlib.LinearAlgebra.BilinearForm.Basic:c.o (219ms)
✔ [11928/16953] Built Mathlib.LinearAlgebra.BilinearForm.Hom:c.o (343ms)
✔ [11929/16953] Built Mathlib.LinearAlgebra.BilinearForm.Properties:c.o (210ms)
✔ [11930/16953] Built Mathlib.LinearAlgebra.BilinearForm.Orthogonal:c.o (171ms)
✔ [11931/16953] Built Mathlib.Algebra.Lie.InvariantForm:c.o (210ms)
✔ [11932/16953] Built Mathlib.Order.BooleanGenerators:c.o (166ms)
✔ [11933/16953] Built Mathlib.Algebra.Lie.Semisimple.Basic:c.o (188ms)
✔ [11934/16953] Built Mathlib.Algebra.Lie.Normalizer:c.o (209ms)
✔ [11935/16953] Built Mathlib.Algebra.Lie.Quotient:c.o (360ms)
✔ [11936/16953] Built Mathlib.Algebra.Lie.Nilpotent:c.o (237ms)
✔ [11937/16953] Built Mathlib.Algebra.Lie.CartanSubalgebra:c.o (170ms)
✔ [11938/16953] Built Mathlib.Algebra.Ring.Divisibility.Lemmas:c.o (178ms)
✔ [11939/16953] Built Mathlib.Algebra.Lie.Engel:c.o (181ms)
✔ [11940/16953] Built Mathlib.Algebra.Polynomial.GroupRingAction:c.o (188ms)
✔ [11941/16953] Built Mathlib.Algebra.Ring.Action.Field:c.o (196ms)
✔ [11942/16953] Built Mathlib.Algebra.Ring.Action.Invariant:c.o (184ms)
✔ [11943/16953] Built Mathlib.FieldTheory.Finiteness:c.o (187ms)
✔ [11944/16953] Built Mathlib.FieldTheory.Normal.Defs:c.o (228ms)
✔ [11945/16953] Built Mathlib.FieldTheory.Galois.Notation:c.o (546ms)
✔ [11946/16953] Built Mathlib.FieldTheory.Fixed:c.o (220ms)
✔ [11947/16953] Built Mathlib.FieldTheory.Tower:c.o (178ms)
✔ [11948/16953] Built Mathlib.FieldTheory.IntermediateField.Algebraic:c.o (238ms)
✔ [11949/16953] Built Mathlib.RingTheory.Adjoin.Singleton:c.o (244ms)
✔ [11950/16953] Built Mathlib.FieldTheory.IntermediateField.Adjoin.Defs:c.o (936ms)
✔ [11951/16953] Built Mathlib.FieldTheory.IntermediateField.Adjoin.Algebra:c.o (208ms)
✔ [11952/16953] Built Mathlib.RingTheory.Adjoin.Field:c.o (171ms)
✔ [11953/16953] Built Mathlib.FieldTheory.SplittingField.IsSplittingField:c.o (170ms)
✔ [11954/16953] Built Mathlib.RingTheory.Adjoin.Dimension:c.o (180ms)
✔ [11955/16953] Built Mathlib.FieldTheory.IntermediateField.Adjoin.Basic:c.o (206ms)
✔ [11956/16953] Built Mathlib.FieldTheory.Extension:c.o (171ms)
✔ [11957/16953] Built Mathlib.FieldTheory.IsAlgClosed.Basic:c.o (237ms)
✔ [11958/16953] Built Mathlib.LinearAlgebra.Eigenspace.Triangularizable:c.o (179ms)
✔ [11959/16953] Built Mathlib.FieldTheory.IsAlgClosed.Spectrum:c.o (411ms)
✔ [11960/16953] Built Mathlib.LinearAlgebra.Eigenspace.Pi:c.o (152ms)
✔ [11961/16953] Built Mathlib.Algebra.Lie.Weights.Cartan:c.o (266ms)
✔ [11962/16953] Built Mathlib.Algebra.Lie.Weights.Linear:c.o (251ms)
✔ [11963/16953] Built Mathlib.Algebra.Lie.Weights.Basic:c.o (589ms)
✔ [11964/16953] Built Mathlib.FieldTheory.SplittingField.Construction:c.o (234ms)
✔ [11965/16953] Built Mathlib.Data.Multiset.Fintype:c.o (414ms)
✔ [11966/16953] Built Mathlib.FieldTheory.IsAlgClosed.AlgebraicClosure:c.o (311ms)
✔ [11967/16953] Built Mathlib.LinearAlgebra.BilinearForm.TensorProduct:c.o (448ms)
✔ [11968/16953] Built Mathlib.LinearAlgebra.PID:c.o (310ms)
✔ [11969/16953] Built Mathlib.Algebra.Lie.Killing:c.o (291ms)
✔ [11970/16953] Built Mathlib.Algebra.Lie.TraceForm:c.o (580ms)
✔ [11971/16953] Built Mathlib.Algebra.Lie.Derivation.Killing:c.o (551ms)
✔ [11972/16953] Built Mathlib.RingTheory.Finiteness.Nilpotent:c.o (238ms)
✔ [11973/16953] Built Mathlib.Algebra.Lie.Sl2:c.o (750ms)
✔ [11974/16953] Built Mathlib.Algebra.Lie.Weights.Chain:c.o (378ms)
✔ [11975/16953] Built Mathlib.LinearAlgebra.Eigenspace.Semisimple:c.o (187ms)
✔ [11976/16953] Built Mathlib.Algebra.Lie.Weights.Killing:c.o (192ms)
✔ [11977/16953] Built Mathlib.LinearAlgebra.PerfectPairing.Basic:c.o (160ms)
✔ [11978/16953] Built Mathlib.LinearAlgebra.FiniteSpan:c.o (162ms)
✔ [11979/16953] Built Mathlib.Algebra.Polynomial.Sequence:c.o (184ms)
✔ [11980/16953] Built Mathlib.RingTheory.Polynomial.Chebyshev:c.o (270ms)
✔ [11981/16953] Built Mathlib.LinearAlgebra.Reflection:c.o (311ms)
✔ [11982/16953] Built Mathlib.LinearAlgebra.Matrix.BaseChange:c.o (171ms)
✔ [11983/16953] Built Mathlib.LinearAlgebra.RootSystem.Defs:c.o (306ms)
✔ [11984/16953] Built Mathlib.LinearAlgebra.PerfectPairing.Restrict:c.o (166ms)
✔ [11985/16953] Built Mathlib.Combinatorics.Matroid.Init:c.o (256ms)
✔ [11986/16953] Built Mathlib.LinearAlgebra.Span.TensorProduct:c.o (225ms)
✔ [11987/16953] Built Mathlib.RingTheory.Localization.NumDen:c.o (160ms)
✔ [11988/16953] Built Mathlib.RingTheory.Polynomial.RationalRoot:c.o (173ms)
✔ [11989/16953] Built Mathlib.RingTheory.DedekindDomain.Basic:c.o (159ms)
✔ [11990/16953] Built Mathlib.RingTheory.AdicCompletion.Basic:c.o (176ms)
✔ [11991/16953] Built Mathlib.RingTheory.Ideal.Quotient.PowTransition:c.o (262ms)
✔ [11992/16953] Built Mathlib.RingTheory.FiniteLength:c.o (164ms)
✔ [11993/16953] Built Mathlib.RingTheory.Length:c.o (177ms)
✔ [11994/16953] Built Mathlib.Algebra.Order.GroupWithZero.WithZero:c.o (217ms)
✔ [11995/16953] Built Mathlib.Algebra.Order.GroupWithZero.Range:c.o (379ms)
✔ [11996/16953] Built Mathlib.Algebra.Ring.Torsion:c.o (212ms)
✔ [11997/16953] Built Mathlib.RingTheory.Valuation.PrimeMultiplicity:c.o (180ms)
✔ [11998/16953] Built Mathlib.RingTheory.Bezout:c.o (171ms)
✔ [11999/16953] Built Mathlib.RingTheory.Valuation.Basic:c.o (596ms)
✔ [12000/16953] Built Mathlib.RingTheory.Valuation.Integers:c.o (255ms)
✔ [12001/16953] Built Mathlib.RingTheory.DiscreteValuationRing.Basic:c.o (192ms)
✔ [12002/16953] Built Mathlib.RingTheory.Valuation.ValuationRing:c.o (318ms)
✔ [12003/16953] Built Mathlib.RingTheory.Jacobson.Polynomial:c.o (184ms)
✔ [12004/16953] Built Mathlib.RingTheory.Jacobson.Ring:c.o (226ms)
✔ [12005/16953] Built Mathlib.RingTheory.KrullDimension.Zero:c.o (198ms)
✔ [12006/16953] Built Mathlib.RingTheory.DiscreteValuationRing.TFAE:c.o (180ms)
✔ [12007/16953] Built Mathlib.RingTheory.LocalProperties.IntegrallyClosed:c.o (156ms)
✔ [12008/16953] Built Mathlib.RingTheory.DedekindDomain.Dvr:c.o (164ms)
✔ [12009/16953] Built Mathlib.RingTheory.Flat.Tensor:c.o (160ms)
✔ [12010/16953] Built Mathlib.RingTheory.Ideal.IsPrincipal:c.o (173ms)
✔ [12011/16953] Built Mathlib.RingTheory.Flat.TorsionFree:c.o (167ms)
✔ [12012/16953] Built Mathlib.LinearAlgebra.RootSystem.IsValuedIn:c.o (242ms)
✔ [12013/16953] Built Mathlib.LinearAlgebra.RootSystem.BaseChange:c.o (183ms)
✔ [12014/16953] Built Mathlib.Algebra.Ring.SumsOfSquares:c.o (231ms)
✔ [12015/16953] Built Mathlib.LinearAlgebra.RootSystem.RootPositive:c.o (230ms)
✔ [12016/16953] Built Mathlib.LinearAlgebra.RootSystem.Finite.Nondegenerate:c.o (191ms)
✔ [12017/16953] Built Mathlib.LinearAlgebra.RootSystem.Finite.CanonicalBilinear:c.o (259ms)
✔ [12018/16953] Built Mathlib.LinearAlgebra.RootSystem.Basic:c.o (167ms)
✔ [12019/16953] Built Mathlib.LinearAlgebra.RootSystem.Reduced:c.o (155ms)
✔ [12020/16953] Built Mathlib.Algebra.Lie.Weights.RootSystem:c.o (167ms)
✔ [12021/16953] Built Mathlib.Algebra.Module.Submodule.Union:c.o (184ms)
✔ [12022/16953] Built Mathlib.LinearAlgebra.Dimension.OrzechProperty:c.o (165ms)
✔ [12023/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Prod:c.o (424ms)
✔ [12024/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Dual:c.o (285ms)
✔ [12025/16953] Built Mathlib.LinearAlgebra.RootSystem.Hom:c.o (413ms)
✔ [12026/16953] Built Mathlib.RepresentationTheory.Basic:c.o (563ms)
✔ [12027/16953] Built Mathlib.LinearAlgebra.RootSystem.WeylGroup:c.o (193ms)
✔ [12028/16953] Built Mathlib.RepresentationTheory.Submodule:c.o (208ms)
✔ [12029/16953] Built Mathlib.LinearAlgebra.RootSystem.Irreducible:c.o (214ms)
✔ [12030/16953] Built Mathlib.Data.Int.ConditionallyCompleteOrder:c.o (198ms)
✔ [12031/16953] Built Mathlib.LinearAlgebra.RootSystem.Finite.Lemmas:c.o (325ms)
✔ [12032/16953] Built Mathlib.Order.Interval.Set.OrdConnectedLinear:c.o (188ms)
✔ [12033/16953] Built Mathlib.LinearAlgebra.RootSystem.Chain:c.o (163ms)
✔ [12034/16953] Built Mathlib.LinearAlgebra.RootSystem.Base:c.o (202ms)
✔ [12035/16953] Built Mathlib.LinearAlgebra.RootSystem.BaseExists:c.o (176ms)
✔ [12036/16953] Built Mathlib.LinearAlgebra.Matrix.BilinearForm:c.o (245ms)
✔ [12037/16953] Built Mathlib.LinearAlgebra.RootSystem.CartanMatrix:c.o (193ms)
✔ [12038/16953] Built Mathlib.LinearAlgebra.Eigenspace.Matrix:c.o (189ms)
✔ [12039/16953] Built Mathlib.Algebra.Lie.Basis:c.o (251ms)
✔ [12040/16953] Built Mathlib.LinearAlgebra.Eigenspace.Minpoly:c.o (193ms)
✔ [12041/16953] Built Mathlib.Data.Nat.Factorial.BigOperators:c.o (214ms)
✔ [12042/16953] Built Mathlib.Data.Nat.Factorial.SuperFactorial:c.o (298ms)
✔ [12043/16953] Built Mathlib.RingTheory.Polynomial.Pochhammer:c.o (228ms)
✔ [12044/16953] Built Mathlib.LinearAlgebra.Vandermonde:c.o (247ms)
✔ [12045/16953] Built Mathlib.LinearAlgebra.Lagrange:c.o (210ms)
✔ [12046/16953] Built Mathlib.Algebra.Lie.CartanCriterion:c.o (201ms)
✔ [12047/16953] Built Mathlib.Algebra.Lie.EngelSubalgebra:c.o (210ms)
✔ [12048/16953] Built Mathlib.Algebra.MvPolynomial.Monad:c.o (179ms)
✔ [12049/16953] Built Mathlib.LinearAlgebra.Charpoly.Basic:c.o (188ms)
✔ [12050/16953] Built Mathlib.LinearAlgebra.Charpoly.ToMatrix:c.o (207ms)
✔ [12051/16953] Built Mathlib.Data.Finsupp.Weight:c.o (236ms)
✔ [12052/16953] Built Mathlib.RingTheory.MvPolynomial.WeightedHomogeneous:c.o (195ms)
✔ [12053/16953] Built Mathlib.RingTheory.MvPolynomial.Homogeneous:c.o (192ms)
✔ [12054/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.Univ:c.o (162ms)
✔ [12055/16953] Built Mathlib.Algebra.Module.LinearMap.Polynomial:c.o (195ms)
✔ [12056/16953] Built Mathlib.LinearAlgebra.Eigenspace.Zero:c.o (171ms)
✔ [12057/16953] Built Mathlib.Algebra.Lie.Rank:c.o (313ms)
✔ [12058/16953] Built Mathlib.Algebra.Lie.CartanExists:c.o (286ms)
✔ [12059/16953] Built Mathlib.Algebra.Lie.CartanMatrix:c.o (181ms)
✔ [12060/16953] Built Mathlib.Algebra.Lie.Character:c.o (206ms)
✔ [12061/16953] Built Mathlib.Algebra.Lie.Matrix:c.o (284ms)
✔ [12062/16953] Built Mathlib.Algebra.Lie.SkewAdjoint:c.o (252ms)
✔ [12063/16953] Built Mathlib.LinearAlgebra.SymplecticGroup:c.o (363ms)
✔ [12064/16953] Built Mathlib.Algebra.Lie.Classical:c.o (678ms)
✔ [12065/16953] Built Mathlib.Algebra.Lie.Cochain:c.o (389ms)
✔ [12066/16953] Built Mathlib.RingTheory.Derivation.Lie:c.o (373ms)
✔ [12067/16953] Built Mathlib.Algebra.Lie.Prod:c.o (566ms)
✔ [12068/16953] Built Mathlib.Algebra.Lie.Derivation.BaseChange:c.o (308ms)
✔ [12069/16953] Built Mathlib.Algebra.Lie.DirectSum:c.o (636ms)
✔ [12070/16953] Built Mathlib.Algebra.Lie.Extension:c.o (928ms)
✔ [12071/16953] Built Mathlib.Algebra.Lie.UniversalEnveloping:c.o (738ms)
✔ [12072/16953] Built Mathlib.Algebra.Lie.Free:c.o (424ms)
✔ [12073/16953] Built Mathlib.Algebra.Lie.Graded:c.o (346ms)
✔ [12074/16953] Built Mathlib.Algebra.Lie.LieTheorem:c.o (400ms)
✔ [12075/16953] Built Mathlib.Algebra.Lie.Loop:c.o (207ms)
✔ [12076/16953] Built Mathlib.Algebra.Lie.Semisimple.Lemmas:c.o (202ms)
✔ [12077/16953] Built Mathlib.Algebra.Lie.SemiDirect:c.o (522ms)
✔ [12078/16953] Built Mathlib.GroupTheory.Perm.Cycle.Concrete:c.o (457ms)
✔ [12079/16953] Built Mathlib.Algebra.Lie.SerreConstruction:c.o (552ms)
✔ [12080/16953] Built Mathlib.Data.Matrix.Cartan:c.o (805ms)
✔ [12081/16953] Built Mathlib.Algebra.Lie.Weights.IsSimple:c.o (182ms)
✔ [12082/16953] Built Mathlib.Algebra.LieRinehartAlgebra.Defs:c.o (342ms)
✔ [12083/16953] Built Mathlib.Algebra.LinearRecurrence:c.o (285ms)
✔ [12084/16953] Built Mathlib.Algebra.ModEq:c.o (197ms)
✔ [12085/16953] Built Mathlib.Algebra.Module.Bimodule:c.o (244ms)
✔ [12086/16953] Built Mathlib.Algebra.Module.Card:c.o (201ms)
✔ [12087/16953] Built Mathlib.RingTheory.ChainOfDivisors:c.o (214ms)
✔ [12088/16953] Built Mathlib.RingTheory.FractionalIdeal.Operations:c.o (305ms)
✔ [12089/16953] Built Mathlib.RingTheory.FractionalIdeal.Basic:c.o (447ms)
✔ [12090/16953] Built Mathlib.RingTheory.FractionalIdeal.Inverse:c.o (177ms)
✔ [12091/16953] Built Mathlib.RingTheory.DedekindDomain.Ideal.Basic:c.o (173ms)
✔ [12092/16953] Built Mathlib.RingTheory.DedekindDomain.Ideal.Lemmas:c.o (301ms)
✔ [12093/16953] Built Mathlib.Algebra.Module.DedekindDomain:c.o (185ms)
✔ [12094/16953] Built Mathlib.Algebra.Module.FinitePresentation:c.o (224ms)
✔ [12095/16953] Built Mathlib.Algebra.Module.GradedModule:c.o (392ms)
✔ [12096/16953] Built Mathlib.Algebra.Module.Lattice:c.o (186ms)
✔ [12097/16953] Built Mathlib.RingTheory.Finiteness.Cofinite:c.o (177ms)
✔ [12098/16953] Built Mathlib.Algebra.Module.LinearMap.FiniteRange:c.o (200ms)
✔ [12099/16953] Built Mathlib.Algebra.Module.LinearMap.Prod:c.o (200ms)
✔ [12100/16953] Built Mathlib.Algebra.Module.LocalizedModule.Away:c.o (169ms)
✔ [12101/16953] Built Mathlib.Algebra.Module.LocalizedModule.Int:c.o (173ms)
✔ [12102/16953] Built Mathlib.Algebra.Module.MinimalAxioms:c.o (189ms)
✔ [12103/16953] Built Mathlib.Algebra.Module.PID:c.o (167ms)
✔ [12104/16953] Built Mathlib.Algebra.Module.PointwisePi:c.o (218ms)
✔ [12105/16953] Built Mathlib.Algebra.Module.Presentation.Cokernel:c.o (316ms)
✔ [12106/16953] Built Mathlib.Algebra.MvPolynomial.Supported:c.o (190ms)
✔ [12107/16953] Built Mathlib.Algebra.MvPolynomial.Derivation:c.o (177ms)
✔ [12108/16953] Built Mathlib.Algebra.MvPolynomial.PDeriv:c.o (189ms)
✔ [12109/16953] Built Mathlib.Algebra.Polynomial.Derivation:c.o (178ms)
✔ [12110/16953] Built Mathlib.RingTheory.Kaehler.Polynomial:c.o (188ms)
✔ [12111/16953] Built Mathlib.RingTheory.Extension.Basic:c.o (378ms)
✔ [12112/16953] Built Mathlib.RingTheory.Extension.Generators:c.o (333ms)
✔ [12113/16953] Built Mathlib.RingTheory.MvPolynomial.Localization:c.o (194ms)
✔ [12114/16953] Built Mathlib.RingTheory.Extension.Presentation.Basic:c.o (254ms)
✔ [12115/16953] Built Mathlib.RingTheory.Extension.Cotangent.Basic:c.o (164ms)
✔ [12116/16953] Built Mathlib.Algebra.Module.Presentation.Differentials:c.o (177ms)
✔ [12117/16953] Built Mathlib.Algebra.Module.Presentation.DirectSum:c.o (180ms)
✔ [12118/16953] Built Mathlib.Algebra.Module.Presentation.Finite:c.o (184ms)
✔ [12119/16953] Built Mathlib.Algebra.Module.Presentation.Free:c.o (187ms)
✔ [12120/16953] Built Mathlib.Algebra.Module.Presentation.RestrictScalars:c.o (188ms)
✔ [12121/16953] Built Mathlib.Algebra.Module.Presentation.Tautological:c.o (268ms)
✔ [12122/16953] Built Mathlib.Algebra.Module.Presentation.Tensor:c.o (254ms)
✔ [12123/16953] Built Mathlib.LinearAlgebra.TensorProduct.Vanishing:c.o (176ms)
✔ [12124/16953] Built Mathlib.RingTheory.Flat.EquationalCriterion:c.o (191ms)
✔ [12125/16953] Built Mathlib.RingTheory.Ideal.Quotient.ChineseRemainder:c.o (198ms)
✔ [12126/16953] Built Mathlib.RingTheory.Localization.Finiteness:c.o (179ms)
✔ [12127/16953] Built Mathlib.RingTheory.QuotSMulTop:c.o (213ms)
✔ [12128/16953] Built Mathlib.RingTheory.Support:c.o (182ms)
✔ [12129/16953] Built Mathlib.RingTheory.LocalRing.Module:c.o (368ms)
✔ [12130/16953] Built Mathlib.Algebra.Module.SpanRankOperations:c.o (305ms)
✔ [12131/16953] Built Mathlib.Algebra.Module.StablyFree.Basic:c.o (178ms)
✔ [12132/16953] Built Mathlib.Data.Fin.Parity:c.o (195ms)
✔ [12133/16953] Built Mathlib.LinearAlgebra.Alternating.Uncurry.Fin:c.o (247ms)
✔ [12134/16953] Built Mathlib.LinearAlgebra.Multilinear.TensorProduct:c.o (291ms)
✔ [12135/16953] Built Mathlib.LinearAlgebra.TensorPower.Basic:c.o (535ms)
✔ [12136/16953] Built Mathlib.LinearAlgebra.TensorPower.Pairing:c.o (182ms)
✔ [12137/16953] Built Mathlib.LinearAlgebra.ExteriorPower.Pairing:c.o (211ms)
✔ [12138/16953] Built Mathlib.LinearAlgebra.PiTensorProduct:c.o (1.2s)
✔ [12139/16953] Built Mathlib.LinearAlgebra.ExteriorPower.Basis:c.o (198ms)
✔ [12140/16953] Built Mathlib.CategoryTheory.Monoidal.Skeleton:c.o (281ms)
✔ [12141/16953] Built Mathlib.LinearAlgebra.TensorProduct.Submodule:c.o (295ms)
✔ [12142/16953] Built Mathlib.LinearAlgebra.LinearDisjoint:c.o (195ms)
✔ [12143/16953] Built Mathlib.RingTheory.ClassGroup:c.o (246ms)
✔ [12144/16953] Built Mathlib.RingTheory.Ideal.MinimalPrime.Noetherian:c.o (166ms)
✔ [12145/16953] Built Mathlib.RingTheory.Ideal.MinimalPrime.Colon:c.o (181ms)
✔ [12146/16953] Built Mathlib.RingTheory.Ideal.AssociatedPrime.Basic:c.o (224ms)
✔ [12147/16953] Built Mathlib.RingTheory.Ideal.AssociatedPrime.Finiteness:c.o (362ms)
✔ [12148/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.ClassGroup:c.o (302ms)
✔ [12149/16953] Built Mathlib.RingTheory.PicardGroup:c.o (313ms)
✔ [12150/16953] Built Mathlib.RingTheory.LocalProperties.Projective:c.o (308ms)
✔ [12151/16953] Built Mathlib.RingTheory.Spectrum.Prime.TensorProduct:c.o (258ms)
✔ [12152/16953] Built Mathlib.RingTheory.LocalRing.ResidueField.Fiber:c.o (392ms)
✔ [12153/16953] Built Mathlib.RingTheory.Localization.Free:c.o (234ms)
✔ [12154/16953] Built Mathlib.RingTheory.TensorProduct.IsBaseChangePi:c.o (296ms)
✔ [12155/16953] Built Mathlib.Topology.LocallyConstant.Basic:c.o (569ms)
✔ [12156/16953] Built Mathlib.RingTheory.Spectrum.Prime.FreeLocus:c.o (325ms)
✔ [12157/16953] Built Mathlib.Algebra.Module.StablyFree.FreeOfInvertible:c.o (375ms)
✔ [12158/16953] Built Mathlib.Algebra.Module.Submodule.Order:c.o (265ms)
✔ [12159/16953] Built Mathlib.Data.Nat.Prime.Int:c.o (274ms)
✔ [12160/16953] Built Mathlib.RingTheory.Finiteness.Quotient:c.o (428ms)
✔ [12161/16953] Built Mathlib.Data.ZMod.ValMinAbs:c.o (293ms)
✔ [12162/16953] Built Mathlib.FieldTheory.Finite.Basic:c.o (319ms)
✔ [12163/16953] Built Mathlib.LinearAlgebra.FreeModule.Determinant:c.o (181ms)
✔ [12164/16953] Built Mathlib.Data.Int.Associated:c.o (192ms)
✔ [12165/16953] Built Mathlib.Data.Int.NatAbs:c.o (181ms)
✔ [12166/16953] Built Mathlib.RingTheory.Int.Basic:c.o (217ms)
✔ [12167/16953] Built Mathlib.RingTheory.ZMod:c.o (191ms)
✔ [12168/16953] Built Mathlib.LinearAlgebra.Quotient.Pi:c.o (284ms)
✔ [12169/16953] Built Mathlib.Data.ZMod.QuotientRing:c.o (491ms)
✔ [12170/16953] Built Mathlib.LinearAlgebra.FreeModule.Finite.Quotient:c.o (221ms)
✔ [12171/16953] Built Mathlib.LinearAlgebra.FreeModule.Finite.CardQuotient:c.o (184ms)
✔ [12172/16953] Built Mathlib.RingTheory.Ideal.Basis:c.o (195ms)
✔ [12173/16953] Built Mathlib.FieldTheory.PrimitiveElement:c.o (184ms)
✔ [12174/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.Minpoly:c.o (185ms)
✔ [12175/16953] Built Mathlib.RingTheory.Norm.Basic:c.o (192ms)
✔ [12176/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Multiplicative:c.o (188ms)
✔ [12177/16953] Built Mathlib.RingTheory.Ideal.Norm.AbsNorm:c.o (207ms)
✔ [12178/16953] Built Mathlib.NumberTheory.RamificationInertia.Inertia:c.o (293ms)
✔ [12179/16953] Built Mathlib.NumberTheory.RamificationInertia.Ramification:c.o (295ms)
✔ [12180/16953] Built Mathlib.NumberTheory.RamificationInertia.Basic:c.o (402ms)
✔ [12181/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Finsupp:c.o (243ms)
✔ [12182/16953] Built Mathlib.RingTheory.DedekindDomain.Factorization:c.o (185ms)
✔ [12183/16953] Built Mathlib.Algebra.Module.Torsion.PrimaryComponent:c.o (222ms)
✔ [12184/16953] Built Mathlib.Data.DFinsupp.Encodable:c.o (205ms)
✔ [12185/16953] Built Mathlib.Data.Finsupp.Encodable:c.o (216ms)
✔ [12186/16953] Built Mathlib.LinearAlgebra.Countable:c.o (165ms)
✔ [12187/16953] Built Mathlib.Data.Finset.Update:c.o (183ms)
✔ [12188/16953] Built Mathlib.Data.Prod.TProd:c.o (312ms)
✔ [12189/16953] Built Mathlib.Tactic.Measurability.Init:c.o (260ms)
✔ [12190/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Defs:c.o (324ms)
✔ [12191/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Basic:c.o (222ms)
✔ [12192/16953] Built Mathlib.GroupTheory.GroupAction.IterateAct:c.o (210ms)
✔ [12193/16953] Built Mathlib.Tactic.Measurability:c.o (999ms)
✔ [12194/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Instances:c.o (218ms)
✔ [12195/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Constructions:c.o (262ms)
✔ [12196/16953] Built Mathlib.MeasureTheory.MeasurableSpace.MeasurablyGenerated:c.o (216ms)
✔ [12197/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Embedding:c.o (505ms)
✔ [12198/16953] Built Mathlib.MeasureTheory.MeasurableSpace.EventuallyMeasurable:c.o (184ms)
✔ [12199/16953] Built Mathlib.Algebra.Order.CauSeq.Basic:c.o (763ms)
✔ [12200/16953] Built Mathlib.Algebra.Order.CauSeq.Completion:c.o (558ms)
✔ [12201/16953] Built Mathlib.Algebra.Order.Group.Pointwise.Bounds:c.o (198ms)
✔ [12202/16953] Built Mathlib.Data.Real.Basic:c.o (457ms)
✔ [12203/16953] Built Mathlib.Algebra.Order.Group.Pointwise.CompleteLattice:c.o (171ms)
✔ [12204/16953] Built Mathlib.Data.Real.Archimedean:c.o (192ms)
✔ [12205/16953] Built Mathlib.Data.ENNReal.Basic:c.o (1.2s)
✔ [12206/16953] Built Mathlib.Data.NNReal.Defs:c.o (1.5s)
✔ [12207/16953] Built Mathlib.Data.ENNReal.Real:c.o (702ms)
✔ [12208/16953] Built Mathlib.Tactic.Finiteness:c.o (650ms)
✔ [12209/16953] Built Mathlib.Data.ENNReal.Operations:c.o (186ms)
✔ [12210/16953] Built Mathlib.Data.ENNReal.Action:c.o (153ms)
✔ [12211/16953] Built Mathlib.Order.Interval.Set.OrdConnectedComponent:c.o (190ms)
✔ [12212/16953] Built Mathlib.Topology.Order.T5:c.o (162ms)
✔ [12213/16953] Built Mathlib.Topology.Order.Real:c.o (175ms)
✔ [12214/16953] Built Mathlib.MeasureTheory.OuterMeasure.Defs:c.o (158ms)
✔ [12215/16953] Built Mathlib.Data.Real.ENatENNReal:c.o (195ms)
✔ [12216/16953] Built Mathlib.Algebra.Order.Nonneg.Floor:c.o (176ms)
✔ [12217/16953] Built Mathlib.Data.EReal.Basic:c.o (1.5s)
✔ [12218/16953] Built Mathlib.Algebra.Order.Module.Pointwise:c.o (171ms)
✔ [12219/16953] Built Mathlib.Data.Real.Pointwise:c.o (206ms)
✔ [12220/16953] Built Mathlib.Order.ConditionallyCompleteLattice.Group:c.o (275ms)
✔ [12221/16953] Built Mathlib.Algebra.Order.Module.Field:c.o (1.1s)
✔ [12222/16953] Built Mathlib.Data.NNReal.Basic:c.o (287ms)
✔ [12223/16953] Built Mathlib.Data.ENNReal.Inv:c.o (288ms)
✔ [12224/16953] Built Mathlib.Topology.Order.IsLUB:c.o (214ms)
✔ [12225/16953] Built Mathlib.Data.ENNReal.BigOperators:c.o (306ms)
✔ [12226/16953] Built Mathlib.Topology.Order.MonotoneConvergence:c.o (255ms)
✔ [12227/16953] Built Mathlib.Topology.Order.Monotone:c.o (343ms)
✔ [12228/16953] Built Mathlib.Topology.UniformSpace.OfFun:c.o (252ms)
✔ [12229/16953] Built Mathlib.Topology.Order.LiminfLimsup:c.o (493ms)
✔ [12230/16953] Built Mathlib.Topology.EMetricSpace.Basic:c.o (317ms)
✔ [12231/16953] Built Mathlib.Topology.EMetricSpace.Pi:c.o (239ms)
✔ [12232/16953] Built Mathlib.Topology.EMetricSpace.Defs:c.o (840ms)
✔ [12233/16953] Built Mathlib.Topology.EMetricSpace.Diam:c.o (166ms)
✔ [12234/16953] Built Mathlib.Topology.EMetricSpace.Lipschitz:c.o (186ms)
✔ [12235/16953] Built Mathlib.Logic.Encodable.Lattice:c.o (164ms)
✔ [12236/16953] Built Mathlib.Order.Filter.AtTopBot.Finset:c.o (181ms)
✔ [12237/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Group:c.o (195ms)
✔ [12238/16953] Built Mathlib.Topology.Algebra.InfiniteSum.NatInt:c.o (154ms)
✔ [12239/16953] Built Mathlib.Topology.Algebra.Star:c.o (188ms)
✔ [12240/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Constructions:c.o (168ms)
✔ [12241/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Ring:c.o (167ms)
✔ [12242/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Order:c.o (1.3s)
✔ [12243/16953] Built Mathlib.Topology.Bornology.Constructions:c.o (196ms)
✔ [12244/16953] Built Mathlib.Topology.Order.Bornology:c.o (167ms)
✔ [12245/16953] Built Mathlib.Topology.Order.DenselyOrdered:c.o (149ms)
✔ [12246/16953] Built Mathlib.Topology.Order.IntermediateValue:c.o (167ms)
✔ [12247/16953] Built Mathlib.Data.EReal.Operations:c.o (1.4s)
✔ [12248/16953] Built Mathlib.Topology.Order.Compact:c.o (194ms)
✔ [12249/16953] Built Mathlib.Topology.Metrizable.Basic:c.o (178ms)
✔ [12250/16953] Built Mathlib.Topology.MetricSpace.Pseudo.Basic:c.o (167ms)
✔ [12251/16953] Built Mathlib.Topology.MetricSpace.Pseudo.Constructions:c.o (341ms)
✔ [12252/16953] Built Mathlib.Topology.MetricSpace.Pseudo.Lemmas:c.o (158ms)
✔ [12253/16953] Built Mathlib.Data.ENNReal.Lemmas:c.o (172ms)
✔ [12254/16953] Built Mathlib.Topology.MetricSpace.Pseudo.Defs:c.o (1.3s)
✔ [12255/16953] Built Mathlib.Topology.MetricSpace.Pseudo.Pi:c.o (221ms)
✔ [12256/16953] Built Mathlib.Topology.MetricSpace.ProperSpace:c.o (174ms)
✔ [12257/16953] Built Mathlib.Topology.MetricSpace.Cauchy:c.o (169ms)
✔ [12258/16953] Built Mathlib.Topology.MetricSpace.Defs:c.o (362ms)
✔ [12259/16953] Built Mathlib.Topology.Bornology.Real:c.o (214ms)
✔ [12260/16953] Built Mathlib.Topology.MetricSpace.Bounded:c.o (735ms)
✔ [12261/16953] Built Mathlib.Topology.Instances.Discrete:c.o (162ms)
✔ [12262/16953] Built Mathlib.Order.Filter.AtTopBot.Archimedean:c.o (181ms)
✔ [12263/16953] Built Mathlib.Topology.Instances.Int:c.o (229ms)
✔ [12264/16953] Built Mathlib.Topology.MetricSpace.Basic:c.o (480ms)
✔ [12265/16953] Built Mathlib.Topology.Order.MonotoneContinuity:c.o (186ms)
✔ [12266/16953] Built Mathlib.Topology.UniformSpace.Real:c.o (180ms)
✔ [12267/16953] Built Mathlib.Topology.Algebra.Ring.Real:c.o (173ms)
✔ [12268/16953] Built Mathlib.Topology.Instances.NNReal.Lemmas:c.o (175ms)
✔ [12269/16953] Built Mathlib.Topology.MetricSpace.Pseudo.Real:c.o (187ms)
✔ [12270/16953] Built Mathlib.Data.Rat.Encodable:c.o (240ms)
✔ [12271/16953] Built Mathlib.Topology.MetricSpace.Antilipschitz:c.o (188ms)
✔ [12272/16953] Built Mathlib.Topology.MetricSpace.ProperSpace.Real:c.o (175ms)
✔ [12273/16953] Built Mathlib.Topology.MetricSpace.Isometry:c.o (410ms)
✔ [12274/16953] Built Mathlib.Topology.Metrizable.Uniformity:c.o (173ms)
✔ [12275/16953] Built Mathlib.Topology.Instances.ENNReal.Lemmas:c.o (283ms)
✔ [12276/16953] Built Mathlib.Topology.Algebra.InfiniteSum.ENNReal:c.o (249ms)
✔ [12277/16953] Built Mathlib.MeasureTheory.OuterMeasure.Basic:c.o (174ms)
✔ [12278/16953] Built Mathlib.Tactic.Bound:c.o (813ms)
✔ [12279/16953] Built Mathlib.MeasureTheory.OuterMeasure.Operations:c.o (188ms)
✔ [12280/16953] Built Mathlib.Algebra.Order.Interval.Set.Instances:c.o (509ms)
✔ [12281/16953] Built Mathlib.Topology.Algebra.Algebra:c.o (567ms)
✔ [12282/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Real:c.o (177ms)
✔ [12283/16953] Built Mathlib.Data.Sign.Basic:c.o (219ms)
✔ [12284/16953] Built Mathlib.Data.Sign.Defs:c.o (402ms)
✔ [12285/16953] Built Mathlib.Data.Nat.Cast.Order.Field:c.o (145ms)
✔ [12286/16953] Built Mathlib.Topology.Semicontinuity.Defs:c.o (173ms)
✔ [12287/16953] Built Mathlib.Topology.Semicontinuity.Basic:c.o (172ms)
✔ [12288/16953] Built Mathlib.Topology.Instances.EReal.Lemmas:c.o (168ms)
✔ [12289/16953] Built Mathlib.GroupTheory.Archimedean:c.o (174ms)
✔ [12290/16953] Built Mathlib.Topology.Algebra.Order.Archimedean:c.o (192ms)
✔ [12291/16953] Built Mathlib.Data.EReal.Inv:c.o (977ms)
✔ [12292/16953] Built Mathlib.Topology.Instances.Nat:c.o (188ms)
✔ [12293/16953] Built Mathlib.Topology.Instances.Rat:c.o (222ms)
✔ [12294/16953] Built Mathlib.Analysis.SpecificLimits.Basic:c.o (168ms)
✔ [12295/16953] Built Mathlib.MeasureTheory.OuterMeasure.OfFunction:c.o (157ms)
✔ [12296/16953] Built Mathlib.Data.Set.Dissipate:c.o (167ms)
✔ [12297/16953] Built Mathlib.MeasureTheory.PiSystem:c.o (192ms)
✔ [12298/16953] Built Mathlib.MeasureTheory.OuterMeasure.Caratheodory:c.o (172ms)
✔ [12299/16953] Built Mathlib.MeasureTheory.OuterMeasure.Induced:c.o (237ms)
✔ [12300/16953] Built Mathlib.MeasureTheory.OuterMeasure.AE:c.o (1.2s)
✔ [12301/16953] Built Mathlib.MeasureTheory.Measure.MeasureSpaceDef:c.o (908ms)
✔ [12302/16953] Built Mathlib.MeasureTheory.Measure.AEDisjoint:c.o (266ms)
✔ [12303/16953] Built Mathlib.MeasureTheory.Measure.NullMeasurable:c.o (431ms)
✔ [12304/16953] Built Mathlib.Order.Interval.Set.Monotone:c.o (258ms)
✔ [12305/16953] Built Mathlib.Topology.Order.AtTopBotIxx:c.o (450ms)
✔ [12306/16953] Built Mathlib.MeasureTheory.Measure.MeasureSpace:c.o (398ms)
✔ [12307/16953] Built Mathlib.MeasureTheory.Measure.Map:c.o (196ms)
✔ [12308/16953] Built Mathlib.MeasureTheory.Measure.AbsolutelyContinuous:c.o (360ms)
✔ [12309/16953] Built Mathlib.MeasureTheory.OuterMeasure.BorelCantelli:c.o (202ms)
✔ [12310/16953] Built Mathlib.MeasureTheory.Measure.QuasiMeasurePreserving:c.o (209ms)
✔ [12311/16953] Built Mathlib.MeasureTheory.Measure.Comap:c.o (197ms)
✔ [12312/16953] Built Mathlib.MeasureTheory.Measure.Restrict:c.o (167ms)
✔ [12313/16953] Built Mathlib.MeasureTheory.Measure.Typeclasses.Finite:c.o (192ms)
✔ [12314/16953] Built Mathlib.MeasureTheory.Measure.Typeclasses.SFinite:c.o (187ms)
✔ [12315/16953] Built Mathlib.MeasureTheory.Measure.Trim:c.o (183ms)
✔ [12316/16953] Built Mathlib.Data.Set.MemPartition:c.o (180ms)
✔ [12317/16953] Built Mathlib.Order.Filter.CountableSeparatingOn:c.o (163ms)
✔ [12318/16953] Built Mathlib.MeasureTheory.MeasurableSpace.CountablyGenerated:c.o (177ms)
✔ [12319/16953] Built Mathlib.MeasureTheory.Measure.AEMeasurable:c.o (177ms)
✔ [12320/16953] Built Mathlib.Dynamics.Ergodic.MeasurePreserving:c.o (205ms)
✔ [12321/16953] Built Mathlib.Dynamics.Minimal:c.o (203ms)
✔ [12322/16953] Built Mathlib.MeasureTheory.Group.Arithmetic:c.o (280ms)
✔ [12323/16953] Built Mathlib.MeasureTheory.Group.MeasurableEquiv:c.o (270ms)
✔ [12324/16953] Built Mathlib.Topology.Separation.GDelta:c.o (180ms)
✔ [12325/16953] Built Mathlib.Topology.GDelta.MetrizableSpace:c.o (184ms)
✔ [12326/16953] Built Mathlib.Order.Interval.Set.ProjIcc:c.o (238ms)
✔ [12327/16953] Built Mathlib.Topology.Bornology.Hom:c.o (223ms)
✔ [12328/16953] Built Mathlib.Topology.MetricSpace.Lipschitz:c.o (205ms)
✔ [12329/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.Basic:c.o (810ms)
✔ [12330/16953] Built Mathlib.Topology.MetricSpace.IsometricSMul:c.o (290ms)
✔ [12331/16953] Built Mathlib.Topology.MetricSpace.HausdorffDistance:c.o (169ms)
✔ [12332/16953] Built Mathlib.MeasureTheory.Measure.Regular:c.o (162ms)
✔ [12333/16953] Built Mathlib.MeasureTheory.Group.Defs:c.o (168ms)
✔ [12334/16953] Built Mathlib.MeasureTheory.Group.Action:c.o (180ms)
✔ [12335/16953] Built Mathlib.MeasureTheory.Group.Pointwise:c.o (174ms)
✔ [12336/16953] Built Mathlib.MeasureTheory.Function.AEMeasurableSequence:c.o (179ms)
✔ [12337/16953] Built Mathlib.MeasureTheory.Order.Lattice:c.o (296ms)
✔ [12338/16953] Built Mathlib.Topology.Order.Lattice:c.o (186ms)
✔ [12339/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.Order:c.o (185ms)
✔ [12340/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Prod:c.o (170ms)
✔ [12341/16953] Built Mathlib.MeasureTheory.Measure.Typeclasses.NoAtoms:c.o (187ms)
✔ [12342/16953] Built Mathlib.Algebra.Order.Monoid.Canonical.Basic:c.o (176ms)
✔ [12343/16953] Built Mathlib.Topology.Instances.Real.Lemmas:c.o (168ms)
✔ [12344/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.Real:c.o (185ms)
✔ [12345/16953] Built Mathlib.MeasureTheory.Function.SimpleFunc:c.o (1.1s)
✔ [12346/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Basic:c.o (977ms)
✔ [12347/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Add:c.o (236ms)
✔ [12348/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Map:c.o (174ms)
✔ [12349/16953] Built Mathlib.Combinatorics.Enumerative.InclusionExclusion:c.o (192ms)
✔ [12350/16953] Built Mathlib.Analysis.Normed.Group.Seminorm:c.o (647ms)
✔ [12351/16953] Built Mathlib.Analysis.Normed.Group.Defs:c.o (824ms)
✔ [12352/16953] Built Mathlib.Analysis.Normed.Group.Constructions:c.o (858ms)
✔ [12353/16953] Built Mathlib.Analysis.Normed.Group.Real:c.o (201ms)
✔ [12354/16953] Built Mathlib.Analysis.Normed.Group.Int:c.o (162ms)
✔ [12355/16953] Built Mathlib.Analysis.Normed.Group.Basic:c.o (1.7s)
✔ [12356/16953] Built Mathlib.Analysis.Normed.Group.Rat:c.o (160ms)
✔ [12357/16953] Built Mathlib.Topology.Sequences:c.o (183ms)
✔ [12358/16953] Built Mathlib.Analysis.Normed.Group.Continuity:c.o (233ms)
✔ [12359/16953] Built Mathlib.Topology.UniformSpace.AbstractCompletion:c.o (643ms)
✔ [12360/16953] Built Mathlib.Topology.Algebra.SeparationQuotient.Basic:c.o (772ms)
✔ [12361/16953] Built Mathlib.Topology.UniformSpace.Completion:c.o (237ms)
✔ [12362/16953] Built Mathlib.Topology.Algebra.UniformMulAction:c.o (169ms)
✔ [12363/16953] Built Mathlib.Topology.MetricSpace.Algebra:c.o (166ms)
✔ [12364/16953] Built Mathlib.Analysis.Normed.Group.Uniform:c.o (205ms)
✔ [12365/16953] Built Mathlib.Analysis.Normed.Order.Lattice:c.o (160ms)
✔ [12366/16953] Built Mathlib.Analysis.Normed.Group.Submodule:c.o (200ms)
✔ [12367/16953] Built Mathlib.Analysis.Normed.Group.Subgroup:c.o (409ms)
✔ [12368/16953] Built Mathlib.Analysis.Normed.Field.Basic:c.o (366ms)
✔ [12369/16953] Built Mathlib.Algebra.Order.GroupWithZero.Finset:c.o (173ms)
✔ [12370/16953] Built Mathlib.Analysis.Normed.Group.Bounded:c.o (167ms)
✔ [12371/16953] Built Mathlib.Topology.MetricSpace.Dilation:c.o (405ms)
✔ [12372/16953] Built Mathlib.Analysis.Normed.Ring.Lemmas:c.o (732ms)
✔ [12373/16953] Built Mathlib.Analysis.Normed.Ring.Basic:c.o (2.4s)
✔ [12374/16953] Built Mathlib.Topology.MetricSpace.DilationEquiv:c.o (501ms)
✔ [12375/16953] Built Mathlib.Analysis.Normed.MulAction:c.o (274ms)
✔ [12376/16953] Built Mathlib.Analysis.Normed.Field.Lemmas:c.o (344ms)
✔ [12377/16953] Built Mathlib.Topology.MetricSpace.Thickening:c.o (255ms)
✔ [12378/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.Metric:c.o (186ms)
✔ [12379/16953] Built Mathlib.Topology.Metrizable.Real:c.o (176ms)
✔ [12380/16953] Built Mathlib.Topology.IndicatorConstPointwise:c.o (167ms)
✔ [12381/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.Metrizable:c.o (168ms)
✔ [12382/16953] Built Mathlib.MeasureTheory.Function.SimpleFuncDense:c.o (244ms)
✔ [12383/16953] Built Mathlib.Analysis.Normed.Module.Basic:c.o (1.4s)
✔ [12384/16953] Built Mathlib.MeasureTheory.Function.StronglyMeasurable.Basic:c.o (326ms)
✔ [12385/16953] Built Mathlib.MeasureTheory.Function.StronglyMeasurable.AEStronglyMeasurable:c.o (342ms)
✔ [12386/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Markov:c.o (179ms)
✔ [12387/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Sub:c.o (231ms)
✔ [12388/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.DominatedConvergence:c.o (186ms)
✔ [12389/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Norm:c.o (198ms)
✔ [12390/16953] Built Mathlib.MeasureTheory.Measure.MutuallySingular:c.o (280ms)
✔ [12391/16953] Built Mathlib.MeasureTheory.Measure.Typeclasses.Probability:c.o (173ms)
✔ [12392/16953] Built Mathlib.Topology.UnitInterval:c.o (334ms)
✔ [12393/16953] Built Mathlib.MeasureTheory.Measure.Dirac:c.o (173ms)
✔ [12394/16953] Built Mathlib.MeasureTheory.Measure.Count:c.o (162ms)
✔ [12395/16953] Built Mathlib.MeasureTheory.Integral.Lebesgue.Countable:c.o (234ms)
✔ [12396/16953] Built Mathlib.MeasureTheory.Measure.Decomposition.Exhaustion:c.o (181ms)
✔ [12397/16953] Built Mathlib.Topology.Perfect:c.o (171ms)
✔ [12398/16953] Built Mathlib.Analysis.Normed.Group.InfiniteSum:c.o (179ms)
✔ [12399/16953] Built Mathlib.Analysis.Normed.Group.FunctionSeries:c.o (197ms)
✔ [12400/16953] Built Mathlib.Topology.Algebra.MetricSpace.Lipschitz:c.o (170ms)
✔ [12401/16953] Built Mathlib.Topology.Order.ProjIcc:c.o (163ms)
✔ [12402/16953] Built Mathlib.Topology.MetricSpace.PiNat:c.o (236ms)
✔ [12403/16953] Built Mathlib.Topology.Metrizable.CompletelyMetrizable:c.o (170ms)
✔ [12404/16953] Built Mathlib.Topology.MetricSpace.Gluing:c.o (339ms)
✔ [12405/16953] Built Mathlib.Topology.MetricSpace.Polish:c.o (151ms)
✔ [12406/16953] Built Mathlib.Topology.MetricSpace.CantorScheme:c.o (148ms)
✔ [12407/16953] Built Mathlib.Topology.MetricSpace.Perfect:c.o (169ms)
✔ [12408/16953] Built Mathlib.Topology.Separation.CountableSeparatingOn:c.o (171ms)
✔ [12409/16953] Built Mathlib.MeasureTheory.Constructions.Polish.Basic:c.o (173ms)
✔ [12410/16953] Built Mathlib.MeasureTheory.Measure.GiryMonad:c.o (188ms)
✔ [12411/16953] Built Mathlib.MeasureTheory.Measure.OpenPos:c.o (181ms)
✔ [12412/16953] Built Mathlib.MeasureTheory.Measure.Doubling:c.o (158ms)
✔ [12413/16953] Built Mathlib.MeasureTheory.Measure.Prod:c.o (156ms)
✔ [12414/16953] Built Mathlib.GroupTheory.Complement:c.o (173ms)
✔ [12415/16953] Built Mathlib.MeasureTheory.Group.Convolution:c.o (267ms)
✔ [12416/16953] Built Mathlib.Topology.ContinuousMap.CocompactMap:c.o (214ms)
✔ [12417/16953] Built Mathlib.MeasureTheory.Group.Measure:c.o (210ms)
✔ [12418/16953] Built Mathlib.MeasureTheory.Group.Prod:c.o (195ms)
✔ [12419/16953] Built Mathlib.MeasureTheory.Group.LIntegral:c.o (175ms)
✔ [12420/16953] Built Mathlib.MeasureTheory.Measure.WithDensity:c.o (182ms)
✔ [12421/16953] Built Mathlib.Analysis.LConvolution:c.o (434ms)
✔ [12422/16953] Built Mathlib.MeasureTheory.Function.L1Space.HasFiniteIntegral:c.o (267ms)
✔ [12423/16953] Built Mathlib.MeasureTheory.Function.Egorov:c.o (164ms)
✔ [12424/16953] Built Mathlib.Algebra.QuadraticDiscriminant:c.o (206ms)
✔ [12425/16953] Built Mathlib.Data.Complex.Basic:c.o (520ms)
✔ [12426/16953] Built Mathlib.Analysis.Complex.Norm:c.o (193ms)
✔ [12427/16953] Built Mathlib.Data.Real.Sqrt:c.o (1.0s)
✔ [12428/16953] Built Mathlib.Algebra.Order.Module.Rat:c.o (184ms)
✔ [12429/16953] Built Mathlib.Analysis.Complex.Order:c.o (625ms)
✔ [12430/16953] Built Mathlib.Analysis.Normed.Group.Hom:c.o (402ms)
✔ [12431/16953] Built Mathlib.Algebra.Order.BigOperators.Expect:c.o (1.5s)
✔ [12432/16953] Built Mathlib.Analysis.Normed.Operator.LinearIsometry:c.o (1.2s)
✔ [12433/16953] Built Mathlib.Algebra.Star.Pi:c.o (242ms)
✔ [12434/16953] Built Mathlib.Algebra.Star.Unitary:c.o (354ms)
✔ [12435/16953] Built Mathlib.Algebra.Star.MonoidHom:c.o (466ms)
✔ [12436/16953] Built Mathlib.Data.Real.Star:c.o (151ms)
✔ [12437/16953] Built Mathlib.Topology.Algebra.Module.Star:c.o (397ms)
✔ [12438/16953] Built Mathlib.Analysis.CStarAlgebra.Basic:c.o (286ms)
✔ [12439/16953] Built Mathlib.Analysis.Normed.Ring.Finite:c.o (182ms)
✔ [12440/16953] Built Mathlib.Analysis.Normed.Operator.ContinuousLinearMap:c.o (282ms)
✔ [12441/16953] Built Mathlib.Data.Complex.BigOperators:c.o (173ms)
✔ [12442/16953] Built Mathlib.Analysis.RCLike.Basic:c.o (468ms)
✔ [12443/16953] Built Mathlib.LinearAlgebra.Complex.Module:c.o (409ms)
✔ [12444/16953] Built Mathlib.Topology.Algebra.Algebra.Equiv:c.o (347ms)
✔ [12445/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Module:c.o (156ms)
✔ [12446/16953] Built Mathlib.Topology.Algebra.Module.ContinuousLinearMap.RestrictScalars:c.o (320ms)
✔ [12447/16953] Built Mathlib.Topology.Instances.RealVectorSpace:c.o (317ms)
✔ [12448/16953] Built Mathlib.Analysis.Complex.Basic:c.o (532ms)
✔ [12449/16953] Built Mathlib.Analysis.Asymptotics.Defs:c.o (666ms)
✔ [12450/16953] Built Mathlib.Topology.OpenPartialHomeomorph.Basic:c.o (352ms)
✔ [12451/16953] Built Mathlib.Topology.OpenPartialHomeomorph.Continuity:c.o (326ms)
✔ [12452/16953] Built Mathlib.Analysis.Asymptotics.Lemmas:c.o (307ms)
✔ [12453/16953] Built Mathlib.Analysis.Asymptotics.Theta:c.o (350ms)
✔ [12454/16953] Built Mathlib.Analysis.Complex.Asymptotics:c.o (261ms)
✔ [12455/16953] Built Mathlib.Algebra.Order.CauSeq.BigOperators:c.o (339ms)
✔ [12456/16953] Built Mathlib.Analysis.Complex.Exponential:c.o (831ms)
✔ [12457/16953] Built Mathlib.Analysis.Complex.Trigonometric:c.o (540ms)
✔ [12458/16953] Built Mathlib.Tactic.NormNum.NatFactorial:c.o (1.4s)
✔ [12459/16953] Built Mathlib.Analysis.Normed.Ring.InfiniteSum:c.o (226ms)
✔ [12460/16953] Built Mathlib.Order.Filter.AtTopBot.ModEq:c.o (186ms)
✔ [12461/16953] Built Mathlib.Analysis.SpecificLimits.Normed:c.o (207ms)
✔ [12462/16953] Built Mathlib.Analysis.SpecialFunctions.Exp:c.o (169ms)
✔ [12463/16953] Built Mathlib.Algebra.Order.Field.Power:c.o (1.6s)
✔ [12464/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Basic:c.o (576ms)
✔ [12465/16953] Built Mathlib.Analysis.Normed.Group.Pointwise:c.o (193ms)
✔ [12466/16953] Built Mathlib.Analysis.Normed.Group.Quotient:c.o (304ms)
✔ [12467/16953] Built Mathlib.Analysis.Normed.Module.RCLike.Real:c.o (173ms)
✔ [12468/16953] Built Mathlib.Analysis.Normed.Module.Ball.Pointwise:c.o (167ms)
✔ [12469/16953] Built Mathlib.Topology.Connected.PathConnected:c.o (241ms)
✔ [12470/16953] Built Mathlib.Topology.Path:c.o (379ms)
✔ [12471/16953] Built Mathlib.Topology.Instances.ZMultiples:c.o (208ms)
✔ [12472/16953] Built Mathlib.Topology.Instances.AddCircle.Real:c.o (198ms)
✔ [12473/16953] Built Mathlib.Analysis.Normed.Group.AddCircle:c.o (165ms)
✔ [12474/16953] Built Mathlib.Topology.Instances.Sign:c.o (186ms)
✔ [12475/16953] Built Mathlib.Algebra.Order.Ring.Interval:c.o (162ms)
✔ [12476/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Angle:c.o (176ms)
✔ [12477/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Inverse:c.o (173ms)
✔ [12478/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.Arg:c.o (171ms)
✔ [12479/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.Log:c.o (199ms)
✔ [12480/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.Complex:c.o (207ms)
✔ [12481/16953] Built Mathlib.Data.Nat.NthRoot.Defs:c.o (253ms)
✔ [12482/16953] Built Mathlib.Analysis.SpecialFunctions.Log.Basic:c.o (1.1s)
✔ [12483/16953] Built Mathlib.Tactic.Qify:c.o (368ms)
✔ [12484/16953] Built Mathlib.Tactic.Rify:c.o (549ms)
✔ [12485/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.Real:c.o (1.8s)
✔ [12486/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.Asymptotics:c.o (192ms)
✔ [12487/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.Continuity:c.o (179ms)
✔ [12488/16953] Built Mathlib.GroupTheory.GroupAction.Pointwise:c.o (188ms)
✔ [12489/16953] Built Mathlib.Algebra.Order.Module.Synonym:c.o (238ms)
✔ [12490/16953] Built Mathlib.LinearAlgebra.AffineSpace.Defs:c.o (204ms)
✔ [12491/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.NNReal:c.o (2.3s)
✔ [12492/16953] Built Mathlib.LinearAlgebra.AffineSpace.AffineMap:c.o (1.0s)
✔ [12493/16953] Built Mathlib.LinearAlgebra.AffineSpace.Midpoint:c.o (239ms)
✔ [12494/16953] Built Mathlib.LinearAlgebra.AffineSpace.AffineEquiv:c.o (963ms)
✔ [12495/16953] Built Mathlib.LinearAlgebra.Ray:c.o (384ms)
✔ [12496/16953] Built Mathlib.Analysis.Convex.Segment:c.o (314ms)
✔ [12497/16953] Built Mathlib.Analysis.Convex.Star:c.o (243ms)
✔ [12498/16953] Built Mathlib.LinearAlgebra.AffineSpace.AffineSubspace.Defs:c.o (1.1s)
✔ [12499/16953] Built Mathlib.Analysis.Convex.Basic:c.o (917ms)
✔ [12500/16953] Built Mathlib.Analysis.Convex.Hull:c.o (609ms)
✔ [12501/16953] Built Mathlib.Topology.Bornology.Absorbs:c.o (610ms)
✔ [12502/16953] Built Mathlib.Analysis.LocallyConvex.Basic:c.o (828ms)
✔ [12503/16953] Built Mathlib.Analysis.LocallyConvex.BalancedCoreHull:c.o (448ms)
✔ [12504/16953] Built Mathlib.Analysis.Convex.Function:c.o (259ms)
✔ [12505/16953] Built Mathlib.Algebra.Order.Algebra:c.o (6.4s)
✔ [12506/16953] Built Mathlib.Analysis.LocallyConvex.Bounded:c.o (299ms)
✔ [12507/16953] Built Mathlib.Analysis.Seminorm:c.o (860ms)
✔ [12508/16953] Built Mathlib.Topology.Algebra.Equicontinuity:c.o (356ms)
✔ [12509/16953] Built Mathlib.Topology.Algebra.UniformConvergence:c.o (1.1s)
✔ [12510/16953] Built Mathlib.Topology.MetricSpace.Equicontinuity:c.o (401ms)
✔ [12511/16953] Built Mathlib.Analysis.Convex.Strict:c.o (332ms)
✔ [12512/16953] Built Mathlib.Topology.Algebra.FilterBasis:c.o (400ms)
✔ [12513/16953] Built Mathlib.LinearAlgebra.AffineSpace.Combination:c.o (514ms)
✔ [12514/16953] Built Mathlib.LinearAlgebra.AffineSpace.AffineSubspace.Basic:c.o (673ms)
✔ [12515/16953] Built Mathlib.LinearAlgebra.AffineSpace.Centroid:c.o (363ms)
✔ [12516/16953] Built Mathlib.LinearAlgebra.AffineSpace.Independent:c.o (284ms)
✔ [12517/16953] Built Mathlib.LinearAlgebra.AffineSpace.Pointwise:c.o (352ms)
✔ [12518/16953] Built Mathlib.LinearAlgebra.AffineSpace.Basis:c.o (515ms)
✔ [12519/16953] Built Mathlib.LinearAlgebra.AffineSpace.Restrict:c.o (534ms)
✔ [12520/16953] Built Mathlib.LinearAlgebra.AffineSpace.Simplex.Basic:c.o (679ms)
✔ [12521/16953] Built Mathlib.Analysis.Convex.Combination:c.o (386ms)
✔ [12522/16953] Built Mathlib.Topology.Algebra.Monoid.FunOnFinite:c.o (400ms)
✔ [12523/16953] Built Mathlib.Analysis.Convex.PathConnected:c.o (624ms)
✔ [12524/16953] Built Mathlib.Analysis.Convex.StdSimplex:c.o (694ms)
✔ [12525/16953] Built Mathlib.Topology.Algebra.Group.AddTorsor:c.o (559ms)
✔ [12526/16953] Built Mathlib.Topology.Algebra.Affine:c.o (290ms)
✔ [12527/16953] Built Mathlib.Analysis.Convex.Topology:c.o (382ms)
✔ [12528/16953] Built Mathlib.Topology.NhdsKer:c.o (346ms)
✔ [12529/16953] Built Mathlib.Topology.Compactness.NhdsKer:c.o (273ms)
✔ [12530/16953] Built Mathlib.Topology.AlexandrovDiscrete:c.o (318ms)
✔ [12531/16953] Built Mathlib.Topology.Connected.LocPathConnected:c.o (477ms)
✔ [12532/16953] Built Mathlib.Topology.Algebra.Module.LocallyConvex:c.o (271ms)
✔ [12533/16953] Built Mathlib.Analysis.LocallyConvex.WithSeminorms:c.o (413ms)
✔ [12534/16953] Built Mathlib.Analysis.Convex.Jensen:c.o (455ms)
✔ [12535/16953] Built Mathlib.Analysis.Normed.Module.Convex:c.o (259ms)
✔ [12536/16953] Built Mathlib.Topology.Algebra.SeparationQuotient.Section:c.o (451ms)
✔ [12537/16953] Built Mathlib.Topology.Algebra.Module.UniformConvergence:c.o (432ms)
✔ [12538/16953] Built Mathlib.Topology.Algebra.Module.Spaces.ContinuousLinearMap:c.o (975ms)
✔ [12539/16953] Built Mathlib.Topology.Algebra.Module.Spaces.UniformConvergenceCLM:c.o (1.5s)
✔ [12540/16953] Built Mathlib.Analysis.Normed.Operator.Basic:c.o (471ms)
✔ [12541/16953] Built Mathlib.Analysis.Normed.Operator.Bilinear:c.o (181ms)
✔ [12542/16953] Built Mathlib.Analysis.Normed.Operator.NNNorm:c.o (229ms)
✔ [12543/16953] Built Mathlib.Order.Filter.Germ.Basic:c.o (1.2s)
✔ [12544/16953] Built Mathlib.MeasureTheory.Function.AEEqFun:c.o (1.3s)
✔ [12545/16953] Built Mathlib.Order.Filter.ENNReal:c.o (304ms)
✔ [12546/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Pi:c.o (322ms)
✔ [12547/16953] Built Mathlib.MeasureTheory.Constructions.Pi:c.o (479ms)
✔ [12548/16953] Built Mathlib.Probability.ConditionalProbability:c.o (1.0s)
✔ [12549/16953] Built Mathlib.Probability.UniformOn:c.o (344ms)
✔ [12550/16953] Built Mathlib.MeasureTheory.Function.EssSup:c.o (458ms)
✔ [12551/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Defs:c.o (404ms)
✔ [12552/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.Complex:c.o (347ms)
✔ [12553/16953] Built Mathlib.MeasureTheory.Function.SpecialFunctions.Basic:c.o (287ms)
✔ [12554/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Basic:c.o (189ms)
✔ [12555/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.ChebyshevMarkov:c.o (196ms)
✔ [12556/16953] Built Mathlib.Data.ENNReal.Holder:c.o (164ms)
✔ [12557/16953] Built Mathlib.Analysis.Normed.Group.Indicator:c.o (164ms)
✔ [12558/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Monotonicity:c.o (176ms)
✔ [12559/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Indicator:c.o (223ms)
✔ [12560/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.SMul:c.o (170ms)
✔ [12561/16953] Built Mathlib.Analysis.Convex.Slope:c.o (181ms)
✔ [12562/16953] Built Mathlib.Analysis.Convex.SpecificFunctions.Basic:c.o (163ms)
✔ [12563/16953] Built Mathlib.Data.Real.ConjExponents:c.o (166ms)
✔ [12564/16953] Built Mathlib.Analysis.MeanInequalities:c.o (174ms)
✔ [12565/16953] Built Mathlib.Order.Monotone.Monovary:c.o (163ms)
✔ [12566/16953] Built Mathlib.Algebra.Order.Monovary:c.o (180ms)
✔ [12567/16953] Built Mathlib.Analysis.Convex.Mul:c.o (181ms)
✔ [12568/16953] Built Mathlib.Analysis.MeanInequalitiesPow:c.o (190ms)
✔ [12569/16953] Built Mathlib.MeasureTheory.Integral.MeanInequalities:c.o (185ms)
✔ [12570/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.CompareExp:c.o (164ms)
✔ [12571/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.TriangleInequality:c.o (189ms)
✔ [12572/16953] Built Mathlib.MeasureTheory.Function.LpSpace.Complete:c.o (186ms)
✔ [12573/16953] Built Mathlib.MeasureTheory.Function.ConvergenceInMeasure:c.o (186ms)
✔ [12574/16953] Built Mathlib.MeasureTheory.Function.LpSpace.Basic:c.o (557ms)
✔ [12575/16953] Built Mathlib.MeasureTheory.Function.LpOrder:c.o (206ms)
✔ [12576/16953] Built Mathlib.Logic.Equiv.Embedding:c.o (255ms)
✔ [12577/16953] Built Mathlib.Data.Fintype.CardEmbedding:c.o (306ms)
✔ [12578/16953] Built Mathlib.Topology.Algebra.Module.Multilinear.Bounded:c.o (174ms)
✔ [12579/16953] Built Mathlib.Topology.Algebra.Module.Multilinear.Topology:c.o (374ms)
✔ [12580/16953] Built Mathlib.Analysis.Normed.Module.Multilinear.Basic:c.o (228ms)
✔ [12581/16953] Built Mathlib.Topology.Algebra.Module.Multilinear.Basic:c.o (1.0s)
✔ [12582/16953] Built Mathlib.Topology.Algebra.Ring.Ideal:c.o (169ms)
✔ [12583/16953] Built Mathlib.Analysis.Normed.Ring.Units:c.o (159ms)
✔ [12584/16953] Built Mathlib.Analysis.Normed.Module.Span:c.o (178ms)
✔ [12585/16953] Built Mathlib.Analysis.Normed.Operator.NormedSpace:c.o (250ms)
✔ [12586/16953] Built Mathlib.Analysis.Normed.Operator.Mul:c.o (196ms)
✔ [12587/16953] Built Mathlib.Analysis.Normed.Operator.BoundedLinearMaps:c.o (200ms)
✔ [12588/16953] Built Mathlib.Topology.Algebra.Module.Determinant:c.o (185ms)
✔ [12589/16953] Built Mathlib.Topology.Algebra.Module.Simple:c.o (167ms)
✔ [12590/16953] Built Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Idempotent:c.o (159ms)
✔ [12591/16953] Built Mathlib.Topology.Algebra.Module.ContinuousLinearMap.Quotient:c.o (176ms)
✔ [12592/16953] Built Mathlib.Topology.Algebra.Module.Complement:c.o (174ms)
✔ [12593/16953] Built Mathlib.Topology.Algebra.SeparationQuotient.FiniteDimensional:c.o (156ms)
✔ [12594/16953] Built Mathlib.Topology.Homeomorph.Quotient:c.o (182ms)
✔ [12595/16953] Built Mathlib.Topology.Maps.Strict.Basic:c.o (163ms)
✔ [12596/16953] Built Mathlib.Topology.Algebra.Module.FiniteDimension:c.o (254ms)
✔ [12597/16953] Built Mathlib.MeasureTheory.Function.StronglyMeasurable.Lemmas:c.o (180ms)
✔ [12598/16953] Built Mathlib.MeasureTheory.Function.L1Space.Integrable:c.o (241ms)
✔ [12599/16953] Built Mathlib.MeasureTheory.Measure.Real:c.o (398ms)
✔ [12600/16953] Built Mathlib.Order.Filter.IndicatorFunction:c.o (189ms)
✔ [12601/16953] Built Mathlib.MeasureTheory.Function.LpSpace.Indicator:c.o (186ms)
✔ [12602/16953] Built Mathlib.MeasureTheory.Integral.IntegrableOn:c.o (284ms)
✔ [12603/16953] Built Mathlib.MeasureTheory.Function.LocallyIntegrable:c.o (194ms)
✔ [12604/16953] Built Mathlib.MeasureTheory.Function.L1Space.AEEqFun:c.o (162ms)
✔ [12605/16953] Built Mathlib.MeasureTheory.Function.SimpleFuncDenseLp:c.o (355ms)
✔ [12606/16953] Built Mathlib.MeasureTheory.Integral.FinMeasAdditive:c.o (246ms)
✔ [12607/16953] Built Mathlib.Analysis.Normed.Operator.Extend:c.o (161ms)
✔ [12608/16953] Built Mathlib.MeasureTheory.Integral.SetToL1:c.o (156ms)
✔ [12609/16953] Built Mathlib.MeasureTheory.Integral.Bochner.L1:c.o (407ms)
✔ [12610/16953] Built Mathlib.Analysis.Asymptotics.AsymptoticEquivalent:c.o (248ms)
✔ [12611/16953] Built Mathlib.Analysis.Normed.Group.Lemmas:c.o (175ms)
✔ [12612/16953] Built Mathlib.Analysis.Normed.Group.AddTorsor:c.o (277ms)
✔ [12613/16953] Built Mathlib.Topology.Algebra.ContinuousAffineMap:c.o (804ms)
✔ [12614/16953] Built Mathlib.MeasureTheory.Integral.Bochner.Basic:c.o (1.0s)
✔ [12615/16953] Built Mathlib.Topology.Algebra.AffineSubspace:c.o (178ms)
✔ [12616/16953] Built Mathlib.Topology.Algebra.ContinuousAffineEquiv:c.o (548ms)
✔ [12617/16953] Built Mathlib.Analysis.Normed.Module.RCLike.Basic:c.o (193ms)
✔ [12618/16953] Built Mathlib.Analysis.Normed.Module.RieszLemma:c.o (194ms)
✔ [12619/16953] Built Mathlib.Analysis.Normed.Affine.Isometry:c.o (868ms)
✔ [12620/16953] Built Mathlib.Topology.Instances.Matrix:c.o (207ms)
✔ [12621/16953] Built Mathlib.LinearAlgebra.Dimension.LinearMap:c.o (169ms)
✔ [12622/16953] Built Mathlib.MeasureTheory.Integral.Bochner.SumMeasure:c.o (160ms)
✔ [12623/16953] Built Mathlib.Analysis.Normed.Module.FiniteDimension:c.o (262ms)
✔ [12624/16953] Built Mathlib.Topology.Algebra.Indicator:c.o (145ms)
✔ [12625/16953] Built Mathlib.Topology.Bornology.BoundedOperation:c.o (155ms)
✔ [12626/16953] Built Mathlib.Topology.ContinuousMap.Bounded.Normed:c.o (561ms)
✔ [12627/16953] Built Mathlib.Topology.ContinuousMap.Bounded.Basic:c.o (809ms)
✔ [12628/16953] Built Mathlib.Topology.ContinuousMap.Bounded.Star:c.o (259ms)
✔ [12629/16953] Built Mathlib.Topology.ContinuousMap.Star:c.o (417ms)
✔ [12630/16953] Built Mathlib.Topology.MetricSpace.ThickenedIndicator:c.o (243ms)
✔ [12631/16953] Built Mathlib.Topology.ContinuousMap.Compact:c.o (437ms)
✔ [12632/16953] Built Mathlib.MeasureTheory.Integral.Bochner.Set:c.o (351ms)
✔ [12633/16953] Built Mathlib.MeasureTheory.Measure.Content:c.o (232ms)
✔ [12634/16953] Built Mathlib.Topology.Algebra.Group.Compact:c.o (224ms)
✔ [12635/16953] Built Mathlib.MeasureTheory.Group.FundamentalDomain:c.o (846ms)
✔ [12636/16953] Built Mathlib.MeasureTheory.Measure.Haar.Basic:c.o (268ms)
✔ [12637/16953] Built Mathlib.LinearAlgebra.Matrix.Diagonal:c.o (290ms)
✔ [12638/16953] Built Mathlib.Topology.Order.LeftRightLim:c.o (205ms)
✔ [12639/16953] Built Mathlib.MeasureTheory.Integral.Marginal:c.o (448ms)
✔ [12640/16953] Built Mathlib.MeasureTheory.Measure.Stieltjes:c.o (274ms)
✔ [12641/16953] Built Mathlib.Analysis.InnerProductSpace.Defs:c.o (818ms)
✔ [12642/16953] Built Mathlib.Analysis.InnerProductSpace.Basic:c.o (688ms)
✔ [12643/16953] Built Mathlib.Analysis.InnerProductSpace.Projection.Minimal:c.o (310ms)
✔ [12644/16953] Built Mathlib.Analysis.InnerProductSpace.Continuous:c.o (378ms)
✔ [12645/16953] Built Mathlib.Analysis.InnerProductSpace.LinearMap:c.o (454ms)
✔ [12646/16953] Built Mathlib.Analysis.InnerProductSpace.Orthonormal:c.o (450ms)
✔ [12647/16953] Built Mathlib.Analysis.InnerProductSpace.Subspace:c.o (425ms)
✔ [12648/16953] Built Mathlib.Topology.Baire.CompleteMetrizable:c.o (204ms)
✔ [12649/16953] Built Mathlib.Analysis.Normed.Operator.Banach:c.o (273ms)
✔ [12650/16953] Built Mathlib.Topology.Algebra.Module.ClosedSubmodule:c.o (409ms)
✔ [12651/16953] Built Mathlib.Analysis.InnerProductSpace.Orthogonal:c.o (534ms)
✔ [12652/16953] Built Mathlib.Analysis.InnerProductSpace.Symmetric:c.o (347ms)
✔ [12653/16953] Built Mathlib.Analysis.RCLike.Lemmas:c.o (183ms)
✔ [12654/16953] Built Mathlib.Analysis.InnerProductSpace.Projection.Basic:c.o (331ms)
✔ [12655/16953] Built Mathlib.Analysis.InnerProductSpace.Projection.Reflection:c.o (273ms)
✔ [12656/16953] Built Mathlib.Analysis.InnerProductSpace.Projection.Submodule:c.o (269ms)
✔ [12657/16953] Built Mathlib.Analysis.InnerProductSpace.Projection.FiniteDimensional:c.o (311ms)
✔ [12658/16953] Built Mathlib.Analysis.Normed.Lp.WithLp:c.o (412ms)
✔ [12659/16953] Built Mathlib.Analysis.Normed.Lp.ProdLp:c.o (644ms)
✔ [12660/16953] Built Mathlib.Analysis.Normed.Lp.PiLp:c.o (356ms)
✔ [12661/16953] Built Mathlib.Analysis.Normed.Lp.Matrix:c.o (211ms)
✔ [12662/16953] Built Mathlib.Data.Matrix.Reflection:c.o (404ms)
✔ [12663/16953] Built Mathlib.LinearAlgebra.UnitaryGroup:c.o (350ms)
✔ [12664/16953] Built Mathlib.MeasureTheory.Measure.Haar.OfBasis:c.o (199ms)
✔ [12665/16953] Built Mathlib.MeasureTheory.Measure.Lebesgue.Basic:c.o (198ms)
✔ [12666/16953] Built Mathlib.Analysis.InnerProductSpace.PiL2:c.o (813ms)
✔ [12667/16953] Built Mathlib.MeasureTheory.Measure.Lebesgue.EqHaar:c.o (218ms)
✔ [12668/16953] Built Mathlib.Algebra.Module.ZLattice.Basic:c.o (177ms)
✔ [12669/16953] Built Mathlib.Analysis.BoxIntegral.Box.Basic:c.o (278ms)
✔ [12670/16953] Built Mathlib.Analysis.BoxIntegral.Box.SubboxInduction:c.o (192ms)
✔ [12671/16953] Built Mathlib.Analysis.BoxIntegral.Partition.Basic:c.o (217ms)
✔ [12672/16953] Built Mathlib.Analysis.BoxIntegral.Partition.Tagged:c.o (223ms)
✔ [12673/16953] Built Mathlib.Analysis.BoxIntegral.Partition.SubboxInduction:c.o (173ms)
✔ [12674/16953] Built Mathlib.Analysis.BoxIntegral.Partition.Split:c.o (175ms)
✔ [12675/16953] Built Mathlib.Analysis.BoxIntegral.Partition.Filter:c.o (320ms)
✔ [12676/16953] Built Mathlib.Analysis.BoxIntegral.Partition.Additive:c.o (507ms)
✔ [12677/16953] Built Mathlib.Analysis.BoxIntegral.Partition.Measure:c.o (195ms)
✔ [12678/16953] Built Mathlib.Analysis.Oscillation:c.o (186ms)
✔ [12679/16953] Built Mathlib.Analysis.BoxIntegral.Basic:c.o (254ms)
✔ [12680/16953] Built Mathlib.Analysis.BoxIntegral.Integrability:c.o (157ms)
✔ [12681/16953] Built Mathlib.Analysis.BoxIntegral.UnitPartition:c.o (327ms)
✔ [12682/16953] Built Mathlib.Analysis.InnerProductSpace.GramSchmidtOrtho:c.o (290ms)
✔ [12683/16953] Built Mathlib.LinearAlgebra.Orientation:c.o (243ms)
✔ [12684/16953] Built Mathlib.Analysis.InnerProductSpace.Orientation:c.o (192ms)
✔ [12685/16953] Built Mathlib.Analysis.InnerProductSpace.ProdL2:c.o (199ms)
✔ [12686/16953] Built Mathlib.Analysis.Normed.Lp.MeasurableSpace:c.o (218ms)
✔ [12687/16953] Built Mathlib.MeasureTheory.Measure.Haar.InnerProductSpace:c.o (215ms)
✔ [12688/16953] Built Mathlib.Algebra.Module.ZLattice.Covolume:c.o (248ms)
✔ [12689/16953] Built Mathlib.Analysis.SumOverResidueClass:c.o (168ms)
✔ [12690/16953] Built Mathlib.Analysis.PSeries:c.o (173ms)
✔ [12691/16953] Built Mathlib.Algebra.Module.ZLattice.Summable:c.o (176ms)
✔ [12692/16953] Built Mathlib.Algebra.MonoidAlgebra.Cardinal:c.o (173ms)
✔ [12693/16953] Built Mathlib.Algebra.MonoidAlgebra.Grading:c.o (239ms)
✔ [12694/16953] Built Mathlib.Algebra.MonoidAlgebra.Ideal:c.o (187ms)
✔ [12695/16953] Built Mathlib.Algebra.Order.AddTorsor:c.o (181ms)
✔ [12696/16953] Built Mathlib.Data.Set.SMulAntidiagonal:c.o (180ms)
✔ [12697/16953] Built Mathlib.Data.Finset.SMulAntidiagonal:c.o (176ms)
✔ [12698/16953] Built Mathlib.Algebra.MonoidAlgebra.PointwiseSMul:c.o (179ms)
✔ [12699/16953] Built Mathlib.Algebra.MvPolynomial.Cardinal:c.o (183ms)
✔ [12700/16953] Built Mathlib.Algebra.MonoidAlgebra.ToDirectSum:c.o (234ms)
✔ [12701/16953] Built Mathlib.Data.List.GetD:c.o (185ms)
✔ [12702/16953] Built Mathlib.Data.List.ToFinsupp:c.o (210ms)
✔ [12703/16953] Built Mathlib.Data.Nat.Choose.Multinomial:c.o (359ms)
✔ [12704/16953] Built Mathlib.Algebra.MvPolynomial.Coeff:c.o (175ms)
✔ [12705/16953] Built Mathlib.Data.Nat.Factorial.DoubleFactorial:c.o (683ms)
✔ [12706/16953] Built Mathlib.Algebra.MvPolynomial.Comap:c.o (288ms)
✔ [12707/16953] Built Mathlib.Algebra.MvPolynomial.Counit:c.o (287ms)
✔ [12708/16953] Built Mathlib.Algebra.MvPolynomial.Nilpotent:c.o (264ms)
✔ [12709/16953] Built Mathlib.Algebra.MvPolynomial.Division:c.o (608ms)
✔ [12710/16953] Built Mathlib.Algebra.Order.Ring.Finset:c.o (271ms)
✔ [12711/16953] Built Mathlib.Algebra.MvPolynomial.Expand:c.o (283ms)
✔ [12712/16953] Built Mathlib.Algebra.MvPolynomial.Polynomial:c.o (323ms)
✔ [12713/16953] Built Mathlib.Algebra.MvPolynomial.Invertible:c.o (207ms)
✔ [12714/16953] Built Mathlib.Algebra.MvPolynomial.Funext:c.o (383ms)
✔ [12715/16953] Built Mathlib.Order.GameAdd:c.o (249ms)
✔ [12716/16953] Built Mathlib.Data.DFinsupp.WellFounded:c.o (399ms)
✔ [12717/16953] Built Mathlib.Data.Finsupp.WellFounded:c.o (315ms)
✔ [12718/16953] Built Mathlib.RingTheory.MvPolynomial.MonomialOrder:c.o (356ms)
✔ [12719/16953] Built Mathlib.Data.Finsupp.MonomialOrder:c.o (468ms)
✔ [12720/16953] Built Mathlib.Data.Finsupp.MonomialOrder.DegLex:c.o (190ms)
✔ [12721/16953] Built Mathlib.RingTheory.MvPolynomial.MonomialOrder.DegLex:c.o (181ms)
✔ [12722/16953] Built Mathlib.Algebra.MvPolynomial.NoZeroDivisors:c.o (181ms)
✔ [12723/16953] Built Mathlib.Data.Fin.Tuple.Finset:c.o (171ms)
✔ [12724/16953] Built Mathlib.Algebra.MvPolynomial.SchwartzZippel:c.o (342ms)
✔ [12725/16953] Built Mathlib.Algebra.NoZeroSMulDivisors.Pi:c.o (227ms)
✔ [12726/16953] Built Mathlib.Algebra.NoZeroSMulDivisors.Prod:c.o (162ms)
✔ [12727/16953] Built Mathlib.Algebra.NonAssoc.PreLie.Basic:c.o (183ms)
✔ [12728/16953] Built Mathlib.Algebra.NonAssoc.LieAdmissible.Defs:c.o (285ms)
✔ [12729/16953] Built Mathlib.Algebra.Order.AbsoluteValue.Euclidean:c.o (254ms)
✔ [12730/16953] Built Mathlib.Algebra.Order.Antidiag.FinsuppEquiv:c.o (225ms)
✔ [12731/16953] Built Mathlib.Data.Sym.Card:c.o (355ms)
✔ [12732/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Nat:c.o (236ms)
✔ [12733/16953] Built Mathlib.Data.Nat.Squarefree:c.o (313ms)
✔ [12734/16953] Built Mathlib.Tactic.ArithMult.Init:c.o (236ms)
✔ [12735/16953] Built Mathlib.Tactic.ArithMult:c.o (398ms)
✔ [12736/16953] Built Mathlib.NumberTheory.ArithmeticFunction.Defs:c.o (584ms)
✔ [12737/16953] Built Mathlib.Data.Nat.Factorization.PrimePow:c.o (213ms)
✔ [12738/16953] Built Mathlib.NumberTheory.ArithmeticFunction.Zeta:c.o (670ms)
✔ [12739/16953] Built Mathlib.Algebra.Order.Antidiag.Nat:c.o (371ms)
✔ [12740/16953] Built Mathlib.NumberTheory.ArithmeticFunction.Misc:c.o (966ms)
✔ [12741/16953] Built Mathlib.Algebra.Order.Archimedean.Class:c.o (452ms)
✔ [12742/16953] Built Mathlib.Algebra.Order.Archimedean.Hom:c.o (181ms)
✔ [12743/16953] Built Mathlib.Algebra.Order.Archimedean.IndicatorCard:c.o (204ms)
✔ [12744/16953] Built Mathlib.Algebra.Order.Archimedean.Submonoid:c.o (180ms)
✔ [12745/16953] Built Mathlib.Algebra.Order.Rearrangement:c.o (186ms)
✔ [12746/16953] Built Mathlib.Algebra.Order.Chebyshev:c.o (184ms)
✔ [12747/16953] Built Mathlib.Algebra.Order.CompleteField:c.o (255ms)
✔ [12748/16953] Built Mathlib.Algebra.Order.Disjointed:c.o (239ms)
✔ [12749/16953] Built Mathlib.Algebra.Order.Field.Defs:c.o (173ms)
✔ [12750/16953] Built Mathlib.Algebra.Order.Field.GeomSum:c.o (181ms)
✔ [12751/16953] Built Mathlib.Algebra.Order.Field.Pi:c.o (180ms)
✔ [12752/16953] Built Mathlib.Algebra.Order.Field.Pointwise:c.o (214ms)
✔ [12753/16953] Built Mathlib.Algebra.Order.Field.Subfield:c.o (196ms)
✔ [12754/16953] Built Mathlib.Algebra.Order.Floor.Div:c.o (358ms)
✔ [12755/16953] Built Mathlib.Algebra.Order.Floor.Extended:c.o (805ms)
✔ [12756/16953] Built Mathlib.Algebra.Order.Group.End:c.o (249ms)
✔ [12757/16953] Built Mathlib.Algebra.Order.Group.Action.End:c.o (185ms)
✔ [12758/16953] Built Mathlib.Algebra.Order.Group.Action.Flag:c.o (199ms)
✔ [12759/16953] Built Mathlib.Algebra.Order.Group.Bounds:c.o (194ms)
✔ [12760/16953] Built Mathlib.Algebra.Order.Group.CompleteLattice:c.o (155ms)
✔ [12761/16953] Built Mathlib.Algebra.Order.Floor.Semifield:c.o (1.8s)
✔ [12762/16953] Built Mathlib.Algebra.Order.Group.Cone:c.o (300ms)
✔ [12763/16953] Built Mathlib.Algebra.Order.Group.Cyclic:c.o (196ms)
✔ [12764/16953] Built Mathlib.Algebra.Order.Group.DenselyOrdered:c.o (190ms)
✔ [12765/16953] Built Mathlib.Algebra.Order.Group.Equiv:c.o (196ms)
✔ [12766/16953] Built Mathlib.Algebra.Order.Group.Ideal:c.o (194ms)
✔ [12767/16953] Built Mathlib.Algebra.Order.Group.Int.Sum:c.o (175ms)
✔ [12768/16953] Built Mathlib.Algebra.Order.Group.PartialSups:c.o (186ms)
✔ [12769/16953] Built Mathlib.Algebra.Order.GroupWithZero.Bounds:c.o (182ms)
✔ [12770/16953] Built Mathlib.Order.Prod.Lex.Hom:c.o (201ms)
✔ [12771/16953] Built Mathlib.Algebra.Order.Monoid.Lex:c.o (363ms)
✔ [12772/16953] Built Mathlib.Algebra.Order.GroupWithZero.Lex:c.o (281ms)
✔ [12773/16953] Built Mathlib.Algebra.Order.Hom.Submonoid:c.o (216ms)
✔ [12774/16953] Built Mathlib.Algebra.Order.Hom.Units:c.o (200ms)
✔ [12775/16953] Built Mathlib.Order.Interval.Basic:c.o (682ms)
✔ [12776/16953] Built Mathlib.Algebra.Order.Interval.Multiset:c.o (186ms)
✔ [12777/16953] Built Mathlib.Algebra.Order.Interval.Set.SuccPred:c.o (188ms)
✔ [12778/16953] Built Mathlib.Algebra.Order.Module.Algebra:c.o (189ms)
✔ [12779/16953] Built Mathlib.Algebra.Order.Module.Basic:c.o (202ms)
✔ [12780/16953] Built Mathlib.Algebra.Order.Module.Archimedean:c.o (198ms)
✔ [12781/16953] Built Mathlib.Algebra.Order.Interval.Basic:c.o (1.7s)
✔ [12782/16953] Built Mathlib.Algebra.Order.Module.Equiv:c.o (193ms)
✔ [12783/16953] Built Mathlib.Data.Set.MulAntidiagonal:c.o (244ms)
✔ [12784/16953] Built Mathlib.Data.Finset.MulAntidiagonal:c.o (273ms)
✔ [12785/16953] Built Mathlib.RingTheory.HahnSeries.Basic:c.o (530ms)
✔ [12786/16953] Built Mathlib.RingTheory.HahnSeries.Addition:c.o (744ms)
✔ [12787/16953] Built Mathlib.RingTheory.HahnSeries.Multiplication:c.o (584ms)
✔ [12788/16953] Built Mathlib.RingTheory.HahnSeries.Lex:c.o (334ms)
✔ [12789/16953] Built Mathlib.Algebra.Order.Module.HahnEmbedding:c.o (460ms)
✔ [12790/16953] Built Mathlib.Algebra.Order.Module.PositiveLinearMap:c.o (539ms)
✔ [12791/16953] Built Mathlib.Algebra.Order.Monoid.Associated:c.o (281ms)
✔ [12792/16953] Built Mathlib.Algebra.Order.Monoid.LocallyFiniteOrder:c.o (323ms)
✔ [12793/16953] Built Mathlib.Algebra.Order.Monoid.PNat:c.o (212ms)
✔ [12794/16953] Built Mathlib.Algebra.Order.Monoid.Prod:c.o (238ms)
✔ [12795/16953] Built Mathlib.Algebra.Order.Monoid.ToMulBot:c.o (211ms)
✔ [12796/16953] Built Mathlib.Algebra.Order.Monoid.Unbundled.Units:c.o (187ms)
✔ [12797/16953] Built Mathlib.Algebra.Order.PUnit:c.o (191ms)
✔ [12798/16953] Built Mathlib.Algebra.Order.Positive.Field:c.o (241ms)
✔ [12799/16953] Built Mathlib.Algebra.Order.Quantale:c.o (462ms)
✔ [12800/16953] Built Mathlib.Algebra.Order.Ring.Archimedean:c.o (266ms)
✔ [12801/16953] Built Mathlib.Algebra.Order.Ring.Cone:c.o (187ms)
✔ [12802/16953] Built Mathlib.Algebra.Order.Ring.IsNonarchimedean:c.o (177ms)
✔ [12803/16953] Built Mathlib.Algebra.Order.Ring.Opposite:c.o (197ms)
✔ [12804/16953] Built Mathlib.Algebra.Order.Ring.Ordering.Defs:c.o (225ms)
✔ [12805/16953] Built Mathlib.Algebra.Order.Ring.Ordering.Basic:c.o (195ms)
✔ [12806/16953] Built Mathlib.Algebra.Order.Ring.Prod:c.o (176ms)
✔ [12807/16953] Built Mathlib.Algebra.Ring.Subring.Order:c.o (215ms)
✔ [12808/16953] Built Mathlib.Order.Quotient:c.o (248ms)
✔ [12809/16953] Built Mathlib.Data.Real.Hom:c.o (172ms)
✔ [12810/16953] Built Mathlib.RingTheory.Valuation.ValuationSubring:c.o (531ms)
✔ [12811/16953] Built Mathlib.Algebra.Order.Ring.StandardPart:c.o (524ms)
✔ [12812/16953] Built Mathlib.Algebra.Order.Ring.Star:c.o (180ms)
✔ [12813/16953] Built Mathlib.Algebra.Order.Ring.Units:c.o (166ms)
✔ [12814/16953] Built Mathlib.Algebra.Star.Conjneg:c.o (212ms)
✔ [12815/16953] Built Mathlib.Algebra.Order.Star.Conjneg:c.o (170ms)
✔ [12816/16953] Built Mathlib.Algebra.Order.Star.Pi:c.o (165ms)
✔ [12817/16953] Built Mathlib.Algebra.Order.Star.Prod:c.o (155ms)
✔ [12818/16953] Built Mathlib.Algebra.Order.Sub.Prod:c.o (149ms)
✔ [12819/16953] Built Mathlib.Algebra.Order.Sub.Unbundled.Hom:c.o (159ms)
✔ [12820/16953] Built Mathlib.Algebra.Order.SuccPred.TypeTags:c.o (225ms)
✔ [12821/16953] Built Mathlib.Algebra.Order.Sum:c.o (166ms)
✔ [12822/16953] Built Mathlib.Algebra.Order.WithTop.Untop0:c.o (187ms)
✔ [12823/16953] Built Mathlib.Algebra.Order.UpperLower:c.o (311ms)
✔ [12824/16953] Built Mathlib.Algebra.Polynomial.Basis:c.o (205ms)
✔ [12825/16953] Built Mathlib.Algebra.Pointwise.Stabilizer:c.o (320ms)
✔ [12826/16953] Built Mathlib.RingTheory.Derivation.MapCoeffs:c.o (175ms)
✔ [12827/16953] Built Mathlib.RingTheory.Derivation.DifferentialRing:c.o (365ms)
✔ [12828/16953] Built Mathlib.Algebra.Polynomial.CoeffList:c.o (187ms)
✔ [12829/16953] Built Mathlib.Algebra.Polynomial.Bivariate:c.o (439ms)
✔ [12830/16953] Built Mathlib.Algebra.Polynomial.Degree.CardPowDegree:c.o (194ms)
✔ [12831/16953] Built Mathlib.Algebra.Polynomial.Degree.Definitions:c.o (160ms)
✔ [12832/16953] Built Mathlib.Algebra.Polynomial.CoeffMem:c.o (580ms)
✔ [12833/16953] Built Mathlib.Algebra.Polynomial.Degree.IsMonicOfDegree:c.o (155ms)
✔ [12834/16953] Built Mathlib.Algebra.Polynomial.DenomsClearable:c.o (180ms)
✔ [12835/16953] Built Mathlib.Algebra.Polynomial.Eval.Irreducible:c.o (167ms)
✔ [12836/16953] Built Mathlib.Algebra.Polynomial.Factors:c.o (192ms)
✔ [12837/16953] Built Mathlib.Algebra.Polynomial.Homogenize:c.o (188ms)
✔ [12838/16953] Built Mathlib.Algebra.Polynomial.Mirror:c.o (172ms)
✔ [12839/16953] Built Mathlib.Algebra.Polynomial.Module.FiniteDimensional:c.o (166ms)
✔ [12840/16953] Built Mathlib.Data.Finsupp.Notation:c.o (815ms)
✔ [12841/16953] Built Mathlib.Algebra.Polynomial.Module.TensorProduct:c.o (163ms)
✔ [12842/16953] Built Mathlib.Algebra.Polynomial.OfFn:c.o (190ms)
✔ [12843/16953] Built Mathlib.Algebra.Polynomial.PartialFractions:c.o (170ms)
✔ [12844/16953] Built Mathlib.Data.List.Destutter:c.o (215ms)
✔ [12845/16953] Built Mathlib.Algebra.Polynomial.RuleOfSigns:c.o (241ms)
✔ [12846/16953] Built Mathlib.Algebra.Polynomial.SpecificDegree:c.o (189ms)
✔ [12847/16953] Built Mathlib.Algebra.Polynomial.Smeval:c.o (389ms)
✔ [12848/16953] Built Mathlib.Algebra.Polynomial.SumIteratedDerivative:c.o (194ms)
✔ [12849/16953] Built Mathlib.Algebra.Polynomial.UnitTrinomial:c.o (176ms)
✔ [12850/16953] Built Mathlib.Algebra.PresentedMonoid.Basic:c.o (489ms)
✔ [12851/16953] Built Mathlib.Algebra.QuadraticAlgebra:c.o (161ms)
✔ [12852/16953] Built Mathlib.Algebra.QuadraticAlgebra.Defs:c.o (777ms)
✔ [12853/16953] Built Mathlib.Algebra.QuadraticAlgebra.NormDeterminant:c.o (204ms)
✔ [12854/16953] Built Mathlib.Algebra.QuadraticAlgebra.Basic:c.o (517ms)
✔ [12855/16953] Built Mathlib.Algebra.QuaternionBasis:c.o (293ms)
✔ [12856/16953] Built Mathlib.Algebra.Regular.Pi:c.o (162ms)
✔ [12857/16953] Built Mathlib.Algebra.Regular.Prod:c.o (162ms)
✔ [12858/16953] Built Mathlib.Algebra.Regular.ULift:c.o (168ms)
✔ [12859/16953] Built Mathlib.Algebra.Quandle:c.o (849ms)
✔ [12860/16953] Built Mathlib.Algebra.Ring.Action.Pointwise.Finset:c.o (170ms)
✔ [12861/16953] Built Mathlib.Algebra.Ring.Ext:c.o (315ms)
✔ [12862/16953] Built Mathlib.Algebra.Ring.CentroidHom:c.o (678ms)
✔ [12863/16953] Built Mathlib.Algebra.Ring.Identities:c.o (172ms)
✔ [12864/16953] Built Mathlib.Algebra.Ring.IsFormallyReal:c.o (163ms)
✔ [12865/16953] Built Mathlib.Algebra.Ring.Pointwise.Set:c.o (165ms)
✔ [12866/16953] Built Mathlib.Algebra.Ring.Pointwise.Finset:c.o (168ms)
✔ [12867/16953] Built Mathlib.Algebra.Ring.Semireal.Defs:c.o (186ms)
✔ [12868/16953] Built Mathlib.Algebra.Ring.Subgroup:c.o (187ms)
✔ [12869/16953] Built Mathlib.Algebra.Ring.Subring.IntPolynomial:c.o (188ms)
✔ [12870/16953] Built Mathlib.Algebra.Ring.WithZero:c.o (344ms)
✔ [12871/16953] Built Mathlib.Algebra.SkewMonoidAlgebra.Basic:c.o (405ms)
✔ [12872/16953] Built Mathlib.Algebra.SkewMonoidAlgebra.Lift:c.o (282ms)
✔ [12873/16953] Built Mathlib.Algebra.SkewMonoidAlgebra.Single:c.o (261ms)
✔ [12874/16953] Built Mathlib.Algebra.SkewMonoidAlgebra.Support:c.o (243ms)
✔ [12875/16953] Built Mathlib.Algebra.SkewPolynomial.Basic:c.o (405ms)
✔ [12876/16953] Built Mathlib.Algebra.Star.CHSH:c.o (354ms)
✔ [12877/16953] Built Mathlib.Algebra.Star.NonUnitalSubsemiring:c.o (306ms)
✔ [12878/16953] Built Mathlib.Algebra.Star.Subsemiring:c.o (359ms)
✔ [12879/16953] Built Mathlib.Algebra.Star.CentroidHom:c.o (420ms)
✔ [12880/16953] Built Mathlib.Algebra.Star.Free:c.o (422ms)
✔ [12881/16953] Built Mathlib.Algebra.Star.LinearMap:c.o (452ms)
✔ [12882/16953] Built Mathlib.Algebra.Star.RingQuot:c.o (333ms)
✔ [12883/16953] Built Mathlib.Algebra.Star.UnitaryStarAlgAut:c.o (269ms)
✔ [12884/16953] Built Mathlib.Algebra.TrivSqZeroExt.Ideal:c.o (188ms)
✔ [12885/16953] Built Mathlib.Algebra.Symmetrized:c.o (562ms)
✔ [12886/16953] Built Mathlib.Algebra.Tropical.BigOperators:c.o (214ms)
✔ [12887/16953] Built Mathlib.Algebra.Tropical.Basic:c.o (550ms)
✔ [12888/16953] Built Mathlib.Algebra.Tropical.Lattice:c.o (272ms)
✔ [12889/16953] Built Mathlib.Algebra.Vertex.HVertexOperator:c.o (258ms)
✔ [12890/16953] Built Mathlib.Algebra.Vertex.VertexOperator:c.o (265ms)
✔ [12891/16953] Built Mathlib.Topology.Sheaves.Limits:c.o (185ms)
✔ [12892/16953] Built Mathlib.Geometry.RingedSpace.PresheafedSpace.HasColimits:c.o (186ms)
✔ [12893/16953] Built Mathlib.Geometry.RingedSpace.PresheafedSpace:c.o (553ms)
✔ [12894/16953] Built Mathlib.Geometry.RingedSpace.Stalks:c.o (204ms)
✔ [12895/16953] Built Mathlib.CategoryTheory.Sites.Pullback:c.o (179ms)
✔ [12896/16953] Built Mathlib.Topology.Sheaves.Functors:c.o (195ms)
✔ [12897/16953] Built Mathlib.Geometry.RingedSpace.SheafedSpace:c.o (327ms)
✔ [12898/16953] Built Mathlib.Geometry.RingedSpace.Basic:c.o (199ms)
✔ [12899/16953] Built Mathlib.Geometry.RingedSpace.OpenImmersion:c.o (384ms)
✔ [12900/16953] Built Mathlib.Topology.Sheaves.PresheafOfFunctions:c.o (258ms)
✔ [12901/16953] Built Mathlib.Geometry.RingedSpace.LocallyRingedSpace:c.o (736ms)
✔ [12902/16953] Built Mathlib.Topology.Sheaves.SheafOfFunctions:c.o (180ms)
✔ [12903/16953] Built Mathlib.Topology.Sheaves.LocalPredicate:c.o (289ms)
✔ [12904/16953] Built Mathlib.AlgebraicGeometry.Spec:c.o (241ms)
✔ [12905/16953] Built Mathlib.AlgebraicGeometry.StructureSheaf:c.o (452ms)
✔ [12906/16953] Built Mathlib.AlgebraicGeometry.OpenImmersion:c.o (615ms)
✔ [12907/16953] Built Mathlib.CategoryTheory.Sites.JointlySurjective:c.o (195ms)
✔ [12908/16953] Built Mathlib.CategoryTheory.Sites.MorphismProperty:c.o (216ms)
✔ [12909/16953] Built Mathlib.AlgebraicGeometry.Sites.MorphismProperty:c.o (211ms)
✔ [12910/16953] Built Mathlib.AlgebraicGeometry.Cover.MorphismProperty:c.o (450ms)
✔ [12911/16953] Built Mathlib.AlgebraicGeometry.Cover.Open:c.o (184ms)
✔ [12912/16953] Built Mathlib.AlgebraicGeometry.Scheme:c.o (1.0s)
✔ [12913/16953] Built Mathlib.AlgebraicGeometry.Over:c.o (199ms)
✔ [12914/16953] Built Mathlib.CategoryTheory.Comma.Over.OverClass:c.o (440ms)
✔ [12915/16953] Built Mathlib.AlgebraicGeometry.Restrict:c.o (397ms)
✔ [12916/16953] Built Mathlib.AlgebraicGeometry.GammaSpecAdjunction:c.o (259ms)
✔ [12917/16953] Built Mathlib.GroupTheory.Submonoid.Inverses:c.o (184ms)
✔ [12918/16953] Built Mathlib.RingTheory.Localization.InvSubmonoid:c.o (198ms)
✔ [12919/16953] Built Mathlib.Topology.Category.TopCommRingCat:c.o (256ms)
✔ [12920/16953] Built Mathlib.Topology.Sheaves.CommRingCat:c.o (603ms)
✔ [12921/16953] Built Mathlib.AlgebraicGeometry.AffineScheme:c.o (325ms)
✔ [12922/16953] Built Mathlib.CategoryTheory.LocallyDirected:c.o (197ms)
✔ [12923/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Equalizer:c.o (221ms)
✔ [12924/16953] Built Mathlib.CategoryTheory.MorphismProperty.Local:c.o (175ms)
✔ [12925/16953] Built Mathlib.CategoryTheory.GlueData:c.o (281ms)
✔ [12926/16953] Built Mathlib.Logic.Function.Coequalizer:c.o (204ms)
✔ [12927/16953] Built Mathlib.Topology.Gluing:c.o (233ms)
✔ [12928/16953] Built Mathlib.CategoryTheory.Limits.Types.Coequalizers:c.o (305ms)
✔ [12929/16953] Built Mathlib.Geometry.RingedSpace.LocallyRingedSpace.HasColimits:c.o (192ms)
✔ [12930/16953] Built Mathlib.Geometry.RingedSpace.PresheafedSpace.Gluing:c.o (544ms)
✔ [12931/16953] Built Mathlib.AlgebraicGeometry.Gluing:c.o (552ms)
✔ [12932/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Over:c.o (182ms)
✔ [12933/16953] Built Mathlib.AlgebraicGeometry.Pullbacks:c.o (198ms)
✔ [12934/16953] Built Mathlib.CategoryTheory.Limits.Constructions.ZeroObjects:c.o (196ms)
✔ [12935/16953] Built Mathlib.AlgebraicGeometry.Limits:c.o (200ms)
✔ [12936/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Basic:c.o (198ms)
✔ [12937/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Constructors:c.o (185ms)
✔ [12938/16953] Built Mathlib.AlgebraicGeometry.Morphisms.UnderlyingMap:c.o (202ms)
✔ [12939/16953] Built Mathlib.RingTheory.Localization.Away.Lemmas:c.o (198ms)
✔ [12940/16953] Built Mathlib.RingTheory.RingHom.Locally:c.o (179ms)
✔ [12941/16953] Built Mathlib.AlgebraicGeometry.Morphisms.RingHomProperties:c.o (192ms)
✔ [12942/16953] Built Mathlib.RingTheory.RingHom.Surjective:c.o (294ms)
✔ [12943/16953] Built Mathlib.AlgebraicGeometry.Morphisms.SurjectiveOnStalks:c.o (180ms)
✔ [12944/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Preimmersion:c.o (179ms)
✔ [12945/16953] Built Mathlib.AlgebraicGeometry.Morphisms.QuasiCompact:c.o (176ms)
✔ [12946/16953] Built Mathlib.AlgebraicGeometry.Morphisms.QuasiSeparated:c.o (199ms)
✔ [12947/16953] Built Mathlib.RingTheory.LocalProperties.Reduced:c.o (179ms)
✔ [12948/16953] Built Mathlib.RingTheory.Ideal.Height:c.o (169ms)
✔ [12949/16953] Built Mathlib.AlgebraicGeometry.Properties:c.o (251ms)
✔ [12950/16953] Built Mathlib.AlgebraicGeometry.IdealSheaf.Subscheme:c.o (272ms)
✔ [12951/16953] Built Mathlib.AlgebraicGeometry.Morphisms.OpenImmersion:c.o (261ms)
✔ [12952/16953] Built Mathlib.AlgebraicGeometry.IdealSheaf.Basic:c.o (813ms)
✔ [12953/16953] Built Mathlib.AlgebraicGeometry.Morphisms.IsIso:c.o (254ms)
✔ [12954/16953] Built Mathlib.AlgebraicGeometry.Stalk:c.o (359ms)
✔ [12955/16953] Built Mathlib.Geometry.RingedSpace.LocallyRingedSpace.ResidueField:c.o (259ms)
✔ [12956/16953] Built Mathlib.AlgebraicGeometry.ResidueField:c.o (314ms)
✔ [12957/16953] Built Mathlib.AlgebraicGeometry.PullbackCarrier:c.o (333ms)
✔ [12958/16953] Built Mathlib.AlgebraicGeometry.Morphisms.AffineAnd:c.o (188ms)
✔ [12959/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Affine:c.o (298ms)
✔ [12960/16953] Built Mathlib.RingTheory.RingHom.EssFiniteType:c.o (334ms)
✔ [12961/16953] Built Mathlib.RingTheory.FiniteStability:c.o (263ms)
✔ [12962/16953] Built Mathlib.RingTheory.Finiteness.FiniteTypeLocal:c.o (276ms)
✔ [12963/16953] Built Mathlib.RingTheory.RingHom.Finite:c.o (278ms)
✔ [12964/16953] Built Mathlib.RingTheory.RingHom.FiniteType:c.o (215ms)
✔ [12965/16953] Built Mathlib.RingTheory.Artinian.Ring:c.o (244ms)
✔ [12966/16953] Built Mathlib.RingTheory.Spectrum.Prime.Noetherian:c.o (180ms)
✔ [12967/16953] Built Mathlib.Topology.JacobsonSpace:c.o (184ms)
✔ [12968/16953] Built Mathlib.RingTheory.Spectrum.Prime.Jacobson:c.o (174ms)
✔ [12969/16953] Built Mathlib.AlgebraicGeometry.Morphisms.FiniteType:c.o (192ms)
✔ [12970/16953] Built Mathlib.AlgebraicGeometry.Morphisms.ClosedImmersion:c.o (204ms)
✔ [12971/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Separated:c.o (221ms)
✔ [12972/16953] Built Mathlib.AlgebraicGeometry.Morphisms.UniversallyClosed:c.o (177ms)
✔ [12973/16953] Built Mathlib.RingTheory.RingHom.Integral:c.o (161ms)
✔ [12974/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Integral:c.o (177ms)
✔ [12975/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Finite:c.o (179ms)
✔ [12976/16953] Built Mathlib.RingTheory.Localization.Away.AdjoinRoot:c.o (195ms)
✔ [12977/16953] Built Mathlib.RingTheory.Finiteness.FinitePresentationLocal:c.o (192ms)
✔ [12978/16953] Built Mathlib.RingTheory.RingHom.FinitePresentation:c.o (178ms)
✔ [12979/16953] Built Mathlib.RingTheory.Spectrum.Prime.ConstructibleSet:c.o (211ms)
✔ [12980/16953] Built Mathlib.LinearAlgebra.Charpoly.BaseChange:c.o (162ms)
✔ [12981/16953] Built Mathlib.RingTheory.Spectrum.Prime.Polynomial:c.o (196ms)
✔ [12982/16953] Built Mathlib.RingTheory.Spectrum.Prime.Chevalley:c.o (190ms)
✔ [12983/16953] Built Mathlib.RingTheory.Spectrum.Prime.ChevalleyComplexity:c.o (540ms)
✔ [12984/16953] Built Mathlib.AlgebraicGeometry.Morphisms.FinitePresentation:c.o (186ms)
✔ [12985/16953] Built Mathlib.AlgebraicGeometry.IdealSheaf.Functorial:c.o (221ms)
✔ [12986/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Immersion:c.o (189ms)
✔ [12987/16953] Built Mathlib.AlgebraicGeometry.AffineSpace:c.o (540ms)
✔ [12988/16953] Built Mathlib.AlgebraicGeometry.QuasiAffine:c.o (170ms)
✔ [12989/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Connected:c.o (167ms)
✔ [12990/16953] Built Mathlib.AlgebraicGeometry.AffineTransitionLimit:c.o (182ms)
✔ [12991/16953] Built Mathlib.AlgebraicGeometry.AlgClosed.Basic:c.o (180ms)
✔ [12992/16953] Built Mathlib.AlgebraicGeometry.Noetherian:c.o (224ms)
✔ [12993/16953] Built Mathlib.RingTheory.Noetherian.Nilpotent:c.o (203ms)
✔ [12994/16953] Built Mathlib.RingTheory.HopkinsLevitzki:c.o (219ms)
✔ [12995/16953] Built Mathlib.AlgebraicGeometry.Artinian:c.o (232ms)
✔ [12996/16953] Built Mathlib.AlgebraicGeometry.SpreadingOut:c.o (177ms)
✔ [12997/16953] Built Mathlib.AlgebraicGeometry.FunctionField:c.o (169ms)
✔ [12998/16953] Built Mathlib.AlgebraicGeometry.Birational.RationalMap:c.o (311ms)
✔ [12999/16953] Built Mathlib.AlgebraicGeometry.Cover.Directed:c.o (368ms)
✔ [13000/16953] Built Mathlib.AlgebraicGeometry.Morphisms.UniversallyInjective:c.o (181ms)
✔ [13001/16953] Built Mathlib.AlgebraicGeometry.RelativeGluing:c.o (273ms)
✔ [13002/16953] Built Mathlib.AlgebraicGeometry.ColimitsOver:c.o (180ms)
✔ [13003/16953] Built Mathlib.Topology.Sets.CompactOpenCovered:c.o (202ms)
✔ [13004/16953] Built Mathlib.AlgebraicGeometry.Cover.Over:c.o (345ms)
✔ [13005/16953] Built Mathlib.AlgebraicGeometry.Cover.QuasiCompact:c.o (180ms)
✔ [13006/16953] Built Mathlib.AlgebraicGeometry.Cover.Sigma:c.o (170ms)
✔ [13007/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Flat:c.o (287ms)
✔ [13008/16953] Built Mathlib.Topology.Category.TopCat.EffectiveEpi:c.o (178ms)
✔ [13009/16953] Built Mathlib.CategoryTheory.EffectiveEpi.Comp:c.o (177ms)
✔ [13010/16953] Built Mathlib.CategoryTheory.EffectiveEpi.Preserves:c.o (180ms)
✔ [13011/16953] Built Mathlib.AlgebraicGeometry.EffectiveEpi:c.o (196ms)
✔ [13012/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Weierstrass:c.o (533ms)
✔ [13013/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.VariableChange:c.o (573ms)
✔ [13014/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Affine.Basic:c.o (494ms)
✔ [13015/16953] Built Mathlib.LinearAlgebra.FreeModule.IdealQuotient:c.o (186ms)
✔ [13016/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Affine.Formula:c.o (658ms)
✔ [13017/16953] Built Mathlib.LinearAlgebra.FreeModule.Norm:c.o (183ms)
✔ [13018/16953] Built Mathlib.Data.Nat.EvenOddRec:c.o (234ms)
✔ [13019/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Affine.Point:c.o (762ms)
✔ [13020/16953] Built Mathlib.NumberTheory.EllipticDivisibilitySequence:c.o (756ms)
✔ [13021/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.DivisionPolynomial.Basic:c.o (322ms)
✔ [13022/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.DivisionPolynomial.Degree:c.o (223ms)
✔ [13023/16953] Built Mathlib.FieldTheory.Minpoly.Finite:c.o (188ms)
✔ [13024/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.NormalForms:c.o (515ms)
✔ [13025/16953] Built Mathlib.GroupTheory.Perm.ViaEmbedding:c.o (183ms)
✔ [13026/16953] Built Mathlib.GroupTheory.Solvable:c.o (192ms)
✔ [13027/16953] Built Mathlib.FieldTheory.Normal.Basic:c.o (192ms)
✔ [13028/16953] Built Mathlib.GroupTheory.GroupAction.FixedPoints:c.o (180ms)
✔ [13029/16953] Built Mathlib.FieldTheory.Normal.Closure:c.o (240ms)
✔ [13030/16953] Built Mathlib.GroupTheory.GroupAction.FixingSubgroup:c.o (244ms)
✔ [13031/16953] Built Mathlib.FieldTheory.Galois.Basic:c.o (333ms)
✔ [13032/16953] Built Mathlib.FieldTheory.IsSepClosed:c.o (181ms)
✔ [13033/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.IsomOfJ:c.o (172ms)
✔ [13034/16953] Built Mathlib.Tactic.Ring.NamePolyVars:c.o (522ms)
✔ [13035/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Jacobian.Formula:c.o (966ms)
✔ [13036/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Jacobian.Basic:c.o (1.4s)
✔ [13037/16953] Built Mathlib.Data.Int.WithZero:c.o (213ms)
✔ [13038/16953] Built Mathlib.RingTheory.Valuation.ExtendToLocalization:c.o (340ms)
✔ [13039/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Jacobian.Point:c.o (823ms)
✔ [13040/16953] Built Mathlib.Topology.Algebra.OpenSubgroup:c.o (734ms)
✔ [13041/16953] Built Mathlib.Topology.Algebra.Nonarchimedean.Basic:c.o (293ms)
✔ [13042/16953] Built Mathlib.RingTheory.Valuation.ValuativeRel.Basic:c.o (1.3s)
✔ [13043/16953] Built Mathlib.Topology.Algebra.Nonarchimedean.Bases:c.o (240ms)
✔ [13044/16953] Built Mathlib.Topology.Algebra.UniformFilterBasis:c.o (193ms)
✔ [13045/16953] Built Mathlib.Topology.Algebra.Valued.ValuationTopology:c.o (174ms)
✔ [13046/16953] Built Mathlib.Topology.Algebra.WithZeroTopology:c.o (180ms)
✔ [13047/16953] Built Mathlib.Topology.Algebra.GroupCompletion:c.o (182ms)
✔ [13048/16953] Built Mathlib.Topology.Algebra.UniformRing:c.o (204ms)
✔ [13049/16953] Built Mathlib.Topology.Algebra.UniformField:c.o (215ms)
✔ [13050/16953] Built Mathlib.Topology.Algebra.Valued.ValuedField:c.o (398ms)
✔ [13051/16953] Built Mathlib.LinearAlgebra.BilinearForm.DualLattice:c.o (187ms)
✔ [13052/16953] Built Mathlib.RingTheory.Polynomial.GaussLemma:c.o (156ms)
✔ [13053/16953] Built Mathlib.FieldTheory.Minpoly.IsIntegrallyClosed:c.o (181ms)
✔ [13054/16953] Built Mathlib.FieldTheory.Minpoly.MinpolyDiv:c.o (155ms)
✔ [13055/16953] Built Mathlib.RingTheory.AlgebraicIndependent.Defs:c.o (151ms)
✔ [13056/16953] Built Mathlib.RingTheory.AlgebraicIndependent.Adjoin:c.o (151ms)
✔ [13057/16953] Built Mathlib.Combinatorics.Matroid.IndepAxioms:c.o (202ms)
✔ [13058/16953] Built Mathlib.Combinatorics.Matroid.Basic:c.o (336ms)
✔ [13059/16953] Built Mathlib.Combinatorics.Matroid.Dual:c.o (296ms)
✔ [13060/16953] Built Mathlib.Combinatorics.Matroid.Minor.Restrict:c.o (415ms)
✔ [13061/16953] Built Mathlib.Combinatorics.Matroid.Constructions:c.o (163ms)
✔ [13062/16953] Built Mathlib.Combinatorics.Matroid.Map:c.o (202ms)
✔ [13063/16953] Built Mathlib.Combinatorics.Matroid.Closure:c.o (253ms)
✔ [13064/16953] Built Mathlib.Combinatorics.Matroid.Rank.Finite:c.o (185ms)
✔ [13065/16953] Built Mathlib.Combinatorics.Matroid.Circuit:c.o (200ms)
✔ [13066/16953] Built Mathlib.Combinatorics.Matroid.Loop:c.o (211ms)
✔ [13067/16953] Built Mathlib.Combinatorics.Matroid.Rank.ENat:c.o (248ms)
✔ [13068/16953] Built Mathlib.Combinatorics.Matroid.Rank.Cardinal:c.o (216ms)
✔ [13069/16953] Built Mathlib.RingTheory.Algebraic.MvPolynomial:c.o (158ms)
✔ [13070/16953] Built Mathlib.RingTheory.AlgebraicIndependent.Basic:c.o (164ms)
✔ [13071/16953] Built Mathlib.RingTheory.AlgebraicIndependent.Transcendental:c.o (159ms)
✔ [13072/16953] Built Mathlib.RingTheory.AlgebraicIndependent.TranscendenceBasis:c.o (186ms)
✔ [13073/16953] Built Mathlib.RingTheory.Polynomial.SeparableDegree:c.o (170ms)
✔ [13074/16953] Built Mathlib.FieldTheory.SeparableDegree:c.o (199ms)
✔ [13075/16953] Built Mathlib.FieldTheory.AlgebraicClosure:c.o (213ms)
✔ [13076/16953] Built Mathlib.RingTheory.AlgebraicIndependent.AlgebraicClosure:c.o (172ms)
✔ [13077/16953] Built Mathlib.FieldTheory.SeparableClosure:c.o (196ms)
✔ [13078/16953] Built Mathlib.FieldTheory.PurelyInseparable.Basic:c.o (201ms)
✔ [13079/16953] Built Mathlib.RingTheory.Trace.Defs:c.o (182ms)
✔ [13080/16953] Built Mathlib.RingTheory.Trace.Basic:c.o (214ms)
✔ [13081/16953] Built Mathlib.RingTheory.DedekindDomain.IntegralClosure:c.o (175ms)
✔ [13082/16953] Built Mathlib.NumberTheory.NumberField.Basic:c.o (664ms)
✔ [13083/16953] Built Mathlib.Topology.Algebra.Valued.WithVal:c.o (915ms)
✔ [13084/16953] Built Mathlib.RingTheory.DedekindDomain.AdicValuation:c.o (206ms)
✔ [13085/16953] Built Mathlib.RingTheory.Ideal.Oka:c.o (158ms)
✔ [13086/16953] Built Mathlib.RingTheory.PrincipalIdealDomainOfPrime:c.o (158ms)
✔ [13087/16953] Built Mathlib.Order.Interval.Finset.DenselyOrdered:c.o (168ms)
✔ [13088/16953] Built Mathlib.RingTheory.Valuation.Discrete.Basic:c.o (253ms)
✔ [13089/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Reduction:c.o (167ms)
✔ [13090/16953] Built Mathlib.GroupTheory.ArchimedeanDensely:c.o (277ms)
✔ [13091/16953] Built Mathlib.Order.Northcott:c.o (155ms)
✔ [13092/16953] Built Mathlib.RingTheory.MvPowerSeries.Basic:c.o (394ms)
✔ [13093/16953] Built Mathlib.RingTheory.PowerSeries.Basic:c.o (281ms)
✔ [13094/16953] Built Mathlib.RingTheory.MvPowerSeries.Order:c.o (157ms)
✔ [13095/16953] Built Mathlib.Data.Finset.Finsupp:c.o (170ms)
✔ [13096/16953] Built Mathlib.Data.Finsupp.Interval:c.o (209ms)
✔ [13097/16953] Built Mathlib.RingTheory.MvPowerSeries.Trunc:c.o (196ms)
✔ [13098/16953] Built Mathlib.Topology.Instances.ENat:c.o (165ms)
✔ [13099/16953] Built Mathlib.Topology.Algebra.LinearTopology:c.o (165ms)
✔ [13100/16953] Built Mathlib.Topology.Algebra.TopologicallyNilpotent:c.o (172ms)
✔ [13101/16953] Built Mathlib.RingTheory.MvPowerSeries.PiTopology:c.o (215ms)
✔ [13102/16953] Built Mathlib.RingTheory.PowerSeries.Order:c.o (160ms)
✔ [13103/16953] Built Mathlib.RingTheory.PowerSeries.Trunc:c.o (197ms)
✔ [13104/16953] Built Mathlib.RingTheory.PowerSeries.PiTopology:c.o (167ms)
✔ [13105/16953] Built Mathlib.RingTheory.MvPowerSeries.Evaluation:c.o (166ms)
✔ [13106/16953] Built Mathlib.RingTheory.MvPowerSeries.LinearTopology:c.o (161ms)
✔ [13107/16953] Built Mathlib.RingTheory.MvPowerSeries.Substitution:c.o (155ms)
✔ [13108/16953] Built Mathlib.Tactic.MoveAdd:c.o (3.2s)
✔ [13109/16953] Built Mathlib.RingTheory.PowerSeries.Evaluation:c.o (164ms)
✔ [13110/16953] Built Mathlib.Tactic.Ring.NamePowerVars:c.o (498ms)
✔ [13111/16953] Built Mathlib.RingTheory.PowerSeries.Substitution:c.o (561ms)
✔ [13112/16953] Built Mathlib.NumberTheory.ArithmeticFunction.LFunction:c.o (176ms)
✔ [13113/16953] Built Mathlib.Data.Rat.Cardinal:c.o (157ms)
✔ [13114/16953] Built Mathlib.SetTheory.Cardinal.Continuum:c.o (188ms)
✔ [13115/16953] Built Mathlib.Analysis.Real.Cardinality:c.o (198ms)
✔ [13116/16953] Built Mathlib.Analysis.Complex.Cardinality:c.o (146ms)
✔ [13117/16953] Built Mathlib.LinearAlgebra.Complex.FiniteDimensional:c.o (172ms)
✔ [13118/16953] Built Mathlib.NumberTheory.LSeries.Basic:c.o (320ms)
✔ [13119/16953] Built Mathlib.Analysis.Convex.EGauge:c.o (186ms)
✔ [13120/16953] Built Mathlib.Analysis.Calculus.FDeriv.Defs:c.o (292ms)
✔ [13121/16953] Built Mathlib.Analysis.Normed.Operator.Asymptotics:c.o (233ms)
✔ [13122/16953] Built Mathlib.Analysis.Asymptotics.TVS:c.o (586ms)
✔ [13123/16953] Built Mathlib.Analysis.Calculus.TangentCone.Defs:c.o (264ms)
✔ [13124/16953] Built Mathlib.Analysis.Calculus.TangentCone.Basic:c.o (244ms)
✔ [13125/16953] Built Mathlib.Analysis.Calculus.TangentCone.DimOne:c.o (268ms)
✔ [13126/16953] Built Mathlib.Analysis.Calculus.FDeriv.Basic:c.o (310ms)
✔ [13127/16953] Built Mathlib.Analysis.Calculus.FDeriv.Congr:c.o (258ms)
✔ [13128/16953] Built Mathlib.Analysis.Calculus.FDeriv.Const:c.o (251ms)
✔ [13129/16953] Built Mathlib.Analysis.Calculus.TangentCone.Real:c.o (209ms)
✔ [13130/16953] Built Mathlib.Analysis.Calculus.Deriv.Basic:c.o (258ms)
✔ [13131/16953] Built Mathlib.Analysis.Calculus.Deriv.Support:c.o (296ms)
✔ [13132/16953] Built Mathlib.Analysis.Normed.Module.Multilinear.Curry:c.o (251ms)
✔ [13133/16953] Built Mathlib.Analysis.Analytic.ConvergenceRadius:c.o (282ms)
✔ [13134/16953] Built Mathlib.Analysis.Analytic.Basic:c.o (190ms)
✔ [13135/16953] Built Mathlib.Analysis.Calculus.FormalMultilinearSeries:c.o (705ms)
✔ [13136/16953] Built Mathlib.Analysis.Analytic.ChangeOrigin:c.o (211ms)
✔ [13137/16953] Built Mathlib.Analysis.Analytic.CPolynomialDef:c.o (145ms)
✔ [13138/16953] Built Mathlib.Analysis.Analytic.Linear:c.o (242ms)
✔ [13139/16953] Built Mathlib.Analysis.Analytic.Composition:c.o (505ms)
✔ [13140/16953] Built Mathlib.Analysis.Analytic.OfScalars:c.o (202ms)
✔ [13141/16953] Built Mathlib.Analysis.Analytic.CPolynomial:c.o (206ms)
✔ [13142/16953] Built Mathlib.Analysis.Analytic.Constructions:c.o (237ms)
✔ [13143/16953] Built Mathlib.Analysis.Analytic.Inverse:c.o (215ms)
✔ [13144/16953] Built Mathlib.Analysis.Analytic.Within:c.o (173ms)
✔ [13145/16953] Built Mathlib.Analysis.Calculus.FDeriv.Linear:c.o (173ms)
✔ [13146/16953] Built Mathlib.Analysis.Calculus.FDeriv.Comp:c.o (164ms)
✔ [13147/16953] Built Mathlib.Analysis.Calculus.FDeriv.Add:c.o (189ms)
✔ [13148/16953] Built Mathlib.Analysis.Calculus.FDeriv.Equiv:c.o (188ms)
✔ [13149/16953] Built Mathlib.Analysis.Calculus.FDeriv.Prod:c.o (174ms)
✔ [13150/16953] Built Mathlib.Topology.MetricSpace.Completion:c.o (242ms)
✔ [13151/16953] Built Mathlib.Analysis.Calculus.ContDiff.FTaylorSeries:c.o (489ms)
✔ [13152/16953] Built Mathlib.Analysis.Normed.Group.Completion:c.o (164ms)
✔ [13153/16953] Built Mathlib.Analysis.Normed.Module.Completion:c.o (180ms)
✔ [13154/16953] Built Mathlib.Analysis.Calculus.FDeriv.Analytic:c.o (169ms)
✔ [13155/16953] Built Mathlib.Analysis.Calculus.FDeriv.Bilinear:c.o (175ms)
✔ [13156/16953] Built Mathlib.Analysis.Calculus.FDeriv.Mul:c.o (165ms)
✔ [13157/16953] Built Mathlib.Topology.Algebra.Module.Alternating.Topology:c.o (354ms)
✔ [13158/16953] Built Mathlib.Topology.Algebra.Module.Alternating.Basic:c.o (826ms)
✔ [13159/16953] Built Mathlib.Analysis.Normed.Module.Alternating.Basic:c.o (402ms)
✔ [13160/16953] Built Mathlib.Analysis.Calculus.FDeriv.CompCLM:c.o (160ms)
✔ [13161/16953] Built Mathlib.Analysis.Calculus.Deriv.Mul:c.o (170ms)
✔ [13162/16953] Built Mathlib.Analysis.Calculus.FDeriv.Pow:c.o (187ms)
✔ [13163/16953] Built Mathlib.Analysis.Calculus.Deriv.Pow:c.o (169ms)
✔ [13164/16953] Built Mathlib.Analysis.Calculus.Deriv.Add:c.o (183ms)
✔ [13165/16953] Built Mathlib.Analysis.Calculus.Deriv.Polynomial:c.o (196ms)
✔ [13166/16953] Built Mathlib.Analysis.Analytic.Uniqueness:c.o (184ms)
✔ [13167/16953] Built Mathlib.Analysis.Calculus.DiffContOnCl:c.o (187ms)
✔ [13168/16953] Built Mathlib.LinearAlgebra.AffineSpace.Slope:c.o (231ms)
✔ [13169/16953] Built Mathlib.Topology.Algebra.Module.PerfectSpace:c.o (195ms)
✔ [13170/16953] Built Mathlib.Analysis.Calculus.Deriv.Slope:c.o (172ms)
✔ [13171/16953] Built Mathlib.Analysis.Calculus.FDeriv.RestrictScalars:c.o (190ms)
✔ [13172/16953] Built Mathlib.Analysis.Calculus.Deriv.Comp:c.o (192ms)
✔ [13173/16953] Built Mathlib.Analysis.Calculus.DSlope:c.o (193ms)
✔ [13174/16953] Built Mathlib.Topology.FiberBundle.IsHomeomorphicTrivialBundle:c.o (172ms)
✔ [13175/16953] Built Mathlib.Analysis.Complex.ReImTopology:c.o (180ms)
✔ [13176/16953] Built Mathlib.Analysis.Analytic.IsolatedZeros:c.o (198ms)
✔ [13177/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.CircleMap:c.o (199ms)
✔ [13178/16953] Built Mathlib.Analysis.Calculus.Deriv.Inv:c.o (183ms)
✔ [13179/16953] Built Mathlib.Analysis.Calculus.Deriv.CompMul:c.o (184ms)
✔ [13180/16953] Built Mathlib.Analysis.Calculus.Deriv.Shift:c.o (200ms)
✔ [13181/16953] Built Mathlib.Analysis.Calculus.Deriv.ZPow:c.o (200ms)
✔ [13182/16953] Built Mathlib.Analysis.Calculus.Deriv.Linear:c.o (173ms)
✔ [13183/16953] Built Mathlib.Analysis.Calculus.Deriv.AffineMap:c.o (189ms)
✔ [13184/16953] Built Mathlib.Analysis.Calculus.MeanValue:c.o (208ms)
✔ [13185/16953] Built Mathlib.Analysis.Calculus.LogDeriv:c.o (206ms)
✔ [13186/16953] Built Mathlib.Analysis.Calculus.ContDiff.Defs:c.o (207ms)
✔ [13187/16953] Built Mathlib.Analysis.Calculus.ContDiff.RCLike:c.o (179ms)
✔ [13188/16953] Built Mathlib.Analysis.Calculus.FDeriv.Affine:c.o (182ms)
✔ [13189/16953] Built Mathlib.Analysis.Calculus.ContDiff.Basic:c.o (183ms)
✔ [13190/16953] Built Mathlib.Analysis.Calculus.ContDiff.Comp:c.o (193ms)
✔ [13191/16953] Built Mathlib.Analysis.Calculus.ContDiff.Deriv:c.o (197ms)
✔ [13192/16953] Built Mathlib.Analysis.Calculus.ContDiff.FaaDiBruno:c.o (563ms)
✔ [13193/16953] Built Mathlib.Analysis.Calculus.FDeriv.OfCompLeft:c.o (197ms)
✔ [13194/16953] Built Mathlib.Analysis.Calculus.Deriv.Inverse:c.o (176ms)
✔ [13195/16953] Built Mathlib.Topology.OpenPartialHomeomorph.IsImage:c.o (181ms)
✔ [13196/16953] Built Mathlib.Analysis.Calculus.ContDiff.Operations:c.o (189ms)
✔ [13197/16953] Built Mathlib.Analysis.Calculus.IteratedDeriv.Defs:c.o (178ms)
✔ [13198/16953] Built Mathlib.Analysis.Calculus.IteratedDeriv.Lemmas:c.o (180ms)
✔ [13199/16953] Built Mathlib.Analysis.Complex.RealDeriv:c.o (183ms)
✔ [13200/16953] Built Mathlib.Analysis.Normed.Algebra.Exponential:c.o (236ms)
✔ [13201/16953] Built Mathlib.Topology.MetricSpace.CauSeqFilter:c.o (211ms)
✔ [13202/16953] Built Mathlib.Analysis.SpecialFunctions.Exponential:c.o (192ms)
✔ [13203/16953] Built Mathlib.Analysis.SpecialFunctions.ExpDeriv:c.o (193ms)
✔ [13204/16953] Built Mathlib.Analysis.Calculus.LocalExtr.Basic:c.o (169ms)
✔ [13205/16953] Built Mathlib.Topology.ExtendFrom:c.o (180ms)
✔ [13206/16953] Built Mathlib.Topology.Order.ExtendFrom:c.o (176ms)
✔ [13207/16953] Built Mathlib.Topology.Order.Rolle:c.o (193ms)
✔ [13208/16953] Built Mathlib.Analysis.Calculus.LocalExtr.Rolle:c.o (175ms)
✔ [13209/16953] Built Mathlib.Analysis.Calculus.Deriv.MeanValue:c.o (188ms)
✔ [13210/16953] Built Mathlib.Analysis.SpecialFunctions.Log.Deriv:c.o (176ms)
✔ [13211/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.ContinuousLinearMap:c.o (181ms)
✔ [13212/16953] Built Mathlib.Analysis.Calculus.FDeriv.Measurable:c.o (216ms)
✔ [13213/16953] Built Mathlib.Topology.Algebra.Module.Spaces.WeakBilin:c.o (321ms)
✔ [13214/16953] Built Mathlib.Analysis.LocallyConvex.Polar:c.o (203ms)
✔ [13215/16953] Built Mathlib.Analysis.Convex.Cone.Extension:c.o (190ms)
✔ [13216/16953] Built Mathlib.Geometry.Convex.Cone.Basic:c.o (340ms)
✔ [13217/16953] Built Mathlib.Analysis.RCLike.Extend:c.o (185ms)
✔ [13218/16953] Built Mathlib.Analysis.Normed.Module.RCLike.Extend:c.o (162ms)
✔ [13219/16953] Built Mathlib.Analysis.Normed.Module.HahnBanach:c.o (171ms)
✔ [13220/16953] Built Mathlib.Analysis.Convex.TotallyBounded:c.o (171ms)
✔ [13221/16953] Built Mathlib.Analysis.LocallyConvex.AbsConvex:c.o (222ms)
✔ [13222/16953] Built Mathlib.Analysis.Convex.Gauge:c.o (200ms)
✔ [13223/16953] Built Mathlib.Analysis.LocallyConvex.Separation:c.o (212ms)
✔ [13224/16953] Built Mathlib.Analysis.LocallyConvex.SeparatingDual:c.o (191ms)
✔ [13225/16953] Built Mathlib.Analysis.Normed.Module.Dual:c.o (297ms)
✔ [13226/16953] Built Mathlib.MeasureTheory.Integral.Bochner.FundThmCalculus:c.o (280ms)
✔ [13227/16953] Built Mathlib.MeasureTheory.Integral.Bochner.VitaliCaratheodory:c.o (374ms)
✔ [13228/16953] Built Mathlib.MeasureTheory.Constructions.Polish.StronglyMeasurable:c.o (296ms)
✔ [13229/16953] Built Mathlib.Analysis.Normed.Operator.CompleteCodomain:c.o (293ms)
✔ [13230/16953] Built Mathlib.MeasureTheory.Integral.Bochner.ContinuousLinearMap:c.o (330ms)
✔ [13231/16953] Built Mathlib.Topology.ContinuousMap.ContinuousMapZero:c.o (921ms)
✔ [13232/16953] Built Mathlib.MeasureTheory.Topology:c.o (351ms)
✔ [13233/16953] Built Mathlib.Topology.Algebra.IsUniformGroup.Order:c.o (207ms)
✔ [13234/16953] Built Mathlib.MeasureTheory.Integral.DominatedConvergence:c.o (316ms)
✔ [13235/16953] Built Mathlib.Analysis.Calculus.TangentCone.Prod:c.o (291ms)
✔ [13236/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.Basic:c.o (1.1s)
✔ [13237/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus:c.o (385ms)
✔ [13238/16953] Built Mathlib.Analysis.SpecialFunctions.NonIntegrable:c.o (180ms)
✔ [13239/16953] Built Mathlib.Order.Filter.AtTopBot.Floor:c.o (215ms)
✔ [13240/16953] Built Mathlib.Topology.Algebra.Order.Floor:c.o (251ms)
✔ [13241/16953] Built Mathlib.MeasureTheory.Measure.Haar.Quotient:c.o (691ms)
✔ [13242/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.Periodic:c.o (219ms)
✔ [13243/16953] Built Mathlib.Analysis.BoxIntegral.DivergenceTheorem:c.o (194ms)
✔ [13244/16953] Built Mathlib.MeasureTheory.Integral.CircleIntegral:c.o (444ms)
✔ [13245/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Prod:c.o (197ms)
✔ [13246/16953] Built Mathlib.MeasureTheory.Integral.Prod:c.o (183ms)
✔ [13247/16953] Built Mathlib.MeasureTheory.Measure.Lebesgue.Complex:c.o (188ms)
✔ [13248/16953] Built Mathlib.MeasureTheory.Integral.DivergenceTheorem:c.o (545ms)
✔ [13249/16953] Built Mathlib.Analysis.Complex.CauchyIntegral:c.o (202ms)
✔ [13250/16953] Built Mathlib.Analysis.Complex.Liouville:c.o (243ms)
✔ [13251/16953] Built Mathlib.FieldTheory.PolynomialGaloisGroup:c.o (215ms)
✔ [13252/16953] Built Mathlib.RingTheory.MvPolynomial.Symmetric.Defs:c.o (205ms)
✔ [13253/16953] Built Mathlib.RingTheory.Polynomial.Vieta:c.o (191ms)
✔ [13254/16953] Built Mathlib.Topology.Maps.Proper.CompactlyGenerated:c.o (201ms)
✔ [13255/16953] Built Mathlib.Topology.Algebra.Polynomial:c.o (187ms)
✔ [13256/16953] Built Mathlib.Analysis.Complex.Polynomial.Basic:c.o (211ms)
✔ [13257/16953] Built Mathlib.NumberTheory.NumberField.InfinitePlace.Embeddings:c.o (232ms)
✔ [13258/16953] Built Mathlib.RingTheory.Valuation.Archimedean:c.o (264ms)
✔ [13259/16953] Built Mathlib.Data.Real.Embedding:c.o (196ms)
✔ [13260/16953] Built Mathlib.RingTheory.Valuation.RankOne:c.o (248ms)
✔ [13261/16953] Built Mathlib.RingTheory.Valuation.Discrete.RankOne:c.o (197ms)
✔ [13262/16953] Built Mathlib.Topology.MetricSpace.Ultra.Basic:c.o (190ms)
✔ [13263/16953] Built Mathlib.Analysis.Normed.Group.Ultra:c.o (217ms)
✔ [13264/16953] Built Mathlib.Topology.Algebra.Valued.NormedValued:c.o (219ms)
✔ [13265/16953] Built Mathlib.NumberTheory.NumberField.Completion.FinitePlace:c.o (334ms)
✔ [13266/16953] Built Mathlib.RingTheory.MvPowerSeries.LexOrder:c.o (200ms)
✔ [13267/16953] Built Mathlib.RingTheory.MvPowerSeries.NoZeroDivisors:c.o (213ms)
✔ [13268/16953] Built Mathlib.RingTheory.MvPowerSeries.Inverse:c.o (192ms)
✔ [13269/16953] Built Mathlib.RingTheory.PowerSeries.NoZeroDivisors:c.o (196ms)
✔ [13270/16953] Built Mathlib.RingTheory.PowerSeries.Inverse:c.o (193ms)
✔ [13271/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.LFunction:c.o (198ms)
✔ [13272/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.ModelsWithJ:c.o (315ms)
✔ [13273/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Projective.Formula:c.o (870ms)
✔ [13274/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Projective.Basic:c.o (1.4s)
✔ [13275/16953] Built Mathlib.AlgebraicGeometry.Fiber:c.o (204ms)
✔ [13276/16953] Built Mathlib.AlgebraicGeometry.EllipticCurve.Projective.Point:c.o (709ms)
✔ [13277/16953] Built Mathlib.AlgebraicGeometry.Geometrically.Basic:c.o (179ms)
✔ [13278/16953] Built Mathlib.AlgebraicGeometry.Geometrically.Connected:c.o (191ms)
✔ [13279/16953] Built Mathlib.AlgebraicGeometry.Morphisms.UniversallyOpen:c.o (227ms)
✔ [13280/16953] Built Mathlib.AlgebraicGeometry.Morphisms.SchemeTheoreticallyDominant:c.o (175ms)
✔ [13281/16953] Built Mathlib.AlgebraicGeometry.Geometrically.Reduced:c.o (191ms)
✔ [13282/16953] Built Mathlib.AlgebraicGeometry.Geometrically.Irreducible:c.o (186ms)
✔ [13283/16953] Built Mathlib.AlgebraicGeometry.Geometrically.Integral:c.o (183ms)
✔ [13284/16953] Built Mathlib.AlgebraicGeometry.Sites.Pretopology:c.o (211ms)
✔ [13285/16953] Built Mathlib.CategoryTheory.Limits.Types.Multiequalizer:c.o (235ms)
✔ [13286/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.SheafOfTypes:c.o (174ms)
✔ [13287/16953] Built Mathlib.CategoryTheory.Sites.CoproductSheafCondition:c.o (172ms)
✔ [13288/16953] Built Mathlib.CategoryTheory.Sites.Preserves:c.o (176ms)
✔ [13289/16953] Built Mathlib.CategoryTheory.Sites.Canonical:c.o (263ms)
✔ [13290/16953] Built Mathlib.Topology.Category.TopCat.ULift:c.o (230ms)
✔ [13291/16953] Built Mathlib.Topology.Category.TopCat.GrothendieckTopology:c.o (175ms)
✔ [13292/16953] Built Mathlib.AlgebraicGeometry.Sites.BigZariski:c.o (201ms)
✔ [13293/16953] Built Mathlib.AlgebraicGeometry.GluingOneHypercover:c.o (178ms)
✔ [13294/16953] Built Mathlib.RingTheory.Smooth.Kaehler:c.o (257ms)
✔ [13295/16953] Built Mathlib.RingTheory.Ideal.IdempotentFG:c.o (208ms)
✔ [13296/16953] Built Mathlib.RingTheory.Unramified.Basic:c.o (249ms)
✔ [13297/16953] Built Mathlib.RingTheory.Smooth.Basic:c.o (239ms)
✔ [13298/16953] Built Mathlib.RingTheory.Etale.Basic:c.o (222ms)
✔ [13299/16953] Built Mathlib.RingTheory.Kaehler.JacobiZariski:c.o (192ms)
✔ [13300/16953] Built Mathlib.RingTheory.Etale.Kaehler:c.o (184ms)
✔ [13301/16953] Built Mathlib.RingTheory.Smooth.Locus:c.o (190ms)
✔ [13302/16953] Built Mathlib.RingTheory.RingHom.Smooth:c.o (180ms)
✔ [13303/16953] Built Mathlib.RingTheory.Unramified.Locus:c.o (188ms)
✔ [13304/16953] Built Mathlib.RingTheory.RingHom.Unramified:c.o (174ms)
✔ [13305/16953] Built Mathlib.RingTheory.Smooth.Pi:c.o (178ms)
✔ [13306/16953] Built Mathlib.RingTheory.Unramified.Pi:c.o (192ms)
✔ [13307/16953] Built Mathlib.RingTheory.Etale.Pi:c.o (205ms)
✔ [13308/16953] Built Mathlib.RingTheory.Unramified.Finite:c.o (189ms)
✔ [13309/16953] Built Mathlib.RingTheory.Unramified.Field:c.o (231ms)
✔ [13310/16953] Built Mathlib.RingTheory.Etale.Field:c.o (170ms)
✔ [13311/16953] Built Mathlib.RingTheory.Kaehler.TensorProduct:c.o (182ms)
✔ [13312/16953] Built Mathlib.RingTheory.Smooth.Local:c.o (171ms)
✔ [13313/16953] Built Mathlib.RingTheory.Etale.Locus:c.o (168ms)
✔ [13314/16953] Built Mathlib.RingTheory.Smooth.Fiber:c.o (284ms)
✔ [13315/16953] Built Mathlib.LinearAlgebra.SModEq.Pointwise:c.o (188ms)
✔ [13316/16953] Built Mathlib.RingTheory.AdicCompletion.Algebra:c.o (263ms)
✔ [13317/16953] Built Mathlib.RingTheory.AdicCompletion.Functoriality:c.o (227ms)
✔ [13318/16953] Built Mathlib.RingTheory.AdicCompletion.Exactness:c.o (252ms)
✔ [13319/16953] Built Mathlib.RingTheory.AdicCompletion.AsTensorProduct:c.o (324ms)
✔ [13320/16953] Built Mathlib.RingTheory.Smooth.AdicCompletion:c.o (299ms)
✔ [13321/16953] Built Mathlib.RingTheory.Extension.Presentation.Submersive:c.o (469ms)
✔ [13322/16953] Built Mathlib.LinearAlgebra.Basis.Exact:c.o (378ms)
✔ [13323/16953] Built Mathlib.RingTheory.Extension.Presentation.Core:c.o (851ms)
✔ [13324/16953] Built Mathlib.RingTheory.Smooth.StandardSmooth:c.o (287ms)
✔ [13325/16953] Built Mathlib.RingTheory.Smooth.StandardSmoothCotangent:c.o (343ms)
✔ [13326/16953] Built Mathlib.RingTheory.Extension.Cotangent.LocalizationAway:c.o (252ms)
✔ [13327/16953] Built Mathlib.RingTheory.Extension.Cotangent.Basis:c.o (331ms)
✔ [13328/16953] Built Mathlib.RingTheory.Extension.Cotangent.Free:c.o (346ms)
✔ [13329/16953] Built Mathlib.RingTheory.Smooth.StandardSmoothOfFree:c.o (243ms)
✔ [13330/16953] Built Mathlib.RingTheory.Smooth.Flat:c.o (204ms)
✔ [13331/16953] Built Mathlib.RingTheory.Smooth.NoetherianDescent:c.o (553ms)
✔ [13332/16953] Built Mathlib.RingTheory.RingHom.Etale:c.o (179ms)
✔ [13333/16953] Built Mathlib.RingTheory.RingHom.StandardSmooth:c.o (189ms)
✔ [13334/16953] Built Mathlib.RingTheory.RingHom.LocallyStandardSmooth:c.o (182ms)
✔ [13335/16953] Built Mathlib.FieldTheory.SeparablyGenerated:c.o (197ms)
✔ [13336/16953] Built Mathlib.RingTheory.Smooth.Field:c.o (170ms)
✔ [13337/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Smooth:c.o (238ms)
✔ [13338/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Proper:c.o (211ms)
✔ [13339/16953] Built Mathlib.RingTheory.Unramified.LocalRing:c.o (204ms)
✔ [13340/16953] Built Mathlib.AlgebraicGeometry.Morphisms.FormallyUnramified:c.o (193ms)
✔ [13341/16953] Built Mathlib.AlgebraicGeometry.Morphisms.LocalClosure:c.o (181ms)
✔ [13342/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Etale:c.o (311ms)
✔ [13343/16953] Built Mathlib.AlgebraicGeometry.Morphisms.LocalIso:c.o (167ms)
✔ [13344/16953] Built Mathlib.CategoryTheory.MorphismProperty.Descent:c.o (161ms)
✔ [13345/16953] Built Mathlib.AlgebraicGeometry.Morphisms.Descent:c.o (157ms)
✔ [13346/16953] Built Mathlib.RingTheory.RingHom.Injective:c.o (146ms)
✔ [13347/16953] Built Mathlib.RingTheory.Flat.FaithfullyFlat.Descent:c.o (162ms)
✔ [13348/16953] Built Mathlib.AlgebraicGeometry.Morphisms.FlatDescent:c.o (159ms)
✔ [13349/16953] Built Mathlib.RingTheory.Finiteness.NilpotentKer:c.o (176ms)
✔ [13350/16953] Built Mathlib.RingTheory.Jacobson.Artinian:c.o (174ms)
✔ [13351/16953] Built Mathlib.RingTheory.QuasiFinite.Basic:c.o (229ms)
✔ [13352/16953] Built Mathlib.RingTheory.RingHom.OpenImmersion:c.o (153ms)
✔ [13353/16953] Built Mathlib.RingTheory.RingHom.QuasiFinite:c.o (161ms)
✔ [13354/16953] Built Mathlib.RingTheory.Algebraic.StronglyTranscendental:c.o (165ms)
✔ [13355/16953] Built Mathlib.RingTheory.IntegralClosure.Algebra.Ideal:c.o (168ms)
✔ [13356/16953] Built Mathlib.RingTheory.IntegralClosure.GoingDown:c.o (177ms)
✔ [13357/16953] Built Mathlib.RingTheory.Conductor:c.o (529ms)
✔ [13358/16953] Built Mathlib.RingTheory.IntegralClosure.IsIntegral.AlmostIntegral:c.o (173ms)
✔ [13359/16953] Built Mathlib.RingTheory.Polynomial.IsIntegral:c.o (206ms)
✔ [13360/16953] Built Mathlib.FieldTheory.RatFunc.Defs:c.o (237ms)
✔ [13361/16953] Built Mathlib.RingTheory.Valuation.IsTrivialOn:c.o (176ms)
✔ [13362/16953] Built Mathlib.FieldTheory.RatFunc.AsPolynomial:c.o (173ms)
✔ [13363/16953] Built Mathlib.RingTheory.LocalRing.ResidueField.Polynomial:c.o (152ms)
✔ [13364/16953] Built Mathlib.FieldTheory.RatFunc.Basic:c.o (571ms)
✔ [13365/16953] Built Mathlib.RingTheory.QuasiFinite.Weakly:c.o (159ms)
✔ [13366/16953] Built Mathlib.RingTheory.QuasiFinite.Polynomial:c.o (172ms)
✔ [13367/16953] Built Mathlib.RingTheory.ZariskisMainTheorem:c.o (190ms)
✔ [13368/16953] Built Mathlib.AlgebraicGeometry.Morphisms.QuasiFinite:c.o (175ms)
✔ [13369/16953] Built Mathlib.AlgebraicGeometry.Sites.SmallAffineZariski:c.o (357ms)
✔ [13370/16953] Built Mathlib.RingTheory.Etale.StandardEtale:c.o (318ms)
✔ [13371/16953] Built Mathlib.RingTheory.LocalRing.ResidueField.Instances:c.o (337ms)
✔ [13372/16953] Built Mathlib.RingTheory.Unramified.LocalStructure:c.o (302ms)
✔ [13373/16953] Built Mathlib.RingTheory.Smooth.IntegralClosure:c.o (289ms)
✔ [13374/16953] Built Mathlib.AlgebraicGeometry.Normalization:c.o (420ms)
✔ [13375/16953] Built Mathlib.RingTheory.Polynomial.DegreeLT:c.o (243ms)
✔ [13376/16953] Built Mathlib.RingTheory.Polynomial.Resultant.Basic:c.o (270ms)
✔ [13377/16953] Built Mathlib.RingTheory.Polynomial.UniversalFactorizationRing:c.o (371ms)
✔ [13378/16953] Built Mathlib.RingTheory.Etale.QuasiFinite:c.o (170ms)
✔ [13379/16953] Built Mathlib.AlgebraicGeometry.ZariskisMainTheorem:c.o (198ms)
✔ [13380/16953] Built Mathlib.AlgebraicGeometry.Group.Abelian:c.o (168ms)
✔ [13381/16953] Built Mathlib.RingTheory.Finiteness.Descent:c.o (187ms)
✔ [13382/16953] Built Mathlib.RingTheory.Ideal.CotangentBaseChange:c.o (229ms)
✔ [13383/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Grp:c.o (856ms)
✔ [13384/16953] Built Mathlib.RingTheory.Extension.Cotangent.BaseChange:c.o (172ms)
✔ [13385/16953] Built Mathlib.RingTheory.Etale.Descent:c.o (155ms)
✔ [13386/16953] Built Mathlib.AlgebraicGeometry.Morphisms.LocalFlatDescent:c.o (149ms)
✔ [13387/16953] Built Mathlib.AlgebraicGeometry.Group.Smooth:c.o (147ms)
✔ [13388/16953] Built Mathlib.AlgebraicGeometry.IdealSheaf.IrreducibleComponent:c.o (162ms)
✔ [13389/16953] Built Mathlib.AlgebraicGeometry.LimitsOver:c.o (151ms)
✔ [13390/16953] Built Mathlib.AlgebraicGeometry.Modules.Presheaf:c.o (482ms)
✔ [13391/16953] Built Mathlib.Tactic.CategoryTheory.BicategoricalComp:c.o (481ms)
✔ [13392/16953] Built Mathlib.Tactic.CategoryTheory.Bicategory.Normalize:c.o (6.3s)
✔ [13393/16953] Built Mathlib.Tactic.CategoryTheory.Bicategory.Datatypes:c.o (12s)
✔ [13394/16953] Built Mathlib.Tactic.CategoryTheory.Bicategory.PureCoherence:c.o (17s)
✔ [13395/16953] Built Mathlib.CategoryTheory.Bicategory.Adjunction.Basic:c.o (623ms)
✔ [13396/16953] Built Mathlib.CategoryTheory.Bicategory.Adjunction.Mate:c.o (772ms)
✔ [13397/16953] Built Mathlib.CategoryTheory.Bicategory.Adjunction.Adj:c.o (510ms)
✔ [13398/16953] Built Mathlib.CategoryTheory.Bicategory.Adjunction.Cat:c.o (179ms)
✔ [13399/16953] Built Mathlib.AlgebraicGeometry.Modules.Sheaf:c.o (684ms)
✔ [13400/16953] Built Mathlib.CategoryTheory.Limits.ConcreteCategory.WithAlgebraicStructures:c.o (165ms)
✔ [13401/16953] Built Mathlib.AlgebraicGeometry.Modules.Tilde:c.o (327ms)
✔ [13402/16953] Built Mathlib.AlgebraicGeometry.Morphisms.FlatMono:c.o (250ms)
✔ [13403/16953] Built Mathlib.RingTheory.Finiteness.ModuleFinitePresentation:c.o (242ms)
✔ [13404/16953] Built Mathlib.RingTheory.Flat.Rank:c.o (211ms)
✔ [13405/16953] Built Mathlib.AlgebraicGeometry.Morphisms.FlatRank:c.o (327ms)
✔ [13406/16953] Built Mathlib.AlgebraicGeometry.Morphisms.SmoothFiber:c.o (327ms)
✔ [13407/16953] Built Mathlib.AlgebraicGeometry.Morphisms.WeaklyEtale:c.o (435ms)
✔ [13408/16953] Built Mathlib.AlgebraicGeometry.PointsPi:c.o (214ms)
✔ [13409/16953] Built Mathlib.RingTheory.GradedAlgebra.Homogeneous.Submodule:c.o (425ms)
✔ [13410/16953] Built Mathlib.RingTheory.GradedAlgebra.Homogeneous.Ideal:c.o (397ms)
✔ [13411/16953] Built Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Topology:c.o (205ms)
✔ [13412/16953] Built Mathlib.RingTheory.GradedAlgebra.FiniteType:c.o (196ms)
✔ [13413/16953] Built Mathlib.Data.FunLike.Graded:c.o (215ms)
✔ [13414/16953] Built Mathlib.RingTheory.GradedAlgebra.RingHom:c.o (347ms)
✔ [13415/16953] Built Mathlib.RingTheory.GradedAlgebra.HomogeneousLocalization:c.o (1.1s)
✔ [13416/16953] Built Mathlib.AlgebraicGeometry.ProjectiveSpectrum.StructureSheaf:c.o (501ms)
✔ [13417/16953] Built Mathlib.RingTheory.GradedAlgebra.Radical:c.o (179ms)
✔ [13418/16953] Built Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Scheme:c.o (921ms)
✔ [13419/16953] Built Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Basic:c.o (222ms)
✔ [13420/16953] Built Mathlib.RingTheory.GradedAlgebra.Homogeneous.Maps:c.o (167ms)
✔ [13421/16953] Built Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Functor:c.o (174ms)
✔ [13422/16953] Built Mathlib.RingTheory.LocalRing.LocalSubring:c.o (182ms)
✔ [13423/16953] Built Mathlib.RingTheory.Valuation.Integral:c.o (159ms)
✔ [13424/16953] Built Mathlib.RingTheory.Valuation.LocalSubring:c.o (203ms)
✔ [13425/16953] Built Mathlib.AlgebraicGeometry.ValuativeCriterion:c.o (180ms)
✔ [13426/16953] Built Mathlib.AlgebraicGeometry.ProjectiveSpectrum.Proper:c.o (168ms)
✔ [13427/16953] Built Mathlib.AlgebraicGeometry.RationalMap:c.o (163ms)
✔ [13428/16953] Built Mathlib.AlgebraicGeometry.Sites.Small:c.o (184ms)
✔ [13429/16953] Built Mathlib.CategoryTheory.Sites.DenseSubsite.OneHypercoverDense:c.o (450ms)
✔ [13430/16953] Built Mathlib.AlgebraicGeometry.Sites.Affine:c.o (152ms)
✔ [13431/16953] Built Mathlib.CategoryTheory.Limits.Elements:c.o (161ms)
✔ [13432/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.Types:c.o (155ms)
✔ [13433/16953] Built Mathlib.CategoryTheory.Sites.Point.Basic:c.o (263ms)
✔ [13434/16953] Built Mathlib.AlgebraicGeometry.Sites.Etale:c.o (296ms)
✔ [13435/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.FunctorCategory:c.o (144ms)
✔ [13436/16953] Built Mathlib.CategoryTheory.Generator.Presheaf:c.o (128ms)
✔ [13437/16953] Built Mathlib.CategoryTheory.Generator.Sheaf:c.o (135ms)
✔ [13438/16953] Built Mathlib.CategoryTheory.Sites.ConstantSheaf:c.o (136ms)
✔ [13439/16953] Built Mathlib.CategoryTheory.Sites.Abelian:c.o (145ms)
✔ [13440/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.Sheaf:c.o (146ms)
✔ [13441/16953] Built Mathlib.AlgebraicGeometry.Sites.AffineEtale:c.o (149ms)
✔ [13442/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.ZeroFamily:c.o (175ms)
✔ [13443/16953] Built Mathlib.AlgebraicGeometry.Sites.QuasiCompact:c.o (165ms)
✔ [13444/16953] Built Mathlib.AlgebraicGeometry.Sites.SheafQuasiCompact:c.o (138ms)
✔ [13445/16953] Built Mathlib.CategoryTheory.Sites.EffectiveEpimorphic:c.o (176ms)
✔ [13446/16953] Built Mathlib.AlgebraicGeometry.Sites.Fpqc:c.o (143ms)
✔ [13447/16953] Built Mathlib.AlgebraicGeometry.Sites.ConstantSheaf:c.o (218ms)
✔ [13448/16953] Built Mathlib.CategoryTheory.Comma.Over.StrictInitial:c.o (178ms)
✔ [13449/16953] Built Mathlib.CategoryTheory.MorphismProperty.CommaSites:c.o (129ms)
✔ [13450/16953] Built Mathlib.CategoryTheory.Sites.Subcanonical:c.o (245ms)
✔ [13451/16953] Built Mathlib.CategoryTheory.Sites.SubcanonicalOver:c.o (174ms)
✔ [13452/16953] Built Mathlib.AlgebraicGeometry.Sites.Proetale:c.o (425ms)
✔ [13453/16953] Built Mathlib.CategoryTheory.Abelian.CommSq:c.o (296ms)
✔ [13454/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.Colim:c.o (299ms)
✔ [13455/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.Subobject:c.o (288ms)
✔ [13456/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.ColimCoyoneda:c.o (252ms)
✔ [13457/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Preorder.PrincipalSeg:c.o (344ms)
✔ [13458/16953] Built Mathlib.Data.Fin.SuccPredOrder:c.o (203ms)
✔ [13459/16953] Built Mathlib.Order.Interval.Set.InitialSeg:c.o (192ms)
✔ [13460/16953] Built Mathlib.Order.SetIsMax:c.o (133ms)
✔ [13461/16953] Built Mathlib.Order.Interval.Set.Limit:c.o (151ms)
✔ [13462/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Preorder.WellOrderContinuous:c.o (160ms)
✔ [13463/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Preorder.Fin:c.o (254ms)
✔ [13464/16953] Built Mathlib.CategoryTheory.Limits.Preorder:c.o (316ms)
✔ [13465/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Preorder.Basic:c.o (136ms)
✔ [13466/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Preorder.HasIterationOfShape:c.o (197ms)
✔ [13467/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Preorder:c.o (163ms)
✔ [13468/16953] Built Mathlib.Order.Interval.Set.Final:c.o (137ms)
✔ [13469/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Preorder.TransfiniteCompositionOfShape:c.o (321ms)
✔ [13470/16953] Built Mathlib.Order.Interval.Set.SuccOrder:c.o (137ms)
✔ [13471/16953] Built Mathlib.Order.Shrink:c.o (144ms)
✔ [13472/16953] Built Mathlib.CategoryTheory.MorphismProperty.TransfiniteComposition:c.o (267ms)
✔ [13473/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.Monomorphisms:c.o (135ms)
✔ [13474/16953] Built Mathlib.AlgebraicTopology.RelativeCellComplex.AttachCells:c.o (396ms)
✔ [13475/16953] Built Mathlib.CategoryTheory.SmallObject.Construction:c.o (201ms)
✔ [13476/16953] Built Mathlib.CategoryTheory.SmallObject.Iteration.Basic:c.o (307ms)
✔ [13477/16953] Built Mathlib.CategoryTheory.SmallObject.Iteration.ExtendToSucc:c.o (343ms)
✔ [13478/16953] Built Mathlib.CategoryTheory.SmallObject.Iteration.FunctorOfCocone:c.o (343ms)
✔ [13479/16953] Built Mathlib.CategoryTheory.SmallObject.Iteration.Nonempty:c.o (172ms)
✔ [13480/16953] Built Mathlib.CategoryTheory.SmallObject.TransfiniteIteration:c.o (164ms)
✔ [13481/16953] Built Mathlib.CategoryTheory.SmallObject.WellOrderInductionData:c.o (244ms)
✔ [13482/16953] Built Mathlib.CategoryTheory.SmallObject.TransfiniteCompositionLifting:c.o (238ms)
✔ [13483/16953] Built Mathlib.CategoryTheory.MorphismProperty.IsSmall:c.o (129ms)
✔ [13484/16953] Built Mathlib.AlgebraicTopology.RelativeCellComplex.Basic:c.o (204ms)
✔ [13485/16953] Built Mathlib.CategoryTheory.SmallObject.IsCardinalForSmallObjectArgument:c.o (204ms)
✔ [13486/16953] Built Mathlib.CategoryTheory.SmallObject.Basic:c.o (182ms)
✔ [13487/16953] Built Mathlib.CategoryTheory.Subobject.HasCardinalLT:c.o (199ms)
✔ [13488/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.EnoughInjectives:c.o (197ms)
✔ [13489/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.HasExt:c.o (173ms)
✔ [13490/16953] Built Mathlib.CategoryTheory.Adjunction.Additive:c.o (222ms)
✔ [13491/16953] Built Mathlib.CategoryTheory.Sites.SheafCohomology.Basic:c.o (156ms)
✔ [13492/16953] Built Mathlib.NumberTheory.Padics.PadicVal.Basic:c.o (192ms)
✔ [13493/16953] Built Mathlib.NumberTheory.Padics.PadicNorm:c.o (159ms)
✔ [13494/16953] Built Mathlib.NumberTheory.Padics.PadicNumbers:c.o (375ms)
✔ [13495/16953] Built Mathlib.NumberTheory.Padics.PadicIntegers:c.o (230ms)
✔ [13496/16953] Built Mathlib.AlgebraicGeometry.Sites.ElladicCohomology:c.o (142ms)
✔ [13497/16953] Built Mathlib.CategoryTheory.MorphismProperty.Representable:c.o (127ms)
✔ [13498/16953] Built Mathlib.AlgebraicGeometry.Sites.Representability:c.o (136ms)
✔ [13499/16953] Built Mathlib.AlgebraicTopology.DoldKan.Compatibility:c.o (451ms)
✔ [13500/16953] Built Mathlib.AlgebraicTopology.DoldKan.Notations:c.o (245ms)
✔ [13501/16953] Built Mathlib.AlgebraicTopology.DoldKan.Homotopies:c.o (206ms)
✔ [13502/16953] Built Mathlib.AlgebraicTopology.DoldKan.Faces:c.o (127ms)
✔ [13503/16953] Built Mathlib.AlgebraicTopology.DoldKan.Projections:c.o (131ms)
✔ [13504/16953] Built Mathlib.AlgebraicTopology.DoldKan.PInfty:c.o (138ms)
✔ [13505/16953] Built Mathlib.AlgebraicTopology.DoldKan.Decomposition:c.o (186ms)
✔ [13506/16953] Built Mathlib.AlgebraicTopology.DoldKan.Degeneracies:c.o (199ms)
✔ [13507/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.Split:c.o (728ms)
✔ [13508/16953] Built Mathlib.AlgebraicTopology.DoldKan.FunctorGamma:c.o (318ms)
✔ [13509/16953] Built Mathlib.AlgebraicTopology.DoldKan.FunctorN:c.o (231ms)
✔ [13510/16953] Built Mathlib.AlgebraicTopology.DoldKan.Normalized:c.o (310ms)
✔ [13511/16953] Built Mathlib.AlgebraicTopology.DoldKan.HomotopyEquivalence:c.o (226ms)
✔ [13512/16953] Built Mathlib.AlgebraicTopology.DoldKan.SplitSimplicialObject:c.o (180ms)
✔ [13513/16953] Built Mathlib.CategoryTheory.Idempotents.HomologicalComplex:c.o (350ms)
✔ [13514/16953] Built Mathlib.AlgebraicTopology.DoldKan.GammaCompN:c.o (165ms)
✔ [13515/16953] Built Mathlib.CategoryTheory.Idempotents.KaroubiKaroubi:c.o (210ms)
✔ [13516/16953] Built Mathlib.AlgebraicTopology.DoldKan.NReflectsIso:c.o (150ms)
✔ [13517/16953] Built Mathlib.AlgebraicTopology.DoldKan.NCompGamma:c.o (176ms)
✔ [13518/16953] Built Mathlib.AlgebraicTopology.DoldKan.EquivalenceAdditive:c.o (168ms)
✔ [13519/16953] Built Mathlib.CategoryTheory.Idempotents.SimplicialObject:c.o (212ms)
✔ [13520/16953] Built Mathlib.AlgebraicTopology.DoldKan.EquivalencePseudoabelian:c.o (161ms)
✔ [13521/16953] Built Mathlib.AlgebraicTopology.DoldKan.Equivalence:c.o (150ms)
✔ [13522/16953] Built Mathlib.CategoryTheory.Groupoid.Grpd.Basic:c.o (366ms)
✔ [13523/16953] Built Mathlib.Topology.ContinuousMap.Ordered:c.o (247ms)
✔ [13524/16953] Built Mathlib.Topology.Homotopy.Basic:c.o (385ms)
✔ [13525/16953] Built Mathlib.Tactic.CategoryTheory.Bicategory.Basic:c.o (44s)
✔ [13526/16953] Built Mathlib.Topology.Homotopy.Path:c.o (340ms)
✔ [13527/16953] Built Mathlib.AlgebraicTopology.FundamentalGroupoid.Basic:c.o (370ms)
✔ [13528/16953] Built Mathlib.AlgebraicTopology.FundamentalGroupoid.FundamentalGroup:c.o (266ms)
✔ [13529/16953] Built Mathlib.Topology.Homotopy.Equiv:c.o (343ms)
✔ [13530/16953] Built Mathlib.Topology.Homotopy.Product:c.o (380ms)
✔ [13531/16953] Built Mathlib.AlgebraicTopology.FundamentalGroupoid.Product:c.o (344ms)
✔ [13532/16953] Built Mathlib.AlgebraicTopology.FundamentalGroupoid.InducedMaps:c.o (248ms)
✔ [13533/16953] Built Mathlib.AlgebraicTopology.FundamentalGroupoid.PUnit:c.o (176ms)
✔ [13534/16953] Built Mathlib.Topology.Homotopy.Contractible:c.o (194ms)
✔ [13535/16953] Built Mathlib.AlgebraicTopology.FundamentalGroupoid.SimplyConnected:c.o (231ms)
✔ [13536/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Bifibrant:c.o (305ms)
✔ [13537/16953] Built Mathlib.AlgebraicTopology.ModelCategory.BrownLemma:c.o (239ms)
✔ [13538/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Homotopy:c.o (219ms)
✔ [13539/16953] Built Mathlib.CategoryTheory.MorphismProperty.Quotient:c.o (155ms)
✔ [13540/16953] Built Mathlib.AlgebraicTopology.ModelCategory.CofibrantObjectHomotopy:c.o (237ms)
✔ [13541/16953] Built Mathlib.AlgebraicTopology.ModelCategory.FibrantObjectHomotopy:c.o (248ms)
✔ [13542/16953] Built Mathlib.CategoryTheory.Localization.CalculusOfFractions.OfAdjunction:c.o (171ms)
✔ [13543/16953] Built Mathlib.CategoryTheory.Quotient.LocallySmall:c.o (172ms)
✔ [13544/16953] Built Mathlib.AlgebraicTopology.ModelCategory.BifibrantObjectHomotopy:c.o (309ms)
✔ [13545/16953] Built Mathlib.CategoryTheory.Comma.CatCommSq:c.o (210ms)
✔ [13546/16953] Built Mathlib.CategoryTheory.Localization.Resolution:c.o (428ms)
✔ [13547/16953] Built Mathlib.CategoryTheory.GuitartExact.Basic:c.o (466ms)
✔ [13548/16953] Built Mathlib.CategoryTheory.GuitartExact.VerticalComposition:c.o (277ms)
✔ [13549/16953] Built Mathlib.CategoryTheory.GuitartExact.Opposite:c.o (295ms)
✔ [13550/16953] Built Mathlib.CategoryTheory.Localization.DerivabilityStructure.Basic:c.o (212ms)
✔ [13551/16953] Built Mathlib.CategoryTheory.Localization.DerivabilityStructure.Constructor:c.o (181ms)
✔ [13552/16953] Built Mathlib.AlgebraicTopology.ModelCategory.DerivabilityStructureCofibrant:c.o (235ms)
✔ [13553/16953] Built Mathlib.AlgebraicTopology.ModelCategory.DerivabilityStructureFibrant:c.o (190ms)
✔ [13554/16953] Built Mathlib.AlgebraicTopology.ModelCategory.FundamentalLemma:c.o (206ms)
✔ [13555/16953] Built Mathlib.AlgebraicTopology.ModelCategory.JoyalTrick:c.o (194ms)
✔ [13556/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Opposite:c.o (183ms)
✔ [13557/16953] Built Mathlib.CategoryTheory.LiftingProperties.Over:c.o (182ms)
✔ [13558/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Over:c.o (213ms)
✔ [13559/16953] Built Mathlib.AlgebraicTopology.ModelCategory.Transport:c.o (199ms)
✔ [13560/16953] Built Mathlib.CategoryTheory.Subfunctor.Equalizer:c.o (314ms)
✔ [13561/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Boundary:c.o (560ms)
✔ [13562/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Multiequalizer:c.o (373ms)
✔ [13563/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Horn:c.o (684ms)
✔ [13564/16953] Built Mathlib.CategoryTheory.Limits.Shapes.MultiequalizerPullback:c.o (172ms)
✔ [13565/16953] Built Mathlib.CategoryTheory.Types.Set:c.o (187ms)
✔ [13566/16953] Built Mathlib.Order.CompleteLattice.MulticoequalizerDiagram:c.o (248ms)
✔ [13567/16953] Built Mathlib.CategoryTheory.Limits.Types.Multicoequalizer:c.o (191ms)
✔ [13568/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.SubcomplexColimits:c.o (187ms)
✔ [13569/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.CategoryWithFibrations:c.o (233ms)
✔ [13570/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.KanComplex:c.o (251ms)
✔ [13571/16953] Built Mathlib.AlgebraicTopology.Quasicategory.Basic:c.o (182ms)
✔ [13572/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.HornColimits:c.o (954ms)
✔ [13573/16953] Built Mathlib.AlgebraicTopology.Quasicategory.InnerFibration:c.o (171ms)
✔ [13574/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.StrictSegal:c.o (647ms)
✔ [13575/16953] Built Mathlib.AlgebraicTopology.Quasicategory.StrictSegal:c.o (204ms)
✔ [13576/16953] Built Mathlib.AlgebraicTopology.Quasicategory.Nerve:c.o (264ms)
✔ [13577/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Path:c.o (1.2s)
✔ [13578/16953] Built Mathlib.CategoryTheory.Monoidal.Types.Coyoneda:c.o (254ms)
✔ [13579/16953] Built Mathlib.CategoryTheory.Monoidal.Center:c.o (664ms)
✔ [13580/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Cat:c.o (1.2s)
✔ [13581/16953] Built Mathlib.CategoryTheory.Enriched.Ordinary.Basic:c.o (891ms)
✔ [13582/16953] Built Mathlib.CategoryTheory.Enriched.Basic:c.o (1.1s)
✔ [13583/16953] Built Mathlib.CategoryTheory.Functor.FunctorHom:c.o (443ms)
✔ [13584/16953] Built Mathlib.CategoryTheory.Bicategory.CatEnriched:c.o (750ms)
✔ [13585/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.FunctorToTypes:c.o (280ms)
✔ [13586/16953] Built Mathlib.AlgebraicTopology.SimplicialCategory.Basic:c.o (230ms)
✔ [13587/16953] Built Mathlib.AlgebraicTopology.SimplicialCategory.SimplicialObject:c.o (244ms)
✔ [13588/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.Coskeletal:c.o (241ms)
✔ [13589/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Monoidal:c.o (1.2s)
✔ [13590/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Coskeletal:c.o (480ms)
✔ [13591/16953] Built Mathlib.Combinatorics.Quiver.ReflQuiver:c.o (462ms)
✔ [13592/16953] Built Mathlib.CategoryTheory.Category.Cat.Terminal:c.o (380ms)
✔ [13593/16953] Built Mathlib.CategoryTheory.Category.ReflQuiv:c.o (1.1s)
✔ [13594/16953] Built Mathlib.CategoryTheory.Functor.CurryingThree:c.o (419ms)
✔ [13595/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.HomotopyCat:c.o (1.5s)
✔ [13596/16953] Built Mathlib.AlgebraicTopology.Quasicategory.StrictBicategory:c.o (596ms)
✔ [13597/16953] Built Mathlib.AlgebraicTopology.Quasicategory.TwoTruncated:c.o (215ms)
✔ [13598/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.Augmented.Basic:c.o (489ms)
✔ [13599/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.Augmented.Monoidal:c.o (661ms)
✔ [13600/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.GeneratorsRelations.Basic:c.o (498ms)
✔ [13601/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.GeneratorsRelations.EpiMono:c.o (280ms)
✔ [13602/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.GeneratorsRelations.NormalForms:c.o (294ms)
✔ [13603/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.MorphismProperty:c.o (191ms)
✔ [13604/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.SemiSimplexCategory:c.o (343ms)
✔ [13605/16953] Built Mathlib.AlgebraicTopology.SimplexCategory.ToMkOne:c.o (217ms)
✔ [13606/16953] Built Mathlib.Order.UpperLower.Relative:c.o (176ms)
✔ [13607/16953] Built Mathlib.AlgebraicTopology.SimplicialComplex.Basic:c.o (262ms)
✔ [13608/16953] Built Mathlib.AlgebraicTopology.SimplicialNerve:c.o (465ms)
✔ [13609/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.ChainHomotopy:c.o (182ms)
✔ [13610/16953] Built Mathlib.AlgebraicTopology.SimplicialObject.II:c.o (315ms)
✔ [13611/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.NonDegenerateSimplicesSubcomplex:c.o (230ms)
✔ [13612/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.IsUniquelyCodimOneFace:c.o (332ms)
✔ [13613/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.Pairing:c.o (292ms)
✔ [13614/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.PairingCore:c.o (452ms)
✔ [13615/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.Rank:c.o (349ms)
✔ [13616/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.RankNat:c.o (312ms)
✔ [13617/16953] Built Mathlib.CategoryTheory.Limits.Set:c.o (359ms)
✔ [13618/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.SubcomplexEvaluation:c.o (254ms)
✔ [13619/16953] Built Mathlib.CategoryTheory.MorphismProperty.FunctorCategory:c.o (178ms)
✔ [13620/16953] Built Mathlib.CategoryTheory.Limits.Types.Pushouts:c.o (345ms)
✔ [13621/16953] Built Mathlib.CategoryTheory.Types.Monomorphisms:c.o (171ms)
✔ [13622/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.RelativeCellComplex:c.o (252ms)
✔ [13623/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.FiniteColimits:c.o (183ms)
✔ [13624/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.HoFunctorMonoidal:c.o (9.8s)
✔ [13625/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.FiniteProd:c.o (211ms)
✔ [13626/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.ProdStdSimplex:c.o (564ms)
✔ [13627/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Shapes.Pullbacks:c.o (289ms)
✔ [13628/16953] Built Mathlib.CategoryTheory.Functor.RegularEpi:c.o (153ms)
✔ [13629/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.RegularEpi:c.o (162ms)
✔ [13630/16953] Built Mathlib.CategoryTheory.Presentable.Limits:c.o (178ms)
✔ [13631/16953] Built Mathlib.CategoryTheory.Presentable.Retracts:c.o (207ms)
✔ [13632/16953] Built Mathlib.CategoryTheory.ExtremalEpi:c.o (186ms)
✔ [13633/16953] Built Mathlib.CategoryTheory.Generator.StrongGenerator:c.o (197ms)
✔ [13634/16953] Built Mathlib.CategoryTheory.Presentable.CardinalFilteredPresentation:c.o (166ms)
✔ [13635/16953] Built Mathlib.CategoryTheory.Presentable.LocallyPresentable:c.o (140ms)
✔ [13636/16953] Built Mathlib.CategoryTheory.SmallRepresentatives:c.o (275ms)
✔ [13637/16953] Built Mathlib.CategoryTheory.ObjectProperty.ColimitsCardinalClosure:c.o (172ms)
✔ [13638/16953] Built Mathlib.CategoryTheory.Functor.KanExtension.DenseAt:c.o (221ms)
✔ [13639/16953] Built Mathlib.CategoryTheory.Functor.KanExtension.Dense:c.o (177ms)
✔ [13640/16953] Built Mathlib.CategoryTheory.Presentable.StrongGenerator:c.o (168ms)
✔ [13641/16953] Built Mathlib.CategoryTheory.Presentable.Presheaf:c.o (167ms)
✔ [13642/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Presentable:c.o (180ms)
✔ [13643/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.Basic:c.o (193ms)
✔ [13644/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.Inner.Basic:c.o (165ms)
✔ [13645/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.AnodyneExtensions.Op:c.o (166ms)
✔ [13646/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Homology.Basic:c.o (168ms)
✔ [13647/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Nonempty:c.o (267ms)
✔ [13648/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Homology.HomologyZero:c.o (174ms)
✔ [13649/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.StdSimplexOne:c.o (213ms)
✔ [13650/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.ProdStdSimplexOne:c.o (170ms)
✔ [13651/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.RelativeMorphism:c.o (311ms)
✔ [13652/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.PiZero:c.o (1.1s)
✔ [13653/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Homotopy:c.o (253ms)
✔ [13654/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Homology.HomotopyInvariance:c.o (167ms)
✔ [13655/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Splitting:c.o (163ms)
✔ [13656/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Homology.Nondegenerate:c.o (214ms)
✔ [13657/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Monomorphisms:c.o (171ms)
✔ [13658/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.KanComplex.MulStruct:c.o (357ms)
✔ [13659/16953] Built Mathlib.CategoryTheory.Category.Cat.CartesianClosed:c.o (232ms)
✔ [13660/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Nonsingular:c.o (169ms)
✔ [13661/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.PullbackObjObj:c.o (248ms)
✔ [13662/16953] Built Mathlib.CategoryTheory.Monoidal.Limits.Shapes.Pullback:c.o (164ms)
✔ [13663/16953] Built Mathlib.CategoryTheory.Monoidal.PushoutProduct:c.o (513ms)
✔ [13664/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.PushoutProduct:c.o (155ms)
✔ [13665/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.NerveAdjunction:c.o (1.5s)
✔ [13666/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Skeleton:c.o (334ms)
✔ [13667/16953] Built Mathlib.Order.NonemptyFiniteChains:c.o (241ms)
✔ [13668/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.Subdivision:c.o (156ms)
✔ [13669/16953] Built Mathlib.AlgebraicTopology.TopologicalSimplex:c.o (175ms)
✔ [13670/16953] Built Mathlib.AlgebraicTopology.SingularSet:c.o (198ms)
✔ [13671/16953] Built Mathlib.Topology.Category.TopCat.Monoidal:c.o (349ms)
✔ [13672/16953] Built Mathlib.AlgebraicTopology.SimplicialSet.TopAdj:c.o (209ms)
✔ [13673/16953] Built Mathlib.AlgebraicTopology.SingularHomology.Basic:c.o (175ms)
✔ [13674/16953] Built Mathlib.Topology.Homotopy.TopCat.Path:c.o (243ms)
✔ [13675/16953] Built Mathlib.Topology.Homotopy.TopCat.ZerothHomotopy:c.o (151ms)
✔ [13676/16953] Built Mathlib.AlgebraicTopology.SingularHomology.HomologyZero:c.o (163ms)
✔ [13677/16953] Built Mathlib.Topology.Homotopy.TopCat.Basic:c.o (338ms)
✔ [13678/16953] Built Mathlib.Topology.Homotopy.TopCat.ToSSet:c.o (165ms)
✔ [13679/16953] Built Mathlib.AlgebraicTopology.SingularHomology.HomotopyInvariance:c.o (162ms)
✔ [13680/16953] Built Mathlib.AlgebraicTopology.SingularHomology.HomotopyInvarianceTopCat:c.o (153ms)
✔ [13681/16953] Built Mathlib.Analysis.Normed.Field.TransferInstance:c.o (548ms)
✔ [13682/16953] Built Mathlib.Analysis.Normed.Ring.TransferInstance:c.o (578ms)
✔ [13683/16953] Built Mathlib.Analysis.Normed.Field.WithAbs:c.o (319ms)
✔ [13684/16953] Built Mathlib.Analysis.AbsoluteValue.Equivalence:c.o (165ms)
✔ [13685/16953] Built Mathlib.Analysis.Normed.Ring.WithAbs:c.o (607ms)
✔ [13686/16953] Built Mathlib.Analysis.Convex.Contractible:c.o (157ms)
✔ [13687/16953] Built Mathlib.SetTheory.Cardinal.CountableCover:c.o (179ms)
✔ [13688/16953] Built Mathlib.Topology.Algebra.Module.Cardinality:c.o (152ms)
✔ [13689/16953] Built Mathlib.Analysis.Normed.Module.Connected:c.o (172ms)
✔ [13690/16953] Built Mathlib.Analysis.Calculus.IteratedDeriv.ConvergenceOnBall:c.o (157ms)
✔ [13691/16953] Built Mathlib.LinearAlgebra.Complex.Determinant:c.o (153ms)
✔ [13692/16953] Built Mathlib.Analysis.Complex.OperatorNorm:c.o (171ms)
✔ [13693/16953] Built Mathlib.Analysis.Calculus.InverseFunctionTheorem.ApproximatesLinearOn:c.o (386ms)
✔ [13694/16953] Built Mathlib.Analysis.Calculus.InverseFunctionTheorem.FDeriv:c.o (269ms)
✔ [13695/16953] Built Mathlib.Analysis.Calculus.InverseFunctionTheorem.Deriv:c.o (260ms)
✔ [13696/16953] Built Mathlib.Analysis.Calculus.InverseFunctionTheorem.Analytic:c.o (224ms)
✔ [13697/16953] Built Mathlib.Analysis.Analytic.Order:c.o (236ms)
✔ [13698/16953] Built Mathlib.Analysis.Meromorphic.Basic:c.o (256ms)
✔ [13699/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.LogDeriv:c.o (321ms)
✔ [13700/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.Analytic:c.o (244ms)
✔ [13701/16953] Built Mathlib.Analysis.SpecialFunctions.OrdinaryHypergeometric:c.o (228ms)
✔ [13702/16953] Built Mathlib.Analysis.Calculus.FDeriv.Extend:c.o (258ms)
✔ [13703/16953] Built Mathlib.Analysis.Calculus.Deriv.Prod:c.o (260ms)
✔ [13704/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Deriv:c.o (274ms)
✔ [13705/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.Deriv:c.o (281ms)
✔ [13706/16953] Built Mathlib.RingTheory.Binomial:c.o (420ms)
✔ [13707/16953] Built Mathlib.Analysis.Analytic.Binomial:c.o (256ms)
✔ [13708/16953] Built Mathlib.Analysis.Calculus.ContDiff.CPolynomial:c.o (175ms)
✔ [13709/16953] Built Mathlib.Analysis.Analytic.IteratedFDeriv:c.o (208ms)
✔ [13710/16953] Built Mathlib.Analysis.Analytic.Polynomial:c.o (168ms)
✔ [13711/16953] Built Mathlib.Analysis.Analytic.RadiusLiminf:c.o (158ms)
✔ [13712/16953] Built Mathlib.Analysis.Analytic.WithLp:c.o (162ms)
✔ [13713/16953] Built Mathlib.Topology.MetricSpace.MetricSeparated:c.o (162ms)
✔ [13714/16953] Built Mathlib.Topology.MetricSpace.Cover:c.o (152ms)
✔ [13715/16953] Built Mathlib.Analysis.AperiodicOrder.Delone.Basic:c.o (193ms)
✔ [13716/16953] Built Mathlib.Analysis.Asymptotics.Completion:c.o (233ms)
✔ [13717/16953] Built Mathlib.Analysis.Asymptotics.LinearGrowth:c.o (207ms)
✔ [13718/16953] Built Mathlib.Analysis.SpecialFunctions.Log.ERealExp:c.o (167ms)
✔ [13719/16953] Built Mathlib.Analysis.SpecialFunctions.Log.ENNRealLog:c.o (209ms)
✔ [13720/16953] Built Mathlib.Analysis.SpecialFunctions.Log.ENNRealLogExp:c.o (163ms)
✔ [13721/16953] Built Mathlib.Analysis.Asymptotics.ExpGrowth:c.o (173ms)
✔ [13722/16953] Built Mathlib.Analysis.Asymptotics.SpecificAsymptotics:c.o (174ms)
✔ [13723/16953] Built Mathlib.Analysis.Asymptotics.SuperpolynomialDecay:c.o (171ms)
✔ [13724/16953] Built Mathlib.MeasureTheory.Covering.VitaliFamily:c.o (173ms)
✔ [13725/16953] Built Mathlib.MeasureTheory.Covering.Vitali:c.o (163ms)
✔ [13726/16953] Built Mathlib.MeasureTheory.Function.AEMeasurableOrder:c.o (188ms)
✔ [13727/16953] Built Mathlib.MeasureTheory.Measure.Decomposition.Hahn:c.o (174ms)
✔ [13728/16953] Built Mathlib.MeasureTheory.Function.StronglyMeasurable.ENNReal:c.o (179ms)
✔ [13729/16953] Built Mathlib.MeasureTheory.Function.AEEqOfLIntegral:c.o (159ms)
✔ [13730/16953] Built Mathlib.MeasureTheory.Measure.Sub:c.o (157ms)
✔ [13731/16953] Built Mathlib.MeasureTheory.Measure.Decomposition.Lebesgue:c.o (163ms)
✔ [13732/16953] Built Mathlib.MeasureTheory.Covering.Differentiation:c.o (167ms)
✔ [13733/16953] Built Mathlib.MeasureTheory.Covering.DensityTheorem:c.o (168ms)
✔ [13734/16953] Built Mathlib.MeasureTheory.Integral.Average:c.o (1.3s)
✔ [13735/16953] Built Mathlib.MeasureTheory.Covering.OneDim:c.o (160ms)
✔ [13736/16953] Built Mathlib.Order.Monotone.Extension:c.o (159ms)
✔ [13737/16953] Built Mathlib.Analysis.Calculus.Monotone:c.o (152ms)
✔ [13738/16953] Built Mathlib.Topology.EMetricSpace.BoundedVariation:c.o (167ms)
✔ [13739/16953] Built Mathlib.Analysis.BoundedVariation:c.o (159ms)
✔ [13740/16953] Built Mathlib.Data.NNReal.Star:c.o (172ms)
✔ [13741/16953] Built Mathlib.Analysis.Complex.Spectrum:c.o (204ms)
✔ [13742/16953] Built Mathlib.Topology.Algebra.Star.Real:c.o (178ms)
✔ [13743/16953] Built Mathlib.Topology.ContinuousMap.StarOrdered:c.o (176ms)
✔ [13744/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Unital:c.o (787ms)
✔ [13745/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.NonUnital:c.o (853ms)
✔ [13746/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Restrict:c.o (283ms)
✔ [13747/16953] Built Mathlib.Topology.Algebra.StarSubalgebra:c.o (227ms)
✔ [13748/16953] Built Mathlib.Topology.Algebra.NonUnitalAlgebra:c.o (223ms)
✔ [13749/16953] Built Mathlib.Topology.Algebra.NonUnitalStarAlgebra:c.o (237ms)
✔ [13750/16953] Built Mathlib.Topology.ContinuousMap.Lattice:c.o (161ms)
✔ [13751/16953] Built Mathlib.RingTheory.Polynomial.Bernstein:c.o (170ms)
✔ [13752/16953] Built Mathlib.Topology.ContinuousMap.Polynomial:c.o (202ms)
✔ [13753/16953] Built Mathlib.Topology.ContinuousMap.Weierstrass:c.o (171ms)
✔ [13754/16953] Built Mathlib.Analysis.SpecialFunctions.Bernstein:c.o (390ms)
✔ [13755/16953] Built Mathlib.Topology.ContinuousMap.StoneWeierstrass:c.o (177ms)
✔ [13756/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Unique:c.o (307ms)
✔ [13757/16953] Built Mathlib.Analysis.CStarAlgebra.Classes:c.o (203ms)
✔ [13758/16953] Built Mathlib.Analysis.Normed.Algebra.Unitization:c.o (190ms)
✔ [13759/16953] Built Mathlib.Analysis.CStarAlgebra.Unitization:c.o (308ms)
✔ [13760/16953] Built Mathlib.Analysis.Real.Spectrum:c.o (257ms)
✔ [13761/16953] Built Mathlib.Analysis.Normed.Algebra.UnitizationL1:c.o (460ms)
✔ [13762/16953] Built Mathlib.Topology.Algebra.Module.Spaces.CharacterSpace:c.o (205ms)
✔ [13763/16953] Built Mathlib.Topology.Algebra.Module.Spaces.WeakDual:c.o (617ms)
✔ [13764/16953] Built Mathlib.Topology.Semicontinuity.Hemicontinuity:c.o (208ms)
✔ [13765/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Instances:c.o (363ms)
✔ [13766/16953] Built Mathlib.Analysis.Normed.Algebra.Spectrum:c.o (822ms)
✔ [13767/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Isometric:c.o (448ms)
✔ [13768/16953] Built Mathlib.Analysis.Complex.Convex:c.o (168ms)
✔ [13769/16953] Built Mathlib.Analysis.Normed.Algebra.GelfandFormula:c.o (205ms)
✔ [13770/16953] Built Mathlib.Analysis.CStarAlgebra.Spectrum:c.o (412ms)
✔ [13771/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousMap:c.o (201ms)
✔ [13772/16953] Built Mathlib.Topology.ContinuousMap.ZeroAtInfty:c.o (652ms)
✔ [13773/16953] Built Mathlib.Analysis.CStarAlgebra.Exponential:c.o (188ms)
✔ [13774/16953] Built Mathlib.Analysis.CStarAlgebra.Fuglede:c.o (206ms)
✔ [13775/16953] Built Mathlib.Analysis.Normed.Operator.Completeness:c.o (176ms)
✔ [13776/16953] Built Mathlib.Analysis.LocallyConvex.Barrelled:c.o (248ms)
✔ [13777/16953] Built Mathlib.Analysis.Normed.Operator.BanachSteinhaus:c.o (178ms)
✔ [13778/16953] Built Mathlib.Analysis.LocallyConvex.WeakDual:c.o (214ms)
✔ [13779/16953] Built Mathlib.Analysis.Normed.Module.WeakDual:c.o (222ms)
✔ [13780/16953] Built Mathlib.Analysis.Normed.Algebra.Basic:c.o (174ms)
✔ [13781/16953] Built Mathlib.Topology.ContinuousMap.Units:c.o (235ms)
✔ [13782/16953] Built Mathlib.Analysis.Normed.Affine.AddTorsor:c.o (225ms)
✔ [13783/16953] Built Mathlib.LinearAlgebra.AffineSpace.Ordered:c.o (323ms)
✔ [13784/16953] Built Mathlib.Topology.UrysohnsLemma:c.o (235ms)
✔ [13785/16953] Built Mathlib.Analysis.CStarAlgebra.GelfandDuality:c.o (241ms)
✔ [13786/16953] Built Mathlib.Topology.ContinuousMap.Ideals:c.o (312ms)
✔ [13787/16953] Built Mathlib.Data.Real.StarOrdered:c.o (304ms)
✔ [13788/16953] Built Mathlib.Topology.ContinuousMap.ContinuousSqrt:c.o (248ms)
✔ [13789/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.PosPart.Basic:c.o (356ms)
✔ [13790/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Basic:c.o (444ms)
✔ [13791/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Pi:c.o (495ms)
✔ [13792/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Rpow.Basic:c.o (572ms)
✔ [13793/16953] Built Mathlib.Order.CompleteLattice.Group:c.o (251ms)
✔ [13794/16953] Built Mathlib.Topology.MetricSpace.UniformConvergence:c.o (333ms)
✔ [13795/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Continuity:c.o (520ms)
✔ [13796/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Rpow.Isometric:c.o (524ms)
✔ [13797/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Order:c.o (467ms)
✔ [13798/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.PosPart.Isometric:c.o (271ms)
✔ [13799/16953] Built Mathlib.Analysis.CStarAlgebra.SpecialFunctions.PosPart:c.o (180ms)
✔ [13800/16953] Built Mathlib.Topology.ApproximateUnit:c.o (179ms)
✔ [13801/16953] Built Mathlib.Analysis.CStarAlgebra.ApproximateUnit:c.o (319ms)
✔ [13802/16953] Built Mathlib.Analysis.CStarAlgebra.Module.Defs:c.o (356ms)
✔ [13803/16953] Built Mathlib.Topology.MetricSpace.Bilipschitz:c.o (190ms)
✔ [13804/16953] Built Mathlib.Analysis.CStarAlgebra.Module.Synonym:c.o (510ms)
✔ [13805/16953] Built Mathlib.Analysis.CStarAlgebra.Module.Constructions:c.o (239ms)
✔ [13806/16953] Built Mathlib.Topology.UniformSpace.Matrix:c.o (245ms)
✔ [13807/16953] Built Mathlib.Analysis.Matrix.Normed:c.o (412ms)
✔ [13808/16953] Built Mathlib.Analysis.CStarAlgebra.PositiveLinearMap:c.o (189ms)
✔ [13809/16953] Built Mathlib.Analysis.CStarAlgebra.CompletelyPositiveMap:c.o (285ms)
✔ [13810/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Commute:c.o (189ms)
✔ [13811/16953] Built Mathlib.Analysis.CStarAlgebra.CStarMatrix:c.o (1.1s)
✔ [13812/16953] Built Mathlib.MeasureTheory.SpecificCodomains.ContinuousMap:c.o (191ms)
✔ [13813/16953] Built Mathlib.MeasureTheory.SpecificCodomains.ContinuousMapZero:c.o (184ms)
✔ [13814/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Integral:c.o (251ms)
✔ [13815/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Note:c.o (167ms)
✔ [13816/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Projection:c.o (179ms)
✔ [13817/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Range:c.o (208ms)
✔ [13818/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.RealImaginaryPart:c.o (344ms)
✔ [13819/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousFunctionalCalculus.Unitary:c.o (253ms)
✔ [13820/16953] Built Mathlib.Analysis.Normed.Group.NullSubmodule:c.o (194ms)
✔ [13821/16953] Built Mathlib.Topology.Algebra.Module.PerfectPairing:c.o (195ms)
✔ [13822/16953] Built Mathlib.Analysis.InnerProductSpace.Dual:c.o (403ms)
✔ [13823/16953] Built Mathlib.Analysis.InnerProductSpace.Adjoint:c.o (329ms)
✔ [13824/16953] Built Mathlib.Analysis.CStarAlgebra.ContinuousLinearMap:c.o (155ms)
✔ [13825/16953] Built Mathlib.Analysis.Convex.Extreme:c.o (172ms)
✔ [13826/16953] Built Mathlib.Analysis.CStarAlgebra.Extreme:c.o (158ms)
✔ [13827/16953] Built Mathlib.Analysis.InnerProductSpace.Completion:c.o (335ms)
✔ [13828/16953] Built Mathlib.Topology.Algebra.LinearMapCompletion:c.o (224ms)
✔ [13829/16953] Built Mathlib.Analysis.CStarAlgebra.Hom:c.o (185ms)
✔ [13830/16953] Built Mathlib.Analysis.CStarAlgebra.GelfandNaimarkSegal:c.o (370ms)
✔ [13831/16953] Built Mathlib.Analysis.CStarAlgebra.Matrix:c.o (236ms)
✔ [13832/16953] Built Mathlib.Analysis.CStarAlgebra.Projection:c.o (213ms)
✔ [13833/16953] Built Mathlib.Analysis.Normed.Group.BallSphere:c.o (256ms)
✔ [13834/16953] Built Mathlib.Analysis.CStarAlgebra.Multiplier:c.o (696ms)
✔ [13835/16953] Built Mathlib.Analysis.Complex.Circle:c.o (256ms)
✔ [13836/16953] Built Mathlib.Analysis.Normed.Field.UnitBall:c.o (557ms)
✔ [13837/16953] Built Mathlib.Topology.OpenPartialHomeomorph.Composition:c.o (200ms)
✔ [13838/16953] Built Mathlib.Data.Bundle:c.o (473ms)
✔ [13839/16953] Built Mathlib.Topology.OpenPartialHomeomorph.Constructions:c.o (203ms)
✔ [13840/16953] Built Mathlib.Topology.FiberBundle.Trivialization:c.o (453ms)
✔ [13841/16953] Built Mathlib.Topology.FiberBundle.Basic:c.o (354ms)
✔ [13842/16953] Built Mathlib.Topology.SeparatedMap:c.o (184ms)
✔ [13843/16953] Built Mathlib.Topology.IsLocalHomeomorph:c.o (176ms)
✔ [13844/16953] Built Mathlib.Topology.Covering.Basic:c.o (166ms)
✔ [13845/16953] Built Mathlib.Topology.Covering.Quotient:c.o (176ms)
✔ [13846/16953] Built Mathlib.Topology.Covering.AddCircle:c.o (176ms)
✔ [13847/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.Circle:c.o (173ms)
✔ [13848/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.ExpLog.Basic:c.o (220ms)
✔ [13849/16953] Built Mathlib.Analysis.CStarAlgebra.Unitary.Connected:c.o (191ms)
✔ [13850/16953] Built Mathlib.Analysis.CStarAlgebra.Unitary.Maps:c.o (213ms)
✔ [13851/16953] Built Mathlib.Analysis.Normed.Module.Normalize:c.o (207ms)
✔ [13852/16953] Built Mathlib.Analysis.CStarAlgebra.Unitary.Span:c.o (185ms)
✔ [13853/16953] Built Mathlib.Analysis.CStarAlgebra.lpSpace:c.o (178ms)
✔ [13854/16953] Built Mathlib.Analysis.Calculus.AbsolutelyMonotone:c.o (179ms)
✔ [13855/16953] Built Mathlib.Analysis.Calculus.AddTorsor.AffineMap:c.o (179ms)
✔ [13856/16953] Built Mathlib.LinearAlgebra.AffineSpace.Simplex.Centroid:c.o (179ms)
✔ [13857/16953] Built Mathlib.Analysis.Normed.Lp.lpSpace:c.o (1.1s)
✔ [13858/16953] Built Mathlib.LinearAlgebra.Matrix.FiniteDimensional:c.o (204ms)
✔ [13859/16953] Built Mathlib.LinearAlgebra.AffineSpace.FiniteDimensional:c.o (203ms)
✔ [13860/16953] Built Mathlib.Analysis.Normed.Affine.AddTorsorBases:c.o (193ms)
✔ [13861/16953] Built Mathlib.Analysis.Calculus.AddTorsor.Coord:c.o (176ms)
✔ [13862/16953] Built Mathlib.Analysis.Calculus.BumpFunction.Basic:c.o (221ms)
✔ [13863/16953] Built Mathlib.MeasureTheory.Group.Integral:c.o (208ms)
✔ [13864/16953] Built Mathlib.Analysis.Calculus.UniformLimitsDeriv:c.o (188ms)
✔ [13865/16953] Built Mathlib.Analysis.Convolution:c.o (466ms)
✔ [13866/16953] Built Mathlib.Analysis.Calculus.SmoothSeries:c.o (178ms)
✔ [13867/16953] Built Mathlib.Analysis.SpecialFunctions.Sqrt:c.o (191ms)
✔ [13868/16953] Built Mathlib.Analysis.Normed.Module.Ball.Homeomorph:c.o (224ms)
✔ [13869/16953] Built Mathlib.Analysis.Calculus.ContDiff.WithLp:c.o (164ms)
✔ [13870/16953] Built Mathlib.Analysis.Calculus.FDeriv.WithLp:c.o (182ms)
✔ [13871/16953] Built Mathlib.Analysis.InnerProductSpace.Calculus:c.o (329ms)
✔ [13872/16953] Built Mathlib.Analysis.SpecialFunctions.PolynomialExp:c.o (218ms)
✔ [13873/16953] Built Mathlib.Analysis.SpecialFunctions.SmoothTransition:c.o (295ms)
✔ [13874/16953] Built Mathlib.Analysis.Calculus.BumpFunction.InnerProduct:c.o (258ms)
✔ [13875/16953] Built Mathlib.Analysis.Calculus.ParametricIntegral:c.o (289ms)
✔ [13876/16953] Built Mathlib.Analysis.Calculus.ContDiff.Convolution:c.o (295ms)
✔ [13877/16953] Built Mathlib.Topology.MetricSpace.ProperSpace.Lemmas:c.o (322ms)
✔ [13878/16953] Built Mathlib.Analysis.InnerProductSpace.EuclideanDist:c.o (299ms)
✔ [13879/16953] Built Mathlib.MeasureTheory.Measure.Haar.NormedSpace:c.o (256ms)
✔ [13880/16953] Built Mathlib.Data.Set.Pointwise.Support:c.o (298ms)
✔ [13881/16953] Built Mathlib.MeasureTheory.Measure.EverywherePos:c.o (252ms)
✔ [13882/16953] Built Mathlib.Topology.Metrizable.Urysohn:c.o (341ms)
✔ [13883/16953] Built Mathlib.MeasureTheory.Measure.Haar.Unique:c.o (322ms)
✔ [13884/16953] Built Mathlib.Analysis.Calculus.BumpFunction.FiniteDimension:c.o (412ms)
✔ [13885/16953] Built Mathlib.Analysis.Calculus.BumpFunction.Normed:c.o (262ms)
✔ [13886/16953] Built Mathlib.MeasureTheory.Covering.BesicovitchVectorSpace:c.o (187ms)
✔ [13887/16953] Built Mathlib.Analysis.Calculus.BumpFunction.Convolution:c.o (195ms)
✔ [13888/16953] Built Mathlib.Analysis.Calculus.BumpFunction.SmoothApprox:c.o (184ms)
✔ [13889/16953] Built Mathlib.Analysis.Normed.Operator.Conformal:c.o (208ms)
✔ [13890/16953] Built Mathlib.MeasureTheory.Covering.Besicovitch:c.o (933ms)
✔ [13891/16953] Built Mathlib.Analysis.Calculus.Conformal.NormedSpace:c.o (169ms)
✔ [13892/16953] Built Mathlib.Analysis.InnerProductSpace.ConformalLinearMap:c.o (173ms)
✔ [13893/16953] Built Mathlib.Analysis.Calculus.Conformal.InnerProduct:c.o (184ms)
✔ [13894/16953] Built Mathlib.Analysis.Calculus.ContDiff.Bounds:c.o (173ms)
✔ [13895/16953] Built Mathlib.Analysis.Calculus.ContDiff.FiniteDimension:c.o (175ms)
✔ [13896/16953] Built Mathlib.Analysis.Calculus.ContDiff.Polynomial:c.o (197ms)
✔ [13897/16953] Built Mathlib.Analysis.Calculus.ContDiff.RestrictScalars:c.o (185ms)
✔ [13898/16953] Built Mathlib.Analysis.Convex.NNReal:c.o (190ms)
✔ [13899/16953] Built Mathlib.Topology.MetricSpace.Holder:c.o (178ms)
✔ [13900/16953] Built Mathlib.Analysis.Calculus.ContDiffHolder.Pointwise:c.o (202ms)
✔ [13901/16953] Built Mathlib.Analysis.Calculus.Darboux:c.o (205ms)
✔ [13902/16953] Built Mathlib.Analysis.Calculus.Deriv.Abs:c.o (179ms)
✔ [13903/16953] Built Mathlib.Analysis.Calculus.FDeriv.Pi:c.o (186ms)
✔ [13904/16953] Built Mathlib.Analysis.Calculus.Deriv.Pi:c.o (178ms)
✔ [13905/16953] Built Mathlib.Analysis.Calculus.FDeriv.Star:c.o (194ms)
✔ [13906/16953] Built Mathlib.Analysis.Calculus.Deriv.Star:c.o (179ms)
✔ [13907/16953] Built Mathlib.Topology.Order.OrderClosedExtr:c.o (176ms)
✔ [13908/16953] Built Mathlib.Analysis.Calculus.DerivativeTest:c.o (200ms)
✔ [13909/16953] Built Mathlib.Analysis.Normed.Module.Alternating.Curry:c.o (186ms)
✔ [13910/16953] Built Mathlib.Analysis.Normed.Module.Alternating.Uncurry.Fin:c.o (226ms)
✔ [13911/16953] Built Mathlib.Analysis.Calculus.FDeriv.Symmetric:c.o (186ms)
✔ [13912/16953] Built Mathlib.Analysis.Calculus.FDeriv.ContinuousMultilinearMap:c.o (196ms)
✔ [13913/16953] Built Mathlib.Analysis.Calculus.FDeriv.ContinuousAlternatingMap:c.o (200ms)
✔ [13914/16953] Built Mathlib.Analysis.Calculus.DifferentialForm.Basic:c.o (195ms)
✔ [13915/16953] Built Mathlib.Analysis.Calculus.VectorField:c.o (179ms)
✔ [13916/16953] Built Mathlib.Analysis.Calculus.DifferentialForm.VectorField:c.o (197ms)
✔ [13917/16953] Built Mathlib.Analysis.Calculus.LineDeriv.Basic:c.o (183ms)
✔ [13918/16953] Built Mathlib.Analysis.Calculus.FDeriv.Norm:c.o (182ms)
✔ [13919/16953] Built Mathlib.Analysis.Calculus.FDeriv.Partial:c.o (222ms)
✔ [13920/16953] Built Mathlib.Analysis.Calculus.Gradient.Basic:c.o (281ms)
✔ [13921/16953] Built Mathlib.Analysis.Normed.Module.Complemented:c.o (188ms)
✔ [13922/16953] Built Mathlib.Analysis.Calculus.Implicit:c.o (217ms)
✔ [13923/16953] Built Mathlib.Analysis.Calculus.ImplicitFunction.ProdDomain:c.o (231ms)
✔ [13924/16953] Built Mathlib.Analysis.Calculus.InverseFunctionTheorem.ContDiff:c.o (176ms)
✔ [13925/16953] Built Mathlib.Analysis.Calculus.ImplicitContDiff:c.o (168ms)
✔ [13926/16953] Built Mathlib.Analysis.Calculus.ImplicitFunction.Bivariate:c.o (186ms)
✔ [13927/16953] Built Mathlib.Analysis.Calculus.InverseFunctionTheorem.FiniteDimensional:c.o (177ms)
✔ [13928/16953] Built Mathlib.Analysis.Calculus.IteratedDeriv.FaaDiBruno:c.o (184ms)
✔ [13929/16953] Built Mathlib.Analysis.Calculus.IteratedDeriv.WithinZpow:c.o (187ms)
✔ [13930/16953] Built Mathlib.Analysis.Calculus.LHopital:c.o (180ms)
✔ [13931/16953] Built Mathlib.Analysis.Calculus.LagrangeMultipliers:c.o (177ms)
✔ [13932/16953] Built Mathlib.MeasureTheory.Function.Jacobian:c.o (191ms)
✔ [13933/16953] Built Mathlib.MeasureTheory.Function.JacobianOneDim:c.o (205ms)
✔ [13934/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.IntegrationByParts:c.o (207ms)
✔ [13935/16953] Built Mathlib.MeasureTheory.Integral.IntegralEqImproper:c.o (214ms)
✔ [13936/16953] Built Mathlib.Analysis.Calculus.LineDeriv.IntegrationByParts:c.o (186ms)
✔ [13937/16953] Built Mathlib.Analysis.Calculus.LineDeriv.Measurable:c.o (192ms)
✔ [13938/16953] Built Mathlib.Analysis.Calculus.LineDeriv.QuadraticMap:c.o (194ms)
✔ [13939/16953] Built Mathlib.Analysis.Calculus.LocalExtr.LineDeriv:c.o (200ms)
✔ [13940/16953] Built Mathlib.Analysis.Calculus.LocalExtr.Polynomial:c.o (190ms)
✔ [13941/16953] Built Mathlib.Analysis.Complex.RemovableSingularity:c.o (179ms)
✔ [13942/16953] Built Mathlib.Analysis.Complex.LocallyUniformLimit:c.o (173ms)
✔ [13943/16953] Built Mathlib.Topology.Algebra.InfiniteSum.UniformOn:c.o (182ms)
✔ [13944/16953] Built Mathlib.Analysis.Calculus.LogDerivUniformlyOn:c.o (179ms)
✔ [13945/16953] Built Mathlib.Analysis.Calculus.ParametricIntervalIntegral:c.o (209ms)
✔ [13946/16953] Built Mathlib.Analysis.RCLike.TangentCone:c.o (184ms)
✔ [13947/16953] Built Mathlib.Geometry.Manifold.StructureGroupoid:c.o (344ms)
✔ [13948/16953] Built Mathlib.Geometry.Manifold.ChartedSpace:c.o (312ms)
✔ [13949/16953] Built Mathlib.Geometry.Manifold.HasGroupoid:c.o (197ms)
✔ [13950/16953] Built Mathlib.Geometry.Manifold.IsManifold.ExtChartAt:c.o (238ms)
✔ [13951/16953] Built Mathlib.Geometry.Manifold.LocalInvariantProperties:c.o (205ms)
✔ [13952/16953] Built Mathlib.Geometry.Manifold.IsManifold.Basic:c.o (691ms)
✔ [13953/16953] Built Mathlib.Geometry.Manifold.ContMDiff.Defs:c.o (182ms)
✔ [13954/16953] Built Mathlib.Geometry.Manifold.ContMDiff.Basic:c.o (164ms)
✔ [13955/16953] Built Mathlib.Geometry.Manifold.ContMDiff.Constructions:c.o (170ms)
✔ [13956/16953] Built Mathlib.Analysis.Normed.Operator.Prod:c.o (211ms)
✔ [13957/16953] Built Mathlib.Geometry.Manifold.ContMDiff.NormedSpace:c.o (197ms)
✔ [13958/16953] Built Mathlib.Geometry.Manifold.MFDeriv.Defs:c.o (168ms)
✔ [13959/16953] Built Mathlib.Geometry.Manifold.ContMDiffMap:c.o (563ms)
✔ [13960/16953] Built Mathlib.Geometry.Manifold.MFDeriv.Basic:c.o (178ms)
✔ [13961/16953] Built Mathlib.Geometry.Manifold.Algebra.Monoid:c.o (432ms)
✔ [13962/16953] Built Mathlib.Geometry.Manifold.Algebra.LieGroup:c.o (135ms)
✔ [13963/16953] Built Mathlib.Geometry.Manifold.Algebra.Structures:c.o (169ms)
✔ [13964/16953] Built Mathlib.Geometry.Manifold.Algebra.SMul:c.o (142ms)
✔ [13965/16953] Built Mathlib.Geometry.Manifold.ContMDiff.Atlas:c.o (165ms)
✔ [13966/16953] Built Mathlib.Geometry.Manifold.BumpFunction:c.o (182ms)
✔ [13967/16953] Built Mathlib.Geometry.Manifold.VectorBundle.FiberwiseLinear:c.o (224ms)
✔ [13968/16953] Built Mathlib.Topology.FiberBundle.Constructions:c.o (354ms)
✔ [13969/16953] Built Mathlib.Topology.VectorBundle.Basic:c.o (849ms)
✔ [13970/16953] Built Mathlib.Topology.VectorBundle.Constructions:c.o (367ms)
✔ [13971/16953] Built Mathlib.Geometry.Manifold.VectorBundle.Basic:c.o (306ms)
✔ [13972/16953] Built Mathlib.Geometry.Manifold.VectorBundle.ContMDiffSection:c.o (558ms)
✔ [13973/16953] Built Mathlib.Topology.Compactness.Paracompact:c.o (194ms)
✔ [13974/16953] Built Mathlib.Topology.EMetricSpace.Paracompact:c.o (165ms)
✔ [13975/16953] Built Mathlib.Topology.ShrinkingLemma:c.o (159ms)
✔ [13976/16953] Built Mathlib.Topology.PartitionOfUnity:c.o (185ms)
✔ [13977/16953] Built Mathlib.Analysis.Convex.PartitionOfUnity:c.o (165ms)
✔ [13978/16953] Built Mathlib.Topology.MetricSpace.PartitionOfUnity:c.o (167ms)
✔ [13979/16953] Built Mathlib.Geometry.Manifold.PartitionOfUnity:c.o (197ms)
✔ [13980/16953] Built Mathlib.MeasureTheory.Function.StronglyMeasurable.Lp:c.o (246ms)
✔ [13981/16953] Built Mathlib.Order.Filter.Germ.OrderedMonoid:c.o (173ms)
✔ [13982/16953] Built Mathlib.Order.Filter.Ring:c.o (162ms)
✔ [13983/16953] Built Mathlib.MeasureTheory.Function.AEEqOfIntegral:c.o (191ms)
✔ [13984/16953] Built Mathlib.Analysis.Distribution.AEEqOfIntegralContDiff:c.o (176ms)
✔ [13985/16953] Built Mathlib.MeasureTheory.Measure.Haar.Disintegration:c.o (169ms)
✔ [13986/16953] Built Mathlib.Analysis.Calculus.Rademacher:c.o (172ms)
✔ [13987/16953] Built Mathlib.Analysis.Calculus.TangentCone.Pi:c.o (159ms)
✔ [13988/16953] Built Mathlib.Analysis.Calculus.TangentCone.ProperSpace:c.o (156ms)
✔ [13989/16953] Built Mathlib.Analysis.Calculus.TangentCone:c.o (168ms)
✔ [13990/16953] Built Mathlib.Analysis.Calculus.TangentCone.Seq:c.o (163ms)
✔ [13991/16953] Built Mathlib.Order.SuccPred.IntervalSucc:c.o (174ms)
✔ [13992/16953] Built Mathlib.MeasureTheory.Function.AbsolutelyContinuous:c.o (168ms)
✔ [13993/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.Slope:c.o (158ms)
✔ [13994/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.DerivIntegrable:c.o (169ms)
✔ [13995/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.LebesgueDifferentiationThm:c.o (167ms)
✔ [13996/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.AbsolutelyContinuousFun:c.o (162ms)
✔ [13997/16953] Built Mathlib.Analysis.Calculus.Taylor:c.o (194ms)
✔ [13998/16953] Built Mathlib.Analysis.Complex.AbelLimit:c.o (176ms)
✔ [13999/16953] Built Mathlib.Analysis.Normed.Module.Ray:c.o (152ms)
✔ [14000/16953] Built Mathlib.Analysis.Convex.StrictConvexSpace:c.o (151ms)
✔ [14001/16953] Built Mathlib.Analysis.Convex.Uniform:c.o (145ms)
✔ [14002/16953] Built Mathlib.Analysis.InnerProductSpace.Convex:c.o (154ms)
✔ [14003/16953] Built Mathlib.Analysis.Normed.Module.Extr:c.o (156ms)
✔ [14004/16953] Built Mathlib.Topology.Order.ExtrClosure:c.o (146ms)
✔ [14005/16953] Built Mathlib.Analysis.Complex.AbsMax:c.o (218ms)
✔ [14006/16953] Built Mathlib.Analysis.Convex.Deriv:c.o (152ms)
✔ [14007/16953] Built Mathlib.Analysis.Convex.SpecificFunctions.Deriv:c.o (189ms)
✔ [14008/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Complex:c.o (144ms)
✔ [14009/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Arctan:c.o (986ms)
✔ [14010/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.ComplexDeriv:c.o (132ms)
✔ [14011/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.ArctanDeriv:c.o (189ms)
✔ [14012/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Bounds:c.o (173ms)
✔ [14013/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.Basic:c.o (153ms)
✔ [14014/16953] Built Mathlib.Analysis.Complex.Angle:c.o (154ms)
✔ [14015/16953] Built Mathlib.Analysis.Complex.Arg:c.o (168ms)
✔ [14016/16953] Built Mathlib.Analysis.Complex.Schwarz:c.o (166ms)
✔ [14017/16953] Built Mathlib.Analysis.Complex.BorelCaratheodory:c.o (167ms)
✔ [14018/16953] Built Mathlib.Analysis.Normed.Module.Ball.Action:c.o (270ms)
✔ [14019/16953] Built Mathlib.Geometry.Manifold.Notation:c.o (13s)
✔ [14020/16953] Built Mathlib.Analysis.Complex.UnitDisc.Basic:c.o (280ms)
✔ [14021/16953] Built Mathlib.Analysis.Complex.CoveringMap:c.o (181ms)
✔ [14022/16953] Built Mathlib.Topology.Homotopy.Lifting:c.o (195ms)
✔ [14023/16953] Built Mathlib.Analysis.Complex.BranchLogRoot:c.o (205ms)
✔ [14024/16953] Built Mathlib.Analysis.Meromorphic.Order:c.o (168ms)
✔ [14025/16953] Built Mathlib.Analysis.Meromorphic.IsolatedZeros:c.o (165ms)
✔ [14026/16953] Built Mathlib.Analysis.Meromorphic.Divisor:c.o (235ms)
✔ [14027/16953] Built Mathlib.Topology.LocallyFinsupp:c.o (543ms)
✔ [14028/16953] Built Mathlib.Analysis.Meromorphic.NormalForm:c.o (194ms)
✔ [14029/16953] Built Mathlib.Analysis.Meromorphic.TrailingCoefficient:c.o (262ms)
✔ [14030/16953] Built Mathlib.Analysis.Meromorphic.FactorizedRational:c.o (279ms)
✔ [14031/16953] Built Mathlib.Analysis.Complex.CanonicalDecomposition:c.o (241ms)
✔ [14032/16953] Built Mathlib.LinearAlgebra.Matrix.GeneralLinearGroup.Basic:c.o (251ms)
✔ [14033/16953] Built Mathlib.Analysis.Complex.Conformal:c.o (287ms)
✔ [14034/16953] Built Mathlib.Analysis.Complex.Isometry:c.o (475ms)
✔ [14035/16953] Built Mathlib.Analysis.Complex.ExponentialBounds:c.o (312ms)
✔ [14036/16953] Built Mathlib.Analysis.Complex.PhragmenLindelof:c.o (367ms)
✔ [14037/16953] Built Mathlib.Analysis.Complex.Hadamard:c.o (439ms)
✔ [14038/16953] Built Mathlib.Analysis.Complex.HalfPlane:c.o (268ms)
✔ [14039/16953] Built Mathlib.Analysis.Complex.HasPrimitives:c.o (325ms)
✔ [14040/16953] Built Mathlib.Analysis.InnerProductSpace.CanonicalTensor:c.o (329ms)
✔ [14041/16953] Built Mathlib.Analysis.InnerProductSpace.Laplacian:c.o (294ms)
✔ [14042/16953] Built Mathlib.Analysis.Distribution.DerivNotation:c.o (443ms)
✔ [14043/16953] Built Mathlib.Analysis.InnerProductSpace.Harmonic.Basic:c.o (176ms)
✔ [14044/16953] Built Mathlib.Analysis.Complex.Harmonic.Analytic:c.o (172ms)
✔ [14045/16953] Built Mathlib.Analysis.Complex.Harmonic.Liouville:c.o (180ms)
✔ [14046/16953] Built Mathlib.MeasureTheory.Integral.CircleAverage:c.o (220ms)
✔ [14047/16953] Built Mathlib.MeasureTheory.Integral.IntervalAverage:c.o (459ms)
✔ [14048/16953] Built Mathlib.Analysis.Complex.MeanValue:c.o (208ms)
✔ [14049/16953] Built Mathlib.Analysis.InnerProductSpace.Harmonic.HarmonicContOnCl:c.o (170ms)
✔ [14050/16953] Built Mathlib.Analysis.Complex.Harmonic.MeanValue:c.o (184ms)
✔ [14051/16953] Built Mathlib.Analysis.Complex.Poisson:c.o (186ms)
✔ [14052/16953] Built Mathlib.Analysis.Complex.Harmonic.Poisson:c.o (183ms)
✔ [14053/16953] Built Mathlib.Analysis.Complex.IntegerCompl:c.o (230ms)
✔ [14054/16953] Built Mathlib.Analysis.Complex.IsIntegral:c.o (195ms)
✔ [14055/16953] Built Mathlib.Analysis.InnerProductSpace.Harmonic.Constructions:c.o (191ms)
✔ [14056/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.Basic:c.o (867ms)
✔ [14057/16953] Built Mathlib.Analysis.SpecialFunctions.Log.NegMulLog:c.o (183ms)
✔ [14058/16953] Built Mathlib.Analysis.SpecialFunctions.Integrability.Basic:c.o (204ms)
✔ [14059/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Sinc:c.o (187ms)
✔ [14060/16953] Built Mathlib.Analysis.SpecialFunctions.Integrals.Basic:c.o (208ms)
✔ [14061/16953] Built Mathlib.Analysis.SpecialFunctions.Log.PosLog:c.o (215ms)
✔ [14062/16953] Built Mathlib.Analysis.SpecialFunctions.Integrability.LogMeromorphic:c.o (196ms)
✔ [14063/16953] Built Mathlib.Analysis.SpecialFunctions.Integrals.LogTrigonometric:c.o (175ms)
✔ [14064/16953] Built Mathlib.Analysis.SpecialFunctions.Integrals.PosLogEqCircleAverage:c.o (184ms)
✔ [14065/16953] Built Mathlib.Analysis.Complex.JensenFormula:c.o (180ms)
✔ [14066/16953] Built Mathlib.Analysis.Complex.OpenMapping:c.o (191ms)
✔ [14067/16953] Built Mathlib.Order.Filter.ZeroAndBoundedAtFilter:c.o (238ms)
✔ [14068/16953] Built Mathlib.Analysis.Complex.Polynomial.GaussLucas:c.o (183ms)
✔ [14069/16953] Built Mathlib.Analysis.Complex.Periodic:c.o (290ms)
✔ [14070/16953] Built Mathlib.Analysis.Complex.Polynomial.UnitTrinomial:c.o (165ms)
✔ [14071/16953] Built Mathlib.Analysis.Complex.TaylorSeries:c.o (171ms)
✔ [14072/16953] Built Mathlib.Analysis.Complex.Positivity:c.o (164ms)
✔ [14073/16953] Built Mathlib.Analysis.Complex.RiemannMapping:c.o (189ms)
✔ [14074/16953] Built Mathlib.Analysis.RCLike.Sqrt:c.o (186ms)
✔ [14075/16953] Built Mathlib.Analysis.Complex.SqrtDeriv:c.o (171ms)
✔ [14076/16953] Built Mathlib.Analysis.Complex.SummableUniformlyOn:c.o (179ms)
✔ [14077/16953] Built Mathlib.Order.Monotone.Union:c.o (195ms)
✔ [14078/16953] Built Mathlib.Order.Monotone.Odd:c.o (208ms)
✔ [14079/16953] Built Mathlib.Order.Interval.Set.IsoIoo:c.o (236ms)
✔ [14080/16953] Built Mathlib.Topology.UrysohnsBounded:c.o (168ms)
✔ [14081/16953] Built Mathlib.Topology.TietzeExtension:c.o (169ms)
✔ [14082/16953] Built Mathlib.Analysis.Complex.Tietze:c.o (184ms)
✔ [14083/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.Exp:c.o (207ms)
✔ [14084/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.MoebiusAction:c.o (269ms)
✔ [14085/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.Disc:c.o (210ms)
✔ [14086/16953] Built Mathlib.LinearAlgebra.Matrix.GeneralLinearGroup.Projective:c.o (779ms)
✔ [14087/16953] Built Mathlib.LinearAlgebra.Matrix.GeneralLinearGroup.FinTwo:c.o (241ms)
✔ [14088/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.FixedPoints:c.o (173ms)
✔ [14089/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.Topology:c.o (215ms)
✔ [14090/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.FunctionsBoundedAtInfty:c.o (184ms)
✔ [14091/16953] Built Mathlib.Geometry.Manifold.MFDeriv.FDeriv:c.o (163ms)
✔ [14092/16953] Built Mathlib.RingTheory.Complex:c.o (181ms)
✔ [14093/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.Manifold:c.o (212ms)
✔ [14094/16953] Built Mathlib.RingTheory.Norm.Transitivity:c.o (381ms)
✔ [14095/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.Measure:c.o (197ms)
✔ [14096/16953] Built Mathlib.Analysis.SpecialFunctions.Arsinh:c.o (182ms)
✔ [14097/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.DerivHyp:c.o (537ms)
✔ [14098/16953] Built Mathlib.Geometry.Euclidean.Inversion.Basic:c.o (176ms)
✔ [14099/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.Metric:c.o (163ms)
✔ [14100/16953] Built Mathlib.Topology.Algebra.Group.Matrix:c.o (231ms)
✔ [14101/16953] Built Mathlib.Topology.Algebra.ProperAction.Basic:c.o (181ms)
✔ [14102/16953] Built Mathlib.Topology.Compactification.StoneCech:c.o (206ms)
✔ [14103/16953] Built Mathlib.Topology.Category.CompHausLike.Basic:c.o (381ms)
✔ [14104/16953] Built Mathlib.Topology.Category.CompHaus.Basic:c.o (256ms)
✔ [14105/16953] Built Mathlib.Topology.Compactness.CompactlyGeneratedSpace:c.o (193ms)
✔ [14106/16953] Built Mathlib.Topology.Compactification.OnePoint.Basic:c.o (324ms)
✔ [14107/16953] Built Mathlib.Topology.Algebra.ProperAction.CompactlyGenerated:c.o (172ms)
✔ [14108/16953] Built Mathlib.Analysis.Complex.UpperHalfPlane.ProperAction:c.o (173ms)
✔ [14109/16953] Built Mathlib.Analysis.Complex.ValueDistribution.Cartan:c.o (159ms)
✔ [14110/16953] Built Mathlib.Analysis.Complex.ValueDistribution.LogCounting.Basic:c.o (157ms)
✔ [14111/16953] Built Mathlib.Analysis.Complex.ValueDistribution.Proximity.Basic:c.o (173ms)
✔ [14112/16953] Built Mathlib.Analysis.Complex.ValueDistribution.CharacteristicFunction:c.o (165ms)
✔ [14113/16953] Built Mathlib.Analysis.Complex.ValueDistribution.FirstMainTheorem:c.o (199ms)
✔ [14114/16953] Built Mathlib.Analysis.Complex.ValueDistribution.LogCounting.Asymptotic:c.o (219ms)
✔ [14115/16953] Built Mathlib.Analysis.ConstantSpeed:c.o (172ms)
✔ [14116/16953] Built Mathlib.Analysis.Convex.AmpleSet:c.o (168ms)
✔ [14117/16953] Built Mathlib.Topology.Semicontinuity.Lindelof:c.o (174ms)
✔ [14118/16953] Built Mathlib.Analysis.Convex.Approximation:c.o (168ms)
✔ [14119/16953] Built Mathlib.Analysis.Convex.Between:c.o (183ms)
✔ [14120/16953] Built Mathlib.Data.List.Triplewise:c.o (169ms)
✔ [14121/16953] Built Mathlib.Analysis.Convex.BetweenList:c.o (164ms)
✔ [14122/16953] Built Mathlib.Combinatorics.Hall.Finite:c.o (169ms)
✔ [14123/16953] Built Mathlib.Topology.Category.TopCat.Limits.Konig:c.o (159ms)
✔ [14124/16953] Built Mathlib.CategoryTheory.CofilteredSystem:c.o (226ms)
✔ [14125/16953] Built Mathlib.Combinatorics.Hall.Basic:c.o (260ms)
✔ [14126/16953] Built Mathlib.Data.PEquiv:c.o (386ms)
✔ [14127/16953] Built Mathlib.Data.Matrix.PEquiv:c.o (226ms)
✔ [14128/16953] Built Mathlib.LinearAlgebra.Matrix.Permutation:c.o (208ms)
✔ [14129/16953] Built Mathlib.LinearAlgebra.Matrix.Stochastic:c.o (202ms)
✔ [14130/16953] Built Mathlib.Analysis.Convex.DoublyStochasticMatrix:c.o (250ms)
✔ [14131/16953] Built Mathlib.Analysis.Convex.Birkhoff:c.o (264ms)
✔ [14132/16953] Built Mathlib.Analysis.Convex.Caratheodory:c.o (272ms)
✔ [14133/16953] Built Mathlib.Analysis.Convex.Body:c.o (398ms)
✔ [14134/16953] Built Mathlib.Analysis.Convex.Cone.Closure:c.o (396ms)
✔ [14135/16953] Built Mathlib.Geometry.Convex.Cone.Pointed:c.o (681ms)
✔ [14136/16953] Built Mathlib.Topology.Algebra.Order.Module:c.o (267ms)
✔ [14137/16953] Built Mathlib.Analysis.Convex.Cone.Basic:c.o (521ms)
✔ [14138/16953] Built Mathlib.Geometry.Convex.Cone.Dual:c.o (534ms)
✔ [14139/16953] Built Mathlib.Analysis.Convex.Cone.Dual:c.o (273ms)
✔ [14140/16953] Built Mathlib.Analysis.Convex.Cone.InnerDual:c.o (299ms)
✔ [14141/16953] Built Mathlib.Geometry.Convex.Cone.Simplicial:c.o (241ms)
✔ [14142/16953] Built Mathlib.Geometry.Convex.Cone.TensorProduct:c.o (239ms)
✔ [14143/16953] Built Mathlib.Topology.Algebra.Module.TopDualPairing:c.o (249ms)
✔ [14144/16953] Built Mathlib.Analysis.Convex.Cone.TensorProduct:c.o (167ms)
✔ [14145/16953] Built Mathlib.Analysis.Normed.Affine.Convex:c.o (174ms)
✔ [14146/16953] Built Mathlib.Analysis.Convex.Continuous:c.o (175ms)
✔ [14147/16953] Built Mathlib.Analysis.Convex.ContinuousLinearEquiv:c.o (192ms)
✔ [14148/16953] Built Mathlib.Analysis.Convex.Exposed:c.o (187ms)
✔ [14149/16953] Built Mathlib.Analysis.Convex.Extrema:c.o (175ms)
✔ [14150/16953] Built Mathlib.Analysis.Convex.FunctionTopology:c.o (177ms)
✔ [14151/16953] Built Mathlib.Analysis.Convex.GaugeRescale:c.o (160ms)
✔ [14152/16953] Built Mathlib.Analysis.Convex.Independent:c.o (163ms)
✔ [14153/16953] Built Mathlib.Analysis.Convex.Integral:c.o (173ms)
✔ [14154/16953] Built Mathlib.Analysis.Convex.Intrinsic:c.o (168ms)
✔ [14155/16953] Built Mathlib.Analysis.Convex.Join:c.o (157ms)
✔ [14156/16953] Built Mathlib.Analysis.Convex.KreinMilman:c.o (171ms)
✔ [14157/16953] Built Mathlib.Analysis.Convex.LinearIsometry:c.o (179ms)
✔ [14158/16953] Built Mathlib.Analysis.Convex.Measure:c.o (175ms)
✔ [14159/16953] Built Mathlib.Geometry.Convex.ConvexSpace.Defs:c.o (241ms)
✔ [14160/16953] Built Mathlib.Geometry.Convex.ConvexSpace.AffineSpace:c.o (189ms)
✔ [14161/16953] Built Mathlib.Geometry.Convex.ConvexSpace.Prod:c.o (190ms)
✔ [14162/16953] Built Mathlib.Geometry.Convex.Set:c.o (192ms)
✔ [14163/16953] Built Mathlib.Geometry.Convex.ConvexSpace.Module:c.o (260ms)
✔ [14164/16953] Built Mathlib.Analysis.Convex.MetricSpace:c.o (230ms)
✔ [14165/16953] Built Mathlib.Analysis.Convex.Piecewise:c.o (209ms)
✔ [14166/16953] Built Mathlib.Analysis.Convex.Quasiconvex:c.o (186ms)
✔ [14167/16953] Built Mathlib.Analysis.Convex.Radon:c.o (181ms)
✔ [14168/16953] Built Mathlib.Analysis.Convex.Side:c.o (187ms)
✔ [14169/16953] Built Mathlib.Analysis.Convex.SimplicialComplex.Basic:c.o (244ms)
✔ [14170/16953] Built Mathlib.Combinatorics.SimpleGraph.Init:c.o (260ms)
✔ [14171/16953] Built Mathlib.Analysis.Convex.SimplicialComplex.AffineIndependentUnion:c.o (239ms)
✔ [14172/16953] Built Mathlib.Analysis.Convex.SpecificFunctions.Pow:c.o (194ms)
✔ [14173/16953] Built Mathlib.Analysis.Convex.StoneSeparation:c.o (189ms)
✔ [14174/16953] Built Mathlib.Combinatorics.SimpleGraph.Basic:c.o (820ms)
✔ [14175/16953] Built Mathlib.Analysis.Convex.Strict.Extreme:c.o (194ms)
✔ [14176/16953] Built Mathlib.Analysis.Convex.StrictCombination:c.o (207ms)
✔ [14177/16953] Built Mathlib.Analysis.Convex.StrictConvexBetween:c.o (194ms)
✔ [14178/16953] Built Mathlib.Analysis.Convex.Strong:c.o (192ms)
✔ [14179/16953] Built Mathlib.Analysis.Convex.Visible:c.o (192ms)
✔ [14180/16953] Built Mathlib.MeasureTheory.Function.Holder:c.o (198ms)
✔ [14181/16953] Built Mathlib.Analysis.Distribution.TestFunction:c.o (524ms)
✔ [14182/16953] Built Mathlib.Analysis.Distribution.ContDiffMapSupportedIn:c.o (821ms)
✔ [14183/16953] Built Mathlib.Analysis.Distribution.Distribution:c.o (331ms)
✔ [14184/16953] Built Mathlib.Topology.Algebra.Module.Spaces.CompactConvergenceCLM:c.o (474ms)
✔ [14185/16953] Built Mathlib.MeasureTheory.Integral.Layercake:c.o (176ms)
✔ [14186/16953] Built Mathlib.Analysis.SpecialFunctions.JapaneseBracket:c.o (179ms)
✔ [14187/16953] Built Mathlib.Analysis.Distribution.TemperateGrowth:c.o (197ms)
✔ [14188/16953] Built Mathlib.Analysis.Normed.Group.ZeroAtInfty:c.o (173ms)
✔ [14189/16953] Built Mathlib.MeasureTheory.Function.LpSpace.ContinuousFunctions:c.o (208ms)
✔ [14190/16953] Built Mathlib.MeasureTheory.Function.StronglyMeasurable.Inner:c.o (270ms)
✔ [14191/16953] Built Mathlib.Geometry.Manifold.SmoothApprox:c.o (199ms)
✔ [14192/16953] Built Mathlib.MeasureTheory.Function.L2Space:c.o (446ms)
✔ [14193/16953] Built Mathlib.MeasureTheory.Function.ContinuousMapDense:c.o (181ms)
✔ [14194/16953] Built Mathlib.Analysis.Normed.Lp.SmoothApprox:c.o (225ms)
✔ [14195/16953] Built Mathlib.Analysis.Distribution.SchwartzSpace.Deriv:c.o (223ms)
✔ [14196/16953] Built Mathlib.Analysis.Distribution.SchwartzSpace.Basic:c.o (730ms)
✔ [14197/16953] Built Mathlib.Analysis.InnerProductSpace.l2Space:c.o (315ms)
✔ [14198/16953] Built Mathlib.Analysis.Fourier.AddCircle:c.o (191ms)
✔ [14199/16953] Built Mathlib.Analysis.Fourier.Notation:c.o (344ms)
✔ [14200/16953] Built Mathlib.Analysis.Fourier.FourierTransform:c.o (223ms)
✔ [14201/16953] Built Mathlib.Analysis.Fourier.FourierTransformDeriv:c.o (185ms)
✔ [14202/16953] Built Mathlib.MeasureTheory.Integral.PeakFunction:c.o (174ms)
✔ [14203/16953] Built Mathlib.MeasureTheory.Measure.Lebesgue.Integral:c.o (179ms)
✔ [14204/16953] Built Mathlib.Analysis.SpecialFunctions.ImproperIntegrals:c.o (203ms)
✔ [14205/16953] Built Mathlib.MeasureTheory.Integral.Asymptotics:c.o (165ms)
✔ [14206/16953] Built Mathlib.MeasureTheory.Integral.ExpDecay:c.o (182ms)
✔ [14207/16953] Built Mathlib.Analysis.SpecialFunctions.PolarCoord:c.o (205ms)
✔ [14208/16953] Built Mathlib.Analysis.SpecialFunctions.Gaussian.GaussianIntegral:c.o (207ms)
✔ [14209/16953] Built Mathlib.MeasureTheory.Integral.Pi:c.o (184ms)
✔ [14210/16953] Built Mathlib.Analysis.SpecialFunctions.Gamma.Basic:c.o (730ms)
✔ [14211/16953] Built Mathlib.Analysis.SpecialFunctions.Gaussian.FourierTransform:c.o (169ms)
✔ [14212/16953] Built Mathlib.Analysis.Fourier.Inversion:c.o (174ms)
✔ [14213/16953] Built Mathlib.Analysis.Distribution.SchwartzSpace.Fourier:c.o (205ms)
✔ [14214/16953] Built Mathlib.Topology.Algebra.Module.Spaces.PointwiseConvergenceCLM:c.o (528ms)
✔ [14215/16953] Built Mathlib.Analysis.Distribution.TemperedDistribution:c.o (379ms)
✔ [14216/16953] Built Mathlib.Analysis.Distribution.FourierMultiplier:c.o (181ms)
✔ [14217/16953] Built Mathlib.Analysis.Distribution.FourierSchwartz:c.o (186ms)
✔ [14218/16953] Built Mathlib.Analysis.Distribution.SchwartzSpace:c.o (187ms)
✔ [14219/16953] Built Mathlib.Analysis.Fourier.LpSpace:c.o (184ms)
✔ [14220/16953] Built Mathlib.Analysis.Distribution.Sobolev:c.o (163ms)
✔ [14221/16953] Built Mathlib.Analysis.Distribution.Support:c.o (160ms)
✔ [14222/16953] Built Mathlib.Analysis.Fourier.BoundedContinuousFunctionChar:c.o (174ms)
✔ [14223/16953] Built Mathlib.Analysis.Fourier.AddCircleMulti:c.o (339ms)
✔ [14224/16953] Built Mathlib.Analysis.Fourier.Convolution:c.o (169ms)
✔ [14225/16953] Built Mathlib.Analysis.Fourier.FiniteAbelian.Orthogonality:c.o (190ms)
✔ [14226/16953] Built Mathlib.Analysis.RCLike.Inner:c.o (522ms)
✔ [14227/16953] Built Mathlib.GroupTheory.FiniteAbelian.Basic:c.o (282ms)
✔ [14228/16953] Built Mathlib.Topology.ContinuousMap.Periodic:c.o (204ms)
✔ [14229/16953] Built Mathlib.Analysis.Fourier.FiniteAbelian.PontryaginDuality:c.o (318ms)
✔ [14230/16953] Built Mathlib.Analysis.Fourier.PoissonSummation:c.o (197ms)
✔ [14231/16953] Built Mathlib.Data.PNat.Prime:c.o (348ms)
✔ [14232/16953] Built Mathlib.NumberTheory.ArithmeticFunction.Moebius:c.o (237ms)
✔ [14233/16953] Built Mathlib.Analysis.Fourier.RiemannLebesgueLemma:c.o (888ms)
✔ [14234/16953] Built Mathlib.RingTheory.RootsOfUnity.PrimitiveRoots:c.o (269ms)
✔ [14235/16953] Built Mathlib.RingTheory.RootsOfUnity.Complex:c.o (272ms)
✔ [14236/16953] Built Mathlib.RingTheory.Polynomial.Cyclotomic.Basic:c.o (300ms)
✔ [14237/16953] Built Mathlib.RingTheory.RootsOfUnity.Minpoly:c.o (270ms)
✔ [14238/16953] Built Mathlib.RingTheory.Polynomial.Cyclotomic.Roots:c.o (218ms)
✔ [14239/16953] Built Mathlib.FieldTheory.KrullTopology:c.o (199ms)
✔ [14240/16953] Built Mathlib.FieldTheory.Galois.GaloisClosure:c.o (232ms)
✔ [14241/16953] Built Mathlib.Topology.Algebra.Group.ClosedSubgroup:c.o (250ms)
✔ [14242/16953] Built Mathlib.FieldTheory.Galois.Infinite:c.o (195ms)
✔ [14243/16953] Built Mathlib.FieldTheory.Galois.Abelian:c.o (157ms)
✔ [14244/16953] Built Mathlib.NumberTheory.Cyclotomic.Basic:c.o (172ms)
✔ [14245/16953] Built Mathlib.RingTheory.Adjoin.PowerBasis:c.o (167ms)
✔ [14246/16953] Built Mathlib.RingTheory.Polynomial.Cyclotomic.Eval:c.o (194ms)
✔ [14247/16953] Built Mathlib.RingTheory.Polynomial.Cyclotomic.Expand:c.o (186ms)
✔ [14248/16953] Built Mathlib.NumberTheory.Cyclotomic.PrimitiveRoots:c.o (232ms)
✔ [14249/16953] Built Mathlib.FieldTheory.Finite.GaloisField:c.o (186ms)
✔ [14250/16953] Built Mathlib.FieldTheory.Finite.Trace:c.o (143ms)
✔ [14251/16953] Built Mathlib.Data.ZMod.Units:c.o (275ms)
✔ [14252/16953] Built Mathlib.NumberTheory.LegendreSymbol.AddCharacter:c.o (187ms)
✔ [14253/16953] Built Mathlib.RingTheory.RootsOfUnity.EnoughRootsOfUnity:c.o (157ms)
✔ [14254/16953] Built Mathlib.RingTheory.RootsOfUnity.AlgebraicallyClosed:c.o (161ms)
✔ [14255/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.CircleAddChar:c.o (177ms)
✔ [14256/16953] Built Mathlib.NumberTheory.MulChar.Basic:c.o (259ms)
✔ [14257/16953] Built Mathlib.NumberTheory.DirichletCharacter.Basic:c.o (164ms)
✔ [14258/16953] Built Mathlib.Data.Int.Range:c.o (303ms)
✔ [14259/16953] Built Mathlib.NumberTheory.LegendreSymbol.ZModChar:c.o (266ms)
✔ [14260/16953] Built Mathlib.NumberTheory.MulChar.Lemmas:c.o (189ms)
✔ [14261/16953] Built Mathlib.NumberTheory.GaussSum:c.o (198ms)
✔ [14262/16953] Built Mathlib.NumberTheory.DirichletCharacter.GaussSum:c.o (158ms)
✔ [14263/16953] Built Mathlib.Analysis.Fourier.ZMod:c.o (268ms)
✔ [14264/16953] Built Mathlib.Analysis.InnerProductSpace.NormPow:c.o (159ms)
✔ [14265/16953] Built Mathlib.Data.Finset.Grade:c.o (204ms)
✔ [14266/16953] Built Mathlib.Order.Grade:c.o (399ms)
✔ [14267/16953] Built Mathlib.Data.Finset.Interval:c.o (192ms)
✔ [14268/16953] Built Mathlib.Analysis.FunctionalSpaces.SobolevInequality:c.o (259ms)
✔ [14269/16953] Built Mathlib.Analysis.Hofer:c.o (218ms)
✔ [14270/16953] Built Mathlib.Analysis.InnerProductSpace.Affine:c.o (159ms)
✔ [14271/16953] Built Mathlib.Analysis.InnerProductSpace.TensorProduct:c.o (280ms)
✔ [14272/16953] Built Mathlib.Analysis.InnerProductSpace.Coalgebra:c.o (161ms)
✔ [14273/16953] Built Mathlib.LinearAlgebra.Matrix.DotProduct:c.o (161ms)
✔ [14274/16953] Built Mathlib.LinearAlgebra.Matrix.Hadamard:c.o (243ms)
✔ [14275/16953] Built Mathlib.LinearAlgebra.Matrix.ZPow:c.o (285ms)
✔ [14276/16953] Built Mathlib.LinearAlgebra.Matrix.Hermitian:c.o (241ms)
✔ [14277/16953] Built Mathlib.LinearAlgebra.Matrix.Vec:c.o (186ms)
✔ [14278/16953] Built Mathlib.LinearAlgebra.Matrix.PosDef:c.o (212ms)
✔ [14279/16953] Built Mathlib.Analysis.InnerProductSpace.Rayleigh:c.o (280ms)
✔ [14280/16953] Built Mathlib.Analysis.Normed.Operator.Compact.Basic:c.o (206ms)
✔ [14281/16953] Built Mathlib.Analysis.Normed.Operator.Compact.FredholmAlternative:c.o (171ms)
✔ [14282/16953] Built Mathlib.Analysis.Normed.Operator.Compact.FiniteDimension:c.o (164ms)
✔ [14283/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.Eigs:c.o (179ms)
✔ [14284/16953] Built Mathlib.LinearAlgebra.Eigenspace.Charpoly:c.o (167ms)
✔ [14285/16953] Built Mathlib.LinearAlgebra.Eigenspace.ContinuousLinearMap:c.o (156ms)
✔ [14286/16953] Built Mathlib.Data.Fin.Tuple.Sort:c.o (250ms)
✔ [14287/16953] Built Mathlib.Analysis.InnerProductSpace.Spectrum:c.o (282ms)
✔ [14288/16953] Built Mathlib.Analysis.Matrix.Hermitian:c.o (213ms)
✔ [14289/16953] Built Mathlib.LinearAlgebra.Matrix.Rank:c.o (195ms)
✔ [14290/16953] Built Mathlib.Analysis.Matrix.Spectrum:c.o (183ms)
✔ [14291/16953] Built Mathlib.Analysis.Matrix.HermitianFunctionalCalculus:c.o (164ms)
✔ [14292/16953] Built Mathlib.Analysis.Matrix.PosDef:c.o (202ms)
✔ [14293/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Abs:c.o (241ms)
✔ [14294/16953] Built Mathlib.Analysis.Matrix.Order:c.o (288ms)
✔ [14295/16953] Built Mathlib.Analysis.InnerProductSpace.GramMatrix:c.o (182ms)
✔ [14296/16953] Built Mathlib.Analysis.InnerProductSpace.Semisimple:c.o (149ms)
✔ [14297/16953] Built Mathlib.Analysis.InnerProductSpace.JointEigenspace:c.o (158ms)
✔ [14298/16953] Built Mathlib.Analysis.InnerProductSpace.LaxMilgram:c.o (231ms)
✔ [14299/16953] Built Mathlib.Topology.Algebra.Module.LinearPMap:c.o (178ms)
✔ [14300/16953] Built Mathlib.Dynamics.BirkhoffSum.Basic:c.o (191ms)
✔ [14301/16953] Built Mathlib.Analysis.InnerProductSpace.LinearPMap:c.o (350ms)
✔ [14302/16953] Built Mathlib.Dynamics.BirkhoffSum.Average:c.o (173ms)
✔ [14303/16953] Built Mathlib.Dynamics.BirkhoffSum.NormedSpace:c.o (158ms)
✔ [14304/16953] Built Mathlib.Analysis.InnerProductSpace.MeanErgodic:c.o (291ms)
✔ [14305/16953] Built Mathlib.LinearAlgebra.Basis.MulOpposite:c.o (195ms)
✔ [14306/16953] Built Mathlib.Analysis.InnerProductSpace.MulOpposite:c.o (196ms)
✔ [14307/16953] Built Mathlib.Analysis.InnerProductSpace.OfNorm:c.o (269ms)
✔ [14308/16953] Built Mathlib.Analysis.InnerProductSpace.Positive:c.o (302ms)
✔ [14309/16953] Built Mathlib.Analysis.InnerProductSpace.Reproducing:c.o (232ms)
✔ [14310/16953] Built Mathlib.Analysis.InnerProductSpace.SingularValues:c.o (162ms)
✔ [14311/16953] Built Mathlib.Analysis.InnerProductSpace.StandardSubspace:c.o (174ms)
✔ [14312/16953] Built Mathlib.Analysis.InnerProductSpace.StarOrder:c.o (161ms)
✔ [14313/16953] Built Mathlib.Analysis.InnerProductSpace.Trace:c.o (166ms)
✔ [14314/16953] Built Mathlib.LinearAlgebra.Complex.Orientation:c.o (169ms)
✔ [14315/16953] Built Mathlib.Analysis.InnerProductSpace.TwoDim:c.o (245ms)
✔ [14316/16953] Built Mathlib.Analysis.InnerProductSpace.WeakOperatorTopology:c.o (184ms)
✔ [14317/16953] Built Mathlib.Analysis.LocallyConvex.AbsConvexOpen:c.o (183ms)
✔ [14318/16953] Built Mathlib.Analysis.LocallyConvex.ContinuousOfBounded:c.o (191ms)
✔ [14319/16953] Built Mathlib.Analysis.LocallyConvex.Montel:c.o (223ms)
✔ [14320/16953] Built Mathlib.Analysis.LocallyConvex.WeakOperatorTopology:c.o (1.0s)
✔ [14321/16953] Built Mathlib.Analysis.LocallyConvex.StrongTopology:c.o (154ms)
✔ [14322/16953] Built Mathlib.Analysis.LocallyConvex.PointwiseConvergence:c.o (242ms)
✔ [14323/16953] Built Mathlib.Analysis.LocallyConvex.WeakSpace:c.o (172ms)
✔ [14324/16953] Built Mathlib.Analysis.Matrix:c.o (141ms)
✔ [14325/16953] Built Mathlib.Analysis.MellinTransform:c.o (227ms)
✔ [14326/16953] Built Mathlib.Analysis.Matrix.LDL:c.o (341ms)
✔ [14327/16953] Built Mathlib.Analysis.MellinInversion:c.o (156ms)
✔ [14328/16953] Built Mathlib.Analysis.SpecificLimits.RCLike:c.o (158ms)
✔ [14329/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.LogBounds:c.o (158ms)
✔ [14330/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.EulerSineProd:c.o (169ms)
✔ [14331/16953] Built Mathlib.Analysis.SpecialFunctions.Gamma.Deriv:c.o (185ms)
✔ [14332/16953] Built Mathlib.Analysis.SpecialFunctions.Gamma.BohrMollerup:c.o (244ms)
✔ [14333/16953] Built Mathlib.Analysis.SpecialFunctions.Gamma.Beta:c.o (249ms)
✔ [14334/16953] Built Mathlib.Analysis.Meromorphic.Complex:c.o (332ms)
✔ [14335/16953] Built Mathlib.Topology.Algebra.AsymptoticCone:c.o (243ms)
✔ [14336/16953] Built Mathlib.Analysis.Normed.Affine.AsymptoticCone:c.o (301ms)
✔ [14337/16953] Built Mathlib.LinearAlgebra.AffineSpace.Ceva:c.o (222ms)
✔ [14338/16953] Built Mathlib.Analysis.Normed.Affine.Ceva:c.o (168ms)
✔ [14339/16953] Built Mathlib.Topology.MetricSpace.TransferInstance:c.o (402ms)
✔ [14340/16953] Built Mathlib.Analysis.Normed.Affine.ContinuousAffineMap:c.o (393ms)
✔ [14341/16953] Built Mathlib.Analysis.Normed.Affine.MazurUlam:c.o (248ms)
✔ [14342/16953] Built Mathlib.Analysis.Normed.Affine.Simplex:c.o (298ms)
✔ [14343/16953] Built Mathlib.Topology.Instances.TrivSqZeroExt:c.o (414ms)
✔ [14344/16953] Built Mathlib.Analysis.Normed.Algebra.TrivSqZeroExt:c.o (409ms)
✔ [14345/16953] Built Mathlib.Analysis.Normed.Algebra.DualNumber:c.o (243ms)
✔ [14346/16953] Built Mathlib.Analysis.Polynomial.Factorization:c.o (204ms)
✔ [14347/16953] Built Mathlib.Analysis.Normed.Algebra.GelfandMazur:c.o (159ms)
✔ [14348/16953] Built Mathlib.Analysis.Normed.Algebra.MatrixExponential:c.o (170ms)
✔ [14349/16953] Built Mathlib.Analysis.Quaternion:c.o (310ms)
✔ [14350/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Series:c.o (171ms)
✔ [14351/16953] Built Mathlib.Analysis.Normed.Algebra.QuaternionExponential:c.o (184ms)
✔ [14352/16953] Built Mathlib.Analysis.Normed.Ring.Ultra:c.o (181ms)
✔ [14353/16953] Built Mathlib.Analysis.Normed.Field.Ultra:c.o (190ms)
✔ [14354/16953] Built Mathlib.Analysis.Normed.Algebra.Ultra:c.o (206ms)
✔ [14355/16953] Built Mathlib.Analysis.Normed.Field.Approximation:c.o (172ms)
✔ [14356/16953] Built Mathlib.Analysis.Normed.Unbundled.RingSeminorm:c.o (477ms)
✔ [14357/16953] Built Mathlib.Analysis.Normed.Unbundled.AlgebraNorm:c.o (325ms)
✔ [14358/16953] Built Mathlib.Analysis.Normed.Unbundled.SeminormFromBounded:c.o (155ms)
✔ [14359/16953] Built Mathlib.Topology.MetricSpace.Sequences:c.o (155ms)
✔ [14360/16953] Built Mathlib.Topology.Algebra.Order.LiminfLimsup:c.o (244ms)
✔ [14361/16953] Built Mathlib.Analysis.Normed.Unbundled.SmoothingSeminorm:c.o (193ms)
✔ [14362/16953] Built Mathlib.Analysis.Normed.Unbundled.FiniteExtension:c.o (189ms)
✔ [14363/16953] Built Mathlib.Analysis.Normed.Unbundled.InvariantExtension:c.o (186ms)
✔ [14364/16953] Built Mathlib.Analysis.Normed.Unbundled.IsPowMulFaithful:c.o (170ms)
✔ [14365/16953] Built Mathlib.Analysis.Normed.Unbundled.SeminormFromConst:c.o (184ms)
✔ [14366/16953] Built Mathlib.Analysis.Normed.Unbundled.SpectralNorm:c.o (233ms)
✔ [14367/16953] Built Mathlib.FieldTheory.Minpoly.IsConjRoot:c.o (209ms)
✔ [14368/16953] Built Mathlib.Analysis.Normed.Field.Krasner:c.o (169ms)
✔ [14369/16953] Built Mathlib.Analysis.Normed.Field.Dense:c.o (167ms)
✔ [14370/16953] Built Mathlib.Analysis.Normed.Field.Instances:c.o (179ms)
✔ [14371/16953] Built Mathlib.Analysis.Normed.Field.ProperSpace:c.o (211ms)
✔ [14372/16953] Built Mathlib.Analysis.Normed.Group.CocompactMap:c.o (173ms)
✔ [14373/16953] Built Mathlib.Analysis.Normed.Group.Completeness:c.o (174ms)
✔ [14374/16953] Built Mathlib.Analysis.Normed.Group.ControlledClosure:c.o (154ms)
✔ [14375/16953] Built Mathlib.Analysis.Normed.Group.HomCompletion:c.o (177ms)
✔ [14376/16953] Built Mathlib.Analysis.Normed.Group.SemiNormedGrp.Completion:c.o (186ms)
✔ [14377/16953] Built Mathlib.Analysis.Normed.Group.SemiNormedGrp:c.o (407ms)
✔ [14378/16953] Built Mathlib.Analysis.Normed.Group.SemiNormedGrp.Kernels:c.o (178ms)
✔ [14379/16953] Built Mathlib.Topology.Algebra.SeparationQuotient.Hom:c.o (162ms)
✔ [14380/16953] Built Mathlib.Analysis.Normed.Group.SeparationQuotient:c.o (169ms)
✔ [14381/16953] Built Mathlib.Analysis.Normed.Group.Tannery:c.o (161ms)
✔ [14382/16953] Built Mathlib.Analysis.Normed.Lp.LpEquiv:c.o (203ms)
✔ [14383/16953] Built Mathlib.Analysis.Normed.Module.Ball.RadialEquiv:c.o (142ms)
✔ [14384/16953] Built Mathlib.Analysis.Normed.Module.Bases:c.o (225ms)
✔ [14385/16953] Built Mathlib.Analysis.Normed.Module.ContinuousInverse:c.o (163ms)
✔ [14386/16953] Built Mathlib.Analysis.Normed.Module.DoubleDual:c.o (185ms)
✔ [14387/16953] Built Mathlib.Analysis.Normed.Module.ENormedSpace:c.o (188ms)
✔ [14388/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Field:c.o (167ms)
✔ [14389/16953] Built Mathlib.Analysis.Normed.Module.MStructure:c.o (382ms)
✔ [14390/16953] Built Mathlib.Analysis.SpecialFunctions.Log.Summable:c.o (167ms)
✔ [14391/16953] Built Mathlib.Analysis.Normed.Module.MultipliableUniformlyOn:c.o (214ms)
✔ [14392/16953] Built Mathlib.Analysis.Normed.Module.PiTensorProduct.ProjectiveSeminorm:c.o (228ms)
✔ [14393/16953] Built Mathlib.Analysis.Normed.Module.PiTensorProduct.InjectiveSeminorm:c.o (173ms)
✔ [14394/16953] Built Mathlib.Analysis.Normed.Module.Shrink:c.o (186ms)
✔ [14395/16953] Built Mathlib.Analysis.Normed.Module.TransferInstance:c.o (490ms)
✔ [14396/16953] Built Mathlib.Analysis.Normed.Operator.ContinuousAlgEquiv:c.o (194ms)
✔ [14397/16953] Built Mathlib.Analysis.Normed.Order.Basic:c.o (189ms)
✔ [14398/16953] Built Mathlib.Analysis.Normed.Order.Hom.Basic:c.o (355ms)
✔ [14399/16953] Built Mathlib.Analysis.Normed.Order.Hom.Ultra:c.o (211ms)
✔ [14400/16953] Built Mathlib.Topology.Algebra.Order.UpperLower:c.o (184ms)
✔ [14401/16953] Built Mathlib.Analysis.Normed.Order.UpperLower:c.o (224ms)
✔ [14402/16953] Built Mathlib.Analysis.Normed.Ring.InfiniteProd:c.o (168ms)
✔ [14403/16953] Built Mathlib.Analysis.Normed.Ring.Int:c.o (170ms)
✔ [14404/16953] Built Mathlib.Analysis.NormedSpace.Alternating.Basic:c.o (186ms)
✔ [14405/16953] Built Mathlib.Analysis.NormedSpace.Alternating.Curry:c.o (191ms)
✔ [14406/16953] Built Mathlib.Analysis.NormedSpace.Alternating.Uncurry.Fin:c.o (186ms)
✔ [14407/16953] Built Mathlib.Analysis.NormedSpace.Connected:c.o (178ms)
✔ [14408/16953] Built Mathlib.Analysis.NormedSpace.ENormedSpace:c.o (162ms)
✔ [14409/16953] Built Mathlib.Analysis.NormedSpace.Extr:c.o (190ms)
✔ [14410/16953] Built Mathlib.Analysis.NormedSpace.HahnBanach.Extension:c.o (187ms)
✔ [14411/16953] Built Mathlib.Analysis.NormedSpace.HahnBanach.SeparatingDual:c.o (201ms)
✔ [14412/16953] Built Mathlib.Analysis.NormedSpace.HahnBanach.Separation:c.o (212ms)
✔ [14413/16953] Built Mathlib.Analysis.NormedSpace.MStructure:c.o (192ms)
✔ [14414/16953] Built Mathlib.Analysis.NormedSpace.Multilinear.Basic:c.o (180ms)
✔ [14415/16953] Built Mathlib.Analysis.NormedSpace.Multilinear.Curry:c.o (184ms)
✔ [14416/16953] Built Mathlib.Analysis.NormedSpace.MultipliableUniformlyOn:c.o (177ms)
✔ [14417/16953] Built Mathlib.Analysis.NormedSpace.Normalize:c.o (175ms)
✔ [14418/16953] Built Mathlib.Analysis.NormedSpace.PiTensorProduct.InjectiveSeminorm:c.o (169ms)
✔ [14419/16953] Built Mathlib.Analysis.NormedSpace.PiTensorProduct.ProjectiveSeminorm:c.o (178ms)
✔ [14420/16953] Built Mathlib.Analysis.NormedSpace.RieszLemma:c.o (176ms)
✔ [14421/16953] Built Mathlib.Analysis.ODE.Basic:c.o (172ms)
✔ [14422/16953] Built Mathlib.Analysis.ODE.DiscreteGronwall:c.o (163ms)
✔ [14423/16953] Built Mathlib.Analysis.ODE.Gronwall:c.o (163ms)
✔ [14424/16953] Built Mathlib.Dynamics.FixedPoints.Topology:c.o (182ms)
✔ [14425/16953] Built Mathlib.Topology.MetricSpace.Contracting:c.o (193ms)
✔ [14426/16953] Built Mathlib.Analysis.ODE.PicardLindelof:c.o (224ms)
✔ [14427/16953] Built Mathlib.Analysis.ODE.Transform:c.o (185ms)
✔ [14428/16953] Built Mathlib.Analysis.PSeriesComplex:c.o (175ms)
✔ [14429/16953] Built Mathlib.Analysis.Polynomial.Basic:c.o (181ms)
✔ [14430/16953] Built Mathlib.Analysis.Polynomial.CauchyBound:c.o (198ms)
✔ [14431/16953] Built Mathlib.Analysis.Polynomial.Fourier:c.o (235ms)
✔ [14432/16953] Built Mathlib.RingTheory.MvPowerSeries.GaussNorm:c.o (162ms)
✔ [14433/16953] Built Mathlib.RingTheory.PowerSeries.GaussNorm:c.o (176ms)
✔ [14434/16953] Built Mathlib.RingTheory.Polynomial.GaussNorm:c.o (221ms)
✔ [14435/16953] Built Mathlib.Analysis.Polynomial.Norm:c.o (212ms)
✔ [14436/16953] Built Mathlib.Analysis.Polynomial.MahlerMeasure:c.o (212ms)
✔ [14437/16953] Built Mathlib.Analysis.Polynomial.Order:c.o (184ms)
✔ [14438/16953] Built Mathlib.Analysis.RCLike.BoundedContinuous:c.o (201ms)
✔ [14439/16953] Built Mathlib.Analysis.RCLike.ContinuousMap:c.o (199ms)
✔ [14440/16953] Built Mathlib.Analysis.Real.Hyperreal:c.o (289ms)
✔ [14441/16953] Built Mathlib.Analysis.Real.OfDigits:c.o (190ms)
✔ [14442/16953] Built Mathlib.Order.Filter.FilterProduct:c.o (837ms)
✔ [14443/16953] Built Mathlib.Analysis.Real.Pi.Chudnovsky:c.o (388ms)
✔ [14444/16953] Built Mathlib.Analysis.Real.Pi.Bounds:c.o (955ms)
✔ [14445/16953] Built Mathlib.Data.Rat.Sqrt:c.o (230ms)
✔ [14446/16953] Built Mathlib.NumberTheory.Real.Irrational:c.o (417ms)
✔ [14447/16953] Built Mathlib.Analysis.Real.Pi.Irrational:c.o (399ms)
✔ [14448/16953] Built Mathlib.Analysis.SpecialFunctions.Complex.Arctan:c.o (249ms)
✔ [14449/16953] Built Mathlib.Analysis.Real.Pi.Leibniz:c.o (299ms)
✔ [14450/16953] Built Mathlib.Analysis.Real.Pi.Wallis:c.o (237ms)
✔ [14451/16953] Built Mathlib.Analysis.SpecialFunctions.Arcosh:c.o (291ms)
✔ [14452/16953] Built Mathlib.Analysis.SpecialFunctions.ArithmeticGeometricMean:c.o (264ms)
✔ [14453/16953] Built Mathlib.Analysis.SpecialFunctions.Artanh:c.o (303ms)
✔ [14454/16953] Built Mathlib.Analysis.SpecialFunctions.BinaryEntropy:c.o (287ms)
✔ [14455/16953] Built Mathlib.Analysis.SpecialFunctions.Choose:c.o (278ms)
✔ [14456/16953] Built Mathlib.Analysis.SpecialFunctions.CompareExp:c.o (208ms)
✔ [14457/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.ExpLog:c.o (157ms)
✔ [14458/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Rpow.ConjSqrt:c.o (205ms)
✔ [14459/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Rpow.RingInverseOrder:c.o (174ms)
✔ [14460/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Rpow.IntegralRepresentation:c.o (176ms)
✔ [14461/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.Rpow.Order:c.o (190ms)
✔ [14462/16953] Built Mathlib.Analysis.SpecialFunctions.Log.RpowTendsto:c.o (168ms)
✔ [14463/16953] Built Mathlib.Analysis.SpecialFunctions.ContinuousFunctionalCalculus.ExpLog.Order:c.o (213ms)
✔ [14464/16953] Built Mathlib.Analysis.SpecialFunctions.Gamma.Deligne:c.o (210ms)
✔ [14465/16953] Built Mathlib.NumberTheory.Harmonic.Defs:c.o (213ms)
✔ [14466/16953] Built Mathlib.Analysis.SpecialFunctions.Elliptic.Weierstrass:c.o (603ms)
✔ [14467/16953] Built Mathlib.NumberTheory.Harmonic.EulerMascheroni:c.o (173ms)
✔ [14468/16953] Built Mathlib.NumberTheory.Harmonic.GammaDeriv:c.o (231ms)
✔ [14469/16953] Built Mathlib.Analysis.SpecialFunctions.Gamma.Digamma:c.o (171ms)
✔ [14470/16953] Built Mathlib.Analysis.SpecialFunctions.Gaussian.PoissonSummation:c.o (164ms)
✔ [14471/16953] Built Mathlib.Data.Int.Log:c.o (268ms)
✔ [14472/16953] Built Mathlib.Analysis.SpecialFunctions.Log.Base:c.o (185ms)
✔ [14473/16953] Built Mathlib.Analysis.SpecialFunctions.Log.InvLog:c.o (213ms)
✔ [14474/16953] Built Mathlib.Analysis.SpecialFunctions.Log.Monotone:c.o (212ms)
✔ [14475/16953] Built Mathlib.Analysis.SpecialFunctions.MulExpNegMulSq:c.o (176ms)
✔ [14476/16953] Built Mathlib.MeasureTheory.Integral.BoundedContinuousFunction:c.o (184ms)
✔ [14477/16953] Built Mathlib.MeasureTheory.Measure.RegularityCompacts:c.o (189ms)
✔ [14478/16953] Built Mathlib.Analysis.SpecialFunctions.MulExpNegMulSqIntegral:c.o (190ms)
✔ [14479/16953] Built Mathlib.Analysis.SpecialFunctions.Pochhammer:c.o (195ms)
✔ [14480/16953] Built Mathlib.MeasureTheory.Constructions.HaarToSphere:c.o (251ms)
✔ [14481/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.Integral:c.o (166ms)
✔ [14482/16953] Built Mathlib.Analysis.SpecialFunctions.Pow.NthRootLemmas:c.o (271ms)
✔ [14483/16953] Built Mathlib.MeasureTheory.Constructions.Polish.EmbeddingReal:c.o (178ms)
✔ [14484/16953] Built Mathlib.Analysis.SpecialFunctions.Sigmoid:c.o (208ms)
✔ [14485/16953] Built Mathlib.Analysis.SpecialFunctions.Stirling:c.o (180ms)
✔ [14486/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.Basic:c.o (179ms)
✔ [14487/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev:c.o (179ms)
✔ [14488/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.InverseDeriv:c.o (176ms)
✔ [14489/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.ContDiff:c.o (164ms)
✔ [14490/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.Orthogonality:c.o (189ms)
✔ [14491/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.ChebyshevGauss:c.o (202ms)
✔ [14492/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.Extremal:c.o (181ms)
✔ [14493/16953] Built Mathlib.NumberTheory.Niven:c.o (192ms)
✔ [14494/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.RootsExtrema:c.o (197ms)
✔ [14495/16953] Built Mathlib.Order.Interval.Finset.Box:c.o (223ms)
✔ [14496/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.Summable:c.o (177ms)
✔ [14497/16953] Built Mathlib.Topology.Algebra.InfiniteSum.TsumUniformlyOn:c.o (195ms)
✔ [14498/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Cotangent:c.o (259ms)
✔ [14499/16953] Built Mathlib.Analysis.SpecialFunctions.Trigonometric.Meromorphic:c.o (190ms)
✔ [14500/16953] Built Mathlib.Analysis.SpecificLimits.ArithmeticGeometric:c.o (225ms)
✔ [14501/16953] Built Mathlib.Data.Int.Fib.Basic:c.o (203ms)
✔ [14502/16953] Built Mathlib.Tactic.NormNum.NatFib:c.o (571ms)
✔ [14503/16953] Built Mathlib.Tactic.NormNum.Prime:c.o (652ms)
✔ [14504/16953] Built Mathlib.NumberTheory.Real.GoldenRatio:c.o (287ms)
✔ [14505/16953] Built Mathlib.Analysis.SpecificLimits.Fibonacci:c.o (185ms)
✔ [14506/16953] Built Mathlib.Analysis.SpecificLimits.FloorPow:c.o (193ms)
✔ [14507/16953] Built Mathlib.Analysis.Subadditive:c.o (191ms)
✔ [14508/16953] Built Mathlib.Analysis.SumIntegralComparisons:c.o (195ms)
✔ [14509/16953] Built Mathlib.Analysis.SumIntegralExpDecay:c.o (194ms)
✔ [14510/16953] Built Mathlib.Analysis.VonNeumannAlgebra.Basic:c.o (194ms)
✔ [14511/16953] Built Mathlib.CategoryTheory.Abelian.DiagramLemmas.KernelCokernelComp:c.o (170ms)
✔ [14512/16953] Built Mathlib.CategoryTheory.Preadditive.Yoneda.Projective:c.o (222ms)
✔ [14513/16953] Built Mathlib.CategoryTheory.Preadditive.Yoneda.Limits:c.o (211ms)
✔ [14514/16953] Built Mathlib.CategoryTheory.Abelian.Projective.Basic:c.o (187ms)
✔ [14515/16953] Built Mathlib.CategoryTheory.Generator.Preadditive:c.o (186ms)
✔ [14516/16953] Built Mathlib.CategoryTheory.Abelian.Yoneda:c.o (186ms)
✔ [14517/16953] Built Mathlib.CategoryTheory.Generator.Abelian:c.o (188ms)
✔ [14518/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.ModuleEmbedding.Opposite:c.o (181ms)
✔ [14519/16953] Built Mathlib.CategoryTheory.Limits.FunctorToTypes:c.o (199ms)
✔ [14520/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Yoneda:c.o (170ms)
✔ [14521/16953] Built Mathlib.CategoryTheory.Comma.Presheaf.Colimit:c.o (408ms)
✔ [14522/16953] Built Mathlib.CategoryTheory.Filtered.Small:c.o (338ms)
✔ [14523/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Presheaf:c.o (252ms)
✔ [14524/16953] Built Mathlib.CategoryTheory.Limits.Indization.IndObject:c.o (324ms)
✔ [14525/16953] Built Mathlib.CategoryTheory.Limits.Indization.FilteredColimits:c.o (298ms)
✔ [14526/16953] Built Mathlib.CategoryTheory.Filtered.OfColimitCommutesFiniteLimit:c.o (179ms)
✔ [14527/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Grothendieck:c.o (172ms)
✔ [14528/16953] Built Mathlib.CategoryTheory.Filtered.CostructuredArrow:c.o (203ms)
✔ [14529/16953] Built Mathlib.CategoryTheory.Filtered.Flat:c.o (171ms)
✔ [14530/16953] Built Mathlib.CategoryTheory.Comma.StructuredArrow.CommaMap:c.o (332ms)
✔ [14531/16953] Built Mathlib.CategoryTheory.Comma.Final:c.o (274ms)
✔ [14532/16953] Built Mathlib.CategoryTheory.Limits.Indization.Equalizers:c.o (209ms)
✔ [14533/16953] Built Mathlib.CategoryTheory.Limits.Indization.ParallelPair:c.o (415ms)
✔ [14534/16953] Built Mathlib.CategoryTheory.Limits.IndYoneda:c.o (179ms)
✔ [14535/16953] Built Mathlib.CategoryTheory.Limits.Indization.LocallySmall:c.o (182ms)
✔ [14536/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Filtered:c.o (164ms)
✔ [14537/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Shapes.Products:c.o (180ms)
✔ [14538/16953] Built Mathlib.CategoryTheory.Limits.FilteredColimitCommutesProduct:c.o (224ms)
✔ [14539/16953] Built Mathlib.CategoryTheory.Limits.Indization.Products:c.o (171ms)
✔ [14540/16953] Built Mathlib.CategoryTheory.Limits.Indization.Category:c.o (190ms)
✔ [14541/16953] Built Mathlib.CategoryTheory.Preadditive.Indization:c.o (194ms)
✔ [14542/16953] Built Mathlib.CategoryTheory.Abelian.Indization:c.o (192ms)
✔ [14543/16953] Built Mathlib.CategoryTheory.Generator.Indization:c.o (175ms)
✔ [14544/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.Indization:c.o (175ms)
✔ [14545/16953] Built Mathlib.CategoryTheory.Abelian.FreydMitchell:c.o (174ms)
✔ [14546/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckAxioms.Connected:c.o (172ms)
✔ [14547/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.Coseparator:c.o (170ms)
✔ [14548/16953] Built Mathlib.CategoryTheory.Preadditive.LiftToFinset:c.o (185ms)
✔ [14549/16953] Built Mathlib.CategoryTheory.Abelian.GrothendieckCategory.ModuleEmbedding.GabrielPopescu:c.o (306ms)
✔ [14550/16953] Built Mathlib.CategoryTheory.Preadditive.Yoneda.Injective:c.o (342ms)
✔ [14551/16953] Built Mathlib.CategoryTheory.Abelian.Injective.Basic:c.o (305ms)
✔ [14552/16953] Built Mathlib.CategoryTheory.Abelian.Injective.Dimension:c.o (353ms)
✔ [14553/16953] Built Mathlib.CategoryTheory.Preadditive.Injective.Resolution:c.o (311ms)
✔ [14554/16953] Built Mathlib.CategoryTheory.Abelian.Injective.Extend:c.o (265ms)
✔ [14555/16953] Built Mathlib.CategoryTheory.Abelian.Injective.Ext:c.o (310ms)
✔ [14556/16953] Built Mathlib.CategoryTheory.Abelian.Injective.Resolution:c.o (322ms)
✔ [14557/16953] Built Mathlib.CategoryTheory.Abelian.Monomorphisms:c.o (243ms)
✔ [14558/16953] Built Mathlib.CategoryTheory.Abelian.Preradical.Basic:c.o (390ms)
✔ [14559/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Square:c.o (321ms)
✔ [14560/16953] Built Mathlib.CategoryTheory.Abelian.Preradical.Colon:c.o (293ms)
✔ [14561/16953] Built Mathlib.CategoryTheory.Abelian.Preradical.Radical:c.o (284ms)
✔ [14562/16953] Built Mathlib.CategoryTheory.Abelian.Projective.Extend:c.o (284ms)
✔ [14563/16953] Built Mathlib.CategoryTheory.Abelian.Projective.Ext:c.o (233ms)
✔ [14564/16953] Built Mathlib.CategoryTheory.Abelian.Pseudoelements:c.o (242ms)
✔ [14565/16953] Built Mathlib.CategoryTheory.Abelian.RightDerived:c.o (190ms)
✔ [14566/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.IsPullback.Kernels:c.o (209ms)
✔ [14567/16953] Built Mathlib.CategoryTheory.Abelian.SerreClass.MorphismProperty:c.o (202ms)
✔ [14568/16953] Built Mathlib.CategoryTheory.Abelian.SerreClass.Bousfield:c.o (170ms)
✔ [14569/16953] Built Mathlib.CategoryTheory.Abelian.SerreClass.Localization:c.o (215ms)
✔ [14570/16953] Built Mathlib.CategoryTheory.Abelian.ShortExact:c.o (165ms)
✔ [14571/16953] Built Mathlib.CategoryTheory.MorphismProperty.OfObjectProperty:c.o (175ms)
✔ [14572/16953] Built Mathlib.CategoryTheory.ObjectProperty.Kernels:c.o (169ms)
✔ [14573/16953] Built Mathlib.CategoryTheory.Abelian.Subcategory:c.o (176ms)
✔ [14574/16953] Built Mathlib.CategoryTheory.Action:c.o (419ms)
✔ [14575/16953] Built Mathlib.GroupTheory.SemidirectProduct:c.o (609ms)
✔ [14576/16953] Built Mathlib.CategoryTheory.Action.Concrete:c.o (495ms)
✔ [14577/16953] Built Mathlib.CategoryTheory.Monoidal.Rigid.FunctorCategory:c.o (199ms)
✔ [14578/16953] Built Mathlib.CategoryTheory.Action.Continuous:c.o (672ms)
✔ [14579/16953] Built Mathlib.CategoryTheory.Monoidal.Rigid.OfEquivalence:c.o (171ms)
✔ [14580/16953] Built Mathlib.CategoryTheory.Adhesive:c.o (164ms)
✔ [14581/16953] Built Mathlib.CategoryTheory.Adhesive.Over:c.o (194ms)
✔ [14582/16953] Built Mathlib.CategoryTheory.Action.Monoidal:c.o (591ms)
✔ [14583/16953] Built Mathlib.CategoryTheory.Adhesive.Subobject:c.o (162ms)
✔ [14584/16953] Built Mathlib.CategoryTheory.Adjunction.Evaluation:c.o (162ms)
✔ [14585/16953] Built Mathlib.CategoryTheory.Adjunction.FullyFaithfulLimits:c.o (164ms)
✔ [14586/16953] Built Mathlib.CategoryTheory.Monad.Coequalizer:c.o (276ms)
✔ [14587/16953] Built Mathlib.CategoryTheory.Adjunction.Lifting.Left:c.o (231ms)
✔ [14588/16953] Built Mathlib.CategoryTheory.Adjunction.ParametrizedLimits:c.o (165ms)
✔ [14589/16953] Built Mathlib.CategoryTheory.Adjunction.Lifting.Right:c.o (219ms)
✔ [14590/16953] Built Mathlib.CategoryTheory.Adjunction.Triple:c.o (218ms)
✔ [14591/16953] Built Mathlib.CategoryTheory.Adjunction.Quadruple:c.o (240ms)
✔ [14592/16953] Built Mathlib.CategoryTheory.Bicategory.Coherence:c.o (641ms)
✔ [14593/16953] Built Mathlib.CategoryTheory.Bicategory.End:c.o (251ms)
✔ [14594/16953] Built Mathlib.CategoryTheory.Bicategory.Free:c.o (1.2s)
✔ [14595/16953] Built Mathlib.CategoryTheory.Bicategory.EqToHom:c.o (198ms)
✔ [14596/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.Cat:c.o (175ms)
✔ [14597/16953] Built Mathlib.CategoryTheory.Bicategory.Extension:c.o (831ms)
✔ [14598/16953] Built Mathlib.CategoryTheory.Bicategory.NaturalTransformation.Oplax:c.o (933ms)
✔ [14599/16953] Built Mathlib.CategoryTheory.Bicategory.NaturalTransformation.Pseudo:c.o (304ms)
✔ [14600/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.Cat.ObjectProperty:c.o (333ms)
✔ [14601/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.StrictlyUnitary:c.o (376ms)
✔ [14602/16953] Built Mathlib.CategoryTheory.Bicategory.Functor.StrictPseudofunctor:c.o (345ms)
✔ [14603/16953] Built Mathlib.CategoryTheory.Bicategory.Modification.Lax:c.o (449ms)
✔ [14604/16953] Built Mathlib.CategoryTheory.Bicategory.NaturalTransformation.Lax:c.o (1.1s)
✔ [14605/16953] Built Mathlib.CategoryTheory.Bicategory.FunctorBicategory.Lax:c.o (540ms)
✔ [14606/16953] Built Mathlib.CategoryTheory.Bicategory.Modification.Oplax:c.o (622ms)
✔ [14607/16953] Built Mathlib.CategoryTheory.Bicategory.FunctorBicategory.Oplax:c.o (569ms)
✔ [14608/16953] Built Mathlib.CategoryTheory.Bicategory.Modification.Pseudo:c.o (359ms)
✔ [14609/16953] Built Mathlib.CategoryTheory.Bicategory.FunctorBicategory.Pseudo:c.o (471ms)
✔ [14610/16953] Built Mathlib.CategoryTheory.Bicategory.InducedBicategory:c.o (380ms)
✔ [14611/16953] Built Mathlib.CategoryTheory.Bicategory.Grothendieck:c.o (793ms)
✔ [14612/16953] Built Mathlib.CategoryTheory.Bicategory.Kan.IsKan:c.o (446ms)
✔ [14613/16953] Built Mathlib.CategoryTheory.Bicategory.Kan.HasKan:c.o (284ms)
✔ [14614/16953] Built Mathlib.CategoryTheory.Bicategory.Kan.Adjunction:c.o (460ms)
✔ [14615/16953] Built Mathlib.CategoryTheory.Core:c.o (382ms)
✔ [14616/16953] Built Mathlib.CategoryTheory.Bicategory.LocallyGroupoid:c.o (527ms)
✔ [14617/16953] Built Mathlib.CategoryTheory.Bicategory.Monad.Basic:c.o (775ms)
✔ [14618/16953] Built Mathlib.CategoryTheory.Bicategory.Opposites:c.o (572ms)
✔ [14619/16953] Built Mathlib.CategoryTheory.Bicategory.SingleObj:c.o (429ms)
✔ [14620/16953] Built Mathlib.CategoryTheory.Bicategory.Product:c.o (884ms)
✔ [14621/16953] Built Mathlib.CategoryTheory.Bicategory.Strict.Pseudofunctor:c.o (198ms)
✔ [14622/16953] Built Mathlib.CategoryTheory.Bicategory.Yoneda:c.o (445ms)
✔ [14623/16953] Built Mathlib.CategoryTheory.Sigma.Basic:c.o (749ms)
✔ [14624/16953] Built Mathlib.CategoryTheory.ConnectedComponents:c.o (379ms)
✔ [14625/16953] Built Mathlib.CategoryTheory.Category.Cat.Colimit:c.o (166ms)
✔ [14626/16953] Built Mathlib.CategoryTheory.Category.Cat.Limit:c.o (185ms)
✔ [14627/16953] Built Mathlib.CategoryTheory.Category.Cat.Adjunction:c.o (557ms)
✔ [14628/16953] Built Mathlib.CategoryTheory.Category.Cat.Op:c.o (332ms)
✔ [14629/16953] Built Mathlib.CategoryTheory.Category.Grpd:c.o (174ms)
✔ [14630/16953] Built Mathlib.CategoryTheory.Category.KleisliCat:c.o (205ms)
✔ [14631/16953] Built Mathlib.CategoryTheory.Category.PartialFun:c.o (232ms)
✔ [14632/16953] Built Mathlib.Data.PFun:c.o (522ms)
✔ [14633/16953] Built Mathlib.CategoryTheory.Category.RelCat:c.o (226ms)
✔ [14634/16953] Built Mathlib.Data.TwoPointing:c.o (265ms)
✔ [14635/16953] Built Mathlib.CategoryTheory.Category.TwoP:c.o (189ms)
✔ [14636/16953] Built Mathlib.CategoryTheory.Closed.Cartesian:c.o (168ms)
✔ [14637/16953] Built Mathlib.CategoryTheory.Closed.Enrichment:c.o (167ms)
✔ [14638/16953] Built Mathlib.CategoryTheory.Closed.Functor:c.o (180ms)
✔ [14639/16953] Built Mathlib.CategoryTheory.Closed.FunctorCategory.Basic:c.o (182ms)
✔ [14640/16953] Built Mathlib.CategoryTheory.Closed.FunctorCategory.Complete:c.o (188ms)
✔ [14641/16953] Built Mathlib.CategoryTheory.Closed.FunctorCategory.Groupoid:c.o (207ms)
✔ [14642/16953] Built Mathlib.CategoryTheory.Closed.FunctorToTypes:c.o (164ms)
✔ [14643/16953] Built Mathlib.CategoryTheory.Closed.Ideal:c.o (170ms)
✔ [14644/16953] Built Mathlib.CategoryTheory.Closed.Monoidal:c.o (163ms)
✔ [14645/16953] Built Mathlib.CategoryTheory.Closed.Types:c.o (166ms)
✔ [14646/16953] Built Mathlib.CategoryTheory.Closed.Zero:c.o (174ms)
✔ [14647/16953] Built Mathlib.CategoryTheory.Comma.StructuredArrow.Final:c.o (190ms)
✔ [14648/16953] Built Mathlib.CategoryTheory.ConcreteCategory.BundledHom:c.o (199ms)
✔ [14649/16953] Built Mathlib.CategoryTheory.CodiscreteCategory:c.o (708ms)
✔ [14650/16953] Built Mathlib.CategoryTheory.ConcreteCategory.UnbundledHom:c.o (170ms)
✔ [14651/16953] Built Mathlib.CategoryTheory.CopyDiscardCategory.Basic:c.o (181ms)
✔ [14652/16953] Built Mathlib.CategoryTheory.CopyDiscardCategory.Deterministic:c.o (159ms)
✔ [14653/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Comon_:c.o (242ms)
✔ [14654/16953] Built Mathlib.CategoryTheory.CopyDiscardCategory.Cartesian:c.o (214ms)
✔ [14655/16953] Built Mathlib.CategoryTheory.Localization.Prod:c.o (156ms)
✔ [14656/16953] Built Mathlib.CategoryTheory.Localization.Bifunctor:c.o (162ms)
✔ [14657/16953] Built Mathlib.CategoryTheory.Localization.Trifunctor:c.o (167ms)
✔ [14658/16953] Built Mathlib.CategoryTheory.Localization.Monoidal.Basic:c.o (448ms)
✔ [14659/16953] Built Mathlib.CategoryTheory.Widesubcategory:c.o (276ms)
✔ [14660/16953] Built Mathlib.CategoryTheory.Monoidal.Widesubcategory:c.o (237ms)
✔ [14661/16953] Built Mathlib.CategoryTheory.CopyDiscardCategory.Widesubcategory:c.o (215ms)
✔ [14662/16953] Built Mathlib.CategoryTheory.Dialectica.Basic:c.o (301ms)
✔ [14663/16953] Built Mathlib.CategoryTheory.Dialectica.Monoidal:c.o (303ms)
✔ [14664/16953] Built Mathlib.CategoryTheory.DinatTrans:c.o (335ms)
✔ [14665/16953] Built Mathlib.CategoryTheory.Sums.Basic:c.o (617ms)
✔ [14666/16953] Built Mathlib.CategoryTheory.Distributive.Monoidal:c.o (279ms)
✔ [14667/16953] Built Mathlib.CategoryTheory.Discrete.SumsProducts:c.o (791ms)
✔ [14668/16953] Built Mathlib.CategoryTheory.Distributive.Cartesian:c.o (162ms)
✔ [14669/16953] Built Mathlib.CategoryTheory.EffectiveEpi.Coproduct:c.o (166ms)
✔ [14670/16953] Built Mathlib.CategoryTheory.EffectiveEpi.Enough:c.o (190ms)
✔ [14671/16953] Built Mathlib.CategoryTheory.EffectiveEpi.Extensive:c.o (186ms)
✔ [14672/16953] Built Mathlib.CategoryTheory.EffectiveEpi.RegularEpi:c.o (181ms)
✔ [14673/16953] Built Mathlib.CategoryTheory.Enriched.EnrichedCat:c.o (372ms)
✔ [14674/16953] Built Mathlib.CategoryTheory.Endofunctor.Algebra:c.o (758ms)
✔ [14675/16953] Built Mathlib.CategoryTheory.Limits.Shapes.End:c.o (371ms)
✔ [14676/16953] Built Mathlib.CategoryTheory.Enriched.FunctorCategory:c.o (207ms)
✔ [14677/16953] Built Mathlib.CategoryTheory.Enriched.HomCongr:c.o (203ms)
✔ [14678/16953] Built Mathlib.CategoryTheory.Enriched.Limits.HasConicalLimits:c.o (211ms)
✔ [14679/16953] Built Mathlib.CategoryTheory.Enriched.Limits.HasConicalProducts:c.o (202ms)
✔ [14680/16953] Built Mathlib.CategoryTheory.Enriched.Limits.HasConicalPullbacks:c.o (164ms)
✔ [14681/16953] Built Mathlib.CategoryTheory.Enriched.Limits.HasConicalTerminal:c.o (167ms)
✔ [14682/16953] Built Mathlib.CategoryTheory.Enriched.Opposite:c.o (284ms)
✔ [14683/16953] Built Mathlib.CategoryTheory.Equivalence.Symmetry:c.o (285ms)
✔ [14684/16953] Built Mathlib.CategoryTheory.FiberedCategory.HomLift:c.o (270ms)
✔ [14685/16953] Built Mathlib.CategoryTheory.FiberedCategory.Cartesian:c.o (187ms)
✔ [14686/16953] Built Mathlib.CategoryTheory.FiberedCategory.BasedCategory:c.o (584ms)
✔ [14687/16953] Built Mathlib.CategoryTheory.FiberedCategory.Cocartesian:c.o (198ms)
✔ [14688/16953] Built Mathlib.CategoryTheory.FiberedCategory.Fibered:c.o (189ms)
✔ [14689/16953] Built Mathlib.CategoryTheory.FiberedCategory.Fiber:c.o (310ms)
✔ [14690/16953] Built Mathlib.CategoryTheory.FiberedCategory.HasFibers:c.o (297ms)
✔ [14691/16953] Built Mathlib.CategoryTheory.FiberedCategory.Grothendieck:c.o (431ms)
✔ [14692/16953] Built Mathlib.CategoryTheory.Filtered.Grothendieck:c.o (183ms)
✔ [14693/16953] Built Mathlib.CategoryTheory.Functor.Derived.LeftDerived:c.o (184ms)
✔ [14694/16953] Built Mathlib.CategoryTheory.Functor.Derived.RightDerived:c.o (201ms)
✔ [14695/16953] Built Mathlib.CategoryTheory.Functor.Derived.Adjunction:c.o (245ms)
✔ [14696/16953] Built Mathlib.CategoryTheory.Localization.StructuredArrow:c.o (192ms)
✔ [14697/16953] Built Mathlib.CategoryTheory.Functor.Derived.PointwiseLeftDerived:c.o (218ms)
✔ [14698/16953] Built Mathlib.CategoryTheory.Functor.Derived.PointwiseRightDerived:c.o (246ms)
✔ [14699/16953] Built Mathlib.CategoryTheory.Limits.EpiMono:c.o (192ms)
✔ [14700/16953] Built Mathlib.CategoryTheory.Functor.Functorial:c.o (254ms)
✔ [14701/16953] Built Mathlib.CategoryTheory.Functor.ReflectsIso.Jointly:c.o (236ms)
✔ [14702/16953] Built Mathlib.CategoryTheory.Functor.ReflectsIso.Exact:c.o (315ms)
✔ [14703/16953] Built Mathlib.CategoryTheory.Functor.ReflectsIso.Limits:c.o (239ms)
✔ [14704/16953] Built Mathlib.CategoryTheory.Functor.TypeValuedFlat:c.o (384ms)
✔ [14705/16953] Built Mathlib.CategoryTheory.Limits.FintypeCat:c.o (339ms)
✔ [14706/16953] Built Mathlib.CategoryTheory.Galois.Examples:c.o (261ms)
✔ [14707/16953] Built Mathlib.CategoryTheory.Galois.Basic:c.o (406ms)
✔ [14708/16953] Built Mathlib.CategoryTheory.Limits.Shapes.SingleObj:c.o (317ms)
✔ [14709/16953] Built Mathlib.CategoryTheory.Galois.GaloisObjects:c.o (327ms)
✔ [14710/16953] Built Mathlib.CategoryTheory.Galois.Decomposition:c.o (307ms)
✔ [14711/16953] Built Mathlib.CategoryTheory.Limits.Shapes.CombinedProducts:c.o (582ms)
✔ [14712/16953] Built Mathlib.CategoryTheory.Galois.Action:c.o (260ms)
✔ [14713/16953] Built Mathlib.CategoryTheory.Galois.Prorepresentability:c.o (603ms)
✔ [14714/16953] Built Mathlib.CategoryTheory.Galois.Full:c.o (236ms)
✔ [14715/16953] Built Mathlib.CategoryTheory.Galois.Topology:c.o (228ms)
✔ [14716/16953] Built Mathlib.CategoryTheory.Galois.EssSurj:c.o (246ms)
✔ [14717/16953] Built Mathlib.Topology.Category.FinTopCat:c.o (300ms)
✔ [14718/16953] Built Mathlib.CategoryTheory.Galois.Equivalence:c.o (205ms)
✔ [14719/16953] Built Mathlib.CategoryTheory.Generator.Type:c.o (188ms)
✔ [14720/16953] Built Mathlib.CategoryTheory.Galois.IsFundamentalgroup:c.o (234ms)
✔ [14721/16953] Built Mathlib.CategoryTheory.GradedObject.Braiding:c.o (184ms)
✔ [14722/16953] Built Mathlib.CategoryTheory.Groupoid.Basic:c.o (182ms)
✔ [14723/16953] Built Mathlib.CategoryTheory.Groupoid.Discrete:c.o (193ms)
✔ [14724/16953] Built Mathlib.CategoryTheory.Groupoid.FreeGroupoid:c.o (236ms)
✔ [14725/16953] Built Mathlib.CategoryTheory.Groupoid.VertexGroup:c.o (326ms)
✔ [14726/16953] Built Mathlib.CategoryTheory.Groupoid.Subgroupoid:c.o (356ms)
✔ [14727/16953] Built Mathlib.CategoryTheory.Groupoid.FreeGroupoidOfCategory:c.o (993ms)
✔ [14728/16953] Built Mathlib.CategoryTheory.GuitartExact.HorizontalComposition:c.o (266ms)
✔ [14729/16953] Built Mathlib.CategoryTheory.GuitartExact.KanExtension:c.o (261ms)
✔ [14730/16953] Built Mathlib.CategoryTheory.GuitartExact.Over:c.o (222ms)
✔ [14731/16953] Built Mathlib.CategoryTheory.GuitartExact.Quotient:c.o (191ms)
✔ [14732/16953] Built Mathlib.CategoryTheory.Idempotents.Biproducts:c.o (219ms)
✔ [14733/16953] Built Mathlib.CategoryTheory.Join.Final:c.o (264ms)
✔ [14734/16953] Built Mathlib.CategoryTheory.Join.Opposites:c.o (361ms)
✔ [14735/16953] Built Mathlib.CategoryTheory.Join.Pseudofunctor:c.o (330ms)
✔ [14736/16953] Built Mathlib.CategoryTheory.Join.Basic:c.o (1.2s)
✔ [14737/16953] Built Mathlib.CategoryTheory.Join.Sum:c.o (215ms)
✔ [14738/16953] Built Mathlib.CategoryTheory.LiftingProperties.ParametrizedAdjunction:c.o (182ms)
✔ [14739/16953] Built Mathlib.CategoryTheory.LiftingProperties.PushoutProduct:c.o (181ms)
✔ [14740/16953] Built Mathlib.CategoryTheory.Limits.Constructions.WidePullbackOfTerminal:c.o (229ms)
✔ [14741/16953] Built Mathlib.CategoryTheory.Limits.Chosen.End:c.o (377ms)
✔ [14742/16953] Built Mathlib.CategoryTheory.Limits.Final.ParallelPair:c.o (170ms)
✔ [14743/16953] Built Mathlib.CategoryTheory.Limits.FormalCoproducts:c.o (205ms)
✔ [14744/16953] Built Mathlib.CategoryTheory.Limits.FormalCoproducts.Cech:c.o (206ms)
✔ [14745/16953] Built Mathlib.CategoryTheory.Limits.FormalCoproducts.ExtraDegeneracy:c.o (190ms)
✔ [14746/16953] Built Mathlib.CategoryTheory.Limits.FormalCoproducts.Basic:c.o (704ms)
✔ [14747/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.BinaryBiproducts:c.o (189ms)
✔ [14748/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Shapes.Images:c.o (195ms)
✔ [14749/16953] Built Mathlib.CategoryTheory.Limits.FunctorCategory.Shapes.Kernels:c.o (183ms)
✔ [14750/16953] Built Mathlib.CategoryTheory.Limits.Pi:c.o (274ms)
✔ [14751/16953] Built Mathlib.CategoryTheory.Limits.Preserves.BifunctorCokernel:c.o (187ms)
✔ [14752/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Images:c.o (208ms)
✔ [14753/16953] Built Mathlib.CategoryTheory.WithTerminal.FinCategory:c.o (331ms)
✔ [14754/16953] Built Mathlib.CategoryTheory.Limits.Preserves.Shapes.Over:c.o (177ms)
✔ [14755/16953] Built Mathlib.CategoryTheory.Limits.Shapes.PiProd:c.o (185ms)
✔ [14756/16953] Built Mathlib.CategoryTheory.Limits.Shapes.FunctorToTypes:c.o (393ms)
✔ [14757/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Categorical.CatCospanTransform:c.o (840ms)
✔ [14758/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.ChosenPullback:c.o (366ms)
✔ [14759/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.Categorical.Basic:c.o (1.1s)
✔ [14760/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.CommSq:c.o (170ms)
✔ [14761/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.EquifiberedLimits:c.o (227ms)
✔ [14762/16953] Built Mathlib.CategoryTheory.Limits.Shapes.Pullback.IsPullback.BicartesianSq:c.o (184ms)
✔ [14763/16953] Built Mathlib.CategoryTheory.Limits.Shapes.SequentialProduct:c.o (201ms)
✔ [14764/16953] Built Mathlib.CategoryTheory.Limits.SmallComplete:c.o (210ms)
✔ [14765/16953] Built Mathlib.CategoryTheory.Limits.Types.ColimitTypeFiltered:c.o (175ms)
✔ [14766/16953] Built Mathlib.CategoryTheory.Limits.Types.End:c.o (240ms)
✔ [14767/16953] Built Mathlib.CategoryTheory.Limits.Types.Shapes:c.o (174ms)
✔ [14768/16953] Built Mathlib.CategoryTheory.Localization.BousfieldTransfiniteComposition:c.o (165ms)
✔ [14769/16953] Built Mathlib.CategoryTheory.Localization.DerivabilityStructure.PointwiseRightDerived:c.o (174ms)
✔ [14770/16953] Built Mathlib.CategoryTheory.Localization.DerivabilityStructure.Derives:c.o (162ms)
✔ [14771/16953] Built Mathlib.CategoryTheory.Localization.DerivabilityStructure.OfFunctorialResolutions:c.o (178ms)
✔ [14772/16953] Built Mathlib.CategoryTheory.Localization.DerivabilityStructure.OfLocalizedEquivalences:c.o (178ms)
✔ [14773/16953] Built Mathlib.CategoryTheory.Localization.Pi:c.o (191ms)
✔ [14774/16953] Built Mathlib.CategoryTheory.Localization.FiniteProducts:c.o (191ms)
✔ [14775/16953] Built Mathlib.CategoryTheory.Localization.LocallySmall:c.o (169ms)
✔ [14776/16953] Built Mathlib.CategoryTheory.Localization.Monoidal:c.o (207ms)
✔ [14777/16953] Built Mathlib.CategoryTheory.Monoidal.Braided.Multifunctor:c.o (454ms)
✔ [14778/16953] Built Mathlib.CategoryTheory.Localization.Monoidal.Braided:c.o (325ms)
✔ [14779/16953] Built Mathlib.CategoryTheory.Monoidal.Free.Basic:c.o (1.3s)
✔ [14780/16953] Built Mathlib.CategoryTheory.Monoidal.Multifunctor:c.o (1.6s)
✔ [14781/16953] Built Mathlib.Tactic.CategoryTheory.BicategoryCoherence:c.o (2.0s)
✔ [14782/16953] Built Mathlib.CategoryTheory.Localization.Monoidal.Functor:c.o (380ms)
✔ [14783/16953] Built Mathlib.CategoryTheory.Localization.Preadditive:c.o (362ms)
✔ [14784/16953] Built Mathlib.Tactic.CategoryTheory.Coherence:c.o (3.5s)
✔ [14785/16953] Built Mathlib.CategoryTheory.LocallyCartesianClosed.ChosenPullbacksAlong:c.o (1.0s)
✔ [14786/16953] Built Mathlib.CategoryTheory.LocallyCartesianClosed.ExponentiableMorphism:c.o (379ms)
✔ [14787/16953] Built Mathlib.CategoryTheory.LocallyCartesianClosed.Over:c.o (714ms)
✔ [14788/16953] Built Mathlib.CategoryTheory.LocallyCartesianClosed.Sections:c.o (341ms)
✔ [14789/16953] Built Mathlib.CategoryTheory.MarkovCategory.Basic:c.o (229ms)
✔ [14790/16953] Built Mathlib.CategoryTheory.MarkovCategory.Positive:c.o (182ms)
✔ [14791/16953] Built Mathlib.CategoryTheory.Monad.EquivMon:c.o (300ms)
✔ [14792/16953] Built Mathlib.CategoryTheory.Monad.Kleisli:c.o (436ms)
✔ [14793/16953] Built Mathlib.CategoryTheory.Monad.Monadicity:c.o (283ms)
✔ [14794/16953] Built Mathlib.CategoryTheory.Monad.Types:c.o (215ms)
✔ [14795/16953] Built Mathlib.CategoryTheory.Monoidal.Action.End:c.o (443ms)
✔ [14796/16953] Built Mathlib.CategoryTheory.Monoidal.Action.LinearFunctor:c.o (313ms)
✔ [14797/16953] Built Mathlib.CategoryTheory.Monoidal.Action.Opposites:c.o (393ms)
✔ [14798/16953] Built Mathlib.CategoryTheory.Monoidal.Action.Basic:c.o (1.2s)
✔ [14799/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Braided:c.o (169ms)
✔ [14800/16953] Built Mathlib.CategoryTheory.Monoidal.Limits.HasLimits:c.o (178ms)
✔ [14801/16953] Built Mathlib.CategoryTheory.Monoidal.Arrow:c.o (197ms)
✔ [14802/16953] Built Mathlib.CategoryTheory.Monoidal.Bimod:c.o (362ms)
✔ [14803/16953] Built Mathlib.CategoryTheory.Monoidal.Braided.Reflection:c.o (193ms)
✔ [14804/16953] Built Mathlib.CategoryTheory.Monoidal.Bimon_:c.o (500ms)
✔ [14805/16953] Built Mathlib.CategoryTheory.Monoidal.Braided.Transport:c.o (295ms)
✔ [14806/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.CommMon_:c.o (174ms)
✔ [14807/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.ShrinkYoneda:c.o (178ms)
✔ [14808/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.CommGrp_:c.o (380ms)
✔ [14809/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.Limits:c.o (403ms)
✔ [14810/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.GrpLimits:c.o (207ms)
✔ [14811/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Grp_:c.o (188ms)
✔ [14812/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.InfSemilattice:c.o (176ms)
✔ [14813/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Mod:c.o (361ms)
✔ [14814/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Mod_:c.o (181ms)
✔ [14815/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Mon_:c.o (180ms)
✔ [14816/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Normal:c.o (212ms)
✔ [14817/16953] Built Mathlib.CategoryTheory.Monoidal.Mod:c.o (1.4s)
✔ [14818/16953] Built Mathlib.CategoryTheory.Monoidal.Ring:c.o (501ms)
✔ [14819/16953] Built Mathlib.CategoryTheory.Monoidal.Cartesian.Ring:c.o (336ms)
✔ [14820/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Enrichment:c.o (253ms)
✔ [14821/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Functor:c.o (262ms)
✔ [14822/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.FunctorCategory.Basic:c.o (229ms)
✔ [14823/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.FunctorCategory.Groupoid:c.o (235ms)
✔ [14824/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.FunctorCategory.Complete:c.o (187ms)
✔ [14825/16953] Built Mathlib.CategoryTheory.Subterminal:c.o (182ms)
✔ [14826/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Ideal:c.o (188ms)
✔ [14827/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.InternalCurrying:c.o (228ms)
✔ [14828/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Transport:c.o (174ms)
✔ [14829/16953] Built Mathlib.CategoryTheory.Monoidal.Closed.Zero:c.o (189ms)
✔ [14830/16953] Built Mathlib.CategoryTheory.Monoidal.CommComon_:c.o (286ms)
✔ [14831/16953] Built Mathlib.CategoryTheory.Monoidal.Conv:c.o (232ms)
✔ [14832/16953] Built Mathlib.CategoryTheory.Monoidal.ExternalProduct.KanExtension:c.o (253ms)
✔ [14833/16953] Built Mathlib.CategoryTheory.Monoidal.DayConvolution.Braided:c.o (312ms)
✔ [14834/16953] Built Mathlib.CategoryTheory.Monoidal.DayConvolution.Closed:c.o (558ms)
✔ [14835/16953] Built Mathlib.CategoryTheory.Monoidal.DayConvolution:c.o (1.0s)
✔ [14836/16953] Built Mathlib.CategoryTheory.Monoidal.DayConvolution.DayFunctor:c.o (326ms)
✔ [14837/16953] Built Mathlib.CategoryTheory.Monoidal.Functor.Types:c.o (246ms)
✔ [14838/16953] Built Mathlib.CategoryTheory.Monoidal.Grp_:c.o (258ms)
✔ [14839/16953] Built Mathlib.CategoryTheory.Monoidal.Hopf_:c.o (531ms)
✔ [14840/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.FunctorCategory:c.o (798ms)
✔ [14841/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.Module:c.o (164ms)
✔ [14842/16953] Built Mathlib.CategoryTheory.Monoidal.Internal.Types.Grp_:c.o (151ms)
✔ [14843/16953] Built Mathlib.CategoryTheory.Monoidal.Free.Coherence:c.o (2.5s)
✔ [14844/16953] Built Mathlib.CategoryTheory.Monoidal.Limits.Basic:c.o (138ms)
✔ [14845/16953] Built Mathlib.CategoryTheory.Monoidal.Limits.Cokernels:c.o (153ms)
✔ [14846/16953] Built Mathlib.CategoryTheory.Monoidal.Mod_:c.o (144ms)
✔ [14847/16953] Built Mathlib.CategoryTheory.Monoidal.Mon_:c.o (148ms)
✔ [14848/16953] Built Mathlib.CategoryTheory.Monoidal.OfHasFiniteProducts:c.o (161ms)
✔ [14849/16953] Built Mathlib.CategoryTheory.Monoidal.Opposite.Mon_:c.o (169ms)
✔ [14850/16953] Built Mathlib.CategoryTheory.Monoidal.Opposite.Mon:c.o (268ms)
✔ [14851/16953] Built Mathlib.CategoryTheory.Monoidal.Rigid.Braided:c.o (255ms)
✔ [14852/16953] Built Mathlib.CategoryTheory.Monoidal.Rigid.Functor:c.o (202ms)
✔ [14853/16953] Built Mathlib.CategoryTheory.Monoidal.Tor:c.o (160ms)
✔ [14854/16953] Built Mathlib.CategoryTheory.MorphismProperty.HasCardinalLT:c.o (157ms)
✔ [14855/16953] Built Mathlib.CategoryTheory.Presentable.Dense:c.o (168ms)
✔ [14856/16953] Built Mathlib.CategoryTheory.Presentable.ColimitPresentation:c.o (359ms)
✔ [14857/16953] Built Mathlib.CategoryTheory.ObjectProperty.Ind:c.o (163ms)
✔ [14858/16953] Built Mathlib.CategoryTheory.MorphismProperty.Ind:c.o (195ms)
✔ [14859/16953] Built Mathlib.CategoryTheory.Subobject.ArtinianObject:c.o (189ms)
✔ [14860/16953] Built Mathlib.CategoryTheory.Noetherian:c.o (171ms)
✔ [14861/16953] Built Mathlib.CategoryTheory.Subobject.NoetherianObject:c.o (193ms)
✔ [14862/16953] Built Mathlib.CategoryTheory.ObjectProperty.ClosureShift:c.o (166ms)
✔ [14863/16953] Built Mathlib.CategoryTheory.ObjectProperty.FunctorCategory.PreservesLimits:c.o (164ms)
✔ [14864/16953] Built Mathlib.CategoryTheory.ObjectProperty.HasCardinalLT:c.o (159ms)
✔ [14865/16953] Built Mathlib.CategoryTheory.ObjectProperty.InheritedFromHom:c.o (160ms)
✔ [14866/16953] Built Mathlib.CategoryTheory.ObjectProperty.SiteLocal:c.o (158ms)
✔ [14867/16953] Built Mathlib.CategoryTheory.Preadditive.EilenbergMoore:c.o (259ms)
✔ [14868/16953] Built Mathlib.CategoryTheory.Pi.Monoidal:c.o (524ms)
✔ [14869/16953] Built Mathlib.CategoryTheory.Preadditive.EndoFunctor:c.o (267ms)
✔ [14870/16953] Built Mathlib.CategoryTheory.Preadditive.HomOrthogonal:c.o (189ms)
✔ [14871/16953] Built Mathlib.CategoryTheory.Preadditive.SingleObj:c.o (169ms)
✔ [14872/16953] Built Mathlib.Data.Matrix.DMatrix:c.o (415ms)
✔ [14873/16953] Built Mathlib.GroupTheory.EckmannHilton:c.o (250ms)
✔ [14874/16953] Built Mathlib.CategoryTheory.Preadditive.Mat:c.o (607ms)
✔ [14875/16953] Built Mathlib.CategoryTheory.Preadditive.OfBiproducts:c.o (241ms)
✔ [14876/16953] Built Mathlib.CategoryTheory.Preadditive.Projective.Internal:c.o (161ms)
✔ [14877/16953] Built Mathlib.CategoryTheory.Preadditive.Projective.LiftingProperties:c.o (173ms)
✔ [14878/16953] Built Mathlib.CategoryTheory.Preadditive.Schur:c.o (192ms)
✔ [14879/16953] Built Mathlib.CategoryTheory.Presentable.Adjunction:c.o (158ms)
✔ [14880/16953] Built Mathlib.CategoryTheory.Presentable.Directed:c.o (264ms)
✔ [14881/16953] Built Mathlib.CategoryTheory.Presentable.EssentiallyLarge:c.o (167ms)
✔ [14882/16953] Built Mathlib.CategoryTheory.Presentable.OrthogonalReflection:c.o (218ms)
✔ [14883/16953] Built Mathlib.CategoryTheory.Presentable.Type:c.o (219ms)
✔ [14884/16953] Built Mathlib.CategoryTheory.Profunctor.Basic:c.o (296ms)
✔ [14885/16953] Built Mathlib.CategoryTheory.Sites.Coherent.Basic:c.o (191ms)
✔ [14886/16953] Built Mathlib.CategoryTheory.RegularCategory.Basic:c.o (178ms)
✔ [14887/16953] Built Mathlib.CategoryTheory.RepresentedBy:c.o (160ms)
✔ [14888/16953] Built Mathlib.CategoryTheory.Sites.Adjunction:c.o (222ms)
✔ [14889/16953] Built Mathlib.CategoryTheory.Sites.CartesianMonoidal:c.o (161ms)
✔ [14890/16953] Built Mathlib.CategoryTheory.Sites.CartesianClosed:c.o (162ms)
✔ [14891/16953] Built Mathlib.CategoryTheory.Sites.Coherent.CoherentSheaves:c.o (158ms)
✔ [14892/16953] Built Mathlib.CategoryTheory.Sites.Coherent.CoherentTopology:c.o (172ms)
✔ [14893/16953] Built Mathlib.CategoryTheory.Sites.Coherent.Comparison:c.o (171ms)
✔ [14894/16953] Built Mathlib.CategoryTheory.Sites.Coherent.ExtensiveSheaves:c.o (174ms)
✔ [14895/16953] Built Mathlib.CategoryTheory.Sites.Coherent.ReflectsPrecoherent:c.o (180ms)
✔ [14896/16953] Built Mathlib.CategoryTheory.Sites.Coherent.RegularSheaves:c.o (197ms)
✔ [14897/16953] Built Mathlib.CategoryTheory.Sites.Coherent.RegularTopology:c.o (161ms)
✔ [14898/16953] Built Mathlib.CategoryTheory.Sites.Coherent.ReflectsPreregular:c.o (160ms)
✔ [14899/16953] Built Mathlib.CategoryTheory.Sites.Coherent.SheafComparison:c.o (182ms)
✔ [14900/16953] Built Mathlib.CategoryTheory.Sites.Coherent.Equivalence:c.o (189ms)
✔ [14901/16953] Built Mathlib.CategoryTheory.Sites.Coherent.ExtensiveColimits:c.o (178ms)
✔ [14902/16953] Built Mathlib.CategoryTheory.Sites.Coherent.ExtensiveTopology:c.o (152ms)
✔ [14903/16953] Built Mathlib.CategoryTheory.Sites.Coherent.LocallySurjective:c.o (161ms)
✔ [14904/16953] Built Mathlib.CategoryTheory.Sites.EpiMono:c.o (150ms)
✔ [14905/16953] Built Mathlib.CategoryTheory.Sites.Coherent.SequentialLimit:c.o (160ms)
✔ [14906/16953] Built Mathlib.CategoryTheory.Sites.CoversTop:c.o (154ms)
✔ [14907/16953] Built Mathlib.CategoryTheory.Sites.Descent.IsPrestack:c.o (380ms)
✔ [14908/16953] Built Mathlib.CategoryTheory.Sites.Descent.DescentDataAsCoalgebra:c.o (488ms)
✔ [14909/16953] Built Mathlib.CategoryTheory.Sites.Descent.DescentData:c.o (815ms)
✔ [14910/16953] Built Mathlib.CategoryTheory.Sites.Descent.IsStack:c.o (181ms)
✔ [14911/16953] Built Mathlib.CategoryTheory.Sites.Descent.DescentDataPrime:c.o (350ms)
✔ [14912/16953] Built Mathlib.CategoryTheory.Sites.Descent.Precoverage:c.o (299ms)
✔ [14913/16953] Built Mathlib.CategoryTheory.Sites.Finite:c.o (176ms)
✔ [14914/16953] Built Mathlib.CategoryTheory.Sites.GlobalSections:c.o (186ms)
✔ [14915/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.Homotopy:c.o (262ms)
✔ [14916/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.Saturate:c.o (201ms)
✔ [14917/16953] Built Mathlib.CategoryTheory.Sites.Hypercover.Subcanonical:c.o (206ms)
✔ [14918/16953] Built Mathlib.CategoryTheory.Sites.LocalProperties:c.o (150ms)
✔ [14919/16953] Built Mathlib.CategoryTheory.Sites.MayerVietorisSquare:c.o (267ms)
✔ [14920/16953] Built Mathlib.CategoryTheory.Sites.SheafHom:c.o (285ms)
✔ [14921/16953] Built Mathlib.CategoryTheory.Sites.Monoidal:c.o (170ms)
✔ [14922/16953] Built Mathlib.CategoryTheory.Sites.Point.Category:c.o (208ms)
✔ [14923/16953] Built Mathlib.CategoryTheory.Sites.NonabelianCohomology.H1:c.o (358ms)
✔ [14924/16953] Built Mathlib.CategoryTheory.Sites.Point.Skyscraper:c.o (162ms)
✔ [14925/16953] Built Mathlib.CategoryTheory.Sites.Point.Comap:c.o (175ms)
✔ [14926/16953] Built Mathlib.CategoryTheory.Types.Epimorphisms:c.o (258ms)
✔ [14927/16953] Built Mathlib.CategoryTheory.Sites.Point.Conservative:c.o (264ms)
✔ [14928/16953] Built Mathlib.CategoryTheory.Sites.Point.Monoidal:c.o (309ms)
✔ [14929/16953] Built Mathlib.CategoryTheory.Sites.Point.IsMonoidalW:c.o (297ms)
✔ [14930/16953] Built Mathlib.CategoryTheory.Sites.Point.OfIsCofiltered:c.o (227ms)
✔ [14931/16953] Built Mathlib.CategoryTheory.Sites.Point.Map:c.o (296ms)
✔ [14932/16953] Built Mathlib.CategoryTheory.Sites.Point.Over:c.o (332ms)
✔ [14933/16953] Built Mathlib.CategoryTheory.Sites.Point.Presheaf:c.o (244ms)
✔ [14934/16953] Built Mathlib.CategoryTheory.Sites.PreservesLimits:c.o (338ms)
✔ [14935/16953] Built Mathlib.CategoryTheory.Sites.PseudofunctorSheafOver:c.o (295ms)
✔ [14936/16953] Built Mathlib.CategoryTheory.Sites.SheafCohomology.Cech:c.o (208ms)
✔ [14937/16953] Built Mathlib.CategoryTheory.Sites.RegularEpi:c.o (385ms)
✔ [14938/16953] Built Mathlib.CategoryTheory.Sites.SheafCohomology.MayerVietoris:c.o (308ms)
✔ [14939/16953] Built Mathlib.CategoryTheory.Sites.Types:c.o (284ms)
✔ [14940/16953] Built Mathlib.CategoryTheory.Subfunctor.Finite:c.o (322ms)
✔ [14941/16953] Built Mathlib.CategoryTheory.Subfunctor.Subobject:c.o (279ms)
✔ [14942/16953] Built Mathlib.CategoryTheory.Subobject.Presheaf:c.o (201ms)
✔ [14943/16953] Built Mathlib.CategoryTheory.Subobject.Types:c.o (183ms)
✔ [14944/16953] Built Mathlib.CategoryTheory.Subobject.Classifier.Defs:c.o (516ms)
✔ [14945/16953] Built Mathlib.CategoryTheory.Subpresheaf.Basic:c.o (183ms)
✔ [14946/16953] Built Mathlib.CategoryTheory.Subpresheaf.Equalizer:c.o (183ms)
✔ [14947/16953] Built Mathlib.CategoryTheory.Subpresheaf.Finite:c.o (183ms)
✔ [14948/16953] Built Mathlib.CategoryTheory.Subpresheaf.Image:c.o (187ms)
✔ [14949/16953] Built Mathlib.CategoryTheory.Subpresheaf.OfSection:c.o (189ms)
✔ [14950/16953] Built Mathlib.CategoryTheory.Subpresheaf.Sieves:c.o (221ms)
✔ [14951/16953] Built Mathlib.CategoryTheory.Subpresheaf.Subobject:c.o (218ms)
✔ [14952/16953] Built Mathlib.CategoryTheory.Sums.Associator:c.o (412ms)
✔ [14953/16953] Built Mathlib.CategoryTheory.Sums.Products:c.o (485ms)
✔ [14954/16953] Built Mathlib.CategoryTheory.Topos.Classifier:c.o (155ms)
✔ [14955/16953] Built Mathlib.CategoryTheory.Topos.Sheaf:c.o (258ms)
✔ [14956/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.Functor:c.o (232ms)
✔ [14957/16953] Built Mathlib.CategoryTheory.Triangulated.Adjunction:c.o (236ms)
✔ [14958/16953] Built Mathlib.CategoryTheory.Triangulated.Generators:c.o (259ms)
✔ [14959/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.Subcategory:c.o (177ms)
✔ [14960/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.Triangulated:c.o (161ms)
✔ [14961/16953] Built Mathlib.CategoryTheory.Triangulated.LocalizingSubcategory:c.o (176ms)
✔ [14962/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.AbelianSubcategory:c.o (185ms)
✔ [14963/16953] Built Mathlib.CategoryTheory.Triangulated.Opposite.OpOp:c.o (333ms)
✔ [14964/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.TruncLTGE:c.o (271ms)
✔ [14965/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.TruncLEGT:c.o (223ms)
✔ [14966/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.ETrunc:c.o (185ms)
✔ [14967/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.Heart:c.o (334ms)
✔ [14968/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.Induced:c.o (209ms)
✔ [14969/16953] Built Mathlib.CategoryTheory.Triangulated.TStructure.SpectralObject:c.o (168ms)
✔ [14970/16953] Built Mathlib.CategoryTheory.UnivLE:c.o (171ms)
✔ [14971/16953] Built Mathlib.CategoryTheory.WithTerminal.Lemmas:c.o (187ms)
✔ [14972/16953] Built Mathlib.Combinatorics.Additive.FreimanHom:c.o (186ms)
✔ [14973/16953] Built Mathlib.Combinatorics.Pigeonhole:c.o (207ms)
✔ [14974/16953] Built Mathlib.Combinatorics.Additive.AP.Three.Defs:c.o (340ms)
✔ [14975/16953] Built Mathlib.Combinatorics.Additive.AP.Three.Behrend:c.o (316ms)
✔ [14976/16953] Built Mathlib.Combinatorics.Additive.CovBySMul:c.o (222ms)
✔ [14977/16953] Built Mathlib.Combinatorics.Additive.RuzsaCovering:c.o (217ms)
✔ [14978/16953] Built Mathlib.Combinatorics.Enumerative.DoubleCounting:c.o (216ms)
✔ [14979/16953] Built Mathlib.Combinatorics.Additive.PluenneckeRuzsa:c.o (206ms)
✔ [14980/16953] Built Mathlib.Combinatorics.Additive.SmallTripling:c.o (193ms)
✔ [14981/16953] Built Mathlib.Combinatorics.Additive.ApproximateSubgroup:c.o (186ms)
✔ [14982/16953] Built Mathlib.Combinatorics.Additive.ETransform:c.o (382ms)
✔ [14983/16953] Built Mathlib.GroupTheory.Order.Min:c.o (182ms)
✔ [14984/16953] Built Mathlib.Combinatorics.Additive.CauchyDavenport:c.o (186ms)
✔ [14985/16953] Built Mathlib.Combinatorics.Additive.Convolution:c.o (244ms)
✔ [14986/16953] Built Mathlib.Combinatorics.Additive.Corner.Defs:c.o (192ms)
✔ [14987/16953] Built Mathlib.Combinatorics.SimpleGraph.Dart:c.o (269ms)
✔ [14988/16953] Built Mathlib.Data.FunLike.Fintype:c.o (206ms)
✔ [14989/16953] Built Mathlib.Combinatorics.SimpleGraph.Finite:c.o (279ms)
✔ [14990/16953] Built Mathlib.Combinatorics.SimpleGraph.DegreeSum:c.o (182ms)
✔ [14991/16953] Built Mathlib.Combinatorics.SimpleGraph.Maps:c.o (609ms)
✔ [14992/16953] Built Mathlib.Data.Set.Equitable:c.o (171ms)
✔ [14993/16953] Built Mathlib.Data.Finset.Pairwise:c.o (226ms)
✔ [14994/16953] Built Mathlib.Order.Partition.Equipartition:c.o (213ms)
✔ [14995/16953] Built Mathlib.Order.Partition.Finpartition:c.o (729ms)
✔ [14996/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Equitabilise:c.o (200ms)
✔ [14997/16953] Built Mathlib.Combinatorics.SimpleGraph.Density:c.o (238ms)
✔ [14998/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Uniform:c.o (436ms)
✔ [14999/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Bound:c.o (1.4s)
✔ [15000/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Energy:c.o (226ms)
✔ [15001/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Chunk:c.o (426ms)
✔ [15002/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Lemma:c.o (185ms)
✔ [15003/16953] Built Mathlib.Combinatorics.SimpleGraph.Regularity.Increment:c.o (467ms)
✔ [15004/16953] Built Mathlib.Combinatorics.SimpleGraph.DeleteEdges:c.o (255ms)
✔ [15005/16953] Built Mathlib.Combinatorics.SimpleGraph.Copy:c.o (376ms)
✔ [15006/16953] Built Mathlib.Combinatorics.SimpleGraph.Subgraph:c.o (529ms)
✔ [15007/16953] Built Mathlib.Combinatorics.SimpleGraph.Operations:c.o (252ms)
✔ [15008/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Basic:c.o (439ms)
✔ [15009/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Traversal:c.o (341ms)
✔ [15010/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Maps:c.o (312ms)
✔ [15011/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Operations:c.o (582ms)
✔ [15012/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Subwalks:c.o (264ms)
✔ [15013/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Decomp:c.o (412ms)
✔ [15014/16953] Built Mathlib.Combinatorics.SimpleGraph.Paths:c.o (455ms)
✔ [15015/16953] Built Mathlib.Combinatorics.SimpleGraph.Clique:c.o (305ms)
✔ [15016/16953] Built Mathlib.Combinatorics.SimpleGraph.Triangle.Basic:c.o (512ms)
✔ [15017/16953] Built Mathlib.Combinatorics.SimpleGraph.Triangle.Counting:c.o (340ms)
✔ [15018/16953] Built Mathlib.Data.Finset.CastCard:c.o (293ms)
✔ [15019/16953] Built Mathlib.Combinatorics.SimpleGraph.Triangle.Removal:c.o (909ms)
✔ [15020/16953] Built Mathlib.Combinatorics.SimpleGraph.Triangle.Tripartite:c.o (714ms)
✔ [15021/16953] Built Mathlib.Combinatorics.Additive.Corner.Roth:c.o (261ms)
✔ [15022/16953] Built Mathlib.Combinatorics.Additive.Dissociation:c.o (266ms)
✔ [15023/16953] Built Mathlib.Combinatorics.Additive.Energy:c.o (689ms)
✔ [15024/16953] Built Mathlib.FieldTheory.ChevalleyWarning:c.o (265ms)
✔ [15025/16953] Built Mathlib.Combinatorics.Additive.DoublingConst:c.o (1.1s)
✔ [15026/16953] Built Mathlib.Combinatorics.Additive.ErdosGinzburgZiv:c.o (180ms)
✔ [15027/16953] Built Mathlib.Combinatorics.Additive.Randomisation:c.o (177ms)
✔ [15028/16953] Built Mathlib.Combinatorics.Additive.SubsetSum:c.o (203ms)
✔ [15029/16953] Built Mathlib.Combinatorics.Additive.VerySmallDoubling:c.o (287ms)
✔ [15030/16953] Built Mathlib.Data.Finset.Slice:c.o (270ms)
✔ [15031/16953] Built Mathlib.Data.Nat.BitIndices:c.o (256ms)
✔ [15032/16953] Built Mathlib.Combinatorics.Colex:c.o (465ms)
✔ [15033/16953] Built Mathlib.Combinatorics.Compactness:c.o (185ms)
✔ [15034/16953] Built Mathlib.LinearAlgebra.CrossProduct:c.o (296ms)
✔ [15035/16953] Built Mathlib.LinearAlgebra.Projectivization.Basic:c.o (278ms)
✔ [15036/16953] Built Mathlib.LinearAlgebra.Projectivization.Constructions:c.o (247ms)
✔ [15037/16953] Built Mathlib.Combinatorics.Configuration:c.o (294ms)
✔ [15038/16953] Built Mathlib.Combinatorics.Derangements.Basic:c.o (345ms)
✔ [15039/16953] Built Mathlib.Combinatorics.Derangements.Finite:c.o (334ms)
✔ [15040/16953] Built Mathlib.Combinatorics.Derangements.Exponential:c.o (181ms)
✔ [15041/16953] Built Mathlib.Combinatorics.Digraph.Orientation:c.o (198ms)
✔ [15042/16953] Built Mathlib.Combinatorics.Digraph.Basic:c.o (351ms)
✔ [15043/16953] Built Mathlib.Combinatorics.Enumerative.Catalan.Basic:c.o (277ms)
✔ [15044/16953] Built Mathlib.Combinatorics.Enumerative.Bell:c.o (446ms)
✔ [15045/16953] Built Mathlib.Combinatorics.Enumerative.Catalan.Tree:c.o (335ms)
✔ [15046/16953] Built Mathlib.Combinatorics.Enumerative.Catalan:c.o (225ms)
✔ [15047/16953] Built Mathlib.Combinatorics.Enumerative.IncidenceAlgebra:c.o (675ms)
✔ [15048/16953] Built Mathlib.Combinatorics.Enumerative.Partition:c.o (226ms)
✔ [15049/16953] Built Mathlib.Combinatorics.Enumerative.DyckWord:c.o (1.0s)
✔ [15050/16953] Built Mathlib.Combinatorics.Enumerative.Partition.GenFun:c.o (166ms)
✔ [15051/16953] Built Mathlib.Combinatorics.Enumerative.Partition.Glaisher:c.o (172ms)
✔ [15052/16953] Built Mathlib.Combinatorics.Enumerative.Pentagonal:c.o (216ms)
✔ [15053/16953] Built Mathlib.Combinatorics.Enumerative.Schroder:c.o (314ms)
✔ [15054/16953] Built Mathlib.Combinatorics.Enumerative.Stirling:c.o (297ms)
✔ [15055/16953] Built Mathlib.Combinatorics.Extremal.RuzsaSzemeredi:c.o (215ms)
✔ [15056/16953] Built Mathlib.Combinatorics.Graph.Basic:c.o (444ms)
✔ [15057/16953] Built Mathlib.Combinatorics.Graph.Subgraph:c.o (415ms)
✔ [15058/16953] Built Mathlib.Combinatorics.Graph.Delete:c.o (164ms)
✔ [15059/16953] Built Mathlib.Combinatorics.Graph.Lattice:c.o (173ms)
✔ [15060/16953] Built Mathlib.Combinatorics.Graph.Maps:c.o (171ms)
✔ [15061/16953] Built Mathlib.Combinatorics.HalesJewett:c.o (309ms)
✔ [15062/16953] Built Mathlib.Topology.Algebra.Semigroup:c.o (191ms)
✔ [15063/16953] Built Mathlib.Combinatorics.Hindman:c.o (197ms)
✔ [15064/16953] Built Mathlib.Combinatorics.KatonaCircle:c.o (361ms)
✔ [15065/16953] Built Mathlib.Combinatorics.Matroid.Minor.Delete:c.o (289ms)
✔ [15066/16953] Built Mathlib.Combinatorics.Matroid.Minor.Contract:c.o (283ms)
✔ [15067/16953] Built Mathlib.Combinatorics.Matroid.Minor.Order:c.o (291ms)
✔ [15068/16953] Built Mathlib.Combinatorics.Matroid.Sum:c.o (208ms)
✔ [15069/16953] Built Mathlib.RingTheory.MvPolynomial.Groebner:c.o (184ms)
✔ [15070/16953] Built Mathlib.Combinatorics.Nullstellensatz:c.o (180ms)
✔ [15071/16953] Built Mathlib.Combinatorics.Optimization.ValuedCSP:c.o (241ms)
✔ [15072/16953] Built Mathlib.Combinatorics.Quiver.Subquiver:c.o (205ms)
✔ [15073/16953] Built Mathlib.Combinatorics.Quiver.Arborescence:c.o (200ms)
✔ [15074/16953] Built Mathlib.Combinatorics.Quiver.ConnectedComponent:c.o (262ms)
✔ [15075/16953] Built Mathlib.Combinatorics.Quiver.Covering:c.o (360ms)
✔ [15076/16953] Built Mathlib.Combinatorics.Quiver.Path.Decomposition:c.o (188ms)
✔ [15077/16953] Built Mathlib.Combinatorics.Quiver.Path.Vertices:c.o (284ms)
✔ [15078/16953] Built Mathlib.Combinatorics.Quiver.Path.Weight:c.o (296ms)
✔ [15079/16953] Built Mathlib.Combinatorics.Schnirelmann:c.o (232ms)
✔ [15080/16953] Built Mathlib.Combinatorics.Quiver.Schreier:c.o (296ms)
✔ [15081/16953] Built Mathlib.Data.Set.Sups:c.o (349ms)
✔ [15082/16953] Built Mathlib.Data.Finset.Sups:c.o (446ms)
✔ [15083/16953] Built Mathlib.Combinatorics.SetFamily.AhlswedeZhang:c.o (304ms)
✔ [15084/16953] Built Mathlib.Combinatorics.SetFamily.Compression.Down:c.o (261ms)
✔ [15085/16953] Built Mathlib.Combinatorics.SetFamily.Shadow:c.o (308ms)
✔ [15086/16953] Built Mathlib.Combinatorics.SetFamily.Compression.UV:c.o (269ms)
✔ [15087/16953] Built Mathlib.Order.Irreducible:c.o (210ms)
✔ [15088/16953] Built Mathlib.Order.Birkhoff:c.o (247ms)
✔ [15089/16953] Built Mathlib.Combinatorics.SetFamily.FourFunctions:c.o (343ms)
✔ [15090/16953] Built Mathlib.Combinatorics.SetFamily.HarrisKleitman:c.o (210ms)
✔ [15091/16953] Built Mathlib.Combinatorics.SetFamily.Intersecting:c.o (285ms)
✔ [15092/16953] Built Mathlib.Order.Booleanisation:c.o (1.1s)
✔ [15093/16953] Built Mathlib.Combinatorics.SetFamily.Kleitman:c.o (309ms)
✔ [15094/16953] Built Mathlib.Combinatorics.SetFamily.KruskalKatona:c.o (444ms)
✔ [15095/16953] Built Mathlib.Combinatorics.SetFamily.LYM:c.o (292ms)
✔ [15096/16953] Built Mathlib.Combinatorics.SetFamily.Shatter:c.o (390ms)
✔ [15097/16953] Built Mathlib.Combinatorics.SimpleGraph.Connectivity.Connected:c.o (435ms)
✔ [15098/16953] Built Mathlib.Data.Setoid.Partition:c.o (264ms)
✔ [15099/16953] Built Mathlib.Combinatorics.SimpleGraph.Coloring.VertexColoring:c.o (261ms)
✔ [15100/16953] Built Mathlib.Combinatorics.SimpleGraph.Bipartite:c.o (289ms)
✔ [15101/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Chord:c.o (195ms)
✔ [15102/16953] Built Mathlib.Combinatorics.SimpleGraph.Connectivity.Subgraph:c.o (245ms)
✔ [15103/16953] Built Mathlib.Combinatorics.SimpleGraph.Connectivity.EdgeConnectivity:c.o (171ms)
✔ [15104/16953] Built Mathlib.Combinatorics.SimpleGraph.Metric:c.o (167ms)
✔ [15105/16953] Built Mathlib.Combinatorics.SimpleGraph.Acyclic:c.o (215ms)
✔ [15106/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk.Counting:c.o (400ms)
✔ [15107/16953] Built Mathlib.Combinatorics.SimpleGraph.AdjMatrix:c.o (284ms)
✔ [15108/16953] Built Mathlib.Combinatorics.SimpleGraph.Cayley:c.o (335ms)
✔ [15109/16953] Built Mathlib.Combinatorics.SimpleGraph.Sum:c.o (384ms)
✔ [15110/16953] Built Mathlib.Combinatorics.SimpleGraph.Hasse:c.o (265ms)
✔ [15111/16953] Built Mathlib.Combinatorics.SimpleGraph.Prod:c.o (451ms)
✔ [15112/16953] Built Mathlib.Combinatorics.SimpleGraph.Extremal.Basic:c.o (176ms)
✔ [15113/16953] Built Mathlib.Combinatorics.SimpleGraph.Circulant:c.o (341ms)
✔ [15114/16953] Built Mathlib.Combinatorics.SimpleGraph.Extremal.Turan:c.o (260ms)
✔ [15115/16953] Built Mathlib.Combinatorics.SimpleGraph.CompleteMultipartite:c.o (378ms)
✔ [15116/16953] Built Mathlib.Combinatorics.SimpleGraph.Coloring.Constructions:c.o (251ms)
✔ [15117/16953] Built Mathlib.Combinatorics.SimpleGraph.Coloring.EdgeLabeling:c.o (324ms)
✔ [15118/16953] Built Mathlib.Combinatorics.SimpleGraph.Connectivity.Finite:c.o (285ms)
✔ [15119/16953] Built Mathlib.Combinatorics.SimpleGraph.Connectivity.Represents:c.o (166ms)
✔ [15120/16953] Built Mathlib.Combinatorics.SimpleGraph.Diam:c.o (184ms)
✔ [15121/16953] Built Mathlib.Combinatorics.SimpleGraph.Ends.Defs:c.o (239ms)
✔ [15122/16953] Built Mathlib.Combinatorics.SimpleGraph.Ends.Properties:c.o (204ms)
✔ [15123/16953] Built Mathlib.Combinatorics.SimpleGraph.Extremal.TuranDensity:c.o (185ms)
✔ [15124/16953] Built Mathlib.Combinatorics.SimpleGraph.Finsubgraph:c.o (307ms)
✔ [15125/16953] Built Mathlib.Combinatorics.SimpleGraph.FiveWheelLike:c.o (239ms)
✔ [15126/16953] Built Mathlib.Combinatorics.SimpleGraph.Girth:c.o (157ms)
✔ [15127/16953] Built Mathlib.Data.Set.Card.Arithmetic:c.o (168ms)
✔ [15128/16953] Built Mathlib.Combinatorics.SimpleGraph.Matching:c.o (165ms)
✔ [15129/16953] Built Mathlib.Combinatorics.SimpleGraph.Hall:c.o (172ms)
✔ [15130/16953] Built Mathlib.Combinatorics.SimpleGraph.Hamiltonian:c.o (214ms)
✔ [15131/16953] Built Mathlib.Combinatorics.SimpleGraph.IncMatrix:c.o (197ms)
✔ [15132/16953] Built Mathlib.Combinatorics.SimpleGraph.LapMatrix:c.o (213ms)
✔ [15133/16953] Built Mathlib.Combinatorics.SimpleGraph.LineGraph:c.o (184ms)
✔ [15134/16953] Built Mathlib.Combinatorics.SimpleGraph.Partition:c.o (162ms)
✔ [15135/16953] Built Mathlib.Combinatorics.SimpleGraph.StronglyRegular:c.o (178ms)
✔ [15136/16953] Built Mathlib.Combinatorics.SimpleGraph.Trails:c.o (184ms)
✔ [15137/16953] Built Mathlib.Combinatorics.SimpleGraph.UniversalVerts:c.o (167ms)
✔ [15138/16953] Built Mathlib.Combinatorics.SimpleGraph.Tutte:c.o (171ms)
✔ [15139/16953] Built Mathlib.Combinatorics.SimpleGraph.UnitDistance.Basic:c.o (230ms)
✔ [15140/16953] Built Mathlib.Combinatorics.SimpleGraph.VertexCover:c.o (172ms)
✔ [15141/16953] Built Mathlib.Combinatorics.SimpleGraph.Walk:c.o (158ms)
✔ [15142/16953] Built Mathlib.Combinatorics.Tiling.Tile:c.o (259ms)
✔ [15143/16953] Built Mathlib.Combinatorics.Young.YoungDiagram:c.o (363ms)
✔ [15144/16953] Built Mathlib.Combinatorics.Young.SemistandardTableau:c.o (196ms)
✔ [15145/16953] Built Mathlib.Computability.Primrec.Basic:c.o (283ms)
✔ [15146/16953] Built Mathlib.Computability.Primrec.List:c.o (228ms)
✔ [15147/16953] Built Mathlib.Data.Nat.PSub:c.o (236ms)
✔ [15148/16953] Built Mathlib.Computability.Partrec:c.o (210ms)
✔ [15149/16953] Built Mathlib.Computability.Ackermann:c.o (264ms)
✔ [15150/16953] Built Mathlib.Computability.AkraBazzi.GrowsPolynomially:c.o (179ms)
✔ [15151/16953] Built Mathlib.Computability.AkraBazzi.SumTransform:c.o (230ms)
✔ [15152/16953] Built Mathlib.Computability.AkraBazzi.AkraBazzi:c.o (211ms)
✔ [15153/16953] Built Mathlib.Computability.Language:c.o (351ms)
✔ [15154/16953] Built Mathlib.Computability.ContextFreeGrammar:c.o (273ms)
✔ [15155/16953] Built Mathlib.Computability.PartrecCode:c.o (1.7s)
✔ [15156/16953] Built Mathlib.Computability.DFA:c.o (377ms)
✔ [15157/16953] Built Mathlib.Data.Nat.Size:c.o (168ms)
✔ [15158/16953] Built Mathlib.Data.Nat.Bitwise:c.o (360ms)
✔ [15159/16953] Built Mathlib.Data.Num.Bitwise:c.o (1.1s)
✔ [15160/16953] Built Mathlib.Data.Num.Basic:c.o (1.4s)
✔ [15161/16953] Built Mathlib.Data.Num.Lemmas:c.o (1.0s)
✔ [15162/16953] Built Mathlib.Computability.Encoding:c.o (989ms)
✔ [15163/16953] Built Mathlib.Computability.NFA:c.o (497ms)
✔ [15164/16953] Built Mathlib.Data.List.ReduceOption:c.o (150ms)
✔ [15165/16953] Built Mathlib.Computability.EpsilonNFA:c.o (247ms)
✔ [15166/16953] Built Mathlib.Computability.RE:c.o (270ms)
✔ [15167/16953] Built Mathlib.Computability.Halting:c.o (234ms)
✔ [15168/16953] Built Mathlib.Computability.MyhillNerode:c.o (262ms)
✔ [15169/16953] Built Mathlib.Computability.PartrecBasis:c.o (218ms)
✔ [15170/16953] Built Mathlib.Computability.StateTransition:c.o (482ms)
✔ [15171/16953] Built Mathlib.Computability.TuringMachine.Tape:c.o (1.2s)
✔ [15172/16953] Built Mathlib.Computability.PostTuringMachine:c.o (176ms)
✔ [15173/16953] Built Mathlib.Computability.Primrec:c.o (170ms)
✔ [15174/16953] Built Mathlib.Computability.RecursiveIn:c.o (164ms)
✔ [15175/16953] Built Mathlib.Computability.Reduce:c.o (397ms)
✔ [15176/16953] Built Mathlib.Computability.TuringMachine.PostTuringMachine:c.o (2.0s)
✔ [15177/16953] Built Mathlib.Computability.RegularExpressions:c.o (557ms)
✔ [15178/16953] Built Mathlib.Computability.TuringMachine.Computable:c.o (417ms)
✔ [15179/16953] Built Mathlib.Computability.TMComputable:c.o (153ms)
✔ [15180/16953] Built Mathlib.Computability.TuringMachine.Config:c.o (1.0s)
✔ [15181/16953] Built Mathlib.Computability.TuringMachine.StackTuringMachine:c.o (1.7s)
✔ [15182/16953] Built Mathlib.Computability.TMConfig:c.o (160ms)
✔ [15183/16953] Built Mathlib.Computability.TMToPartrec:c.o (196ms)
✔ [15184/16953] Built Mathlib.Computability.Tape:c.o (181ms)
✔ [15185/16953] Built Mathlib.Computability.TuringDegree:c.o (298ms)
✔ [15186/16953] Built Mathlib.Computability.TuringMachine:c.o (182ms)
✔ [15187/16953] Built Mathlib.Topology.Category.CompHausLike.Limits:c.o (313ms)
✔ [15188/16953] Built Mathlib.Topology.Category.CompHaus.Limits:c.o (187ms)
✔ [15189/16953] Built Mathlib.Topology.Category.CompHausLike.EffectiveEpi:c.o (172ms)
✔ [15190/16953] Built Mathlib.Topology.Category.CompHaus.EffectiveEpi:c.o (208ms)
✔ [15191/16953] Built Mathlib.Topology.Separation.Profinite:c.o (181ms)
✔ [15192/16953] Built Mathlib.Topology.Category.Profinite.Basic:c.o (382ms)
✔ [15193/16953] Built Mathlib.Topology.Category.Profinite.Limits:c.o (189ms)
✔ [15194/16953] Built Mathlib.Topology.ExtremallyDisconnected:c.o (178ms)
✔ [15195/16953] Built Mathlib.Topology.Category.CompHaus.Projective:c.o (195ms)
✔ [15196/16953] Built Mathlib.Topology.Category.Stonean.Basic:c.o (187ms)
✔ [15197/16953] Built Mathlib.Topology.Category.Profinite.EffectiveEpi:c.o (184ms)
✔ [15198/16953] Built Mathlib.Topology.Category.Stonean.Limits:c.o (166ms)
✔ [15199/16953] Built Mathlib.Topology.Category.Stonean.EffectiveEpi:c.o (185ms)
✔ [15200/16953] Built Mathlib.Computability.TuringMachine.ToPartrec:c.o (3.8s)
✔ [15201/16953] Built Mathlib.Condensed.Basic:c.o (158ms)
✔ [15202/16953] Built Mathlib.Condensed.Equivalence:c.o (213ms)
✔ [15203/16953] Built Mathlib.Condensed.Module:c.o (216ms)
✔ [15204/16953] Built Mathlib.Condensed.Limits:c.o (159ms)
✔ [15205/16953] Built Mathlib.Condensed.AB:c.o (180ms)
✔ [15206/16953] Built Mathlib.Condensed.CartesianClosed:c.o (175ms)
✔ [15207/16953] Built Mathlib.Topology.DiscreteQuotient:c.o (265ms)
✔ [15208/16953] Built Mathlib.Topology.Category.Profinite.AsLimit:c.o (256ms)
✔ [15209/16953] Built Mathlib.Topology.Category.TopCat.Limits.Cofiltered:c.o (179ms)
✔ [15210/16953] Built Mathlib.Topology.Category.Profinite.CofilteredLimit:c.o (183ms)
✔ [15211/16953] Built Mathlib.Topology.ClopenBox:c.o (167ms)
✔ [15212/16953] Built Mathlib.Topology.Category.LightProfinite.Basic:c.o (349ms)
✔ [15213/16953] Built Mathlib.Topology.Category.LightProfinite.Limits:c.o (237ms)
✔ [15214/16953] Built Mathlib.Topology.Category.LightProfinite.EffectiveEpi:c.o (188ms)
✔ [15215/16953] Built Mathlib.Condensed.Light.Basic:c.o (190ms)
✔ [15216/16953] Built Mathlib.Condensed.Light.Instances:c.o (183ms)
✔ [15217/16953] Built Mathlib.Condensed.Discrete.Basic:c.o (189ms)
✔ [15218/16953] Built Mathlib.Topology.Category.TopCat.Yoneda:c.o (236ms)
✔ [15219/16953] Built Mathlib.Condensed.TopComparison:c.o (245ms)
✔ [15220/16953] Built Mathlib.Topology.Category.CompHausLike.SigmaComparison:c.o (192ms)
✔ [15221/16953] Built Mathlib.Logic.Function.FiberPartition:c.o (197ms)
✔ [15222/16953] Built Mathlib.Topology.FiberPartition:c.o (225ms)
✔ [15223/16953] Built Mathlib.Condensed.Discrete.LocallyConstant:c.o (256ms)
✔ [15224/16953] Built Mathlib.Topology.Category.LightProfinite.AsLimit:c.o (163ms)
✔ [15225/16953] Built Mathlib.Topology.Category.Profinite.Extend:c.o (283ms)
✔ [15226/16953] Built Mathlib.Topology.Category.LightProfinite.Extend:c.o (565ms)
✔ [15227/16953] Built Mathlib.Condensed.Discrete.Colimit:c.o (504ms)
✔ [15228/16953] Built Mathlib.Condensed.Light.Module:c.o (356ms)
✔ [15229/16953] Built Mathlib.Condensed.Discrete.Module:c.o (473ms)
✔ [15230/16953] Built Mathlib.Condensed.Discrete.Characterization:c.o (303ms)
✔ [15231/16953] Built Mathlib.Condensed.Epi:c.o (326ms)
✔ [15232/16953] Built Mathlib.Condensed.Explicit:c.o (297ms)
✔ [15233/16953] Built Mathlib.Topology.LocallyConstant.Algebra:c.o (2.1s)
✔ [15234/16953] Built Mathlib.Condensed.EffectiveEpi:c.o (205ms)
✔ [15235/16953] Built Mathlib.Condensed.Functors:c.o (691ms)
✔ [15236/16953] Built Mathlib.Condensed.Light.TopComparison:c.o (202ms)
✔ [15237/16953] Built Mathlib.Topology.Category.Sequential:c.o (301ms)
✔ [15238/16953] Built Mathlib.Topology.Category.LightProfinite.Sequence:c.o (236ms)
✔ [15239/16953] Built Mathlib.Condensed.Light.TopCatAdjunction:c.o (263ms)
✔ [15240/16953] Built Mathlib.Topology.Category.CompHausLike.Cartesian:c.o (357ms)
✔ [15241/16953] Built Mathlib.Topology.Category.LightProfinite.Cartesian:c.o (189ms)
✔ [15242/16953] Built Mathlib.Condensed.Light.Functors:c.o (227ms)
✔ [15243/16953] Built Mathlib.Condensed.Light.Limits:c.o (173ms)
✔ [15244/16953] Built Mathlib.Condensed.Light.Epi:c.o (179ms)
✔ [15245/16953] Built Mathlib.Condensed.Light.AB:c.o (205ms)
✔ [15246/16953] Built Mathlib.Condensed.Light.CartesianClosed:c.o (182ms)
✔ [15247/16953] Built Mathlib.Condensed.Light.EffectiveEpi:c.o (185ms)
✔ [15248/16953] Built Mathlib.Condensed.Light.Explicit:c.o (188ms)
✔ [15249/16953] Built Mathlib.Condensed.Light.Monoidal:c.o (214ms)
✔ [15250/16953] Built Mathlib.Condensed.Light.InternallyProjective:c.o (168ms)
✔ [15251/16953] Built Mathlib.Topology.Category.LightProfinite.Injective:c.o (184ms)
✔ [15252/16953] Built Mathlib.Condensed.Light.Sequence:c.o (335ms)
✔ [15253/16953] Built Mathlib.Condensed.Light.Small:c.o (197ms)
✔ [15254/16953] Built Mathlib.Condensed.Solid:c.o (210ms)
✔ [15255/16953] Built Mathlib.Topology.Category.CompactlyGenerated:c.o (335ms)
✔ [15256/16953] Built Mathlib.Condensed.TopCatAdjunction:c.o (255ms)
✔ [15257/16953] Built Mathlib.Control.Bitraversable.Basic:c.o (177ms)
✔ [15258/16953] Built Mathlib.Control.Bitraversable.Lemmas:c.o (198ms)
✔ [15259/16953] Built Mathlib.Control.Traversable.Lemmas:c.o (193ms)
✔ [15260/16953] Built Mathlib.Control.EquivFunctor.Instances:c.o (217ms)
✔ [15261/16953] Built Mathlib.Control.Bitraversable.Instances:c.o (331ms)
✔ [15262/16953] Built Mathlib.Data.Nat.Upto:c.o (220ms)
✔ [15263/16953] Built Mathlib.Control.Fix:c.o (281ms)
✔ [15264/16953] Built Mathlib.Control.Traversable.Instances:c.o (262ms)
✔ [15265/16953] Built Mathlib.Control.Fold:c.o (453ms)
✔ [15266/16953] Built Mathlib.Data.Fin.Fin2:c.o (708ms)
✔ [15267/16953] Built Mathlib.Control.Functor.Multivariate:c.o (358ms)
✔ [15268/16953] Built Mathlib.Control.Lawful:c.o (173ms)
✔ [15269/16953] Built Mathlib.Control.LawfulFix:c.o (221ms)
✔ [15270/16953] Built Mathlib.Data.TypeVec:c.o (1.4s)
✔ [15271/16953] Built Mathlib.Control.Monad.Cont:c.o (543ms)
✔ [15272/16953] Built Mathlib.Control.Monad.Writer:c.o (816ms)
✔ [15273/16953] Built Mathlib.Control.ULiftable:c.o (436ms)
✔ [15274/16953] Built Mathlib.Control.Traversable.Equiv:c.o (242ms)
✔ [15275/16953] Built Mathlib.Control.Random:c.o (652ms)
✔ [15276/16953] Built Mathlib.Data.Analysis.Filter:c.o (424ms)
✔ [15277/16953] Built Mathlib.Data.Analysis.Topology:c.o (313ms)
✔ [15278/16953] Built Mathlib.Data.Array.Defs:c.o (256ms)
✔ [15279/16953] Built Mathlib.Data.Array.Extract:c.o (192ms)
✔ [15280/16953] Built Mathlib.Data.Bool.AllAny:c.o (187ms)
✔ [15281/16953] Built Mathlib.Data.BitVec:c.o (265ms)
✔ [15282/16953] Built Mathlib.Data.Bool.Count:c.o (178ms)
✔ [15283/16953] Built Mathlib.Data.Char:c.o (194ms)
✔ [15284/16953] Built Mathlib.Data.DFinsupp.FiniteInfinite:c.o (179ms)
✔ [15285/16953] Built Mathlib.Data.DFinsupp.Interval:c.o (331ms)
✔ [15286/16953] Built Mathlib.Data.DFinsupp.Multiset:c.o (244ms)
✔ [15287/16953] Built Mathlib.Data.DList.Instances:c.o (214ms)
✔ [15288/16953] Built Mathlib.Data.ENat.BigOperators:c.o (191ms)
✔ [15289/16953] Built Mathlib.Data.DFinsupp.Notation:c.o (637ms)
✔ [15290/16953] Built Mathlib.Data.Erased:c.o (198ms)
✔ [15291/16953] Built Mathlib.Data.Semiquot:c.o (389ms)
✔ [15292/16953] Built Mathlib.Data.Fin.FlagRange:c.o (225ms)
✔ [15293/16953] Built Mathlib.Data.Fin.Pigeonhole:c.o (182ms)
✔ [15294/16953] Built Mathlib.Data.FP.Basic:c.o (981ms)
✔ [15295/16953] Built Mathlib.Data.Fin.Tuple.BubbleSortInduction:c.o (183ms)
✔ [15296/16953] Built Mathlib.Logic.Function.FromTypes:c.o (229ms)
✔ [15297/16953] Built Mathlib.Logic.Function.OfArity:c.o (218ms)
✔ [15298/16953] Built Mathlib.Data.Fin.Tuple.Curry:c.o (292ms)
✔ [15299/16953] Built Mathlib.Data.Fin.Tuple.Embedding:c.o (298ms)
✔ [15300/16953] Built Mathlib.Data.Fin.Tuple.Take:c.o (253ms)
✔ [15301/16953] Built Mathlib.Data.FinEnum.Option:c.o (387ms)
✔ [15302/16953] Built Mathlib.Data.Finite.Perm:c.o (360ms)
✔ [15303/16953] Built Mathlib.Data.FinEnum:c.o (1.0s)
✔ [15304/16953] Built Mathlib.Data.Finite.Vector:c.o (226ms)
✔ [15305/16953] Built Mathlib.Data.List.Lookmap:c.o (347ms)
✔ [15306/16953] Built Mathlib.Data.List.Sigma:c.o (712ms)
✔ [15307/16953] Built Mathlib.Data.List.AList:c.o (526ms)
✔ [15308/16953] Built Mathlib.Data.Finset.DenselyOrdered:c.o (264ms)
✔ [15309/16953] Built Mathlib.Data.Multiset.Functor:c.o (277ms)
✔ [15310/16953] Built Mathlib.Data.Finmap:c.o (574ms)
✔ [15311/16953] Built Mathlib.Data.Finset.Functor:c.o (275ms)
✔ [15312/16953] Built Mathlib.Data.Finset.Lattice.Pi:c.o (193ms)
✔ [15313/16953] Built Mathlib.Data.Finset.NatDivisors:c.o (173ms)
✔ [15314/16953] Built Mathlib.Data.Finset.PImage:c.o (216ms)
✔ [15315/16953] Built Mathlib.Data.Finset.PiInduction:c.o (175ms)
✔ [15316/16953] Built Mathlib.Data.Finsupp.AList:c.o (204ms)
✔ [15317/16953] Built Mathlib.Data.Finsupp.BigOperators:c.o (190ms)
✔ [15318/16953] Built Mathlib.Data.Finsupp.NeLocus:c.o (199ms)
✔ [15319/16953] Built Mathlib.Data.Finsupp.PWO:c.o (174ms)
✔ [15320/16953] Built Mathlib.Data.Finsupp.Pointwise:c.o (181ms)
✔ [15321/16953] Built Mathlib.Data.Finsupp.PointwiseSMul:c.o (176ms)
✔ [15322/16953] Built Mathlib.Data.Finsupp.Sigma:c.o (169ms)
✔ [15323/16953] Built Mathlib.Data.Fintype.WithTopBot:c.o (174ms)
✔ [15324/16953] Built Mathlib.Data.FunLike.IsApply:c.o (155ms)
✔ [15325/16953] Built Mathlib.Data.FunLike.Module:c.o (246ms)
✔ [15326/16953] Built Mathlib.Data.FunLike.Group:c.o (690ms)
✔ [15327/16953] Built Mathlib.Data.FunLike.Ring:c.o (296ms)
✔ [15328/16953] Built Mathlib.Data.Int.AbsoluteValue:c.o (169ms)
✔ [15329/16953] Built Mathlib.Data.Holor:c.o (513ms)
✔ [15330/16953] Built Mathlib.Data.Int.CardIntervalMod:c.o (167ms)
✔ [15331/16953] Built Mathlib.Data.Int.Fib.Lemmas:c.o (198ms)
✔ [15332/16953] Built Mathlib.Data.Int.Order.Lemmas:c.o (150ms)
✔ [15333/16953] Built Mathlib.Data.Int.Bitwise:c.o (979ms)
✔ [15334/16953] Built Mathlib.Data.Int.Lemmas:c.o (156ms)
✔ [15335/16953] Built Mathlib.Data.Int.NatPrime:c.o (158ms)
✔ [15336/16953] Built Mathlib.Data.Int.Star:c.o (182ms)
✔ [15337/16953] Built Mathlib.Data.List.ChainOfFn:c.o (167ms)
✔ [15338/16953] Built Mathlib.Data.List.TakeWhile:c.o (183ms)
✔ [15339/16953] Built Mathlib.Data.List.Fold:c.o (167ms)
✔ [15340/16953] Built Mathlib.Data.List.DropRight:c.o (239ms)
✔ [15341/16953] Built Mathlib.Data.List.Indexes:c.o (194ms)
✔ [15342/16953] Built Mathlib.Data.List.InsertNth:c.o (196ms)
✔ [15343/16953] Built Mathlib.Data.List.Intervals:c.o (185ms)
✔ [15344/16953] Built Mathlib.Data.List.Lemmas:c.o (218ms)
✔ [15345/16953] Built Mathlib.Data.List.Map2:c.o (148ms)
✔ [15346/16953] Built Mathlib.Data.List.ModifyLast:c.o (199ms)
✔ [15347/16953] Built Mathlib.Data.List.Palindrome:c.o (167ms)
✔ [15348/16953] Built Mathlib.Data.List.PeriodicityLemma:c.o (153ms)
✔ [15349/16953] Built Mathlib.Data.List.Sections:c.o (152ms)
✔ [15350/16953] Built Mathlib.Data.List.Shortlex:c.o (152ms)
✔ [15351/16953] Built Mathlib.Data.List.SplitBy:c.o (226ms)
✔ [15352/16953] Built Mathlib.Data.List.SplitLengths:c.o (214ms)
✔ [15353/16953] Built Mathlib.Data.List.SplitOn:c.o (191ms)
✔ [15354/16953] Built Mathlib.Data.Matrix.Auto:c.o (170ms)
✔ [15355/16953] Built Mathlib.Data.Matrix.Bilinear:c.o (222ms)
✔ [15356/16953] Built Mathlib.Data.Matrix.ColumnRowPartitioned:c.o (243ms)
✔ [15357/16953] Built Mathlib.Data.Matrix.DualNumber:c.o (206ms)
✔ [15358/16953] Built Mathlib.Data.Multiset.DershowitzManna:c.o (164ms)
✔ [15359/16953] Built Mathlib.Data.Multiset.Interval:c.o (220ms)
✔ [15360/16953] Built Mathlib.Data.Multiset.Pairwise:c.o (181ms)
✔ [15361/16953] Built Mathlib.Data.NNRat.BigOperators:c.o (167ms)
✔ [15362/16953] Built Mathlib.Data.NNRat.Encodable:c.o (202ms)
✔ [15363/16953] Built Mathlib.Data.NNRat.Lemmas:c.o (191ms)
✔ [15364/16953] Built Mathlib.Data.Nat.Cast.SetInterval:c.o (172ms)
✔ [15365/16953] Built Mathlib.Data.Nat.Cast.Synonym:c.o (227ms)
✔ [15366/16953] Built Mathlib.Data.Nat.ChineseRemainder:c.o (275ms)
✔ [15367/16953] Built Mathlib.Data.Nat.Prime.Factorial:c.o (181ms)
✔ [15368/16953] Built Mathlib.Data.Nat.Choose.Dvd:c.o (172ms)
✔ [15369/16953] Built Mathlib.Data.Nat.Choose.Lucas:c.o (162ms)
✔ [15370/16953] Built Mathlib.Data.Nat.Choose.Mul:c.o (150ms)
✔ [15371/16953] Built Mathlib.Data.Nat.Digits.Div:c.o (142ms)
✔ [15372/16953] Built Mathlib.Data.NNRat.Floor:c.o (1.9s)
✔ [15373/16953] Built Mathlib.Data.Nat.Dist:c.o (150ms)
✔ [15374/16953] Built Mathlib.Data.Nat.Factorial.NatCast:c.o (181ms)
✔ [15375/16953] Built Mathlib.Data.Nat.Factorization.Divisors:c.o (183ms)
✔ [15376/16953] Built Mathlib.Data.Nat.Factorization.Root:c.o (286ms)
✔ [15377/16953] Built Mathlib.Data.Nat.Fib.Zeckendorf:c.o (284ms)
✔ [15378/16953] Built Mathlib.Data.Nat.GCD.Prime:c.o (167ms)
✔ [15379/16953] Built Mathlib.Data.Nat.Hyperoperation:c.o (323ms)
✔ [15380/16953] Built Mathlib.Data.Nat.Nth:c.o (168ms)
✔ [15381/16953] Built Mathlib.Data.Nat.Prime.Nth:c.o (157ms)
✔ [15382/16953] Built Mathlib.Data.Num.Prime:c.o (298ms)
✔ [15383/16953] Built Mathlib.Data.Ordering.Lemmas:c.o (152ms)
✔ [15384/16953] Built Mathlib.Data.Num.ZNum:c.o (714ms)
✔ [15385/16953] Built Mathlib.Data.Ordmap.Invariants:c.o (1.2s)
✔ [15386/16953] Built Mathlib.Data.Ordmap.Ordset:c.o (603ms)
✔ [15387/16953] Built Mathlib.Data.PFunctor.Univariate.Basic:c.o (553ms)
✔ [15388/16953] Built Mathlib.Data.PFunctor.Multivariate.Basic:c.o (471ms)
✔ [15389/16953] Built Mathlib.Data.PFunctor.Univariate.M:c.o (628ms)
✔ [15390/16953] Built Mathlib.Data.PFunctor.Multivariate.M:c.o (438ms)
✔ [15391/16953] Built Mathlib.Data.Ordmap.Ordnode:c.o (4.4s)
✔ [15392/16953] Built Mathlib.Data.PFunctor.Multivariate.W:c.o (485ms)
✔ [15393/16953] Built Mathlib.Data.PNat.Find:c.o (205ms)
✔ [15394/16953] Built Mathlib.Data.PNat.Factors:c.o (377ms)
✔ [15395/16953] Built Mathlib.Data.PNat.Interval:c.o (170ms)
✔ [15396/16953] Built Mathlib.Data.PNat.Order:c.o (162ms)
✔ [15397/16953] Built Mathlib.Data.PNat.Xgcd:c.o (618ms)
✔ [15398/16953] Built Mathlib.Data.PSigma.Order:c.o (622ms)
✔ [15399/16953] Built Mathlib.Data.Pi.Interval:c.o (239ms)
✔ [15400/16953] Built Mathlib.Data.QPF.Multivariate.Basic:c.o (257ms)
✔ [15401/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Comp:c.o (298ms)
✔ [15402/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Const:c.o (257ms)
✔ [15403/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Fix:c.o (282ms)
✔ [15404/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Prj:c.o (229ms)
✔ [15405/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Quot:c.o (205ms)
✔ [15406/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Cofix:c.o (1.9s)
✔ [15407/16953] Built Mathlib.Data.QPF.Multivariate.Constructions.Sigma:c.o (453ms)
✔ [15408/16953] Built Mathlib.Data.Rat.Cast.OfScientific:c.o (160ms)
✔ [15409/16953] Built Mathlib.Data.QPF.Univariate.Basic:c.o (350ms)
✔ [15410/16953] Built Mathlib.Data.Rat.Denumerable:c.o (177ms)
✔ [15411/16953] Built Mathlib.Data.Rat.NatSqrt.Real:c.o (177ms)
✔ [15412/16953] Built Mathlib.Data.Rat.NatSqrt.Defs:c.o (218ms)
✔ [15413/16953] Built Mathlib.Data.Rat.Star:c.o (177ms)
✔ [15414/16953] Built Mathlib.Data.Real.CompleteField:c.o (157ms)
✔ [15415/16953] Built Mathlib.Data.Real.Sign:c.o (158ms)
✔ [15416/16953] Built Mathlib.Data.WSeq.Relation:c.o (311ms)
✔ [15417/16953] Built Mathlib.Data.WSeq.Basic:c.o (822ms)
✔ [15418/16953] Built Mathlib.Data.Seq.Parallel:c.o (433ms)
✔ [15419/16953] Built Mathlib.Data.Set.Enumerate:c.o (203ms)
✔ [15420/16953] Built Mathlib.Data.Set.Finite.List:c.o (177ms)
✔ [15421/16953] Built Mathlib.Data.Set.Finite.Monad:c.o (196ms)
✔ [15422/16953] Built Mathlib.Data.Set.FiniteExhaustion:c.o (160ms)
✔ [15423/16953] Built Mathlib.Data.Set.Opposite:c.o (176ms)
✔ [15424/16953] Built Mathlib.Data.Set.Pairwise.Chain:c.o (190ms)
✔ [15425/16953] Built Mathlib.Data.Setoid.Partition.Card:c.o (212ms)
✔ [15426/16953] Built Mathlib.Data.Sigma.Interval:c.o (239ms)
✔ [15427/16953] Built Mathlib.Data.Sigma.Order:c.o (566ms)
✔ [15428/16953] Built Mathlib.Data.String.Lemmas:c.o (163ms)
✔ [15429/16953] Built Mathlib.Data.String.Basic:c.o (333ms)
✔ [15430/16953] Built Mathlib.Data.Sum.Lattice:c.o (319ms)
✔ [15431/16953] Built Mathlib.Data.Sum.Interval:c.o (530ms)
✔ [15432/16953] Built Mathlib.Data.Sym.Sym2.Finsupp:c.o (177ms)
✔ [15433/16953] Built Mathlib.Data.Tree.RBMap:c.o (163ms)
✔ [15434/16953] Built Mathlib.Data.Tree.Get:c.o (260ms)
✔ [15435/16953] Built Mathlib.Data.Tree.Traversable:c.o (169ms)
✔ [15436/16953] Built Mathlib.Data.UInt:c.o (312ms)
✔ [15437/16953] Built Mathlib.Data.Vector.Snoc:c.o (248ms)
✔ [15438/16953] Built Mathlib.Data.Vector.MapLemmas:c.o (175ms)
✔ [15439/16953] Built Mathlib.Data.Vector.Mem:c.o (178ms)
✔ [15440/16953] Built Mathlib.Data.Vector.Zip:c.o (196ms)
✔ [15441/16953] Built Mathlib.Data.Vector3:c.o (655ms)
✔ [15442/16953] Built Mathlib.Data.W.Constructions:c.o (420ms)
✔ [15443/16953] Built Mathlib.Data.WSeq.Productive:c.o (184ms)
✔ [15444/16953] Built Mathlib.Data.ZMod.Coprime:c.o (178ms)
✔ [15445/16953] Built Mathlib.Data.ZMod.Factorial:c.o (167ms)
✔ [15446/16953] Built Mathlib.Deprecated.Aliases:c.o (162ms)
✔ [15447/16953] Built Mathlib.Dynamics.BirkhoffSum.QuasiMeasurePreserving:c.o (270ms)
✔ [15448/16953] Built Mathlib.Data.WSeq.Defs:c.o (1.3s)
✔ [15449/16953] Built Mathlib.Order.SemiconjSup:c.o (274ms)
✔ [15450/16953] Built Mathlib.MeasureTheory.Group.AEStabilizer:c.o (282ms)
✔ [15451/16953] Built Mathlib.Dynamics.Circle.RotationNumber.TranslationNumber:c.o (388ms)
✔ [15452/16953] Built Mathlib.Dynamics.Ergodic.Ergodic:c.o (357ms)
✔ [15453/16953] Built Mathlib.Dynamics.Ergodic.Action.Basic:c.o (249ms)
✔ [15454/16953] Built Mathlib.Dynamics.Ergodic.Action.Regular:c.o (190ms)
✔ [15455/16953] Built Mathlib.MeasureTheory.Measure.ContinuousPreimage:c.o (315ms)
✔ [15456/16953] Built Mathlib.Dynamics.Ergodic.Action.OfMinimal:c.o (245ms)
✔ [15457/16953] Built Mathlib.Dynamics.FixedPoints.Prufer:c.o (304ms)
✔ [15458/16953] Built Mathlib.MeasureTheory.Group.AddCircle:c.o (244ms)
✔ [15459/16953] Built Mathlib.Dynamics.Ergodic.AddCircle:c.o (231ms)
✔ [15460/16953] Built Mathlib.Topology.Instances.AddCircle.DenseSubgroup:c.o (251ms)
✔ [15461/16953] Built Mathlib.Dynamics.Ergodic.AddCircleAdd:c.o (149ms)
✔ [15462/16953] Built Mathlib.Dynamics.Ergodic.Conservative:c.o (150ms)
✔ [15463/16953] Built Mathlib.Dynamics.Ergodic.Function:c.o (152ms)
✔ [15464/16953] Built Mathlib.MeasureTheory.Measure.Decomposition.RadonNikodym:c.o (158ms)
✔ [15465/16953] Built Mathlib.Topology.Order.CountableSeparating:c.o (152ms)
✔ [15466/16953] Built Mathlib.Dynamics.Ergodic.RadonNikodym:c.o (149ms)
✔ [15467/16953] Built Mathlib.Dynamics.Ergodic.Extreme:c.o (175ms)
✔ [15468/16953] Built Mathlib.Dynamics.Flow:c.o (304ms)
✔ [15469/16953] Built Mathlib.Dynamics.OmegaLimit:c.o (344ms)
✔ [15470/16953] Built Mathlib.Dynamics.SymbolicDynamics.Basic:c.o (237ms)
✔ [15471/16953] Built Mathlib.Dynamics.TopologicalEntropy.DynamicalEntourage:c.o (162ms)
✔ [15472/16953] Built Mathlib.Dynamics.TopologicalEntropy.CoverEntropy:c.o (166ms)
✔ [15473/16953] Built Mathlib.Dynamics.TopologicalEntropy.NetEntropy:c.o (157ms)
✔ [15474/16953] Built Mathlib.Dynamics.TopologicalEntropy.Semiconj:c.o (161ms)
✔ [15475/16953] Built Mathlib.Dynamics.TopologicalEntropy.Subset:c.o (153ms)
✔ [15476/16953] Built Mathlib.Dynamics.Transitive:c.o (151ms)
✔ [15477/16953] Built Mathlib.FieldTheory.AbelRuffini:c.o (170ms)
✔ [15478/16953] Built Mathlib.Topology.Algebra.Group.TopologicalAbelianization:c.o (201ms)
✔ [15479/16953] Built Mathlib.FieldTheory.AbsoluteGaloisGroup:c.o (241ms)
✔ [15480/16953] Built Mathlib.RingTheory.Algebraic.Cardinality:c.o (169ms)
✔ [15481/16953] Built Mathlib.FieldTheory.IsAlgClosed.Classification:c.o (180ms)
✔ [15482/16953] Built Mathlib.ModelTheory.Basic:c.o (874ms)
✔ [15483/16953] Built Mathlib.ModelTheory.LanguageMap:c.o (831ms)
✔ [15484/16953] Built Mathlib.ModelTheory.Semantics:c.o (771ms)
✔ [15485/16953] Built Mathlib.ModelTheory.Algebra.Ring.Basic:c.o (424ms)
✔ [15486/16953] Built Mathlib.ModelTheory.Algebra.Ring.FreeCommRing:c.o (194ms)
✔ [15487/16953] Built Mathlib.ModelTheory.Algebra.Field.Basic:c.o (693ms)
✔ [15488/16953] Built Mathlib.ModelTheory.Algebra.Field.CharP:c.o (181ms)
✔ [15489/16953] Built Mathlib.ModelTheory.Quotients:c.o (211ms)
✔ [15490/16953] Built Mathlib.ModelTheory.Syntax:c.o (2.7s)
✔ [15491/16953] Built Mathlib.ModelTheory.Ultraproducts:c.o (203ms)
✔ [15492/16953] Built Mathlib.ModelTheory.Substructures:c.o (387ms)
✔ [15493/16953] Built Mathlib.ModelTheory.ElementaryMaps:c.o (388ms)
✔ [15494/16953] Built Mathlib.ModelTheory.Encoding:c.o (989ms)
✔ [15495/16953] Built Mathlib.ModelTheory.Definability:c.o (242ms)
✔ [15496/16953] Built Mathlib.ModelTheory.ElementarySubstructures:c.o (230ms)
✔ [15497/16953] Built Mathlib.ModelTheory.Bundled:c.o (296ms)
✔ [15498/16953] Built Mathlib.ModelTheory.Skolem:c.o (189ms)
✔ [15499/16953] Built Mathlib.ModelTheory.Algebra.Field.IsAlgClosed:c.o (187ms)
✔ [15500/16953] Built Mathlib.ModelTheory.Satisfiability:c.o (236ms)
✔ [15501/16953] Built Mathlib.RingTheory.MvPolynomial.FreeCommRing:c.o (179ms)
✔ [15502/16953] Built Mathlib.RingTheory.Nullstellensatz:c.o (189ms)
✔ [15503/16953] Built Mathlib.ModelTheory.Algebra.Ring.Definability:c.o (195ms)
✔ [15504/16953] Built Mathlib.FieldTheory.AxGrothendieck:c.o (205ms)
✔ [15505/16953] Built Mathlib.LinearAlgebra.FreeAlgebra:c.o (198ms)
✔ [15506/16953] Built Mathlib.GroupTheory.OreLocalization.Cardinality:c.o (198ms)
✔ [15507/16953] Built Mathlib.GroupTheory.MonoidLocalization.Cardinality:c.o (185ms)
✔ [15508/16953] Built Mathlib.FieldTheory.CardinalEmb:c.o (710ms)
✔ [15509/16953] Built Mathlib.RingTheory.OreLocalization.Cardinality:c.o (180ms)
✔ [15510/16953] Built Mathlib.RingTheory.Localization.Cardinality:c.o (191ms)
✔ [15511/16953] Built Mathlib.SetTheory.Cardinal.Divisibility:c.o (186ms)
✔ [15512/16953] Built Mathlib.FieldTheory.Differential.Basic:c.o (225ms)
✔ [15513/16953] Built Mathlib.FieldTheory.Cardinality:c.o (278ms)
✔ [15514/16953] Built Mathlib.FieldTheory.Differential.Liouville:c.o (201ms)
✔ [15515/16953] Built Mathlib.FieldTheory.Finite.Extension:c.o (189ms)
✔ [15516/16953] Built Mathlib.FieldTheory.Finite.Polynomial:c.o (187ms)
✔ [15517/16953] Built Mathlib.FieldTheory.Finite.Valuation:c.o (176ms)
✔ [15518/16953] Built Mathlib.RingTheory.Invariant.Defs:c.o (195ms)
✔ [15519/16953] Built Mathlib.RingTheory.Discriminant:c.o (296ms)
✔ [15520/16953] Built Mathlib.RingTheory.Localization.NormTrace:c.o (171ms)
✔ [15521/16953] Built Mathlib.RingTheory.IntegralClosure.IntegralRestrict:c.o (173ms)
✔ [15522/16953] Built Mathlib.RingTheory.Invariant.Basic:c.o (219ms)
✔ [15523/16953] Built Mathlib.FieldTheory.Galois.IsGaloisGroup:c.o (206ms)
✔ [15524/16953] Built Mathlib.FieldTheory.Galois.NormalBasis:c.o (206ms)
✔ [15525/16953] Built Mathlib.Topology.Separation.Connected:c.o (175ms)
✔ [15526/16953] Built Mathlib.FieldTheory.Galois.Profinite:c.o (254ms)
✔ [15527/16953] Built Mathlib.FieldTheory.IntermediateField.ExtendRight:c.o (407ms)
✔ [15528/16953] Built Mathlib.Topology.Algebra.Category.ProfiniteGrp.Basic:c.o (878ms)
✔ [15529/16953] Built Mathlib.FieldTheory.IsPerfectClosure:c.o (308ms)
✔ [15530/16953] Built Mathlib.FieldTheory.IsRealClosed.Basic:c.o (347ms)
✔ [15531/16953] Built Mathlib.FieldTheory.PerfectClosure:c.o (907ms)
✔ [15532/16953] Built Mathlib.GroupTheory.CosetCover:c.o (276ms)
✔ [15533/16953] Built Mathlib.FieldTheory.Isaacs:c.o (307ms)
✔ [15534/16953] Built Mathlib.FieldTheory.JacobsonNoether:c.o (448ms)
✔ [15535/16953] Built Mathlib.FieldTheory.KummerExtension:c.o (633ms)
✔ [15536/16953] Built Mathlib.FieldTheory.Laurent:c.o (231ms)
✔ [15537/16953] Built Mathlib.RingTheory.Algebraic.LinearIndependent:c.o (167ms)
✔ [15538/16953] Built Mathlib.RingTheory.MvPolynomial:c.o (175ms)
✔ [15539/16953] Built Mathlib.FieldTheory.MvRatFunc.Rank:c.o (171ms)
✔ [15540/16953] Built Mathlib.RingTheory.AlgebraicIndependent.RankAndCardinality:c.o (175ms)
✔ [15541/16953] Built Mathlib.LinearAlgebra.TensorProduct.Subalgebra:c.o (262ms)
✔ [15542/16953] Built Mathlib.RingTheory.TensorProduct.Nontrivial:c.o (204ms)
✔ [15543/16953] Built Mathlib.RingTheory.LinearDisjoint:c.o (207ms)
✔ [15544/16953] Built Mathlib.FieldTheory.LinearDisjoint:c.o (298ms)
✔ [15545/16953] Built Mathlib.FieldTheory.Minpoly.ConjRootClass:c.o (273ms)
✔ [15546/16953] Built Mathlib.FieldTheory.NormalizedTrace:c.o (190ms)
✔ [15547/16953] Built Mathlib.FieldTheory.PrimeField:c.o (188ms)
✔ [15548/16953] Built Mathlib.FieldTheory.PurelyInseparable.Exponent:c.o (187ms)
✔ [15549/16953] Built Mathlib.FieldTheory.PurelyInseparable.PerfectClosure:c.o (198ms)
✔ [15550/16953] Built Mathlib.FieldTheory.PurelyInseparable.Tower:c.o (206ms)
✔ [15551/16953] Built Mathlib.FieldTheory.RatFunc.Degree:c.o (226ms)
✔ [15552/16953] Built Mathlib.FieldTheory.RatFunc.IntermediateField:c.o (196ms)
✔ [15553/16953] Built Mathlib.FieldTheory.Relrank:c.o (175ms)
✔ [15554/16953] Built Mathlib.FieldTheory.RatFunc.Luroth:c.o (178ms)
✔ [15555/16953] Built Mathlib.FieldTheory.RatFunc.Valuation:c.o (178ms)
✔ [15556/16953] Built Mathlib.Geometry.Convex.Cone.DualFinite:c.o (172ms)
✔ [15557/16953] Built Mathlib.Geometry.Euclidean.Projection:c.o (215ms)
✔ [15558/16953] Built Mathlib.Geometry.Diffeology.Basic:c.o (328ms)
✔ [15559/16953] Built Mathlib.Geometry.Euclidean.Angle.Oriented.Basic:c.o (229ms)
✔ [15560/16953] Built Mathlib.Geometry.Euclidean.Angle.Oriented.Rotation:c.o (239ms)
✔ [15561/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.Affine:c.o (221ms)
✔ [15562/16953] Built Mathlib.Geometry.Euclidean.Angle.Oriented.Affine:c.o (233ms)
✔ [15563/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.RightAngle:c.o (171ms)
✔ [15564/16953] Built Mathlib.Geometry.Euclidean.Altitude:c.o (1.3s)
✔ [15565/16953] Built Mathlib.Geometry.Euclidean.Angle.Oriented.RightAngle:c.o (170ms)
✔ [15566/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.Projection:c.o (187ms)
✔ [15567/16953] Built Mathlib.Geometry.Euclidean.Angle.Oriented.Projection:c.o (180ms)
✔ [15568/16953] Built Mathlib.Geometry.Euclidean.Angle.Bisector:c.o (164ms)
✔ [15569/16953] Built Mathlib.Geometry.Euclidean.SignedDist:c.o (162ms)
✔ [15570/16953] Built Mathlib.Geometry.Euclidean.PerpBisector:c.o (175ms)
✔ [15571/16953] Built Mathlib.Geometry.Euclidean.Basic:c.o (162ms)
✔ [15572/16953] Built Mathlib.Geometry.Euclidean.Sphere.Basic:c.o (186ms)
✔ [15573/16953] Built Mathlib.Geometry.Euclidean.Sphere.OrthRadius:c.o (193ms)
✔ [15574/16953] Built Mathlib.Geometry.Euclidean.Sphere.Tangent:c.o (160ms)
✔ [15575/16953] Built Mathlib.Geometry.Euclidean.Incenter:c.o (181ms)
✔ [15576/16953] Built Mathlib.Geometry.Euclidean.Angle.Incenter:c.o (175ms)
✔ [15577/16953] Built Mathlib.Geometry.Euclidean.Circumcenter:c.o (415ms)
✔ [15578/16953] Built Mathlib.Geometry.Euclidean.Angle.Sphere:c.o (300ms)
✔ [15579/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.Conformal:c.o (179ms)
✔ [15580/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.CrossProduct:c.o (181ms)
✔ [15581/16953] Built Mathlib.Geometry.Euclidean.Triangle:c.o (196ms)
✔ [15582/16953] Built Mathlib.Geometry.Euclidean.Angle.Unoriented.TriangleInequality:c.o (187ms)
✔ [15583/16953] Built Mathlib.Topology.MetricSpace.Congruence:c.o (236ms)
✔ [15584/16953] Built Mathlib.Geometry.Euclidean.Congruence:c.o (186ms)
✔ [15585/16953] Built Mathlib.Geometry.Euclidean.Inversion.Calculus:c.o (186ms)
✔ [15586/16953] Built Mathlib.Geometry.Euclidean.Inversion.ImageHyperplane:c.o (181ms)
✔ [15587/16953] Built Mathlib.Geometry.Euclidean.MongePoint:c.o (209ms)
✔ [15588/16953] Built Mathlib.Geometry.Euclidean.NinePointCircle:c.o (220ms)
✔ [15589/16953] Built Mathlib.Topology.MetricSpace.Similarity:c.o (238ms)
✔ [15590/16953] Built Mathlib.Geometry.Euclidean.Similarity:c.o (186ms)
✔ [15591/16953] Built Mathlib.Geometry.Euclidean.Simplex:c.o (178ms)
✔ [15592/16953] Built Mathlib.Geometry.Euclidean.Sphere.Power:c.o (200ms)
✔ [15593/16953] Built Mathlib.Geometry.Euclidean.Sphere.Ptolemy:c.o (178ms)
✔ [15594/16953] Built Mathlib.Geometry.Euclidean.Sphere.SecondInter:c.o (188ms)
✔ [15595/16953] Built Mathlib.MeasureTheory.Measure.Hausdorff:c.o (257ms)
✔ [15596/16953] Built Mathlib.Geometry.Euclidean.Volume.Measure:c.o (260ms)
✔ [15597/16953] Built Mathlib.Geometry.Group.Growth.LinearLowerBound:c.o (202ms)
✔ [15598/16953] Built Mathlib.Geometry.Group.Growth.QuotientInter:c.o (196ms)
✔ [15599/16953] Built Mathlib.Geometry.Manifold.Algebra.SmoothFunctions:c.o (1.0s)
✔ [15600/16953] Built Mathlib.Geometry.Manifold.DerivationBundle:c.o (1.1s)
✔ [15601/16953] Built Mathlib.Geometry.Manifold.MFDeriv.SpecificFunctions:c.o (200ms)
✔ [15602/16953] Built Mathlib.Geometry.Manifold.Algebra.LeftInvariantDerivation:c.o (513ms)
✔ [15603/16953] Built Mathlib.Geometry.Manifold.VectorBundle.Tangent:c.o (303ms)
✔ [15604/16953] Built Mathlib.Geometry.Manifold.MFDeriv.Atlas:c.o (172ms)
✔ [15605/16953] Built Mathlib.Geometry.Manifold.MFDeriv.UniqueDifferential:c.o (180ms)
✔ [15606/16953] Built Mathlib.Geometry.Manifold.LocalDiffeomorph:c.o (281ms)
✔ [15607/16953] Built Mathlib.Geometry.Manifold.IsManifold.InteriorBoundary:c.o (259ms)
✔ [15608/16953] Built Mathlib.Geometry.Manifold.Diffeomorph:c.o (893ms)
✔ [15609/16953] Built Mathlib.Geometry.Manifold.Bordism:c.o (186ms)
✔ [15610/16953] Built Mathlib.Geometry.Manifold.Complex:c.o (185ms)
✔ [15611/16953] Built Mathlib.Geometry.Manifold.ConformalGroupoid:c.o (185ms)
✔ [15612/16953] Built Mathlib.Geometry.Manifold.MFDeriv.Tangent:c.o (176ms)
✔ [15613/16953] Built Mathlib.Topology.VectorBundle.Hom:c.o (169ms)
✔ [15614/16953] Built Mathlib.Geometry.Manifold.VectorBundle.MDifferentiable:c.o (240ms)
✔ [15615/16953] Built Mathlib.Geometry.Manifold.MFDeriv.NormedSpace:c.o (501ms)
✔ [15616/16953] Built Mathlib.Geometry.Manifold.ContMDiffMFDeriv:c.o (435ms)
✔ [15617/16953] Built Mathlib.Geometry.Manifold.VectorBundle.Hom:c.o (746ms)
✔ [15618/16953] Built Mathlib.Geometry.Manifold.VectorField.Pullback:c.o (371ms)
✔ [15619/16953] Built Mathlib.Geometry.Manifold.VectorField.LieBracket:c.o (363ms)
✔ [15620/16953] Built Mathlib.Geometry.Manifold.GroupLieAlgebra:c.o (280ms)
✔ [15621/16953] Built Mathlib.Geometry.Manifold.LocalSourceTargetProperty:c.o (299ms)
✔ [15622/16953] Built Mathlib.Topology.Homeomorph.TransferInstance:c.o (371ms)
✔ [15623/16953] Built Mathlib.Topology.Instances.Shrink:c.o (283ms)
✔ [15624/16953] Built Mathlib.Topology.Algebra.Module.TransferInstance:c.o (296ms)
✔ [15625/16953] Built Mathlib.Geometry.Manifold.Immersion:c.o (280ms)
✔ [15626/16953] Built Mathlib.Geometry.Manifold.Instances.Icc:c.o (218ms)
✔ [15627/16953] Built Mathlib.Geometry.Manifold.Instances.Quotient:c.o (208ms)
✔ [15628/16953] Built Mathlib.Geometry.Manifold.Instances.Real:c.o (640ms)
✔ [15629/16953] Built Mathlib.Geometry.Manifold.Instances.Sphere:c.o (252ms)
✔ [15630/16953] Built Mathlib.Geometry.Manifold.Instances.UnitsOfNormedAlgebra:c.o (165ms)
✔ [15631/16953] Built Mathlib.Geometry.Manifold.IntegralCurve.Basic:c.o (166ms)
✔ [15632/16953] Built Mathlib.Geometry.Manifold.IntegralCurve.Transform:c.o (158ms)
✔ [15633/16953] Built Mathlib.Geometry.Manifold.IntegralCurve.ExistUnique:c.o (180ms)
✔ [15634/16953] Built Mathlib.Geometry.Manifold.IntegralCurve.UniformTime:c.o (159ms)
✔ [15635/16953] Built Mathlib.Geometry.Manifold.Metrizable:c.o (172ms)
✔ [15636/16953] Built Mathlib.Geometry.Manifold.PoincareConjecture:c.o (311ms)
✔ [15637/16953] Built Mathlib.MeasureTheory.Constructions.UnitInterval:c.o (198ms)
✔ [15638/16953] Built Mathlib.Geometry.Manifold.Riemannian.PathELength:c.o (208ms)
✔ [15639/16953] Built Mathlib.Topology.VectorBundle.Riemannian:c.o (262ms)
✔ [15640/16953] Built Mathlib.Geometry.Manifold.VectorBundle.Riemannian:c.o (307ms)
✔ [15641/16953] Built Mathlib.Geometry.Manifold.Riemannian.Basic:c.o (311ms)
✔ [15642/16953] Built Mathlib.Geometry.Manifold.Sheaf.Basic:c.o (196ms)
✔ [15643/16953] Built Mathlib.Geometry.Manifold.Sheaf.Smooth:c.o (266ms)
✔ [15644/16953] Built Mathlib.Geometry.Manifold.Sheaf.LocallyRingedSpace:c.o (183ms)
✔ [15645/16953] Built Mathlib.Geometry.Manifold.SmoothEmbedding:c.o (236ms)
✔ [15646/16953] Built Mathlib.Topology.Algebra.Module.FiniteDimensionBilinear:c.o (256ms)
✔ [15647/16953] Built Mathlib.Topology.VectorBundle.FiniteDimensional:c.o (177ms)
✔ [15648/16953] Built Mathlib.Geometry.Manifold.VectorBundle.LocalFrame:c.o (185ms)
✔ [15649/16953] Built Mathlib.Geometry.Manifold.VectorBundle.Tensoriality:c.o (199ms)
✔ [15650/16953] Built Mathlib.Geometry.Manifold.VectorBundle.CovariantDerivative.Basic:c.o (271ms)
✔ [15651/16953] Built Mathlib.Geometry.Manifold.VectorBundle.CovariantDerivative.Torsion:c.o (196ms)
✔ [15652/16953] Built Mathlib.Geometry.Manifold.VectorBundle.Pullback:c.o (177ms)
✔ [15653/16953] Built Mathlib.Geometry.Manifold.VectorBundle.SmoothSection:c.o (190ms)
✔ [15654/16953] Built Mathlib.Geometry.Manifold.WhitneyEmbedding:c.o (217ms)
✔ [15655/16953] Built Mathlib.Geometry.Polygon.Basic:c.o (242ms)
✔ [15656/16953] Built Mathlib.GroupTheory.Abelianization.Finite:c.o (240ms)
✔ [15657/16953] Built Mathlib.GroupTheory.ClassEquation:c.o (210ms)
✔ [15658/16953] Built Mathlib.GroupTheory.Commensurable:c.o (190ms)
✔ [15659/16953] Built Mathlib.GroupTheory.Rank:c.o (183ms)
✔ [15660/16953] Built Mathlib.GroupTheory.Commutator.Finite:c.o (181ms)
✔ [15661/16953] Built Mathlib.GroupTheory.GroupAction.CardCommute:c.o (277ms)
✔ [15662/16953] Built Mathlib.GroupTheory.SpecificGroups.KleinFour:c.o (223ms)
✔ [15663/16953] Built Mathlib.GroupTheory.CommutingProbability:c.o (216ms)
✔ [15664/16953] Built Mathlib.GroupTheory.Congruence.BigOperators:c.o (197ms)
✔ [15665/16953] Built Mathlib.GroupTheory.SpecificGroups.Dihedral:c.o (652ms)
✔ [15666/16953] Built Mathlib.GroupTheory.FreeGroup.IsFreeGroup:c.o (225ms)
✔ [15667/16953] Built Mathlib.GroupTheory.Coprod.Basic:c.o (923ms)
✔ [15668/16953] Built Mathlib.GroupTheory.Coxeter.Matrix:c.o (460ms)
✔ [15669/16953] Built Mathlib.GroupTheory.CoprodI:c.o (1.4s)
✔ [15670/16953] Built Mathlib.GroupTheory.PresentedGroup:c.o (857ms)
✔ [15671/16953] Built Mathlib.GroupTheory.Coxeter.Basic:c.o (728ms)
✔ [15672/16953] Built Mathlib.GroupTheory.Coxeter.Length:c.o (299ms)
✔ [15673/16953] Built Mathlib.GroupTheory.Descent:c.o (186ms)
✔ [15674/16953] Built Mathlib.GroupTheory.Coxeter.Inversion:c.o (375ms)
✔ [15675/16953] Built Mathlib.GroupTheory.DivisibleHull:c.o (364ms)
✔ [15676/16953] Built Mathlib.GroupTheory.DoubleCoset:c.o (222ms)
✔ [15677/16953] Built Mathlib.GroupTheory.FiniteAbelian.Duality:c.o (192ms)
✔ [15678/16953] Built Mathlib.GroupTheory.FinitelyPresentedGroup:c.o (185ms)
✔ [15679/16953] Built Mathlib.GroupTheory.FiniteIndexNormalSubgroup:c.o (404ms)
✔ [15680/16953] Built Mathlib.GroupTheory.FixedPointFree:c.o (191ms)
✔ [15681/16953] Built Mathlib.GroupTheory.Transfer:c.o (177ms)
✔ [15682/16953] Built Mathlib.GroupTheory.Focal:c.o (181ms)
✔ [15683/16953] Built Mathlib.GroupTheory.Nilpotent:c.o (324ms)
✔ [15684/16953] Built Mathlib.Order.Radical:c.o (174ms)
✔ [15685/16953] Built Mathlib.GroupTheory.Frattini:c.o (199ms)
✔ [15686/16953] Built Mathlib.GroupTheory.FreeGroup.CyclicallyReduced:c.o (250ms)
✔ [15687/16953] Built Mathlib.GroupTheory.FreeGroup.GeneratorEquiv:c.o (152ms)
✔ [15688/16953] Built Mathlib.GroupTheory.FreeGroup.NielsenSchreier:c.o (230ms)
✔ [15689/16953] Built Mathlib.GroupTheory.FreeGroup.Orbit:c.o (175ms)
✔ [15690/16953] Built Mathlib.GroupTheory.Goursat:c.o (172ms)
✔ [15691/16953] Built Mathlib.GroupTheory.GroupAction.Blocks:c.o (222ms)
✔ [15692/16953] Built Mathlib.GroupTheory.GroupAction.DomAct.ActionHom:c.o (242ms)
✔ [15693/16953] Built Mathlib.GroupTheory.GroupAction.Embedding:c.o (224ms)
✔ [15694/16953] Built Mathlib.GroupTheory.GroupAction.Transitive:c.o (175ms)
✔ [15695/16953] Built Mathlib.GroupTheory.GroupAction.Primitive:c.o (203ms)
✔ [15696/16953] Built Mathlib.GroupTheory.GroupAction.Iwasawa:c.o (177ms)
✔ [15697/16953] Built Mathlib.GroupTheory.IndexNormal:c.o (203ms)
✔ [15698/16953] Built Mathlib.GroupTheory.Perm.ConjAct:c.o (166ms)
✔ [15699/16953] Built Mathlib.GroupTheory.SpecificGroups.Alternating:c.o (343ms)
✔ [15700/16953] Built Mathlib.GroupTheory.GroupAction.SubMulAction.OfStabilizer:c.o (337ms)
✔ [15701/16953] Built Mathlib.SetTheory.Cardinal.Embedding:c.o (295ms)
✔ [15702/16953] Built Mathlib.GroupTheory.GroupAction.SubMulAction.OfFixingSubgroup:c.o (433ms)
✔ [15703/16953] Built Mathlib.GroupTheory.GroupAction.MultipleTransitivity:c.o (392ms)
✔ [15704/16953] Built Mathlib.GroupTheory.GroupAction.MultiplePrimitivity:c.o (325ms)
✔ [15705/16953] Built Mathlib.GroupTheory.GroupAction.Jordan:c.o (212ms)
✔ [15706/16953] Built Mathlib.GroupTheory.GroupAction.OfQuotient:c.o (364ms)
✔ [15707/16953] Built Mathlib.GroupTheory.GroupAction.Period:c.o (209ms)
✔ [15708/16953] Built Mathlib.GroupTheory.Perm.MaximalSubgroups:c.o (210ms)
✔ [15709/16953] Built Mathlib.GroupTheory.SpecificGroups.Alternating.MaximalSubgroups:c.o (313ms)
✔ [15710/16953] Built Mathlib.GroupTheory.GroupAction.SubMulAction.Combination:c.o (363ms)
✔ [15711/16953] Built Mathlib.GroupTheory.GroupAction.Support:c.o (245ms)
✔ [15712/16953] Built Mathlib.GroupTheory.GroupExtension.Basic:c.o (261ms)
✔ [15713/16953] Built Mathlib.GroupTheory.GroupExtension.Defs:c.o (369ms)
✔ [15714/16953] Built Mathlib.GroupTheory.IndexNSmul:c.o (197ms)
✔ [15715/16953] Built Mathlib.GroupTheory.HNNExtension:c.o (456ms)
✔ [15716/16953] Built Mathlib.GroupTheory.IsPerfect:c.o (160ms)
✔ [15717/16953] Built Mathlib.GroupTheory.IsSubnormal:c.o (199ms)
✔ [15718/16953] Built Mathlib.GroupTheory.MonoidLocalization.DivPairs:c.o (168ms)
✔ [15719/16953] Built Mathlib.GroupTheory.MonoidLocalization.Lemmas:c.o (167ms)
✔ [15720/16953] Built Mathlib.GroupTheory.NoncommCoprod:c.o (266ms)
✔ [15721/16953] Built Mathlib.GroupTheory.MonoidLocalization.Order:c.o (452ms)
✔ [15722/16953] Built Mathlib.GroupTheory.Perm.Cycle.PossibleTypes:c.o (162ms)
✔ [15723/16953] Built Mathlib.GroupTheory.Perm.DomMulAct:c.o (231ms)
✔ [15724/16953] Built Mathlib.GroupTheory.Perm.Centralizer:c.o (313ms)
✔ [15725/16953] Built Mathlib.GroupTheory.Perm.ClosureSwap:c.o (185ms)
✔ [15726/16953] Built Mathlib.GroupTheory.Perm.Subgroup:c.o (226ms)
✔ [15727/16953] Built Mathlib.GroupTheory.PushoutI:c.o (475ms)
✔ [15728/16953] Built Mathlib.GroupTheory.ResiduallyFinite:c.o (170ms)
✔ [15729/16953] Built Mathlib.GroupTheory.RegularWreathProduct:c.o (615ms)
✔ [15730/16953] Built Mathlib.GroupTheory.Schreier:c.o (197ms)
✔ [15731/16953] Built Mathlib.GroupTheory.SchurZassenhaus:c.o (168ms)
✔ [15732/16953] Built Mathlib.GroupTheory.SpecificGroups.Alternating.Centralizer:c.o (168ms)
✔ [15733/16953] Built Mathlib.GroupTheory.SpecificGroups.Alternating.KleinFour:c.o (169ms)
✔ [15734/16953] Built Mathlib.GroupTheory.SpecificGroups.Alternating.Simple:c.o (175ms)
✔ [15735/16953] Built Mathlib.GroupTheory.SpecificGroups.ZGroup:c.o (209ms)
✔ [15736/16953] Built Mathlib.GroupTheory.Subgroup.Saturated:c.o (182ms)
✔ [15737/16953] Built Mathlib.GroupTheory.SpecificGroups.Quaternion:c.o (526ms)
✔ [15738/16953] Built Mathlib.InformationTheory.Coding.UniquelyDecodable:c.o (150ms)
✔ [15739/16953] Built Mathlib.InformationTheory.Coding.KraftMcMillan:c.o (202ms)
✔ [15740/16953] Built Mathlib.InformationTheory.Hamming:c.o (437ms)
✔ [15741/16953] Built Mathlib.Probability.Kernel.Defs:c.o (233ms)
✔ [15742/16953] Built Mathlib.Probability.Kernel.Basic:c.o (193ms)
✔ [15743/16953] Built Mathlib.Probability.Kernel.MeasurableLIntegral:c.o (160ms)
✔ [15744/16953] Built Mathlib.Probability.Kernel.Composition.Comp:c.o (227ms)
✔ [15745/16953] Built Mathlib.Probability.Kernel.Composition.MapComap:c.o (211ms)
✔ [15746/16953] Built Mathlib.Probability.Kernel.Composition.ParallelComp:c.o (231ms)
✔ [15747/16953] Built Mathlib.Probability.Kernel.Composition.CompProd:c.o (224ms)
✔ [15748/16953] Built Mathlib.Probability.Kernel.Composition.MeasureCompProd:c.o (228ms)
✔ [15749/16953] Built Mathlib.Probability.Kernel.Composition.CompNotation:c.o (228ms)
✔ [15750/16953] Built Mathlib.Probability.Kernel.Composition.CompMap:c.o (153ms)
✔ [15751/16953] Built Mathlib.Probability.Kernel.Composition.Prod:c.o (209ms)
✔ [15752/16953] Built Mathlib.Probability.Kernel.Composition.KernelLemmas:c.o (138ms)
✔ [15753/16953] Built Mathlib.Probability.Kernel.Composition.MeasureComp:c.o (151ms)
✔ [15754/16953] Built Mathlib.Probability.Kernel.MeasurableIntegral:c.o (164ms)
✔ [15755/16953] Built Mathlib.Probability.Kernel.Composition.IntegralCompProd:c.o (162ms)
✔ [15756/16953] Built Mathlib.Probability.Kernel.Composition.RadonNikodym:c.o (148ms)
✔ [15757/16953] Built Mathlib.MeasureTheory.Measure.Decomposition.IntegralRNDeriv:c.o (163ms)
✔ [15758/16953] Built Mathlib.MeasureTheory.Measure.Tilted:c.o (141ms)
✔ [15759/16953] Built Mathlib.MeasureTheory.Measure.LogLikelihoodRatio:c.o (148ms)
✔ [15760/16953] Built Mathlib.InformationTheory.KullbackLeibler.KLFun:c.o (164ms)
✔ [15761/16953] Built Mathlib.InformationTheory.KullbackLeibler.Basic:c.o (146ms)
✔ [15762/16953] Built Mathlib.MeasureTheory.Function.LpSpace.CompleteOfCompleteLp:c.o (158ms)
✔ [15763/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Trim:c.o (147ms)
✔ [15764/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.AEMeasurable:c.o (189ms)
✔ [15765/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.Unique:c.o (172ms)
✔ [15766/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.CondexpL2:c.o (269ms)
✔ [15767/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.CondexpL1:c.o (181ms)
✔ [15768/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.Basic:c.o (218ms)
✔ [15769/16953] Built Mathlib.InformationTheory.KullbackLeibler.ChainRule:c.o (174ms)
✔ [15770/16953] Built Mathlib.Probability.Notation:c.o (685ms)
✔ [15771/16953] Built Mathlib.Lean.CoreM:c.o (362ms)
✔ [15772/16953] Built Mathlib.Lean.Elab.Tactic.Basic:c.o (200ms)
✔ [15773/16953] Built Mathlib.Lean.EnvExtension:c.o (181ms)
✔ [15774/16953] Built Mathlib.Lean.Exception:c.o (235ms)
✔ [15775/16953] Built Mathlib.Lean.Expr:c.o (174ms)
✔ [15776/16953] Built Mathlib.Lean.Expr.ReplaceRec:c.o (253ms)
✔ [15777/16953] Built Mathlib.Util.MemoFix:c.o (429ms)
✔ [15778/16953] Built Mathlib.Lean.Json:c.o (238ms)
✔ [15779/16953] Built Mathlib.Lean.LocalContext:c.o (206ms)
✔ [15780/16953] Built Mathlib.Lean.FoldEnvironment:c.o (1.1s)
✔ [15781/16953] Built Mathlib.Lean.MessageData.ForExprs:c.o (1.1s)
✔ [15782/16953] Built Mathlib.Lean.Meta.DiscrTree:c.o (695ms)
✔ [15783/16953] Built Mathlib.Lean.Thunk:c.o (252ms)
✔ [15784/16953] Built Mathlib.LinearAlgebra.AffineSpace.Matrix:c.o (163ms)
✔ [15785/16953] Built Mathlib.LinearAlgebra.AffineSpace.MidpointZero:c.o (152ms)
✔ [15786/16953] Built Mathlib.LinearAlgebra.Alternating.DomCoprod:c.o (283ms)
✔ [15787/16953] Built Mathlib.LinearAlgebra.Basis.Flag:c.o (175ms)
✔ [15788/16953] Built Mathlib.LinearAlgebra.BilinearForm.IsometryEquiv:c.o (306ms)
✔ [15789/16953] Built Mathlib.LinearAlgebra.BilinearForm.Isometry:c.o (456ms)
✔ [15790/16953] Built Mathlib.RingTheory.TensorProduct.IsBaseChangeFree:c.o (206ms)
✔ [15791/16953] Built Mathlib.RingTheory.TensorProduct.IsBaseChangeHom:c.o (307ms)
✔ [15792/16953] Built Mathlib.LinearAlgebra.Dual.BaseChange:c.o (275ms)
✔ [15793/16953] Built Mathlib.LinearAlgebra.FixedSubmodule:c.o (349ms)
✔ [15794/16953] Built Mathlib.LinearAlgebra.Center:c.o (304ms)
✔ [15795/16953] Built Mathlib.LinearAlgebra.Transvection.Basic:c.o (706ms)
✔ [15796/16953] Built Mathlib.LinearAlgebra.QuadraticForm.TensorProduct:c.o (393ms)
✔ [15797/16953] Built Mathlib.LinearAlgebra.TensorProduct.Opposite:c.o (405ms)
✔ [15798/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.BaseChange:c.o (443ms)
✔ [15799/16953] Built Mathlib.LinearAlgebra.QuadraticForm.QuadraticModuleCat:c.o (411ms)
✔ [15800/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.CategoryTheory:c.o (207ms)
✔ [15801/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Star:c.o (196ms)
✔ [15802/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Contraction:c.o (574ms)
✔ [15803/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Even:c.o (318ms)
✔ [15804/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Equivs:c.o (694ms)
✔ [15805/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.EvenEquiv:c.o (362ms)
✔ [15806/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Inversion:c.o (193ms)
✔ [15807/16953] Built Mathlib.LinearAlgebra.TensorProduct.Graded.External:c.o (567ms)
✔ [15808/16953] Built Mathlib.LinearAlgebra.TensorProduct.Graded.Internal:c.o (760ms)
✔ [15809/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.Prod:c.o (165ms)
✔ [15810/16953] Built Mathlib.LinearAlgebra.Dimension.Torsion.Basic:c.o (172ms)
✔ [15811/16953] Built Mathlib.LinearAlgebra.CliffordAlgebra.SpinGroup:c.o (307ms)
✔ [15812/16953] Built Mathlib.LinearAlgebra.Dimension.Torsion.Finite:c.o (153ms)
✔ [15813/16953] Built Mathlib.LinearAlgebra.DirectSum.Basis:c.o (154ms)
✔ [15814/16953] Built Mathlib.LinearAlgebra.ExteriorAlgebra.Grading:c.o (284ms)
✔ [15815/16953] Built Mathlib.LinearAlgebra.ExteriorAlgebra.Basis:c.o (189ms)
✔ [15816/16953] Built Mathlib.LinearAlgebra.FreeModule.Int:c.o (166ms)
✔ [15817/16953] Built Mathlib.LinearAlgebra.FreeModule.ModN:c.o (257ms)
✔ [15818/16953] Built Mathlib.LinearAlgebra.TensorAlgebra.ToTensorPower:c.o (277ms)
✔ [15819/16953] Built Mathlib.LinearAlgebra.GeneralLinearGroup:c.o (194ms)
✔ [15820/16953] Built Mathlib.LinearAlgebra.Goursat:c.o (177ms)
✔ [15821/16953] Built Mathlib.LinearAlgebra.FreeProduct.Basic:c.o (715ms)
✔ [15822/16953] Built Mathlib.LinearAlgebra.LeftExact:c.o (176ms)
✔ [15823/16953] Built Mathlib.LinearAlgebra.LinearIndependent.BaseChange:c.o (160ms)
✔ [15824/16953] Built Mathlib.LinearAlgebra.Matrix.AbsoluteValue:c.o (165ms)
✔ [15825/16953] Built Mathlib.LinearAlgebra.Matrix.CharP:c.o (166ms)
✔ [15826/16953] Built Mathlib.LinearAlgebra.Matrix.Charpoly.FiniteField:c.o (169ms)
✔ [15827/16953] Built Mathlib.LinearAlgebra.Matrix.Circulant:c.o (180ms)
✔ [15828/16953] Built Mathlib.LinearAlgebra.Matrix.Determinant.Misc:c.o (172ms)
✔ [15829/16953] Built Mathlib.LinearAlgebra.Matrix.Determinant.TotallyUnimodular:c.o (157ms)
✔ [15830/16953] Built Mathlib.LinearAlgebra.Matrix.GeneralLinearGroup.Card:c.o (399ms)
✔ [15831/16953] Built Mathlib.LinearAlgebra.Matrix.Gershgorin:c.o (176ms)
✔ [15832/16953] Built Mathlib.LinearAlgebra.Matrix.FixedDetMatrices:c.o (777ms)
✔ [15833/16953] Built Mathlib.LinearAlgebra.Matrix.HermitianFunctionalCalculus:c.o (160ms)
✔ [15834/16953] Built Mathlib.LinearAlgebra.Matrix.Ideal:c.o (208ms)
✔ [15835/16953] Built Mathlib.LinearAlgebra.Matrix.Integer:c.o (218ms)
✔ [15836/16953] Built Mathlib.LinearAlgebra.Matrix.Irreducible.Defs:c.o (206ms)
✔ [15837/16953] Built Mathlib.LinearAlgebra.Matrix.Orthogonal:c.o (162ms)
✔ [15838/16953] Built Mathlib.LinearAlgebra.Matrix.IsDiag:c.o (156ms)
✔ [15839/16953] Built Mathlib.LinearAlgebra.Matrix.LDL:c.o (155ms)
✔ [15840/16953] Built Mathlib.LinearAlgebra.Matrix.Module:c.o (230ms)
✔ [15841/16953] Built Mathlib.LinearAlgebra.Matrix.Permanent:c.o (215ms)
✔ [15842/16953] Built Mathlib.LinearAlgebra.Matrix.ProjectiveSpecialLinearGroup:c.o (269ms)
✔ [15843/16953] Built Mathlib.LinearAlgebra.Matrix.Swap:c.o (202ms)
✔ [15844/16953] Built Mathlib.LinearAlgebra.Matrix.Unique:c.o (282ms)
✔ [15845/16953] Built Mathlib.LinearAlgebra.Matrix.WithConv:c.o (529ms)
✔ [15846/16953] Built Mathlib.LinearAlgebra.Multilinear.DirectSum:c.o (184ms)
✔ [15847/16953] Built Mathlib.LinearAlgebra.Multilinear.FiniteDimensional:c.o (145ms)
✔ [15848/16953] Built Mathlib.LinearAlgebra.Multilinear.Pi:c.o (176ms)
✔ [15849/16953] Built Mathlib.LinearAlgebra.PiTensorProduct.DFinsupp:c.o (283ms)
✔ [15850/16953] Built Mathlib.LinearAlgebra.PiTensorProduct.Finsupp:c.o (166ms)
✔ [15851/16953] Built Mathlib.RingTheory.PiTensorProduct:c.o (510ms)
✔ [15852/16953] Built Mathlib.LinearAlgebra.PiTensorProduct.Basis:c.o (161ms)
✔ [15853/16953] Built Mathlib.LinearAlgebra.PiTensorProduct.DirectSum:c.o (188ms)
✔ [15854/16953] Built Mathlib.LinearAlgebra.PiTensorProduct.Dual:c.o (184ms)
✔ [15855/16953] Built Mathlib.LinearAlgebra.Projectivization.Action:c.o (195ms)
✔ [15856/16953] Built Mathlib.LinearAlgebra.SpecialLinearGroup:c.o (456ms)
✔ [15857/16953] Built Mathlib.LinearAlgebra.Projectivization.Cardinality:c.o (205ms)
✔ [15858/16953] Built Mathlib.LinearAlgebra.Projectivization.Independence:c.o (186ms)
✔ [15859/16953] Built Mathlib.LinearAlgebra.Projectivization.Subspace:c.o (279ms)
✔ [15860/16953] Built Mathlib.LinearAlgebra.QuadraticForm.AlgClosed:c.o (164ms)
✔ [15861/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Basis:c.o (186ms)
✔ [15862/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Complex:c.o (199ms)
✔ [15863/16953] Built Mathlib.LinearAlgebra.QuadraticForm.TensorProduct.Isometries:c.o (270ms)
✔ [15864/16953] Built Mathlib.LinearAlgebra.QuadraticForm.QuadraticModuleCat.Monoidal:c.o (374ms)
✔ [15865/16953] Built Mathlib.LinearAlgebra.QuadraticForm.QuadraticModuleCat.Symmetric:c.o (227ms)
✔ [15866/16953] Built Mathlib.LinearAlgebra.Quotient.Bilinear:c.o (216ms)
✔ [15867/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Radical:c.o (204ms)
✔ [15868/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Real:c.o (173ms)
✔ [15869/16953] Built Mathlib.LinearAlgebra.QuadraticForm.Signature:c.o (160ms)
✔ [15870/16953] Built Mathlib.LinearAlgebra.RootSystem.GeckConstruction.Basic:c.o (322ms)
✔ [15871/16953] Built Mathlib.LinearAlgebra.RootSystem.Finite.G2:c.o (599ms)
✔ [15872/16953] Built Mathlib.LinearAlgebra.RootSystem.GeckConstruction.Semisimple:c.o (252ms)
✔ [15873/16953] Built Mathlib.LinearAlgebra.RootSystem.GeckConstruction.Relations:c.o (189ms)
✔ [15874/16953] Built Mathlib.LinearAlgebra.RootSystem.GeckConstruction.Lemmas:c.o (337ms)
✔ [15875/16953] Built Mathlib.LinearAlgebra.RootSystem.GeckConstruction.Basis:c.o (194ms)
✔ [15876/16953] Built Mathlib.LinearAlgebra.RootSystem.OfBilinear:c.o (286ms)
✔ [15877/16953] Built Mathlib.LinearAlgebra.RootSystem.RootPairingCat:c.o (254ms)
✔ [15878/16953] Built Mathlib.LinearAlgebra.SModEq.Pow:c.o (203ms)
✔ [15879/16953] Built Mathlib.LinearAlgebra.SModEq:c.o (327ms)
✔ [15880/16953] Built Mathlib.LinearAlgebra.SesquilinearForm.Star:c.o (236ms)
✔ [15881/16953] Built Mathlib.LinearAlgebra.SymmetricAlgebra.Basic:c.o (357ms)
✔ [15882/16953] Built Mathlib.LinearAlgebra.SymmetricAlgebra.Basis:c.o (315ms)
✔ [15883/16953] Built Mathlib.LinearAlgebra.TensorAlgebra.Basis:c.o (170ms)
✔ [15884/16953] Built Mathlib.LinearAlgebra.TensorAlgebra.Grading:c.o (400ms)
✔ [15885/16953] Built Mathlib.LinearAlgebra.TensorProduct.Decomposition:c.o (343ms)
✔ [15886/16953] Built Mathlib.LinearAlgebra.TensorPower.Symmetric:c.o (927ms)
✔ [15887/16953] Built Mathlib.LinearAlgebra.TensorProduct.Free:c.o (261ms)
✔ [15888/16953] Built Mathlib.LinearAlgebra.TensorProduct.Matrix:c.o (184ms)
✔ [15889/16953] Built Mathlib.LinearAlgebra.Transvection:c.o (169ms)
✔ [15890/16953] Built Mathlib.Logic.Equiv.Array:c.o (186ms)
✔ [15891/16953] Built Mathlib.Logic.Equiv.Bool:c.o (187ms)
✔ [15892/16953] Built Mathlib.Logic.Equiv.Pairwise:c.o (167ms)
✔ [15893/16953] Built Mathlib.Logic.Godel.GodelBetaFunction:c.o (289ms)
✔ [15894/16953] Built Mathlib.Logic.Hydra:c.o (164ms)
✔ [15895/16953] Built Mathlib.Logic.IsEmpty:c.o (173ms)
✔ [15896/16953] Built Mathlib.MeasureTheory.Category.MeasCat:c.o (200ms)
✔ [15897/16953] Built Mathlib.MeasureTheory.Constructions.AddChar:c.o (173ms)
✔ [15898/16953] Built Mathlib.Topology.Order.WithTop:c.o (182ms)
✔ [15899/16953] Built Mathlib.MeasureTheory.Constructions.BorelSpace.WithTop:c.o (184ms)
✔ [15900/16953] Built Mathlib.MeasureTheory.Constructions.Cylinders:c.o (173ms)
✔ [15901/16953] Built Mathlib.MeasureTheory.Constructions.ClosedCompactCylinders:c.o (156ms)
✔ [15902/16953] Built Mathlib.MeasureTheory.Constructions.Projective:c.o (146ms)
✔ [15903/16953] Built Mathlib.MeasureTheory.SetSemiring:c.o (157ms)
✔ [15904/16953] Built Mathlib.MeasureTheory.Measure.AddContent:c.o (217ms)
✔ [15905/16953] Built Mathlib.MeasureTheory.SetAlgebra:c.o (169ms)
✔ [15906/16953] Built Mathlib.MeasureTheory.Constructions.ProjectiveFamilyContent:c.o (192ms)
✔ [15907/16953] Built Mathlib.MeasureTheory.Constructions.SimpleGraph:c.o (198ms)
✔ [15908/16953] Built Mathlib.MeasureTheory.Constructions.SubmoduleQuotient:c.o (168ms)
✔ [15909/16953] Built Mathlib.MeasureTheory.Covering.LiminfLimsup:c.o (157ms)
✔ [15910/16953] Built Mathlib.MeasureTheory.Function.AEEqFun.DomAct:c.o (263ms)
✔ [15911/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.Indicator:c.o (200ms)
✔ [15912/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.CondJensen:c.o (162ms)
✔ [15913/16953] Built Mathlib.MeasureTheory.Function.ConditionalLExpectation:c.o (237ms)
✔ [15914/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.LebesgueBochner:c.o (147ms)
✔ [15915/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.PullOut:c.o (155ms)
✔ [15916/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.RadonNikodym:c.o (161ms)
✔ [15917/16953] Built Mathlib.MeasureTheory.Function.UniformIntegrable:c.o (154ms)
✔ [15918/16953] Built Mathlib.MeasureTheory.Measure.Complex:c.o (180ms)
✔ [15919/16953] Built Mathlib.MeasureTheory.VectorMeasure.Decomposition.Hahn:c.o (223ms)
✔ [15920/16953] Built Mathlib.MeasureTheory.VectorMeasure.Basic:c.o (703ms)
✔ [15921/16953] Built Mathlib.MeasureTheory.VectorMeasure.Decomposition.Jordan:c.o (229ms)
✔ [15922/16953] Built Mathlib.MeasureTheory.VectorMeasure.WithDensity:c.o (188ms)
✔ [15923/16953] Built Mathlib.MeasureTheory.VectorMeasure.Decomposition.Lebesgue:c.o (190ms)
✔ [15924/16953] Built Mathlib.MeasureTheory.VectorMeasure.Decomposition.RadonNikodym:c.o (171ms)
✔ [15925/16953] Built Mathlib.MeasureTheory.Function.ConditionalExpectation.Real:c.o (171ms)
✔ [15926/16953] Built Mathlib.MeasureTheory.Measure.HasOuterApproxClosed:c.o (158ms)
✔ [15927/16953] Built Mathlib.MeasureTheory.Measure.FiniteMeasure:c.o (223ms)
✔ [15928/16953] Built Mathlib.MeasureTheory.Measure.ProbabilityMeasure:c.o (194ms)
✔ [15929/16953] Built Mathlib.MeasureTheory.Measure.Portmanteau:c.o (204ms)
✔ [15930/16953] Built Mathlib.Probability.Independence.Kernel.Indep:c.o (254ms)
✔ [15931/16953] Built Mathlib.Probability.Independence.Kernel.IndepFun:c.o (239ms)
✔ [15932/16953] Built Mathlib.Probability.Density:c.o (219ms)
✔ [15933/16953] Built Mathlib.Probability.Independence.Basic:c.o (479ms)
✔ [15934/16953] Built Mathlib.Probability.Independence.Integrable:c.o (168ms)
✔ [15935/16953] Built Mathlib.Probability.Independence.Integration:c.o (168ms)
✔ [15936/16953] Built Mathlib.Probability.Moments.Covariance:c.o (272ms)
✔ [15937/16953] Built Mathlib.Probability.Moments.Variance:c.o (365ms)
✔ [15938/16953] Built Mathlib.Probability.HasLaw:c.o (275ms)
✔ [15939/16953] Built Mathlib.Probability.IdentDistrib:c.o (204ms)
✔ [15940/16953] Built Mathlib.MeasureTheory.Function.ConvergenceInDistribution:c.o (234ms)
✔ [15941/16953] Built Mathlib.Order.Restriction:c.o (182ms)
✔ [15942/16953] Built Mathlib.MeasureTheory.MeasurableSpace.PreorderRestrict:c.o (154ms)
✔ [15943/16953] Built Mathlib.MeasureTheory.Function.FactorsThrough:c.o (171ms)
✔ [15944/16953] Built Mathlib.Probability.Process.Filtration:c.o (366ms)
✔ [15945/16953] Built Mathlib.MeasureTheory.Function.Floor:c.o (173ms)
✔ [15946/16953] Built Mathlib.MeasureTheory.Function.Intersectivity:c.o (183ms)
✔ [15947/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.Count:c.o (186ms)
✔ [15948/16953] Built Mathlib.MeasureTheory.Function.LpSeminorm.LpNorm:c.o (172ms)
✔ [15949/16953] Built Mathlib.MeasureTheory.Function.LpSpace.ContinuousCompMeasurePreserving:c.o (179ms)
✔ [15950/16953] Built Mathlib.Topology.Algebra.Constructions.DomMulAct:c.o (174ms)
✔ [15951/16953] Built Mathlib.MeasureTheory.Function.LpSpace.DomAct.Basic:c.o (237ms)
✔ [15952/16953] Built Mathlib.MeasureTheory.Function.LpSpace.DomAct.Continuous:c.o (154ms)
✔ [15953/16953] Built Mathlib.MeasureTheory.Function.Piecewise:c.o (166ms)
✔ [15954/16953] Built Mathlib.MeasureTheory.Function.SpecialFunctions.Arctan:c.o (146ms)
✔ [15955/16953] Built Mathlib.MeasureTheory.Function.SpecialFunctions.Inner:c.o (260ms)
✔ [15956/16953] Built Mathlib.MeasureTheory.Function.SpecialFunctions.RCLike:c.o (167ms)
✔ [15957/16953] Built Mathlib.MeasureTheory.Function.SpecialFunctions.Sinc:c.o (178ms)
✔ [15958/16953] Built Mathlib.MeasureTheory.Function.UnifTight:c.o (187ms)
✔ [15959/16953] Built Mathlib.MeasureTheory.Group.FoelnerFilter:c.o (169ms)
✔ [15960/16953] Built Mathlib.MeasureTheory.Group.GeometryOfNumbers:c.o (200ms)
✔ [15961/16953] Built Mathlib.MeasureTheory.Group.IntegralConvolution:c.o (159ms)
✔ [15962/16953] Built Mathlib.MeasureTheory.Group.ModularCharacter:c.o (169ms)
✔ [15963/16953] Built Mathlib.MeasureTheory.Integral.CircleTransform:c.o (151ms)
✔ [15964/16953] Built Mathlib.Topology.Algebra.Order.Support:c.o (160ms)
✔ [15965/16953] Built Mathlib.MeasureTheory.Integral.CompactlySupported:c.o (187ms)
✔ [15966/16953] Built Mathlib.MeasureTheory.Integral.CurveIntegral.Basic:c.o (459ms)
✔ [15967/16953] Built Mathlib.Topology.ContinuousMap.CompactlySupported:c.o (851ms)
✔ [15968/16953] Built Mathlib.Topology.Homotopy.Affine:c.o (175ms)
✔ [15969/16953] Built Mathlib.MeasureTheory.Integral.CurveIntegral.Poincare:c.o (166ms)
✔ [15970/16953] Built Mathlib.MeasureTheory.Integral.Gamma:c.o (155ms)
✔ [15971/16953] Built Mathlib.MeasureTheory.Integral.Indicator:c.o (157ms)
✔ [15972/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.DistLEIntegral:c.o (174ms)
✔ [15973/16953] Built Mathlib.MeasureTheory.Integral.MeanValue:c.o (152ms)
✔ [15974/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.MeanValue:c.o (152ms)
✔ [15975/16953] Built Mathlib.MeasureTheory.Integral.IntervalIntegral.TrapezoidalRule:c.o (153ms)
✔ [15976/16953] Built Mathlib.MeasureTheory.Integral.LebesgueNormedSpace:c.o (165ms)
✔ [15977/16953] Built Mathlib.MeasureTheory.Integral.Regular:c.o (158ms)
✔ [15978/16953] Built Mathlib.MeasureTheory.Integral.RieszMarkovKakutani.Basic:c.o (163ms)
✔ [15979/16953] Built Mathlib.Order.Interval.Set.Union:c.o (198ms)
✔ [15980/16953] Built Mathlib.MeasureTheory.Integral.RieszMarkovKakutani.Real:c.o (172ms)
✔ [15981/16953] Built Mathlib.MeasureTheory.Integral.RieszMarkovKakutani.NNReal:c.o (156ms)
✔ [15982/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Card:c.o (185ms)
✔ [15983/16953] Built Mathlib.MeasureTheory.Integral.TorusIntegral:c.o (554ms)
✔ [15984/16953] Built Mathlib.MeasureTheory.MeasurableSpace.Invariants:c.o (243ms)
✔ [15985/16953] Built Mathlib.MeasureTheory.MeasurableSpace.NCard:c.o (222ms)
✔ [15986/16953] Built Mathlib.MeasureTheory.Measure.FiniteMeasureExt:c.o (285ms)
✔ [15987/16953] Built Mathlib.MeasureTheory.Measure.CharacteristicFunction:c.o (312ms)
✔ [15988/16953] Built Mathlib.MeasureTheory.Measure.CharacteristicFunction.Basic:c.o (270ms)
✔ [15989/16953] Built Mathlib.MeasureTheory.Measure.CharacteristicFunction.TaylorExpansion:c.o (228ms)
✔ [15990/16953] Built Mathlib.Topology.Separation.CompletelyRegular:c.o (324ms)
✔ [15991/16953] Built Mathlib.MeasureTheory.Measure.DiracProba:c.o (300ms)
✔ [15992/16953] Built Mathlib.MeasureTheory.Measure.LevyProkhorovMetric:c.o (342ms)
✔ [15993/16953] Built Mathlib.MeasureTheory.Measure.FiniteMeasurePi:c.o (258ms)
✔ [15994/16953] Built Mathlib.MeasureTheory.Measure.FiniteMeasureProd:c.o (329ms)
✔ [15995/16953] Built Mathlib.MeasureTheory.Measure.Haar.DistribChar:c.o (252ms)
✔ [15996/16953] Built Mathlib.Topology.Algebra.Group.Extension:c.o (271ms)
✔ [15997/16953] Built Mathlib.MeasureTheory.Measure.Haar.Extension:c.o (255ms)
✔ [15998/16953] Built Mathlib.MeasureTheory.Measure.Haar.MulEquivHaarChar:c.o (172ms)
✔ [15999/16953] Built Mathlib.MeasureTheory.Measure.HasOuterApproxClosedProd:c.o (199ms)
✔ [16000/16953] Built Mathlib.MeasureTheory.Measure.IntegralCharFun:c.o (188ms)
✔ [16001/16953] Built Mathlib.MeasureTheory.Measure.Lebesgue.VolumeOfBalls:c.o (187ms)
✔ [16002/16953] Built Mathlib.MeasureTheory.Measure.Tight:c.o (187ms)
✔ [16003/16953] Built Mathlib.MeasureTheory.Measure.Prokhorov:c.o (190ms)
✔ [16004/16953] Built Mathlib.Order.CompletePartialOrder:c.o (241ms)
✔ [16005/16953] Built Mathlib.MeasureTheory.Measure.TightNormed:c.o (208ms)
✔ [16006/16953] Built Mathlib.MeasureTheory.Measure.LevyConvergence:c.o (203ms)
✔ [16007/16953] Built Mathlib.MeasureTheory.Measure.MeasuredSets:c.o (196ms)
✔ [16008/16953] Built Mathlib.MeasureTheory.Measure.PreVariation:c.o (174ms)
✔ [16009/16953] Built Mathlib.MeasureTheory.Measure.Support:c.o (189ms)
✔ [16010/16953] Built Mathlib.MeasureTheory.Measure.ResolventTransform:c.o (186ms)
✔ [16011/16953] Built Mathlib.MeasureTheory.Measure.SeparableMeasure:c.o (187ms)
✔ [16012/16953] Built Mathlib.MeasureTheory.Measure.SubFinite:c.o (187ms)
✔ [16013/16953] Built Mathlib.MeasureTheory.Measure.Typeclasses.ZeroOne:c.o (182ms)
✔ [16014/16953] Built Mathlib.MeasureTheory.Measure.WithDensityFinite:c.o (179ms)
✔ [16015/16953] Built Mathlib.MeasureTheory.Order.Group.Lattice:c.o (182ms)
✔ [16016/16953] Built Mathlib.MeasureTheory.Order.UpperLower:c.o (188ms)
✔ [16017/16953] Built Mathlib.MeasureTheory.OuterMeasure.OfAddContent:c.o (211ms)
✔ [16018/16953] Built Mathlib.MeasureTheory.SpecificCodomains.Pi:c.o (174ms)
✔ [16019/16953] Built Mathlib.MeasureTheory.SpecificCodomains.WithLp:c.o (196ms)
✔ [16020/16953] Built Mathlib.MeasureTheory.VectorMeasure.AddContent:c.o (208ms)
✔ [16021/16953] Built Mathlib.MeasureTheory.VectorMeasure.BoundedVariation:c.o (203ms)
✔ [16022/16953] Built Mathlib.MeasureTheory.VectorMeasure.Decomposition.JordanSub:c.o (179ms)
✔ [16023/16953] Built Mathlib.MeasureTheory.VectorMeasure.Variation.Defs:c.o (180ms)
✔ [16024/16953] Built Mathlib.MeasureTheory.VectorMeasure.Variation.Basic:c.o (237ms)
✔ [16025/16953] Built Mathlib.ModelTheory.Arithmetic.Presburger.Basic:c.o (364ms)
✔ [16026/16953] Built Mathlib.MeasureTheory.VectorMeasure.Integral:c.o (617ms)
✔ [16027/16953] Built Mathlib.ModelTheory.Arithmetic.Presburger.Semilinear.Defs:c.o (181ms)
✔ [16028/16953] Built Mathlib.ModelTheory.Arithmetic.Presburger.Semilinear.Basic:c.o (222ms)
✔ [16029/16953] Built Mathlib.ModelTheory.Arithmetic.Presburger.Definability:c.o (186ms)
✔ [16030/16953] Built Mathlib.ModelTheory.Equivalence:c.o (315ms)
✔ [16031/16953] Built Mathlib.ModelTheory.FinitelyGenerated:c.o (183ms)
✔ [16032/16953] Built Mathlib.ModelTheory.DirectLimit:c.o (313ms)
✔ [16033/16953] Built Mathlib.ModelTheory.Complexity:c.o (1.0s)
✔ [16034/16953] Built Mathlib.ModelTheory.PartialEquiv:c.o (326ms)
✔ [16035/16953] Built Mathlib.ModelTheory.Fraisse:c.o (189ms)
✔ [16036/16953] Built Mathlib.ModelTheory.Graph:c.o (199ms)
✔ [16037/16953] Built Mathlib.Order.CountableDenseLinearOrder:c.o (234ms)
✔ [16038/16953] Built Mathlib.ModelTheory.Order:c.o (410ms)
✔ [16039/16953] Built Mathlib.ModelTheory.Types:c.o (216ms)
✔ [16040/16953] Built Mathlib.Topology.Connected.Separation:c.o (184ms)
✔ [16041/16953] Built Mathlib.Topology.Baire.LocallyCompactRegular:c.o (194ms)
✔ [16042/16953] Built Mathlib.ModelTheory.Topology.Types:c.o (215ms)
✔ [16043/16953] Built Mathlib.NumberTheory.ADEInequality:c.o (223ms)
✔ [16044/16953] Built Mathlib.Topology.Order.IsLocallyClosed:c.o (194ms)
✔ [16045/16953] Built Mathlib.NumberTheory.AbelSummation:c.o (197ms)
✔ [16046/16953] Built Mathlib.NumberTheory.ArithmeticFunction.VonMangoldt:c.o (251ms)
✔ [16047/16953] Built Mathlib.NumberTheory.ArithmeticFunction:c.o (205ms)
✔ [16048/16953] Built Mathlib.RingTheory.ZMod.UnitsCyclic:c.o (186ms)
✔ [16049/16953] Built Mathlib.NumberTheory.ArithmeticFunction.Carmichael:c.o (322ms)
✔ [16050/16953] Built Mathlib.NumberTheory.ArithmeticFunction.Liouville:c.o (200ms)
✔ [16051/16953] Built Mathlib.NumberTheory.Basic:c.o (191ms)
✔ [16052/16953] Built Mathlib.RingTheory.PowerSeries.Derivative:c.o (214ms)
✔ [16053/16953] Built Mathlib.RingTheory.PowerSeries.Exp:c.o (190ms)
✔ [16054/16953] Built Mathlib.NumberTheory.Bernoulli:c.o (290ms)
✔ [16055/16953] Built Mathlib.NumberTheory.BernoulliPolynomials:c.o (188ms)
✔ [16056/16953] Built Mathlib.NumberTheory.PrimeCounting:c.o (320ms)
✔ [16057/16953] Built Mathlib.NumberTheory.Primorial:c.o (350ms)
✔ [16058/16953] Built Mathlib.NumberTheory.Bertrand:c.o (184ms)
✔ [16059/16953] Built Mathlib.NumberTheory.Chebyshev:c.o (297ms)
✔ [16060/16953] Built Mathlib.NumberTheory.ClassNumber.AdmissibleAbsoluteValue:c.o (247ms)
✔ [16061/16953] Built Mathlib.NumberTheory.ClassNumber.AdmissibleAbs:c.o (172ms)
✔ [16062/16953] Built Mathlib.NumberTheory.ClassNumber.AdmissibleCardPowDegree:c.o (168ms)
✔ [16063/16953] Built Mathlib.NumberTheory.ClassNumber.Finite:c.o (178ms)
✔ [16064/16953] Built Mathlib.RingTheory.Adjoin.Polynomial.Bivariate:c.o (156ms)
✔ [16065/16953] Built Mathlib.NumberTheory.FunctionField:c.o (196ms)
✔ [16066/16953] Built Mathlib.NumberTheory.ClassNumber.FunctionField:c.o (171ms)
✔ [16067/16953] Built Mathlib.NumberTheory.Padics.RingHoms:c.o (373ms)
✔ [16068/16953] Built Mathlib.NumberTheory.Cyclotomic.CyclotomicCharacter:c.o (271ms)
✔ [16069/16953] Built Mathlib.NumberTheory.NumberField.Discriminant.Defs:c.o (188ms)
✔ [16070/16953] Built Mathlib.NumberTheory.Cyclotomic.Discriminant:c.o (183ms)
✔ [16071/16953] Built Mathlib.NumberTheory.Cyclotomic.Gal:c.o (172ms)
✔ [16072/16953] Built Mathlib.NumberTheory.PellMatiyasevic:c.o (385ms)
✔ [16073/16953] Built Mathlib.NumberTheory.Zsqrtd.Basic:c.o (1.1s)
✔ [16074/16953] Built Mathlib.NumberTheory.DiophantineApproximation.Basic:c.o (211ms)
✔ [16075/16953] Built Mathlib.NumberTheory.DiophantineApproximation.ContinuedFractions:c.o (183ms)
✔ [16076/16953] Built Mathlib.NumberTheory.DirichletCharacter.Bounds:c.o (253ms)
✔ [16077/16953] Built Mathlib.NumberTheory.MulChar.Duality:c.o (226ms)
✔ [16078/16953] Built Mathlib.NumberTheory.Dioph:c.o (1.8s)
✔ [16079/16953] Built Mathlib.NumberTheory.DirichletCharacter.Orthogonality:c.o (280ms)
✔ [16080/16953] Built Mathlib.NumberTheory.EulerProduct.Basic:c.o (385ms)
✔ [16081/16953] Built Mathlib.NumberTheory.SmoothNumbers:c.o (598ms)
✔ [16082/16953] Built Mathlib.NumberTheory.EulerProduct.ExpLog:c.o (295ms)
✔ [16083/16953] Built Mathlib.NumberTheory.LSeries.Convergence:c.o (236ms)
✔ [16084/16953] Built Mathlib.NumberTheory.LSeries.Convolution:c.o (417ms)
✔ [16085/16953] Built Mathlib.NumberTheory.LSeries.Deriv:c.o (354ms)
✔ [16086/16953] Built Mathlib.NumberTheory.LSeries.Positivity:c.o (181ms)
✔ [16087/16953] Built Mathlib.NumberTheory.LSeries.AbstractFuncEq:c.o (241ms)
✔ [16088/16953] Built Mathlib.NumberTheory.ModularForms.JacobiTheta.TwoVariable:c.o (273ms)
✔ [16089/16953] Built Mathlib.NumberTheory.ModularForms.JacobiTheta.Bounds:c.o (232ms)
✔ [16090/16953] Built Mathlib.NumberTheory.LSeries.MellinEqDirichlet:c.o (202ms)
✔ [16091/16953] Built Mathlib.NumberTheory.LSeries.HurwitzZetaEven:c.o (230ms)
✔ [16092/16953] Built Mathlib.NumberTheory.LSeries.HurwitzZetaOdd:c.o (187ms)
✔ [16093/16953] Built Mathlib.NumberTheory.LSeries.HurwitzZeta:c.o (195ms)
✔ [16094/16953] Built Mathlib.NumberTheory.LSeries.RiemannZeta:c.o (196ms)
✔ [16095/16953] Built Mathlib.NumberTheory.SumPrimeReciprocals:c.o (166ms)
✔ [16096/16953] Built Mathlib.NumberTheory.LSeries.Dirichlet:c.o (225ms)
✔ [16097/16953] Built Mathlib.NumberTheory.EulerProduct.DirichletLSeries:c.o (169ms)
✔ [16098/16953] Built Mathlib.NumberTheory.FLT.Basic:c.o (181ms)
✔ [16099/16953] Built Mathlib.NumberTheory.PythagoreanTriples:c.o (233ms)
✔ [16100/16953] Built Mathlib.NumberTheory.FLT.Four:c.o (175ms)
✔ [16101/16953] Built Mathlib.RingTheory.Polynomial.Wronskian:c.o (185ms)
✔ [16102/16953] Built Mathlib.RingTheory.Radical.Basic:c.o (193ms)
✔ [16103/16953] Built Mathlib.RingTheory.Polynomial.Radical:c.o (167ms)
✔ [16104/16953] Built Mathlib.NumberTheory.FLT.MasonStothers:c.o (166ms)
✔ [16105/16953] Built Mathlib.NumberTheory.FLT.Polynomial:c.o (173ms)
✔ [16106/16953] Built Mathlib.RingTheory.FractionalIdeal.Norm:c.o (165ms)
✔ [16107/16953] Built Mathlib.NumberTheory.NumberField.FractionalIdeal:c.o (165ms)
✔ [16108/16953] Built Mathlib.NumberTheory.NumberField.Norm:c.o (174ms)
✔ [16109/16953] Built Mathlib.Topology.Instances.Complex:c.o (185ms)
✔ [16110/16953] Built Mathlib.NumberTheory.NumberField.InfinitePlace.Basic:c.o (194ms)
✔ [16111/16953] Built Mathlib.NumberTheory.NumberField.Units.Basic:c.o (212ms)
✔ [16112/16953] Built Mathlib.NumberTheory.NumberField.CanonicalEmbedding.ConvexBody:c.o (212ms)
✔ [16113/16953] Built Mathlib.NumberTheory.NumberField.CanonicalEmbedding.Basic:c.o (580ms)
✔ [16114/16953] Built Mathlib.NumberTheory.NumberField.EquivReindex:c.o (176ms)
✔ [16115/16953] Built Mathlib.NumberTheory.NumberField.InfinitePlace.TotallyRealComplex:c.o (189ms)
✔ [16116/16953] Built Mathlib.NumberTheory.NumberField.InfinitePlace.Ramification:c.o (316ms)
✔ [16117/16953] Built Mathlib.NumberTheory.NumberField.Discriminant.Basic:c.o (204ms)
✔ [16118/16953] Built Mathlib.NumberTheory.RamificationInertia.Galois:c.o (207ms)
✔ [16119/16953] Built Mathlib.NumberTheory.NumberField.ClassNumber:c.o (282ms)
✔ [16120/16953] Built Mathlib.NumberTheory.NumberField.Cyclotomic.Embeddings:c.o (195ms)
✔ [16121/16953] Built Mathlib.NumberTheory.RamificationInertia.Unramified:c.o (382ms)
✔ [16122/16953] Built Mathlib.RingTheory.FractionalIdeal.Extended:c.o (348ms)
✔ [16123/16953] Built Mathlib.RingTheory.Ideal.Quotient.Index:c.o (214ms)
✔ [16124/16953] Built Mathlib.RingTheory.LocalRing.Quotient:c.o (374ms)
✔ [16125/16953] Built Mathlib.RingTheory.DedekindDomain.Different:c.o (338ms)
✔ [16126/16953] Built Mathlib.RingTheory.Trace.Quotient:c.o (637ms)
✔ [16127/16953] Built Mathlib.RingTheory.DedekindDomain.LinearDisjoint:c.o (176ms)
✔ [16128/16953] Built Mathlib.RingTheory.DedekindDomain.PID:c.o (185ms)
✔ [16129/16953] Built Mathlib.RingTheory.Ideal.Int:c.o (186ms)
✔ [16130/16953] Built Mathlib.RingTheory.DedekindDomain.Instances:c.o (911ms)
✔ [16131/16953] Built Mathlib.RingTheory.NormalClosure:c.o (566ms)
✔ [16132/16953] Built Mathlib.RingTheory.Ideal.Norm.RelNorm:c.o (206ms)
✔ [16133/16953] Built Mathlib.NumberTheory.NumberField.Discriminant.Different:c.o (183ms)
✔ [16134/16953] Built Mathlib.RingTheory.Prime:c.o (189ms)
✔ [16135/16953] Built Mathlib.RingTheory.Polynomial.Eisenstein.IsIntegral:c.o (463ms)
✔ [16136/16953] Built Mathlib.NumberTheory.NumberField.Cyclotomic.Basic:c.o (211ms)
✔ [16137/16953] Built Mathlib.NumberTheory.NumberField.Cyclotomic.PID:c.o (169ms)
✔ [16138/16953] Built Mathlib.NumberTheory.NumberField.Units.DirichletTheorem:c.o (194ms)
✔ [16139/16953] Built Mathlib.RingTheory.Fintype:c.o (167ms)
✔ [16140/16953] Built Mathlib.NumberTheory.NumberField.Cyclotomic.Three:c.o (630ms)
✔ [16141/16953] Built Mathlib.NumberTheory.FLT.Three:c.o (587ms)
✔ [16142/16953] Built Mathlib.NumberTheory.FactorisationProperties:c.o (289ms)
✔ [16143/16953] Built Mathlib.NumberTheory.LegendreSymbol.QuadraticChar.Basic:c.o (253ms)
✔ [16144/16953] Built Mathlib.NumberTheory.LegendreSymbol.Basic:c.o (195ms)
✔ [16145/16953] Built Mathlib.NumberTheory.LegendreSymbol.QuadraticChar.GaussSum:c.o (230ms)
✔ [16146/16953] Built Mathlib.NumberTheory.LegendreSymbol.QuadraticReciprocity:c.o (180ms)
✔ [16147/16953] Built Mathlib.NumberTheory.LucasPrimality:c.o (206ms)
✔ [16148/16953] Built Mathlib.NumberTheory.Fermat:c.o (196ms)
✔ [16149/16953] Built Mathlib.NumberTheory.FermatPsp:c.o (245ms)
✔ [16150/16953] Built Mathlib.RingTheory.Ideal.NatInt:c.o (193ms)
✔ [16151/16953] Built Mathlib.NumberTheory.FrobeniusNumber:c.o (175ms)
✔ [16152/16953] Built Mathlib.NumberTheory.Harmonic.Bounds:c.o (180ms)
✔ [16153/16953] Built Mathlib.NumberTheory.Harmonic.Int:c.o (173ms)
✔ [16154/16953] Built Mathlib.NumberTheory.Harmonic.ZetaAsymp:c.o (211ms)
✔ [16155/16953] Built Mathlib.NumberTheory.Height.MvPolynomial:c.o (200ms)
✔ [16156/16953] Built Mathlib.NumberTheory.Height.Northcott:c.o (212ms)
✔ [16157/16953] Built Mathlib.NumberTheory.NumberField.ProductFormula:c.o (180ms)
✔ [16158/16953] Built Mathlib.NumberTheory.Height.NumberField:c.o (764ms)
✔ [16159/16953] Built Mathlib.NumberTheory.Height.Basic:c.o (2.1s)
✔ [16160/16953] Built Mathlib.RingTheory.RootsOfUnity.Lemmas:c.o (228ms)
✔ [16161/16953] Built Mathlib.NumberTheory.JacobiSum.Basic:c.o (266ms)
✔ [16162/16953] Built Mathlib.RingTheory.IsAdjoinRoot:c.o (186ms)
✔ [16163/16953] Built Mathlib.NumberTheory.KummerDedekind:c.o (293ms)
✔ [16164/16953] Built Mathlib.NumberTheory.LSeries.ZMod:c.o (264ms)
✔ [16165/16953] Built Mathlib.NumberTheory.Height.Projectivization:c.o (2.1s)
✔ [16166/16953] Built Mathlib.NumberTheory.LSeries.DirichletContinuation:c.o (238ms)
✔ [16167/16953] Built Mathlib.NumberTheory.ZetaValues:c.o (350ms)
✔ [16168/16953] Built Mathlib.NumberTheory.LSeries.HurwitzZetaValues:c.o (272ms)
✔ [16169/16953] Built Mathlib.NumberTheory.LSeries.Linearity:c.o (229ms)
✔ [16170/16953] Built Mathlib.NumberTheory.LSeries.Injectivity:c.o (230ms)
✔ [16171/16953] Built Mathlib.NumberTheory.LSeries.Nonvanishing:c.o (159ms)
✔ [16172/16953] Built Mathlib.NumberTheory.LSeries.PrimesInAP:c.o (158ms)
✔ [16173/16953] Built Mathlib.NumberTheory.LSeries.SumCoeff:c.o (157ms)
✔ [16174/16953] Built Mathlib.NumberTheory.LSeries.ZetaZeros:c.o (152ms)
✔ [16175/16953] Built Mathlib.NumberTheory.LegendreSymbol.Complex:c.o (155ms)
✔ [16176/16953] Built Mathlib.NumberTheory.LegendreSymbol.GaussEisensteinLemmas:c.o (158ms)
✔ [16177/16953] Built Mathlib.RingTheory.Valuation.DiscreteValuativeRel:c.o (188ms)
✔ [16178/16953] Built Mathlib.Topology.Algebra.Module.Compact:c.o (166ms)
✔ [16179/16953] Built Mathlib.NumberTheory.LegendreSymbol.JacobiSymbol:c.o (600ms)
✔ [16180/16953] Built Mathlib.RingTheory.Ideal.IsPrincipalPowQuotient:c.o (157ms)
✔ [16181/16953] Built Mathlib.Topology.Algebra.Valued.LocallyCompact:c.o (161ms)
✔ [16182/16953] Built Mathlib.Topology.Algebra.ValuativeRel.ValuativeTopology:c.o (157ms)
✔ [16183/16953] Built Mathlib.NumberTheory.LocalField.Basic:c.o (177ms)
✔ [16184/16953] Built Mathlib.Topology.Algebra.Valued.ValuativeRel:c.o (513ms)
✔ [16185/16953] Built Mathlib.RingTheory.SimpleRing.Field:c.o (182ms)
✔ [16186/16953] Built Mathlib.RingTheory.SimpleRing.Principal:c.o (161ms)
✔ [16187/16953] Built Mathlib.NumberTheory.MahlerMeasure:c.o (172ms)
✔ [16188/16953] Built Mathlib.NumberTheory.MaricaSchoenheim:c.o (155ms)
✔ [16189/16953] Built Mathlib.NumberTheory.Modular:c.o (307ms)
✔ [16190/16953] Built Mathlib.Topology.Algebra.IsUniformGroup.DiscreteSubgroup:c.o (210ms)
✔ [16191/16953] Built Mathlib.NumberTheory.LucasLehmer:c.o (1.5s)
✔ [16192/16953] Built Mathlib.NumberTheory.ModularForms.ArithmeticSubgroups:c.o (448ms)
✔ [16193/16953] Built Mathlib.Topology.Algebra.Order.ArchimedeanDiscrete:c.o (174ms)
✔ [16194/16953] Built Mathlib.NumberTheory.ModularForms.CongruenceSubgroups:c.o (779ms)
✔ [16195/16953] Built Mathlib.Topology.Compactification.OnePoint.ProjectiveLine:c.o (328ms)
✔ [16196/16953] Built Mathlib.NumberTheory.ModularForms.Cusps:c.o (192ms)
✔ [16197/16953] Built Mathlib.NumberTheory.ModularForms.BoundedAtCusp:c.o (192ms)
✔ [16198/16953] Built Mathlib.NumberTheory.ModularForms.SlashActions:c.o (301ms)
✔ [16199/16953] Built Mathlib.NumberTheory.ModularForms.SlashInvariantForms:c.o (396ms)
✔ [16200/16953] Built Mathlib.NumberTheory.ModularForms.Identities:c.o (165ms)
✔ [16201/16953] Built Mathlib.NumberTheory.ModularForms.Basic:c.o (528ms)
✔ [16202/16953] Built Mathlib.NumberTheory.ModularForms.Petersson:c.o (168ms)
✔ [16203/16953] Built Mathlib.NumberTheory.ModularForms.QExpansion:c.o (282ms)
✔ [16204/16953] Built Mathlib.NumberTheory.ModularForms.Bounds:c.o (218ms)
✔ [16205/16953] Built Mathlib.NumberTheory.ModularForms.LevelOne.Basic:c.o (212ms)
✔ [16206/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.Defs:c.o (301ms)
✔ [16207/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.IsBoundedAtImInfty:c.o (193ms)
✔ [16208/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.UniformConvergence:c.o (174ms)
✔ [16209/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.MDifferentiable:c.o (172ms)
✔ [16210/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.Basic:c.o (151ms)
✔ [16211/16953] Built Mathlib.NumberTheory.TsumDivisorsAntidiagonal:c.o (185ms)
✔ [16212/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.QExpansion:c.o (240ms)
✔ [16213/16953] Built Mathlib.Order.Filter.AtTopBot.Interval:c.o (196ms)
✔ [16214/16953] Built Mathlib.NumberTheory.ModularForms.CuspFormSubmodule:c.o (524ms)
✔ [16215/16953] Built Mathlib.Topology.Algebra.InfiniteSum.ConditionalInt:c.o (187ms)
✔ [16216/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.E2.Defs:c.o (274ms)
✔ [16217/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.E2.Summable:c.o (235ms)
✔ [16218/16953] Built Mathlib.NumberTheory.ModularForms.DedekindEta:c.o (286ms)
✔ [16219/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.E2.Transform:c.o (297ms)
✔ [16220/16953] Built Mathlib.NumberTheory.ModularForms.Delta:c.o (226ms)
✔ [16221/16953] Built Mathlib.NumberTheory.ModularForms.EisensteinSeries.E2.MDifferentiable:c.o (187ms)
✔ [16222/16953] Built Mathlib.NumberTheory.ModularForms.Derivative:c.o (214ms)
✔ [16223/16953] Built Mathlib.NumberTheory.ModularForms.Discriminant:c.o (283ms)
✔ [16224/16953] Built Mathlib.NumberTheory.ModularForms.LevelOne.DimensionFormula:c.o (195ms)
✔ [16225/16953] Built Mathlib.NumberTheory.ModularForms.DimensionFormulas.LevelOne:c.o (158ms)
✔ [16226/16953] Built Mathlib.NumberTheory.ModularForms.JacobiTheta.OneVariable:c.o (151ms)
✔ [16227/16953] Built Mathlib.NumberTheory.ModularForms.JacobiTheta.Manifold:c.o (159ms)
✔ [16228/16953] Built Mathlib.NumberTheory.ModularForms.LevelOne:c.o (151ms)
✔ [16229/16953] Built Mathlib.NumberTheory.ModularForms.LevelOne.GradedRing:c.o (154ms)
✔ [16230/16953] Built Mathlib.NumberTheory.ModularForms.NormTrace:c.o (264ms)
✔ [16231/16953] Built Mathlib.Topology.Algebra.Group.DiscontinuousSubgroup:c.o (175ms)
✔ [16232/16953] Built Mathlib.NumberTheory.ModularForms.ProperlyDiscontinuous:c.o (176ms)
✔ [16233/16953] Built Mathlib.NumberTheory.Multiplicity:c.o (178ms)
✔ [16234/16953] Built Mathlib.NumberTheory.NumberField.Completion.InfinitePlace:c.o (165ms)
✔ [16235/16953] Built Mathlib.NumberTheory.NumberField.InfiniteAdeleRing:c.o (173ms)
✔ [16236/16953] Built Mathlib.Topology.Algebra.RestrictedProduct.TopologicalSpace:c.o (222ms)
✔ [16237/16953] Built Mathlib.Topology.Algebra.RestrictedProduct.Units:c.o (272ms)
✔ [16238/16953] Built Mathlib.RingTheory.DedekindDomain.FiniteAdeleRing:c.o (173ms)
✔ [16239/16953] Built Mathlib.NumberTheory.NumberField.AdeleRing:c.o (182ms)
✔ [16240/16953] Built Mathlib.NumberTheory.NumberField.Units.Regulator:c.o (161ms)
✔ [16241/16953] Built Mathlib.Topology.Algebra.RestrictedProduct.Basic:c.o (1.3s)
✔ [16242/16953] Built Mathlib.NumberTheory.NumberField.CMField:c.o (302ms)
✔ [16243/16953] Built Mathlib.NumberTheory.NumberField.CanonicalEmbedding.FundamentalCone:c.o (184ms)
✔ [16244/16953] Built Mathlib.NumberTheory.NumberField.CanonicalEmbedding.PolarCoord:c.o (175ms)
✔ [16245/16953] Built Mathlib.NumberTheory.NumberField.CanonicalEmbedding.NormLeOne:c.o (164ms)
✔ [16246/16953] Built Mathlib.NumberTheory.NumberField.Completion.LiesOverInstances:c.o (158ms)
✔ [16247/16953] Built Mathlib.NumberTheory.NumberField.Completion.Ramification:c.o (220ms)
✔ [16248/16953] Built Mathlib.NumberTheory.NumberField.Ideal.KummerDedekind:c.o (253ms)
✔ [16249/16953] Built Mathlib.RingTheory.Polynomial.Cyclotomic.Factorization:c.o (216ms)
✔ [16250/16953] Built Mathlib.RingTheory.RootsOfUnity.CyclotomicUnits:c.o (261ms)
✔ [16251/16953] Built Mathlib.NumberTheory.NumberField.Cyclotomic.Ideal:c.o (404ms)
✔ [16252/16953] Built Mathlib.NumberTheory.NumberField.Ideal.Basic:c.o (356ms)
✔ [16253/16953] Built Mathlib.RingTheory.Ideal.Quotient.HasFiniteQuotients:c.o (384ms)
✔ [16254/16953] Built Mathlib.NumberTheory.NumberField.Cyclotomic.Galois:c.o (314ms)
✔ [16255/16953] Built Mathlib.NumberTheory.NumberField.Ideal.Asymptotics:c.o (295ms)
✔ [16256/16953] Built Mathlib.NumberTheory.NumberField.DedekindZeta:c.o (383ms)
✔ [16257/16953] Built Mathlib.RingTheory.Unramified.Dedekind:c.o (291ms)
✔ [16258/16953] Built Mathlib.NumberTheory.NumberField.ExistsRamified:c.o (258ms)
✔ [16259/16953] Built Mathlib.NumberTheory.NumberField.FinitePlaces:c.o (380ms)
✔ [16260/16953] Built Mathlib.NumberTheory.NumberField.House:c.o (193ms)
✔ [16261/16953] Built Mathlib.NumberTheory.NumberField.InfinitePlace.Completion:c.o (205ms)
✔ [16262/16953] Built Mathlib.NumberTheory.Ostrowski:c.o (255ms)
✔ [16263/16953] Built Mathlib.NumberTheory.Padics.ProperSpace:c.o (188ms)
✔ [16264/16953] Built Mathlib.Topology.Algebra.InfiniteSum.GroupCompletion:c.o (179ms)
✔ [16265/16953] Built Mathlib.Topology.Algebra.Nonarchimedean.Completion:c.o (178ms)
✔ [16266/16953] Built Mathlib.Topology.Algebra.InfiniteSum.Nonarchimedean:c.o (192ms)
✔ [16267/16953] Built Mathlib.NumberTheory.SiegelsLemma:c.o (1.8s)
✔ [16268/16953] Built Mathlib.Topology.MetricSpace.Ultra.ContinuousMaps:c.o (164ms)
✔ [16269/16953] Built Mathlib.NumberTheory.Padics.MahlerBasis:c.o (192ms)
✔ [16270/16953] Built Mathlib.Topology.Algebra.Monoid.AddChar:c.o (189ms)
✔ [16271/16953] Built Mathlib.NumberTheory.Padics.AddChar:c.o (189ms)
✔ [16272/16953] Built Mathlib.NumberTheory.Padics.Complex:c.o (318ms)
✔ [16273/16953] Built Mathlib.NumberTheory.Padics.WithVal:c.o (184ms)
✔ [16274/16953] Built Mathlib.NumberTheory.Padics.HeightOneSpectrum:c.o (186ms)
✔ [16275/16953] Built Mathlib.NumberTheory.Padics.ValuativeRel:c.o (180ms)
✔ [16276/16953] Built Mathlib.NumberTheory.Padics.Hensel:c.o (436ms)
✔ [16277/16953] Built Mathlib.NumberTheory.PowModTotient:c.o (190ms)
✔ [16278/16953] Built Mathlib.NumberTheory.Pell:c.o (430ms)
✔ [16279/16953] Built Mathlib.NumberTheory.PrimesCongruentOne:c.o (174ms)
✔ [16280/16953] Built Mathlib.NumberTheory.RamificationInertia.HilbertTheory:c.o (195ms)
✔ [16281/16953] Built Mathlib.NumberTheory.RatFunc.Ostrowski:c.o (326ms)
✔ [16282/16953] Built Mathlib.NumberTheory.Rayleigh:c.o (199ms)
✔ [16283/16953] Built Mathlib.NumberTheory.SumFourSquares:c.o (215ms)
✔ [16284/16953] Built Mathlib.NumberTheory.SelbergSieve:c.o (723ms)
✔ [16285/16953] Built Mathlib.NumberTheory.Zsqrtd.GaussianInt:c.o (701ms)
✔ [16286/16953] Built Mathlib.NumberTheory.Zsqrtd.QuadraticReciprocity:c.o (227ms)
✔ [16287/16953] Built Mathlib.NumberTheory.SumTwoSquares:c.o (199ms)
✔ [16288/16953] Built Mathlib.NumberTheory.Transcendental.Lindemann.AnalyticalPart:c.o (187ms)
✔ [16289/16953] Built Mathlib.NumberTheory.Transcendental.Liouville.Basic:c.o (217ms)
✔ [16290/16953] Built Mathlib.NumberTheory.Transcendental.Liouville.LiouvilleNumber:c.o (189ms)
✔ [16291/16953] Built Mathlib.Topology.Instances.Irrational:c.o (193ms)
✔ [16292/16953] Built Mathlib.NumberTheory.Transcendental.Liouville.LiouvilleWith:c.o (194ms)
✔ [16293/16953] Built Mathlib.NumberTheory.Transcendental.Liouville.Residual:c.o (190ms)
✔ [16294/16953] Built Mathlib.NumberTheory.Transcendental.Liouville.Measure:c.o (190ms)
✔ [16295/16953] Built Mathlib.NumberTheory.TsumDivsorsAntidiagonal:c.o (191ms)
✔ [16296/16953] Built Mathlib.NumberTheory.VonMangoldt:c.o (177ms)
✔ [16297/16953] Built Mathlib.NumberTheory.Wilson:c.o (173ms)
✔ [16298/16953] Built Mathlib.NumberTheory.WellApproximable:c.o (301ms)
✔ [16299/16953] Built Mathlib.NumberTheory.Zsqrtd.ToReal:c.o (166ms)
✔ [16300/16953] Built Mathlib.Order.Bounded:c.o (190ms)
✔ [16301/16953] Built Mathlib.Order.Bounds.Lattice:c.o (192ms)
✔ [16302/16953] Built Mathlib.Order.Category.CompleteLat:c.o (379ms)
✔ [16303/16953] Built Mathlib.Order.Category.FinBddDistLat:c.o (522ms)
✔ [16304/16953] Built Mathlib.Order.Category.FinBoolAlg:c.o (450ms)
✔ [16305/16953] Built Mathlib.Order.Category.Frm:c.o (280ms)
✔ [16306/16953] Built Mathlib.Order.Category.OmegaCompletePartialOrder:c.o (528ms)
✔ [16307/16953] Built Mathlib.Order.Category.PartOrdEmb:c.o (432ms)
✔ [16308/16953] Built Mathlib.Order.Circular.ZMod:c.o (222ms)
✔ [16309/16953] Built Mathlib.Order.Comparable:c.o (279ms)
✔ [16310/16953] Built Mathlib.Order.CompleteLattice.PiLex:c.o (240ms)
✔ [16311/16953] Built Mathlib.Order.CompleteSublattice:c.o (296ms)
✔ [16312/16953] Built Mathlib.Order.CompleteLattice.SetLike:c.o (185ms)
✔ [16313/16953] Built Mathlib.Order.Completion:c.o (240ms)
✔ [16314/16953] Built Mathlib.Order.Concept:c.o (274ms)
✔ [16315/16953] Built Mathlib.Order.Extension.Linear:c.o (214ms)
✔ [16316/16953] Built Mathlib.SetTheory.Ordinal.Rank:c.o (195ms)
✔ [16317/16953] Built Mathlib.Order.Extension.Well:c.o (204ms)
✔ [16318/16953] Built Mathlib.Order.Filter.CardinalInter:c.o (224ms)
✔ [16319/16953] Built Mathlib.Order.Filter.Cocardinal:c.o (194ms)
✔ [16320/16953] Built Mathlib.Order.Filter.ListTraverse:c.o (182ms)
✔ [16321/16953] Built Mathlib.Order.Filter.Partial:c.o (192ms)
✔ [16322/16953] Built Mathlib.Order.Filter.TendstoCofinite:c.o (183ms)
✔ [16323/16953] Built Mathlib.Order.Height:c.o (208ms)
✔ [16324/16953] Built Mathlib.Order.Heyting.Regular:c.o (394ms)
✔ [16325/16953] Built Mathlib.Order.Interval.Lex:c.o (403ms)
✔ [16326/16953] Built Mathlib.Order.Interval.Set.Nat:c.o (178ms)
✔ [16327/16953] Built Mathlib.Order.Interval.Set.SurjOn:c.o (174ms)
✔ [16328/16953] Built Mathlib.Order.KonigLemma:c.o (178ms)
✔ [16329/16953] Built Mathlib.Order.Lattice.Congruence:c.o (183ms)
✔ [16330/16953] Built Mathlib.Order.Monotone.MonovaryOrder:c.o (167ms)
✔ [16331/16953] Built Mathlib.Order.PFilter:c.o (231ms)
✔ [16332/16953] Built Mathlib.Order.Partition.Basic:c.o (267ms)
✔ [16333/16953] Built Mathlib.Order.Nucleus:c.o (570ms)
✔ [16334/16953] Built Mathlib.Order.PrimeIdeal:c.o (297ms)
✔ [16335/16953] Built Mathlib.Order.PrimeSeparator:c.o (316ms)
✔ [16336/16953] Built Mathlib.Order.Rel.GaloisConnection:c.o (213ms)
✔ [16337/16953] Built Mathlib.Order.SaddlePoint:c.o (314ms)
✔ [16338/16953] Built Mathlib.Order.ScottContinuity.Prod:c.o (335ms)
✔ [16339/16953] Built Mathlib.Order.ScottContinuity.Complete:c.o (322ms)
✔ [16340/16953] Built Mathlib.Order.Set:c.o (331ms)
✔ [16341/16953] Built Mathlib.Order.SuccPred.Tree:c.o (394ms)
✔ [16342/16953] Built Mathlib.Order.Synonym:c.o (252ms)
✔ [16343/16953] Built Mathlib.Order.Sublocale:c.o (764ms)
✔ [16344/16953] Built Mathlib.Order.TeichmullerTukey:c.o (330ms)
✔ [16345/16953] Built Mathlib.Order.Types.Defs:c.o (307ms)
✔ [16346/16953] Built Mathlib.Order.Types.Arithmetic:c.o (326ms)
✔ [16347/16953] Built Mathlib.Order.UpperLower.Hom:c.o (254ms)
✔ [16348/16953] Built Mathlib.Order.UpperLower.LocallyFinite:c.o (169ms)
✔ [16349/16953] Built Mathlib.Order.UpperLower.Prod:c.o (185ms)
✔ [16350/16953] Built Mathlib.Probability.Process.Adapted:c.o (160ms)
✔ [16351/16953] Built Mathlib.Probability.Process.Predictable:c.o (196ms)
✔ [16352/16953] Built Mathlib.Probability.Process.Stopping:c.o (171ms)
✔ [16353/16953] Built Mathlib.Probability.Martingale.Basic:c.o (161ms)
✔ [16354/16953] Built Mathlib.Probability.Martingale.Centering:c.o (199ms)
✔ [16355/16953] Built Mathlib.Probability.Process.HittingTime:c.o (187ms)
✔ [16356/16953] Built Mathlib.Probability.Martingale.Upcrossing:c.o (201ms)
✔ [16357/16953] Built Mathlib.Probability.Martingale.Convergence:c.o (180ms)
✔ [16358/16953] Built Mathlib.Probability.Martingale.OptionalStopping:c.o (170ms)
✔ [16359/16953] Built Mathlib.Probability.Martingale.BorelCantelli:c.o (176ms)
✔ [16360/16953] Built Mathlib.Probability.ConditionalExpectation:c.o (170ms)
✔ [16361/16953] Built Mathlib.Probability.BorelCantelli:c.o (171ms)
✔ [16362/16953] Built Mathlib.Probability.Kernel.Disintegration.MeasurableStieltjes:c.o (197ms)
✔ [16363/16953] Built Mathlib.Probability.Kernel.Disintegration.CDFToKernel:c.o (187ms)
✔ [16364/16953] Built Mathlib.Probability.Kernel.Disintegration.CondCDF:c.o (177ms)
✔ [16365/16953] Built Mathlib.Probability.CDF:c.o (178ms)
✔ [16366/16953] Built Mathlib.Probability.Moments.Basic:c.o (210ms)
✔ [16367/16953] Built Mathlib.Probability.Moments.IntegrableExpMul:c.o (179ms)
✔ [16368/16953] Built Mathlib.Probability.Moments.ComplexMGF:c.o (184ms)
✔ [16369/16953] Built Mathlib.Probability.Moments.MGFAnalytic:c.o (196ms)
✔ [16370/16953] Built Mathlib.Probability.Distributions.Gaussian.Real:c.o (175ms)
✔ [16371/16953] Built Mathlib.Probability.Independence.CharacteristicFunction:c.o (188ms)
✔ [16372/16953] Built Mathlib.Probability.CentralLimitTheorem:c.o (192ms)
✔ [16373/16953] Built Mathlib.Probability.Kernel.Composition.Lemmas:c.o (179ms)
✔ [16374/16953] Built Mathlib.Probability.Kernel.Disintegration.Basic:c.o (170ms)
✔ [16375/16953] Built Mathlib.Probability.Process.PartitionFiltration:c.o (190ms)
✔ [16376/16953] Built Mathlib.Probability.Kernel.Disintegration.Density:c.o (183ms)
✔ [16377/16953] Built Mathlib.Probability.Kernel.Disintegration.StandardBorel:c.o (193ms)
✔ [16378/16953] Built Mathlib.Probability.Kernel.Disintegration.Integral:c.o (202ms)
✔ [16379/16953] Built Mathlib.Probability.Kernel.Disintegration.Unique:c.o (184ms)
✔ [16380/16953] Built Mathlib.Probability.Kernel.CondDistrib:c.o (171ms)
✔ [16381/16953] Built Mathlib.Probability.Kernel.IonescuTulcea.Maps:c.o (268ms)
✔ [16382/16953] Built Mathlib.Probability.Kernel.IonescuTulcea.PartialTraj:c.o (174ms)
✔ [16383/16953] Built Mathlib.Probability.Kernel.Integral:c.o (173ms)
✔ [16384/16953] Built Mathlib.Probability.Kernel.SetIntegral:c.o (181ms)
✔ [16385/16953] Built Mathlib.Probability.Kernel.IonescuTulcea.Traj:c.o (239ms)
✔ [16386/16953] Built Mathlib.Probability.ProductMeasure:c.o (185ms)
✔ [16387/16953] Built Mathlib.Probability.Distributions.SetBernoulli:c.o (290ms)
✔ [16388/16953] Built Mathlib.Probability.Combinatorics.BinomialRandomGraph.Defs:c.o (269ms)
✔ [16389/16953] Built Mathlib.Probability.Decision.Risk.Defs:c.o (199ms)
✔ [16390/16953] Built Mathlib.Probability.CondVar:c.o (264ms)
✔ [16391/16953] Built Mathlib.Probability.Decision.Risk.Basic:c.o (161ms)
✔ [16392/16953] Built Mathlib.Probability.Distributions.Beta:c.o (169ms)
✔ [16393/16953] Built Mathlib.Probability.Distributions.TwoValued:c.o (181ms)
✔ [16394/16953] Built Mathlib.Probability.Distributions.Cauchy:c.o (192ms)
✔ [16395/16953] Built Mathlib.Probability.Distributions.Binomial:c.o (507ms)
✔ [16396/16953] Built Mathlib.Probability.Distributions.Gamma:c.o (225ms)
✔ [16397/16953] Built Mathlib.Probability.Distributions.Exponential:c.o (221ms)
✔ [16398/16953] Built Mathlib.Probability.Distributions.Fernique:c.o (195ms)
✔ [16399/16953] Built Mathlib.Probability.Distributions.Gaussian.Basic:c.o (171ms)
✔ [16400/16953] Built Mathlib.Probability.Moments.CovarianceBilinDual:c.o (185ms)
✔ [16401/16953] Built Mathlib.Probability.Moments.CovarianceBilin:c.o (193ms)
✔ [16402/16953] Built Mathlib.Probability.Distributions.Gaussian.Fernique:c.o (186ms)
✔ [16403/16953] Built Mathlib.Probability.Distributions.Gaussian.CharFun:c.o (177ms)
✔ [16404/16953] Built Mathlib.Probability.Distributions.Gaussian.HasGaussianLaw.Def:c.o (178ms)
✔ [16405/16953] Built Mathlib.Probability.Distributions.Gaussian.HasGaussianLaw.Basic:c.o (203ms)
✔ [16406/16953] Built Mathlib.Probability.Distributions.Gaussian.HasGaussianLaw.Independence:c.o (212ms)
✔ [16407/16953] Built Mathlib.Probability.Distributions.Gaussian.IsGaussianProcess.Def:c.o (215ms)
✔ [16408/16953] Built Mathlib.Probability.Process.FiniteDimensionalLaws:c.o (216ms)
✔ [16409/16953] Built Mathlib.Probability.Distributions.Gaussian.IsGaussianProcess.Basic:c.o (184ms)
✔ [16410/16953] Built Mathlib.Probability.Independence.Process.Basic:c.o (181ms)
✔ [16411/16953] Built Mathlib.Probability.Distributions.Gaussian.IsGaussianProcess.Independence:c.o (192ms)
✔ [16412/16953] Built Mathlib.Probability.Distributions.Gaussian.Multivariate:c.o (193ms)
✔ [16413/16953] Built Mathlib.Probability.ProbabilityMassFunction.Basic:c.o (214ms)
✔ [16414/16953] Built Mathlib.Probability.Distributions.Geometric:c.o (188ms)
✔ [16415/16953] Built Mathlib.Probability.Distributions.Pareto:c.o (179ms)
✔ [16416/16953] Built Mathlib.Probability.ProbabilityMassFunction.Monad:c.o (181ms)
✔ [16417/16953] Built Mathlib.Probability.Distributions.Poisson.Basic:c.o (468ms)
✔ [16418/16953] Built Mathlib.Probability.ProbabilityMassFunction.Constructions:c.o (263ms)
✔ [16419/16953] Built Mathlib.Probability.ProbabilityMassFunction.Binomial:c.o (233ms)
✔ [16420/16953] Built Mathlib.Probability.Distributions.Poisson.PoissonLimitThm:c.o (177ms)
✔ [16421/16953] Built Mathlib.Probability.Distributions.Uniform:c.o (213ms)
✔ [16422/16953] Built Mathlib.Probability.Independence.InfinitePi:c.o (192ms)
✔ [16423/16953] Built Mathlib.Probability.HasLawExists:c.o (168ms)
✔ [16424/16953] Built Mathlib.Probability.IdentDistribIndep:c.o (190ms)
✔ [16425/16953] Built Mathlib.Probability.Independence.BoundedContinuousFunction:c.o (168ms)
✔ [16426/16953] Built Mathlib.Probability.Kernel.WithDensity:c.o (168ms)
✔ [16427/16953] Built Mathlib.Probability.Kernel.RadonNikodym:c.o (167ms)
✔ [16428/16953] Built Mathlib.Probability.Kernel.Composition.AbsolutelyContinuous:c.o (165ms)
✔ [16429/16953] Built Mathlib.Probability.Kernel.CompProdEqIff:c.o (177ms)
✔ [16430/16953] Built Mathlib.Probability.Kernel.Condexp:c.o (186ms)
✔ [16431/16953] Built Mathlib.Probability.Independence.Kernel:c.o (194ms)
✔ [16432/16953] Built Mathlib.Probability.Independence.Process.HasIndepIncrements.Basic:c.o (244ms)
✔ [16433/16953] Built Mathlib.Probability.Independence.Conditional:c.o (645ms)
✔ [16434/16953] Built Mathlib.Probability.Independence.Process.HasIndepIncrements:c.o (187ms)
✔ [16435/16953] Built Mathlib.Probability.Independence.Process.HasIndepIncrements.IsGaussianProcess:c.o (191ms)
✔ [16436/16953] Built Mathlib.Probability.Independence.ZeroOne:c.o (184ms)
✔ [16437/16953] Built Mathlib.Probability.Kernel.Deterministic:c.o (184ms)
✔ [16438/16953] Built Mathlib.Probability.Kernel.Category.SFinKer:c.o (210ms)
✔ [16439/16953] Built Mathlib.Probability.Kernel.Category.Stoch:c.o (184ms)
✔ [16440/16953] Built Mathlib.Probability.Kernel.Invariance:c.o (181ms)
✔ [16441/16953] Built Mathlib.Probability.Kernel.Irreducible:c.o (180ms)
✔ [16442/16953] Built Mathlib.Probability.Kernel.Posterior:c.o (240ms)
✔ [16443/16953] Built Mathlib.Probability.Kernel.Proper:c.o (169ms)
✔ [16444/16953] Built Mathlib.Probability.Kernel.Representation:c.o (175ms)
✔ [16445/16953] Built Mathlib.Probability.Martingale.OptionalSampling:c.o (167ms)
✔ [16446/16953] Built Mathlib.Probability.Moments.Tilted:c.o (239ms)
✔ [16447/16953] Built Mathlib.Probability.Moments.SubGaussian:c.o (366ms)
✔ [16448/16953] Built Mathlib.Probability.ProbabilityMassFunction.Integrals:c.o (246ms)
✔ [16449/16953] Built Mathlib.Probability.Process.Kolmogorov:c.o (248ms)
✔ [16450/16953] Built Mathlib.Probability.Process.LocalProperty:c.o (479ms)
✔ [16451/16953] Built Mathlib.Probability.StrongLaw:c.o (856ms)
✔ [16452/16953] Built Mathlib.RepresentationTheory.Subrepresentation:c.o (1.2s)
✔ [16453/16953] Built Mathlib.RepresentationTheory.Action:c.o (414ms)
✔ [16454/16953] Built Mathlib.RepresentationTheory.AlgebraRepresentation.Basic:c.o (360ms)
✔ [16455/16953] Built Mathlib.RepresentationTheory.Equiv:c.o (393ms)
✔ [16456/16953] Built Mathlib.RepresentationTheory.Intertwining:c.o (2.3s)
✔ [16457/16953] Built Mathlib.RepresentationTheory.FDRep:c.o (305ms)
✔ [16458/16953] Built Mathlib.RepresentationTheory.Rep.Res:c.o (515ms)
✔ [16459/16953] Built Mathlib.RepresentationTheory.Rep.Basic:c.o (1.3s)
✔ [16460/16953] Built Mathlib.RepresentationTheory.Irreducible:c.o (393ms)
✔ [16461/16953] Built Mathlib.RepresentationTheory.Invariants:c.o (619ms)
✔ [16462/16953] Built Mathlib.RepresentationTheory.Character:c.o (393ms)
✔ [16463/16953] Built Mathlib.RepresentationTheory.Coinduced:c.o (438ms)
✔ [16464/16953] Built Mathlib.RepresentationTheory.Rep.Iso:c.o (279ms)
✔ [16465/16953] Built Mathlib.RepresentationTheory.Coinvariants:c.o (464ms)
✔ [16466/16953] Built Mathlib.RepresentationTheory.Semisimple:c.o (289ms)
✔ [16467/16953] Built Mathlib.RepresentationTheory.Continuous.Basic:c.o (813ms)
✔ [16468/16953] Built Mathlib.RepresentationTheory.Maschke:c.o (332ms)
✔ [16469/16953] Built Mathlib.RingTheory.SimpleModule.InjectiveProjective:c.o (408ms)
✔ [16470/16953] Built Mathlib.RepresentationTheory.FinGroupCharZero:c.o (451ms)
✔ [16471/16953] Built Mathlib.RepresentationTheory.Induced:c.o (327ms)
✔ [16472/16953] Built Mathlib.RepresentationTheory.FiniteIndex:c.o (176ms)
✔ [16473/16953] Built Mathlib.RepresentationTheory.Homological.FiniteCyclic:c.o (326ms)
✔ [16474/16953] Built Mathlib.RepresentationTheory.Homological.Resolution:c.o (464ms)
✔ [16475/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.Basic:c.o (414ms)
✔ [16476/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.FiniteCyclic:c.o (385ms)
✔ [16477/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.Functoriality:c.o (368ms)
✔ [16478/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.Hilbert90:c.o (346ms)
✔ [16479/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.LowDegree:c.o (1.3s)
✔ [16480/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.LongExactSequence:c.o (269ms)
✔ [16481/16953] Built Mathlib.RepresentationTheory.Homological.GroupCohomology.Shapiro:c.o (423ms)
✔ [16482/16953] Built Mathlib.RepresentationTheory.Homological.GroupHomology.Basic:c.o (301ms)
✔ [16483/16953] Built Mathlib.RepresentationTheory.Homological.GroupHomology.LowDegree:c.o (440ms)
✔ [16484/16953] Built Mathlib.RepresentationTheory.Homological.GroupHomology.FiniteCyclic:c.o (305ms)
✔ [16485/16953] Built Mathlib.RepresentationTheory.Homological.GroupHomology.Functoriality:c.o (394ms)
✔ [16486/16953] Built Mathlib.RepresentationTheory.Homological.GroupHomology.LongExactSequence:c.o (442ms)
✔ [16487/16953] Built Mathlib.RepresentationTheory.Homological.GroupHomology.Shapiro:c.o (196ms)
✔ [16488/16953] Built Mathlib.RingTheory.MvPolynomial.Ideal:c.o (486ms)
✔ [16489/16953] Built Mathlib.RepresentationTheory.Tannaka:c.o (635ms)
✔ [16490/16953] Built Mathlib.RingTheory.MvPowerSeries.Equiv:c.o (290ms)
✔ [16491/16953] Built Mathlib.Topology.Algebra.Nonarchimedean.AdicTopology:c.o (390ms)
✔ [16492/16953] Built Mathlib.RingTheory.AdicCompletion.Topology:c.o (301ms)
✔ [16493/16953] Built Mathlib.RingTheory.AdicCompletion.Completeness:c.o (402ms)
✔ [16494/16953] Built Mathlib.RingTheory.AdicCompletion.LocalRing:c.o (327ms)
✔ [16495/16953] Built Mathlib.RingTheory.AdicCompletion.RingHom:c.o (172ms)
✔ [16496/16953] Built Mathlib.RingTheory.AdicCompletion.Noetherian:c.o (324ms)
✔ [16497/16953] Built Mathlib.RingTheory.Algebraic.Pi:c.o (189ms)
✔ [16498/16953] Built Mathlib.RingTheory.Adjoin.Polynomial:c.o (336ms)
✔ [16499/16953] Built Mathlib.RingTheory.Bialgebra.Convolution:c.o (152ms)
✔ [16500/16953] Built Mathlib.RingTheory.Artinian.Algebra:c.o (333ms)
✔ [16501/16953] Built Mathlib.RingTheory.Flat.Domain:c.o (185ms)
✔ [16502/16953] Built Mathlib.RingTheory.Coalgebra.GroupLike:c.o (200ms)
✔ [16503/16953] Built Mathlib.RingTheory.Bialgebra.GroupLike:c.o (284ms)
✔ [16504/16953] Built Mathlib.RingTheory.Coalgebra.MonoidAlgebra:c.o (146ms)
✔ [16505/16953] Built Mathlib.RingTheory.Bialgebra.MonoidAlgebra:c.o (160ms)
✔ [16506/16953] Built Mathlib.RingTheory.Bialgebra.SymmetricAlgebra:c.o (214ms)
✔ [16507/16953] Built Mathlib.RingTheory.Coalgebra.MulOpposite:c.o (147ms)
✔ [16508/16953] Built Mathlib.RingTheory.Congruence.BigOperators:c.o (163ms)
✔ [16509/16953] Built Mathlib.RingTheory.Polynomial.ContentIdeal:c.o (167ms)
✔ [16510/16953] Built Mathlib.RingTheory.Congruence.Hom:c.o (304ms)
✔ [16511/16953] Built Mathlib.RingTheory.DedekindDomain.GaussLemma:c.o (293ms)
✔ [16512/16953] Built Mathlib.RingTheory.DedekindDomain.SInteger:c.o (278ms)
✔ [16513/16953] Built Mathlib.RingTheory.DividedPowers.Basic:c.o (288ms)
✔ [16514/16953] Built Mathlib.RingTheory.DedekindDomain.SelmerGroup:c.o (419ms)
✔ [16515/16953] Built Mathlib.RingTheory.DividedPowerAlgebra.Init:c.o (245ms)
✔ [16516/16953] Built Mathlib.RingTheory.DividedPowers.RatAlgebra:c.o (298ms)
✔ [16517/16953] Built Mathlib.RingTheory.DividedPowers.DPMorphism:c.o (464ms)
✔ [16518/16953] Built Mathlib.RingTheory.DividedPowers.Padic:c.o (214ms)
✔ [16519/16953] Built Mathlib.RingTheory.DualNumber:c.o (241ms)
✔ [16520/16953] Built Mathlib.RingTheory.DividedPowers.SubDPIdeal:c.o (554ms)
✔ [16521/16953] Built Mathlib.RingTheory.Etale.Weakly:c.o (379ms)
✔ [16522/16953] Built Mathlib.RingTheory.FilteredAlgebra.Basic:c.o (306ms)
✔ [16523/16953] Built Mathlib.RingTheory.Flat.IsBaseChange:c.o (198ms)
✔ [16524/16953] Built Mathlib.RingTheory.Frobenius:c.o (224ms)
✔ [16525/16953] Built Mathlib.RingTheory.FormalGroup.Basic:c.o (826ms)
✔ [16526/16953] Built Mathlib.RingTheory.GradedAlgebra.AlgHom:c.o (397ms)
✔ [16527/16953] Built Mathlib.RingTheory.GradedAlgebra.Homogeneous.Subsemiring:c.o (187ms)
✔ [16528/16953] Built Mathlib.RingTheory.GradedAlgebra.Noetherian:c.o (167ms)
✔ [16529/16953] Built Mathlib.RingTheory.GradedAlgebra.TensorProduct:c.o (279ms)
✔ [16530/16953] Built Mathlib.RingTheory.Grassmannian:c.o (301ms)
✔ [16531/16953] Built Mathlib.RingTheory.HahnSeries.HEval:c.o (187ms)
✔ [16532/16953] Built Mathlib.RingTheory.HahnSeries.Summable:c.o (400ms)
✔ [16533/16953] Built Mathlib.RingTheory.PowerSeries.WellKnown:c.o (260ms)
✔ [16534/16953] Built Mathlib.RingTheory.PowerSeries.Binomial:c.o (155ms)
✔ [16535/16953] Built Mathlib.RingTheory.HahnSeries.Binomial:c.o (190ms)
✔ [16536/16953] Built Mathlib.RingTheory.HahnSeries.Cardinal:c.o (214ms)
✔ [16537/16953] Built Mathlib.RingTheory.HahnSeries.HahnEmbedding:c.o (208ms)
✔ [16538/16953] Built Mathlib.RingTheory.HahnSeries.PowerSeries:c.o (170ms)
✔ [16539/16953] Built Mathlib.RingTheory.HahnSeries.Valuation:c.o (154ms)
✔ [16540/16953] Built Mathlib.RingTheory.Henselian:c.o (160ms)
✔ [16541/16953] Built Mathlib.RingTheory.HopfAlgebra.GroupLike:c.o (233ms)
✔ [16542/16953] Built Mathlib.RingTheory.HopfAlgebra.MonoidAlgebra:c.o (186ms)
✔ [16543/16953] Built Mathlib.RingTheory.Ideal.AssociatedPrime.Localization:c.o (165ms)
✔ [16544/16953] Built Mathlib.RingTheory.Ideal.IsAugmentation:c.o (168ms)
✔ [16545/16953] Built Mathlib.RingTheory.Ideal.KrullsHeightTheorem:c.o (165ms)
✔ [16546/16953] Built Mathlib.RingTheory.Ideal.Pure:c.o (167ms)
✔ [16547/16953] Built Mathlib.RingTheory.IdealFilter.Basic:c.o (227ms)
✔ [16548/16953] Built Mathlib.RingTheory.IdealFilter.Topology:c.o (328ms)
✔ [16549/16953] Built Mathlib.Topology.Algebra.ClopenNhdofOne:c.o (156ms)
✔ [16550/16953] Built Mathlib.RingTheory.Invariant.Profinite:c.o (191ms)
✔ [16551/16953] Built Mathlib.Topology.Algebra.Category.ProfiniteGrp.Limits:c.o (353ms)
✔ [16552/16953] Built Mathlib.RingTheory.KrullDimension.Field:c.o (159ms)
✔ [16553/16953] Built Mathlib.RingTheory.KrullDimension.LocalRing:c.o (184ms)
✔ [16554/16953] Built Mathlib.RingTheory.KrullDimension.NonZeroDivisors:c.o (176ms)
✔ [16555/16953] Built Mathlib.RingTheory.Spectrum.Prime.Module:c.o (155ms)
✔ [16556/16953] Built Mathlib.RingTheory.KrullDimension.Module:c.o (183ms)
✔ [16557/16953] Built Mathlib.RingTheory.KrullDimension.PID:c.o (179ms)
✔ [16558/16953] Built Mathlib.RingTheory.KrullDimension.Polynomial:c.o (169ms)
✔ [16559/16953] Built Mathlib.RingTheory.Regular.IsSMulRegular:c.o (157ms)
✔ [16560/16953] Built Mathlib.RingTheory.Regular.RegularSequence:c.o (369ms)
✔ [16561/16953] Built Mathlib.RingTheory.Spectrum.Prime.LTSeries:c.o (239ms)
✔ [16562/16953] Built Mathlib.RingTheory.KrullDimension.Regular:c.o (183ms)
✔ [16563/16953] Built Mathlib.RingTheory.Lasker:c.o (185ms)
✔ [16564/16953] Built Mathlib.RingTheory.LaurentSeries:c.o (280ms)
✔ [16565/16953] Built Mathlib.RingTheory.LittleWedderburn:c.o (281ms)
✔ [16566/16953] Built Mathlib.RingTheory.LocalIso:c.o (171ms)
✔ [16567/16953] Built Mathlib.RingTheory.LocalProperties.FinitePresentation:c.o (168ms)
✔ [16568/16953] Built Mathlib.RingTheory.LocalProperties.Injective:c.o (181ms)
✔ [16569/16953] Built Mathlib.RingTheory.LocalProperties.InjectiveDimension:c.o (187ms)
✔ [16570/16953] Built Mathlib.RingTheory.LocalProperties.ProjectiveDimension:c.o (173ms)
✔ [16571/16953] Built Mathlib.RingTheory.LocalProperties.Semilocal:c.o (169ms)
✔ [16572/16953] Built Mathlib.RingTheory.LocalRing.Etale:c.o (211ms)
✔ [16573/16953] Built Mathlib.RingTheory.LocalRing.Length:c.o (185ms)
✔ [16574/16953] Built Mathlib.RingTheory.LocalRing.MaximalIdeal.Square:c.o (165ms)
✔ [16575/16953] Built Mathlib.RingTheory.LocalRing.NonLocalRing:c.o (167ms)
✔ [16576/16953] Built Mathlib.RingTheory.LocalRing.Subring:c.o (165ms)
✔ [16577/16953] Built Mathlib.RingTheory.Localization.AtPrime.Extension:c.o (161ms)
✔ [16578/16953] Built Mathlib.RingTheory.Localization.Pi:c.o (179ms)
✔ [16579/16953] Built Mathlib.RingTheory.Localization.Rat:c.o (167ms)
✔ [16580/16953] Built Mathlib.RingTheory.Morita.Basic:c.o (234ms)
✔ [16581/16953] Built Mathlib.RingTheory.Morita.Matrix:c.o (399ms)
✔ [16582/16953] Built Mathlib.RingTheory.MvPolynomial.EulerIdentity:c.o (161ms)
✔ [16583/16953] Built Mathlib.RingTheory.MvPolynomial.Expand:c.o (189ms)
✔ [16584/16953] Built Mathlib.RingTheory.MvPolynomial.IrreducibleQuadratic:c.o (174ms)
✔ [16585/16953] Built Mathlib.RingTheory.MvPolynomial.Symmetric.FundamentalTheorem:c.o (234ms)
✔ [16586/16953] Built Mathlib.RingTheory.MvPolynomial.Symmetric.NewtonIdentities:c.o (219ms)
✔ [16587/16953] Built Mathlib.RingTheory.MvPowerSeries.Expand:c.o (172ms)
✔ [16588/16953] Built Mathlib.RingTheory.MvPowerSeries.Rename:c.o (172ms)
✔ [16589/16953] Built Mathlib.RingTheory.Nilpotent.GeometricallyReduced:c.o (175ms)
✔ [16590/16953] Built Mathlib.RingTheory.Noetherian.Filter:c.o (178ms)
✔ [16591/16953] Built Mathlib.RingTheory.NoetherNormalization:c.o (545ms)
✔ [16592/16953] Built Mathlib.RingTheory.Noetherian.OfPrime:c.o (163ms)
✔ [16593/16953] Built Mathlib.RingTheory.NormTrace:c.o (173ms)
✔ [16594/16953] Built Mathlib.RingTheory.OrderOfVanishing.Basic:c.o (176ms)
✔ [16595/16953] Built Mathlib.RingTheory.OrderOfVanishing.Noetherian:c.o (159ms)
✔ [16596/16953] Built Mathlib.RingTheory.Teichmuller:c.o (197ms)
✔ [16597/16953] Built Mathlib.RingTheory.Perfectoid.Untilt:c.o (170ms)
✔ [16598/16953] Built Mathlib.RingTheory.WittVector.WittPolynomial:c.o (322ms)
✔ [16599/16953] Built Mathlib.RingTheory.Perfection:c.o (1.1s)
✔ [16600/16953] Built Mathlib.RingTheory.WittVector.StructurePolynomial:c.o (330ms)
✔ [16601/16953] Built Mathlib.RingTheory.WittVector.Defs:c.o (294ms)
✔ [16602/16953] Built Mathlib.RingTheory.WittVector.Basic:c.o (1.0s)
✔ [16603/16953] Built Mathlib.RingTheory.WittVector.Frobenius:c.o (487ms)
✔ [16604/16953] Built Mathlib.RingTheory.WittVector.Verschiebung:c.o (349ms)
✔ [16605/16953] Built Mathlib.RingTheory.WittVector.MulP:c.o (368ms)
✔ [16606/16953] Built Mathlib.RingTheory.WittVector.IsPoly:c.o (2.0s)
✔ [16607/16953] Built Mathlib.RingTheory.WittVector.Identities:c.o (280ms)
✔ [16608/16953] Built Mathlib.RingTheory.WittVector.Domain:c.o (505ms)
✔ [16609/16953] Built Mathlib.RingTheory.WittVector.InitTail:c.o (924ms)
✔ [16610/16953] Built Mathlib.RingTheory.WittVector.Truncated:c.o (617ms)
✔ [16611/16953] Built Mathlib.RingTheory.WittVector.Complete:c.o (242ms)
✔ [16612/16953] Built Mathlib.RingTheory.WittVector.Teichmuller:c.o (272ms)
✔ [16613/16953] Built Mathlib.RingTheory.WittVector.TeichmullerSeries:c.o (246ms)
✔ [16614/16953] Built Mathlib.RingTheory.Perfectoid.FontaineTheta:c.o (555ms)
✔ [16615/16953] Built Mathlib.RingTheory.Perfectoid.BDeRham:c.o (456ms)
✔ [16616/16953] Built Mathlib.RingTheory.Polynomial.Dickson:c.o (210ms)
✔ [16617/16953] Built Mathlib.RingTheory.Polynomial.Eisenstein.Distinguished:c.o (151ms)
✔ [16618/16953] Built Mathlib.RingTheory.Polynomial.Hermite.Basic:c.o (179ms)
✔ [16619/16953] Built Mathlib.RingTheory.Polynomial.Hermite.Gaussian:c.o (166ms)
✔ [16620/16953] Built Mathlib.RingTheory.Polynomial.HilbertPoly:c.o (193ms)
✔ [16621/16953] Built Mathlib.RingTheory.Polynomial.IrreducibleRing:c.o (157ms)
✔ [16622/16953] Built Mathlib.RingTheory.Polynomial.Morse:c.o (172ms)
✔ [16623/16953] Built Mathlib.RingTheory.Polynomial.Opposites:c.o (184ms)
✔ [16624/16953] Built Mathlib.RingTheory.Polynomial.Selmer:c.o (167ms)
✔ [16625/16953] Built Mathlib.RingTheory.Polynomial.ShiftedLegendre:c.o (169ms)
✔ [16626/16953] Built Mathlib.RingTheory.Polynomial.SmallDegreeVieta:c.o (154ms)
✔ [16627/16953] Built Mathlib.RingTheory.TensorProduct.DirectLimitFG:c.o (162ms)
✔ [16628/16953] Built Mathlib.RingTheory.PowerSeries.Catalan:c.o (176ms)
✔ [16629/16953] Built Mathlib.RingTheory.PowerSeries.CoeffMulMem:c.o (202ms)
✔ [16630/16953] Built Mathlib.RingTheory.PowerSeries.Expand:c.o (172ms)
✔ [16631/16953] Built Mathlib.RingTheory.PolynomialLaw.Basic:c.o (605ms)
✔ [16632/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Kaplansky:c.o (192ms)
✔ [16633/16953] Built Mathlib.RingTheory.PowerSeries.Ideal:c.o (174ms)
✔ [16634/16953] Built Mathlib.RingTheory.PowerSeries.Log:c.o (199ms)
✔ [16635/16953] Built Mathlib.RingTheory.PowerSeries.Restricted:c.o (164ms)
✔ [16636/16953] Built Mathlib.RingTheory.PowerSeries.Schroder:c.o (166ms)
✔ [16637/16953] Built Mathlib.RingTheory.PowerSeries.WeierstrassPreparation:c.o (338ms)
✔ [16638/16953] Built Mathlib.RingTheory.Radical:c.o (182ms)
✔ [16639/16953] Built Mathlib.RingTheory.RamificationInertia.Inertia:c.o (197ms)
✔ [16640/16953] Built Mathlib.RingTheory.Radical.NatInt:c.o (788ms)
✔ [16641/16953] Built Mathlib.RingTheory.RamificationInertia.Ramification:c.o (198ms)
✔ [16642/16953] Built Mathlib.RingTheory.Regular.Category:c.o (189ms)
✔ [16643/16953] Built Mathlib.RingTheory.Regular.LinearMap:c.o (175ms)
✔ [16644/16953] Built Mathlib.RingTheory.Regular.Depth:c.o (155ms)
✔ [16645/16953] Built Mathlib.RingTheory.Regular.Flat:c.o (171ms)
✔ [16646/16953] Built Mathlib.RingTheory.Regular.ProjectiveDimension:c.o (182ms)
✔ [16647/16953] Built Mathlib.RingTheory.RegularLocalRing.Defs:c.o (177ms)
✔ [16648/16953] Built Mathlib.RingTheory.RingHom.Bijective:c.o (164ms)
✔ [16649/16953] Built Mathlib.RingTheory.RingInvo:c.o (223ms)
✔ [16650/16953] Built Mathlib.RingTheory.SimpleModule.Isotypic:c.o (201ms)
✔ [16651/16953] Built Mathlib.RingTheory.SimpleRing.Congr:c.o (165ms)
✔ [16652/16953] Built Mathlib.RingTheory.SimpleRing.Matrix:c.o (197ms)
✔ [16653/16953] Built Mathlib.RingTheory.SimpleModule.WedderburnArtin:c.o (217ms)
✔ [16654/16953] Built Mathlib.RingTheory.SimpleModule.IsAlgClosed:c.o (154ms)
✔ [16655/16953] Built Mathlib.RingTheory.SimpleModule.Rank:c.o (159ms)
✔ [16656/16953] Built Mathlib.RingTheory.Smooth.Quotient:c.o (160ms)
✔ [16657/16953] Built Mathlib.RingTheory.Spectrum.Maximal.Topology:c.o (160ms)
✔ [16658/16953] Built Mathlib.RingTheory.Spectrum.Prime.Homeomorph:c.o (149ms)
✔ [16659/16953] Built Mathlib.RingTheory.Spectrum.Prime.IsOpenComapC:c.o (150ms)
✔ [16660/16953] Built Mathlib.RingTheory.TensorProduct.IsBaseChangeRightExact:c.o (167ms)
✔ [16661/16953] Built Mathlib.RingTheory.TensorProduct.MonoidAlgebra:c.o (151ms)
✔ [16662/16953] Built Mathlib.RingTheory.TotallySplit:c.o (156ms)
✔ [16663/16953] Built Mathlib.RingTheory.TwoSidedIdeal.BigOperators:c.o (155ms)
✔ [16664/16953] Built Mathlib.RingTheory.TwoSidedIdeal.Instances:c.o (198ms)
✔ [16665/16953] Built Mathlib.RingTheory.UniqueFactorizationDomain.Moebius:c.o (159ms)
✔ [16666/16953] Built Mathlib.RingTheory.Valuation.AlgebraInstances:c.o (203ms)
✔ [16667/16953] Built Mathlib.RingTheory.Valuation.Extension:c.o (377ms)
✔ [16668/16953] Built Mathlib.RingTheory.Valuation.FiniteField:c.o (161ms)
✔ [16669/16953] Built Mathlib.RingTheory.Valuation.Minpoly:c.o (158ms)
✔ [16670/16953] Built Mathlib.RingTheory.Valuation.Quotient:c.o (184ms)
✔ [16671/16953] Built Mathlib.RingTheory.Valuation.RamificationGroup:c.o (169ms)
✔ [16672/16953] Built Mathlib.RingTheory.Valuation.ValuativeRel.Trivial:c.o (159ms)
✔ [16673/16953] Built Mathlib.RingTheory.WittVector.Compare:c.o (249ms)
✔ [16674/16953] Built Mathlib.RingTheory.WittVector.MulCoeff:c.o (386ms)
✔ [16675/16953] Built Mathlib.RingTheory.WittVector.DiscreteValuationRing:c.o (279ms)
✔ [16676/16953] Built Mathlib.RingTheory.WittVector.FrobeniusFractionField:c.o (379ms)
✔ [16677/16953] Built Mathlib.RingTheory.ZMod.Torsion:c.o (158ms)
✔ [16678/16953] Built Mathlib.SetTheory.Cardinal.Cofinality.Club:c.o (179ms)
✔ [16679/16953] Built Mathlib.SetTheory.Cardinal.NatCount:c.o (158ms)
✔ [16680/16953] Built Mathlib.RingTheory.WittVector.Isocrystal:c.o (916ms)
✔ [16681/16953] Built Mathlib.SetTheory.Cardinal.UnivLE:c.o (199ms)
✔ [16682/16953] Built Mathlib.SetTheory.Descriptive.Tree:c.o (193ms)
✔ [16683/16953] Built Mathlib.SetTheory.Ordinal.CantorNormalForm:c.o (196ms)
✔ [16684/16953] Built Mathlib.SetTheory.Ordinal.Commute:c.o (168ms)
✔ [16685/16953] Built Mathlib.SetTheory.Ordinal.FixedPointApproximants:c.o (190ms)
✔ [16686/16953] Built Mathlib.SetTheory.Lists:c.o (975ms)
✔ [16687/16953] Built Mathlib.Topology.Order.IsNormal:c.o (176ms)
✔ [16688/16953] Built Mathlib.Topology.Order.SuccPred:c.o (175ms)
✔ [16689/16953] Built Mathlib.SetTheory.Ordinal.Topology:c.o (194ms)
✔ [16690/16953] Built Mathlib.SetTheory.Ordinal.Veblen:c.o (314ms)
✔ [16691/16953] Built Mathlib.SetTheory.ZFC.PSet:c.o (436ms)
✔ [16692/16953] Built Mathlib.SetTheory.Ordinal.Notation:c.o (2.1s)
✔ [16693/16953] Built Mathlib.SetTheory.ZFC.Cardinal:c.o (301ms)
✔ [16694/16953] Built Mathlib.SetTheory.ZFC.Basic:c.o (1.2s)
✔ [16695/16953] Built Mathlib.SetTheory.ZFC.Rank:c.o (309ms)
✔ [16696/16953] Built Mathlib.SetTheory.ZFC.Ordinal:c.o (346ms)
✔ [16697/16953] Built Mathlib.SetTheory.ZFC.Class:c.o (373ms)
✔ [16698/16953] Built Mathlib.SetTheory.ZFC.VonNeumann:c.o (349ms)
✔ [16699/16953] Built Mathlib.Tactic.Algebra.Lemmas:c.o (239ms)
✔ [16700/16953] Built Mathlib.Tactic.CancelDenoms:c.o (263ms)
✔ [16701/16953] Built Mathlib.Tactic.Cases:c.o (1.8s)
✔ [16702/16953] Built Mathlib.Tactic.CategoryTheory.CheckCompositions:c.o (1.3s)
✔ [16703/16953] Built Mathlib.Tactic.Change:c.o (532ms)
✔ [16704/16953] Built Mathlib.Tactic.Clean:c.o (296ms)
✔ [16705/16953] Built Mathlib.Tactic.ComputeAsymptotics.Lemmas:c.o (155ms)
✔ [16706/16953] Built Mathlib.Tactic.ComputeAsymptotics.Multiseries.Basis:c.o (257ms)
✔ [16707/16953] Built Mathlib.Tactic.ComputeAsymptotics.Multiseries.Corecursion:c.o (270ms)
✔ [16708/16953] Built Mathlib.Tactic.ComputeAsymptotics.Multiseries.Majorized:c.o (179ms)
✔ [16709/16953] Built Mathlib.Tactic.ComputeAsymptotics.Multiseries.Defs:c.o (466ms)
✔ [16710/16953] Built Mathlib.Tactic.ComputeAsymptotics.Multiseries.Monomial.Predicates:c.o (222ms)
✔ [16711/16953] Built Mathlib.Tactic.ComputeAsymptotics.Multiseries.Monomial.Basic:c.o (157ms)
✔ [16712/16953] Built Mathlib.Tactic.Algebra.Basic:c.o (6.6s)
✔ [16713/16953] Built Mathlib.Tactic.DeriveCountable:c.o (3.3s)
✔ [16714/16953] Built Mathlib.Tactic.DeriveEncodable:c.o (3.9s)
✔ [16715/16953] Built Mathlib.Tactic.Eval:c.o (435ms)
✔ [16716/16953] Built Mathlib.Tactic.Explode.Datatypes:c.o (985ms)
✔ [16717/16953] Built Mathlib.Tactic.Explode.Pretty:c.o (778ms)
✔ [16718/16953] Built Mathlib.Tactic.Explode:c.o (2.3s)
✔ [16719/16953] Built Mathlib.Tactic.Ext:c.o (156ms)
✔ [16720/16953] Built Mathlib.Tactic.FindSyntax:c.o (2.0s)
✔ [16721/16953] Built Mathlib.Tactic.Generalize:c.o (479ms)
✔ [16722/16953] Built Mathlib.Tactic.GeneralizeProofs:c.o (155ms)
✔ [16723/16953] Built Mathlib.Tactic.DeriveTraversable:c.o (9.6s)
✔ [16724/16953] Built Mathlib.Tactic.Have:c.o (886ms)
✔ [16725/16953] Built Mathlib.Tactic.Linarith.NNRealPreprocessor:c.o (1.0s)
✔ [16726/16953] Built Mathlib.Tactic.Linarith.Oracle.FourierMotzkin:c.o (2.2s)
✔ [16727/16953] Built Mathlib.Tactic.LinearCombinationPrime:c.o (2.5s)
✔ [16728/16953] Built Mathlib.Tactic.Linter.CommandRanges:c.o (731ms)
✔ [16729/16953] Built Mathlib.Tactic.Linter.CommandStart:c.o (183ms)
✔ [16730/16953] Built Mathlib.Tactic.Linter.FindDeprecations:c.o (3.2s)
✔ [16731/16953] Built Mathlib.Tactic.Linter.TextBased.UnicodeLinter:c.o (1.7s)
✔ [16732/16953] Built Mathlib.Tactic.ITauto:c.o (12s)
✔ [16733/16953] Built Mathlib.Tactic.Linter.ValidatePRTitle:c.o (672ms)
✔ [16734/16953] Built Mathlib.Tactic.ModCases:c.o (1.4s)
✔ [16735/16953] Built Mathlib.Tactic.Linter.TextBased:c.o (4.3s)
✔ [16736/16953] Built Mathlib.Tactic.NormNum.Irrational:c.o (1.9s)
✔ [16737/16953] Built Mathlib.Tactic.NormNum.IsCoprime:c.o (613ms)
✔ [16738/16953] Built Mathlib.Tactic.NormNum.IsSquare:c.o (1.4s)
✔ [16739/16953] Built Mathlib.Tactic.NormNum.BigOperators:c.o (6.5s)
✔ [16740/16953] Built Mathlib.Tactic.NormNum.LegendreSymbol:c.o (897ms)
✔ [16741/16953] Built Mathlib.Tactic.NormNum.NatLog:c.o (493ms)
✔ [16742/16953] Built Mathlib.Tactic.NormNum.ModEq:c.o (732ms)
✔ [16743/16953] Built Mathlib.Tactic.NormNum.NatSqrt:c.o (330ms)
✔ [16744/16953] Built Mathlib.Tactic.NormNum.Parity:c.o (1.2s)
✔ [16745/16953] Built Mathlib.Tactic.NormNum.PowMod:c.o (400ms)
✔ [16746/16953] Built Mathlib.Tactic.NormNum.RealSqrt:c.o (984ms)
✔ [16747/16953] Built Mathlib.Tactic.NormNum.Ordinal:c.o (2.9s)
✔ [16748/16953] Built Mathlib.Tactic.Polyrith:c.o (269ms)
✔ [16749/16953] Built Mathlib.Tactic.PNatToNat:c.o (1.1s)
✔ [16750/16953] Built Mathlib.Tactic.Propose:c.o (171ms)
✔ [16751/16953] Built Mathlib.Tactic.ProdAssoc:c.o (1.2s)
✔ [16752/16953] Built Mathlib.Tactic.ReduceModChar.Ext:c.o (162ms)
✔ [16753/16953] Built Mathlib.Tactic.Recall:c.o (2.9s)
✔ [16754/16953] Built Mathlib.Tactic.Relation.Symm:c.o (306ms)
✔ [16755/16953] Built Mathlib.Tactic.ReduceModChar:c.o (2.9s)
✔ [16756/16953] Built Mathlib.Tactic.Replace:c.o (683ms)
✔ [16757/16953] Built Mathlib.Tactic.RewriteSearch:c.o (909ms)
✔ [16758/16953] Built Mathlib.Tactic.SetNotationForOrder:c.o (2.0s)
✔ [16759/16953] Built Mathlib.Tactic.Simproc.Divisors:c.o (384ms)
✔ [16760/16953] Built Mathlib.Tactic.Simproc.Factors:c.o (1.2s)
✔ [16761/16953] Built Mathlib.Tactic.Sat.FromLRAT:c.o (4.9s)
✔ [16762/16953] Built Mathlib.Tactic.Simproc.VecPerm:c.o (1.3s)
✔ [16763/16953] Built Mathlib.Tactic.TypeCheck:c.o (179ms)
✔ [16764/16953] Built ProofWidgets.Component.PenroseDiagram:c.o (1.0s)
✔ [16765/16953] Built Mathlib.Tactic.Simproc.FinsetInterval:c.o (3.8s)
✔ [16766/16953] Built Mathlib.Tactic.Widget.CommDiag:c.o (890ms)
✔ [16767/16953] Built ProofWidgets.Presentation.Expr:c.o (1.4s)
✔ [16768/16953] Built ProofWidgets.Component.Panel.Basic:c.o (775ms)
✔ [16769/16953] Built Mathlib.Tactic.Widget.GCongr:c.o (879ms)
✔ [16770/16953] Built ProofWidgets.Component.HtmlDisplay:c.o (745ms)
✔ [16771/16953] Built Mathlib.Tactic.WithoutCDot:c.o (615ms)
✔ [16772/16953] Built Mathlib.Tactic:c.o (1.8s)
✔ [16773/16953] Built Mathlib.Testing.Plausible.Functions:c.o (931ms)
✔ [16774/16953] Built Mathlib.Testing.Plausible.Sampleable:c.o (481ms)
✔ [16775/16953] Built Mathlib.Testing.Plausible.Testable:c.o (195ms)
✔ [16776/16953] Built Mathlib.Topology.Algebra.Algebra.Rat:c.o (165ms)
✔ [16777/16953] Built Mathlib.Topology.Algebra.Category.ProfiniteGrp.Completion:c.o (424ms)
✔ [16778/16953] Built Mathlib.Topology.UniformSpace.Ascoli:c.o (193ms)
✔ [16779/16953] Built Mathlib.Topology.Algebra.Group.CompactOpen:c.o (223ms)
✔ [16780/16953] Built Mathlib.Topology.Algebra.Group.OpenMapping:c.o (155ms)
✔ [16781/16953] Built Mathlib.Topology.Algebra.Group.SubmonoidClosure:c.o (167ms)
✔ [16782/16953] Built Mathlib.Topology.Algebra.Group.Units:c.o (220ms)
✔ [16783/16953] Built Mathlib.Topology.Algebra.InfiniteSum.DiscreteConvolution:c.o (337ms)
✔ [16784/16953] Built Mathlib.Topology.Algebra.IntermediateField:c.o (185ms)
✔ [16785/16953] Built Mathlib.Topology.Algebra.IsOpenUnits:c.o (204ms)
✔ [16786/16953] Built Mathlib.Topology.Algebra.Localization:c.o (200ms)
✔ [16787/16953] Built Mathlib.Topology.Algebra.Module.LinearMap:c.o (183ms)
✔ [16788/16953] Built Mathlib.Topology.Algebra.Module.LinearMapPiProd:c.o (190ms)
✔ [16789/16953] Built Mathlib.Topology.Algebra.Module.StrongTopology:c.o (171ms)
✔ [16790/16953] Built Mathlib.Topology.Algebra.MvPolynomial:c.o (172ms)
✔ [16791/16953] Built Mathlib.Topology.Algebra.Nonarchimedean.TotallyDisconnected:c.o (158ms)
✔ [16792/16953] Built Mathlib.Topology.Algebra.PontryaginDual:c.o (175ms)
✔ [16793/16953] Built Mathlib.Topology.Algebra.ProperAction.AddTorsor:c.o (158ms)
✔ [16794/16953] Built Mathlib.Topology.Algebra.ProperAction.ProperlyDiscontinuous:c.o (221ms)
✔ [16795/16953] Built Mathlib.Topology.Algebra.ProperConstSMul:c.o (168ms)
✔ [16796/16953] Built Mathlib.Topology.Algebra.Ring.Compact:c.o (183ms)
✔ [16797/16953] Built Mathlib.Topology.Algebra.Star.LinearMap:c.o (205ms)
✔ [16798/16953] Built Mathlib.Topology.Algebra.Star.Unitary:c.o (166ms)
✔ [16799/16953] Built Mathlib.Topology.Algebra.Valued.WithZeroMulInt:c.o (164ms)
✔ [16800/16953] Built Mathlib.Topology.Baire.BaireMeasurable:c.o (607ms)
✔ [16801/16953] Built Mathlib.Topology.Category.TopCat.Sphere:c.o (378ms)
✔ [16802/16953] Built Mathlib.Topology.CWComplex.Abstract.Basic:c.o (188ms)
✔ [16803/16953] Built Mathlib.Topology.CWComplex.Classical.Basic:c.o (250ms)
✔ [16804/16953] Built Mathlib.Topology.CWComplex.Classical.Finite:c.o (198ms)
✔ [16805/16953] Built Mathlib.Topology.CWComplex.Classical.Graph:c.o (170ms)
✔ [16806/16953] Built Mathlib.Topology.CWComplex.Classical.Subcomplex:c.o (165ms)
✔ [16807/16953] Built Mathlib.Topology.Category.Born:c.o (189ms)
✔ [16808/16953] Built Mathlib.Topology.Category.CompHaus.Frm:c.o (205ms)
✔ [16809/16953] Built Mathlib.Topology.Category.Compactum:c.o (585ms)
✔ [16810/16953] Built Mathlib.Topology.Compactness.DeltaGeneratedSpace:c.o (172ms)
✔ [16811/16953] Built Mathlib.Topology.Category.DeltaGenerated:c.o (332ms)
✔ [16812/16953] Built Mathlib.Topology.Category.Locale:c.o (239ms)
✔ [16813/16953] Built Mathlib.Topology.Category.Profinite.Product:c.o (150ms)
✔ [16814/16953] Built Mathlib.Topology.Category.Profinite.Nobeling.Basic:c.o (422ms)
✔ [16815/16953] Built Mathlib.Topology.Category.Profinite.Nobeling.Span:c.o (196ms)
✔ [16816/16953] Built Mathlib.Topology.Category.Profinite.Nobeling.Successor:c.o (192ms)
✔ [16817/16953] Built Mathlib.Topology.Category.Profinite.Nobeling.ZeroLimit:c.o (141ms)
✔ [16818/16953] Built Mathlib.Topology.Category.Profinite.Nobeling.Induction:c.o (151ms)
✔ [16819/16953] Built Mathlib.Topology.Category.Profinite.Projective:c.o (213ms)
✔ [16820/16953] Built Mathlib.Topology.Category.Stonean.Adjunctions:c.o (268ms)
✔ [16821/16953] Built Mathlib.Topology.Category.TopPair:c.o (1.4s)
✔ [16822/16953] Built Mathlib.Topology.Category.UniformSpace:c.o (440ms)
✔ [16823/16953] Built Mathlib.Topology.Compactification.OnePoint.Sphere:c.o (234ms)
✔ [16824/16953] Built Mathlib.Topology.Compactness.CompactSystem:c.o (172ms)
✔ [16825/16953] Built Mathlib.Topology.Compactness.CountablyCompact:c.o (176ms)
✔ [16826/16953] Built Mathlib.Topology.Compactness.HilbertCubeEmbedding:c.o (172ms)
✔ [16827/16953] Built Mathlib.Topology.Compactness.PseudometrizableLindelof:c.o (180ms)
✔ [16828/16953] Built Mathlib.Topology.Connected.CardComponents:c.o (157ms)
✔ [16829/16953] Built Mathlib.Topology.Connected.PathComponentOne:c.o (153ms)
✔ [16830/16953] Built Mathlib.Topology.ContinuousMap.Bounded.ArzelaAscoli:c.o (166ms)
✔ [16831/16953] Built Mathlib.Topology.ContinuousMap.BoundedCompactlySupported:c.o (269ms)
✔ [16832/16953] Built Mathlib.Topology.ContinuousMap.Interval:c.o (176ms)
✔ [16833/16953] Built Mathlib.Topology.ContinuousMap.LocallyConstant:c.o (194ms)
✔ [16834/16953] Built Mathlib.Topology.ContinuousMap.LocallyConvex:c.o (152ms)
✔ [16835/16953] Built Mathlib.Topology.ContinuousMap.SecondCountableSpace:c.o (150ms)
✔ [16836/16953] Built Mathlib.Topology.ContinuousMap.Sigma:c.o (164ms)
✔ [16837/16953] Built Mathlib.Topology.ContinuousMap.T0Sierpinski:c.o (166ms)
✔ [16838/16953] Built Mathlib.Topology.Convenient.GeneratedBy:c.o (188ms)
✔ [16839/16953] Built Mathlib.Topology.Convenient.ContinuousMapGeneratedBy:c.o (196ms)
✔ [16840/16953] Built Mathlib.Topology.Convenient.Category:c.o (393ms)
✔ [16841/16953] Built Mathlib.Topology.Convenient.HomSpace:c.o (233ms)
✔ [16842/16953] Built Mathlib.Topology.Convenient.Localization:c.o (159ms)
✔ [16843/16953] Built Mathlib.Topology.Convenient.OpenClosed:c.o (157ms)
✔ [16844/16953] Built Mathlib.Topology.Covering:c.o (144ms)
✔ [16845/16953] Built Mathlib.Topology.DerivedSet:c.o (133ms)
✔ [16846/16953] Built Mathlib.Topology.EMetricSpace.PairReduction:c.o (143ms)
✔ [16847/16953] Built Mathlib.Topology.Filter:c.o (162ms)
✔ [16848/16953] Built Mathlib.Topology.Germ:c.o (256ms)
✔ [16849/16953] Built Mathlib.Topology.Hom.Open:c.o (224ms)
✔ [16850/16953] Built Mathlib.Topology.Homotopy.HSpaces:c.o (388ms)
✔ [16851/16953] Built Mathlib.Topology.Homotopy.HomotopyGroup:c.o (644ms)
✔ [16852/16953] Built Mathlib.Topology.Homotopy.LocallyContractible:c.o (161ms)
✔ [16853/16953] Built Mathlib.Topology.Instances.CantorSet:c.o (228ms)
✔ [16854/16953] Built Mathlib.Topology.Instances.ENNReal.ENatENNReal:c.o (146ms)
✔ [16855/16953] Built Mathlib.Topology.Instances.PNat:c.o (248ms)
✔ [16856/16953] Built Mathlib.Topology.Instances.RatLemmas:c.o (224ms)
✔ [16857/16953] Built Mathlib.Topology.Instances.ZMod:c.o (135ms)
✔ [16858/16953] Built Mathlib.Topology.IsClosedRestrict:c.o (128ms)
✔ [16859/16953] Built Mathlib.Topology.List:c.o (156ms)
✔ [16860/16953] Built Mathlib.Topology.Maps.Proper.UniversallyClosed:c.o (170ms)
✔ [16861/16953] Built Mathlib.Topology.MetricSpace.BundledFun:c.o (266ms)
✔ [16862/16953] Built Mathlib.Topology.Sets.VietorisTopology:c.o (153ms)
✔ [16863/16953] Built Mathlib.Topology.UniformSpace.Closeds:c.o (174ms)
✔ [16864/16953] Built Mathlib.Topology.MetricSpace.Closeds:c.o (150ms)
✔ [16865/16953] Built Mathlib.Topology.MetricSpace.CoveringNumbers:c.o (160ms)
✔ [16866/16953] Built Mathlib.Topology.MetricSpace.GromovHausdorffRealized:c.o (178ms)
✔ [16867/16953] Built Mathlib.Topology.MetricSpace.Kuratowski:c.o (203ms)
✔ [16868/16953] Built Mathlib.Topology.MetricSpace.GromovHausdorff:c.o (306ms)
✔ [16869/16953] Built Mathlib.Topology.MetricSpace.HausdorffAlexandroff:c.o (164ms)
✔ [16870/16953] Built Mathlib.Topology.MetricSpace.HausdorffDimension:c.o (173ms)
✔ [16871/16953] Built Mathlib.Topology.MetricSpace.HolderNorm:c.o (179ms)
✔ [16872/16953] Built Mathlib.Topology.MetricSpace.Infsep:c.o (177ms)
✔ [16873/16953] Built Mathlib.Topology.MetricSpace.ShrinkingLemma:c.o (191ms)
✔ [16874/16953] Built Mathlib.Topology.MetricSpace.Snowflaking:c.o (329ms)
✔ [16875/16953] Built Mathlib.Topology.MetricSpace.Ultra.Pi:c.o (227ms)
✔ [16876/16953] Built Mathlib.Topology.MetricSpace.Ultra.TotallySeparated:c.o (348ms)
✔ [16877/16953] Built Mathlib.Topology.Metrizable.ContinuousMap:c.o (283ms)
✔ [16878/16953] Built Mathlib.Topology.NatEmbedding:c.o (281ms)
✔ [16879/16953] Built Mathlib.Topology.Order.LowerUpperTopology:c.o (414ms)
✔ [16880/16953] Built Mathlib.Topology.Order.UpperLowerSetTopology:c.o (381ms)
✔ [16881/16953] Built Mathlib.Topology.Order.ScottTopology:c.o (218ms)
✔ [16882/16953] Built Mathlib.Topology.OmegaCompletePartialOrder:c.o (146ms)
✔ [16883/16953] Built Mathlib.Topology.OpenPartialHomeomorph:c.o (145ms)
✔ [16884/16953] Built Mathlib.Topology.Specialization:c.o (223ms)
✔ [16885/16953] Built Mathlib.Topology.Order.Category.AlexDisc:c.o (448ms)
✔ [16886/16953] Built Mathlib.Topology.Order.Category.FrameAdjunction:c.o (284ms)
✔ [16887/16953] Built Mathlib.Topology.Order.Filter:c.o (160ms)
✔ [16888/16953] Built Mathlib.Topology.Order.Hom.Basic:c.o (364ms)
✔ [16889/16953] Built Mathlib.Topology.Order.Hom.Esakia:c.o (265ms)
✔ [16890/16953] Built Mathlib.Topology.Order.HullKernel:c.o (163ms)
✔ [16891/16953] Built Mathlib.Topology.Order.LawsonTopology:c.o (178ms)
✔ [16892/16953] Built Mathlib.Topology.Order.NhdsSet:c.o (141ms)
✔ [16893/16953] Built Mathlib.Topology.Order.PartialSups:c.o (156ms)
✔ [16894/16953] Built Mathlib.Topology.Order.Priestley:c.o (144ms)
✔ [16895/16953] Built Mathlib.Topology.Partial:c.o (141ms)
✔ [16896/16953] Built Mathlib.Topology.PreorderRestrict:c.o (144ms)
✔ [16897/16953] Built Mathlib.Topology.Semicontinuous:c.o (180ms)
✔ [16898/16953] Built Mathlib.Topology.Separation.AlexandrovDiscrete:c.o (134ms)
✔ [16899/16953] Built Mathlib.Topology.Separation.DisjointCover:c.o (142ms)
✔ [16900/16953] Built Mathlib.Topology.Separation.Lemmas:c.o (154ms)
✔ [16901/16953] Built Mathlib.Topology.Separation.LinearUpperLowerSetTopology:c.o (131ms)
✔ [16902/16953] Built Mathlib.Topology.Separation.NotNormal:c.o (134ms)
✔ [16903/16953] Built Mathlib.Topology.Separation.PerfectlyNormal:c.o (138ms)
✔ [16904/16953] Built Mathlib.Topology.Sets.Order:c.o (208ms)
✔ [16905/16953] Built Mathlib.Topology.Sheaves.PUnit:c.o (126ms)
✔ [16906/16953] Built Mathlib.Topology.Sheaves.Skyscraper:c.o (167ms)
✔ [16907/16953] Built Mathlib.Topology.Sheaves.Abelian:c.o (280ms)
✔ [16908/16953] Built Mathlib.Topology.Sheaves.AddCommGrpCat:c.o (152ms)
✔ [16909/16953] Built Mathlib.Topology.Sheaves.Alexandrov:c.o (180ms)
✔ [16910/16953] Built Mathlib.Topology.Sheaves.EtaleSpace:c.o (177ms)
✔ [16911/16953] Built Mathlib.Topology.Sheaves.LocallySurjective:c.o (182ms)
✔ [16912/16953] Built Mathlib.Topology.Sheaves.Flasque:c.o (186ms)
✔ [16913/16953] Built Mathlib.Topology.Sheaves.MayerVietoris:c.o (132ms)
✔ [16914/16953] Built Mathlib.Topology.Sheaves.Over:c.o (205ms)
✔ [16915/16953] Built Mathlib.Topology.Sheaves.Points:c.o (154ms)
✔ [16916/16953] Built Mathlib.Topology.Sheaves.SheafCondition.EqualizerProducts:c.o (133ms)
✔ [16917/16953] Built Mathlib.Topology.Sheaves.Sheafify:c.o (141ms)
✔ [16918/16953] Built Mathlib.Topology.Sion:c.o (131ms)
✔ [16919/16953] Built Mathlib.Topology.SmallInductiveDimension:c.o (142ms)
✔ [16920/16953] Built Mathlib.Topology.Spectral.ConstructibleTopology:c.o (135ms)
✔ [16921/16953] Built Mathlib.Topology.Subpath:c.o (151ms)
✔ [16922/16953] Built Mathlib.Topology.UniformSpace.AbsoluteValue:c.o (162ms)
✔ [16923/16953] Built Mathlib.Topology.UniformSpace.CompareReals:c.o (284ms)
✔ [16924/16953] Built Mathlib.Topology.UniformSpace.Dini:c.o (141ms)
✔ [16925/16953] Built Mathlib.Topology.UniformSpace.OfCompactT2:c.o (152ms)
✔ [16926/16953] Built Mathlib.Topology.UniformSpace.Path:c.o (192ms)
✔ [16927/16953] Built Mathlib.Topology.UniformSpace.ProdApproximation:c.o (152ms)
✔ [16928/16953] Built Mathlib.Topology.UniformSpace.Ultra.Basic:c.o (135ms)
✔ [16929/16953] Built Mathlib.Topology.UniformSpace.Ultra.Constructions:c.o (194ms)
✔ [16930/16953] Built Mathlib.Topology.UniformSpace.Ultra.Completion:c.o (185ms)
✔ [16931/16953] Built Mathlib.Topology.UniformSpace.Uniformizable:c.o (136ms)
✔ [16932/16953] Built Mathlib.Topology.VectorBundle.ContinuousAlternatingMap:c.o (136ms)
✔ [16933/16953] Built Mathlib.Util.AliasIn:c.o (697ms)
✔ [16934/16953] Built Mathlib.Util.AssertNoSorry:c.o (599ms)
✔ [16935/16953] Built Mathlib.Util.Export:c.o (4.1s)
✔ [16936/16953] Built Mathlib.Util.FormatTable:c.o (653ms)
✔ [16937/16953] Built Mathlib.Util.GetAllModules:c.o (418ms)
✔ [16938/16953] Built Mathlib.Util.LongNames:c.o (521ms)
✔ [16939/16953] Built Mathlib.Util.Simp:c.o (163ms)
✔ [16940/16953] Built Mathlib.Util.SleepHeartbeats:c.o (282ms)
✔ [16941/16953] Built Mathlib.Tactic.Widget.StringDiagram:c.o (67s)
✔ [16942/16953] Built QReplaceLean.FixedGridFreeze:c.o (148ms)
✔ [16943/16953] Built QReplaceLean.ErrorFeedback:c.o (130ms)
✔ [16944/16953] Built QReplaceLean.CommonLattice:c.o (127ms)
✔ [16945/16953] Built QReplaceLean.DecisionRule:c.o (147ms)
✔ [16946/16953] Built QReplaceLean.MetadataPacking:c.o (133ms)
✔ [16947/16953] Built QReplaceLean.FixedTeacherCore:c.o (166ms)
✔ [16948/16953] Built QReplaceLean.AttentionModes:c.o (165ms)
✔ [16949/16953] Built QReplaceLean:c.o (129ms)
✔ [16950/16953] Built Mathlib:c.o (60s)
✔ [16951/16953] Built Main (87s)
✔ [16952/16953] Built Main:c.o (101ms)
✔ [16953/16953] Built qreplacelean:exe (8.4s)
Build completed successfully (16953 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_01.log <==
{
  "status": "pass",
  "lean_file_count": 10,
  "files": [
    {
      "path": "QReplaceLean/AttentionModes.lean",
      "sha256": "eac7affe7b31d4d6f74d68d98e52f7329faec6f8fda191930da837e1a9693cd0",
      "bytes": 1628
    },
    {
      "path": "QReplaceLean/AxiomAudit.lean",
      "sha256": "25230f184b9cf36db44cb07bda8f4481382a1e73edaa273463f58ebdd4127998",
      "bytes": 1247
    },
    {
      "path": "QReplaceLean/CommonLattice.lean",
      "sha256": "5c3704e4b1088ae7fee56244ac970545482ed1e7702f71e2f6a59bd267806087",
      "bytes": 1533
    },
    {
      "path": "QReplaceLean/DecisionRule.lean",
      "sha256": "978430ed25a27ea495d6632ea094ad9d2fee9c9e54fe2af568a8ce19a0402d48",
      "bytes": 1316
    },
    {
      "path": "QReplaceLean/ErrorFeedback.lean",
      "sha256": "b2aed33db93f1da0e4313ee3c94ac6c9544cc37f2e38b194a1d2c034af57b647",
      "bytes": 1848
    },
    {
      "path": "QReplaceLean/FixedGridFreeze.lean",
      "sha256": "83801a89bf94ecee20b0ca8bc9f4365b6773283767ebaf465e8469299ce85268",
      "bytes": 1339
    },
    {
      "path": "QReplaceLean/FixedTeacherCore.lean",
      "sha256": "2aff7fd7636dc9a702358ef5bf632122d6ca49293caaaa8035e32f8171d77fc4",
      "bytes": 2868
    },
    {
      "path": "QReplaceLean/MetadataPacking.lean",
      "sha256": "854bf770b7e2af553758d5ac9a0cbe7dd93cb5ea21f2a455b8b2c66173596661",
      "bytes": 890
    },
    {
      "path": "QReplaceLean.lean",
      "sha256": "12781123e32545f29c4a0b682c4f868e9a90d93b243822b5b52e06e892318874",
      "bytes": 245
    },
    {
      "path": "Main.lean",
      "sha256": "8407edd585d29f78c3b7109076a77dbd6c923579e6949e68e71ec9051fc04170",
      "bytes": 96
    }
  ],
  "forbidden_source_constructs": [],
  "dependency_lock": {
    "mathlib_revision": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "mathlib_config": "lakefile.lean"
  },
  "note": "Static source audit only; kernel status requires the pinned build."
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_02.log <==
✔ [8475/8475] Built QReplaceLean.FixedGridFreeze (176s)
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_02_axioms.lean <==
import QReplaceLean.FixedGridFreeze

#print axioms QReplaceLean.fixedGridFreeze
#print axioms QReplaceLean.fixedGridFreeze_terminal


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_02_axioms.log <==
'QReplaceLean.fixedGridFreeze' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.fixedGridFreeze_terminal' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_03.log <==
✔ [8475/8475] Built QReplaceLean.ErrorFeedback (18s)
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_03_axioms.lean <==
import QReplaceLean.ErrorFeedback

#print axioms QReplaceLean.errorFeedback_conservation
#print axioms QReplaceLean.errorFeedback_endpoint_error_identity
#print axioms QReplaceLean.errorFeedback_terminal_bound


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_03_axioms.log <==
'QReplaceLean.errorFeedback_conservation' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.errorFeedback_endpoint_error_identity' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.errorFeedback_terminal_bound' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_04.log <==
✔ [8475/8475] Built QReplaceLean.CommonLattice (9.3s)
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_04_axioms.lean <==
import QReplaceLean.CommonLattice

#print axioms QReplaceLean.integerCarry_eq_zero
#print axioms QReplaceLean.commonLattice_exact_recovery
#print axioms QReplaceLean.signedRange_of_magnitude_bound
#print axioms QReplaceLean.signedBitWidth_sufficient


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_04_axioms.log <==
'QReplaceLean.integerCarry_eq_zero' depends on axioms: [propext, Quot.sound]
'QReplaceLean.commonLattice_exact_recovery' depends on axioms: [propext, Quot.sound]
'QReplaceLean.signedRange_of_magnitude_bound' depends on axioms: [propext, Quot.sound]
'QReplaceLean.signedBitWidth_sufficient' depends on axioms: [propext, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_05.log <==
⚠ [8475/8475] Built QReplaceLean.DecisionRule (6.1s)
warning: QReplaceLean/DecisionRule.lean:24:5: unused variable `hR`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_05_axioms.lean <==
import QReplaceLean.DecisionRule

#print axioms QReplaceLean.certifiedFeasible
#print axioms QReplaceLean.certifiedImpossible
#print axioms QReplaceLean.finiteRadius_interval
#print axioms QReplaceLean.feasible_impossible_disjoint


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_05_axioms.log <==
'QReplaceLean.certifiedFeasible' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.certifiedImpossible' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.finiteRadius_interval' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.feasible_impossible_disjoint' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_06.log <==
✔ [8475/8475] Built QReplaceLean.MetadataPacking (7.2s)
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_06_axioms.lean <==
import QReplaceLean.MetadataPacking

#print axioms QReplaceLean.replacementCode_card
#print axioms QReplaceLean.metadataDepth_packing


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_06_axioms.log <==
'QReplaceLean.replacementCode_card' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.metadataDepth_packing' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_07.log <==
✔ [8475/8475] Built QReplaceLean.FixedTeacherCore (6.1s)
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_07_axioms.lean <==
import QReplaceLean.FixedTeacherCore

#print axioms QReplaceLean.residualRun_all_constant
#print axioms QReplaceLean.residualRun_le_all_constant
#print axioms QReplaceLean.fixedTeacher_difference
#print axioms QReplaceLean.maximalEndpoint_optimal_of_voronoi


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_07_axioms.log <==
'QReplaceLean.residualRun_all_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.residualRun_le_all_constant' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.fixedTeacher_difference' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.maximalEndpoint_optimal_of_voronoi' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_08.log <==
✔ [8475/8475] Built QReplaceLean.AttentionModes (5.8s)
Build completed successfully (8475 jobs).


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_08_axioms.lean <==
import QReplaceLean.AttentionModes

#print axioms QReplaceLean.TokenPair.mean_symmetricMix
#print axioms QReplaceLean.TokenPair.disagreement_symmetricMix
#print axioms QReplaceLean.TokenPair.reconstruct_top
#print axioms QReplaceLean.TokenPair.reconstruct_bottom


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_08_axioms.log <==
'QReplaceLean.TokenPair.mean_symmetricMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.TokenPair.disagreement_symmetricMix' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.TokenPair.reconstruct_top' depends on axioms: [propext, Classical.choice, Quot.sound]
'QReplaceLean.TokenPair.reconstruct_bottom' depends on axioms: [propext, Classical.choice, Quot.sound]


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/stage_status.json <==
{
  "stages": {
    "1": {
      "title": "Source policy and project integrity",
      "targets": [],
      "status": "pass",
      "build_log": "verification_logs/stage_01.log",
      "axiom_log": null,
      "message": "Static source-policy audit passed."
    },
    "2": {
      "title": "Proposition: fixed-grid freezing",
      "targets": [
        "QReplaceLean.FixedGridFreeze"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "3": {
      "title": "Theorem: error-feedback conservation",
      "targets": [
        "QReplaceLean.ErrorFeedback"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "4": {
      "title": "Proposition: common-lattice recovery and register range",
      "targets": [
        "QReplaceLean.CommonLattice"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "5": {
      "title": "Corollary: feasible/impossible decision rules",
      "targets": [
        "QReplaceLean.DecisionRule"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "6": {
      "title": "Theorem: metadata-depth packing",
      "targets": [
        "QReplaceLean.MetadataPacking"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "7": {
      "title": "Theorem: fixed-teacher residual recursion",
      "targets": [
        "QReplaceLean.FixedTeacherCore"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "8": {
      "title": "Theorem: two-token attention modes",
      "targets": [
        "QReplaceLean.AttentionModes"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    }
  },
  "integrated_consistency": {
    "status": "pass",
    "targets": [
      "QReplaceLean",
      "qreplacelean"
    ],
    "log": "verification_logs/integrated_consistency.log"
  }
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_logs/verification_results.log <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.2.0",
    "generated_at": "2026-07-24T19:11:20.277990+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "lean_version_output": "Lean (version 4.32.1, x86_64-unknown-linux-gnu, commit f054605aea4b840552cca2e725580bffd1e1b704, Release)",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521",
    "status": "kernel_checked_all",
    "kernel_checked_claim_count": 12,
    "total_claim_count": 12,
    "stage_status_file": "verification_logs/stage_status.json"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "verification_stage": 2,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "three_way_decision",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "verification_stage": 6,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_schedule_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_le_all_constant",
      "paper_result": "fixed-teacher maximal endpoint property",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "verification_stage": 8,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    }
  ],
  "stages": {
    "1": {
      "title": "Source policy and project integrity",
      "targets": [],
      "status": "pass",
      "build_log": "verification_logs/stage_01.log",
      "axiom_log": null,
      "message": "Static source-policy audit passed."
    },
    "2": {
      "title": "Proposition: fixed-grid freezing",
      "targets": [
        "QReplaceLean.FixedGridFreeze"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "3": {
      "title": "Theorem: error-feedback conservation",
      "targets": [
        "QReplaceLean.ErrorFeedback"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "4": {
      "title": "Proposition: common-lattice recovery and register range",
      "targets": [
        "QReplaceLean.CommonLattice"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "5": {
      "title": "Corollary: feasible/impossible decision rules",
      "targets": [
        "QReplaceLean.DecisionRule"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "6": {
      "title": "Theorem: metadata-depth packing",
      "targets": [
        "QReplaceLean.MetadataPacking"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "7": {
      "title": "Theorem: fixed-teacher residual recursion",
      "targets": [
        "QReplaceLean.FixedTeacherCore"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "8": {
      "title": "Theorem: two-token attention modes",
      "targets": [
        "QReplaceLean.AttentionModes"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    }
  },
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "Each claim is marked kernel_checked only when its own module build and #print axioms audit passed.",
    "A failed or unrun stage remains explicitly not_kernel_checked.",
    "The continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest."
  ]
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_results.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.2.0",
    "generated_at": "2026-07-24T19:11:20.277990+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521",
    "status": "kernel_checked_all",
    "kernel_checked_claim_count": 12,
    "total_claim_count": 12,
    "stage_status_file": "verification_logs/stage_status.json",
    "lean_version_output_global_shell": "Lean (version 4.32.1, x86_64-unknown-linux-gnu, commit f054605aea4b840552cca2e725580bffd1e1b704, Release)",
    "project_toolchain": "leanprover/lean4:v4.30.0",
    "project_compiler_evidence": {
      "status": "confirmed_from_build_logs",
      "compiler_path": "/root/.elan/toolchains/leanprover--lean4---v4.30.0/bin/lean",
      "note": "The staged and integrated build logs invoke the project-pinned compiler. The earlier global-shell version field was not the compiler used by Lake."
    },
    "evidence_archive_status": "validated_and_normalized",
    "original_uploaded_archive_sha256": "21f20b3a4f5d23946b2963c2f3b3132a33e8669fb8231d44bd650194663c89b5",
    "validation_timestamp": "2026-07-24T19:17:19.253540+00:00"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "verification_stage": 2,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "three_way_decision",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "verification_stage": 6,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_schedule_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_le_all_constant",
      "paper_result": "fixed-teacher maximal endpoint property",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "verification_stage": 8,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    }
  ],
  "stages": {
    "1": {
      "title": "Source policy and project integrity",
      "targets": [],
      "status": "pass",
      "build_log": "verification_logs/stage_01.log",
      "axiom_log": null,
      "message": "Static source-policy audit passed."
    },
    "2": {
      "title": "Proposition: fixed-grid freezing",
      "targets": [
        "QReplaceLean.FixedGridFreeze"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "3": {
      "title": "Theorem: error-feedback conservation",
      "targets": [
        "QReplaceLean.ErrorFeedback"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "4": {
      "title": "Proposition: common-lattice recovery and register range",
      "targets": [
        "QReplaceLean.CommonLattice"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "5": {
      "title": "Corollary: feasible/impossible decision rules",
      "targets": [
        "QReplaceLean.DecisionRule"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "6": {
      "title": "Theorem: metadata-depth packing",
      "targets": [
        "QReplaceLean.MetadataPacking"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "7": {
      "title": "Theorem: fixed-teacher residual recursion",
      "targets": [
        "QReplaceLean.FixedTeacherCore"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "8": {
      "title": "Theorem: two-token attention modes",
      "targets": [
        "QReplaceLean.AttentionModes"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    }
  },
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "Each claim is marked kernel_checked only when its own module build and #print axioms audit passed.",
    "A failed or unrun stage remains explicitly not_kernel_checked.",
    "The continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest.",
    "The evidence archive was normalized after the run to distinguish the project-pinned compiler from the Colab global-shell Lean command; theorem sources and kernel logs are unchanged."
  ]
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_results.original.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.2.0",
    "generated_at": "2026-07-24T19:11:20.277990+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "lean_version_output": "Lean (version 4.32.1, x86_64-unknown-linux-gnu, commit f054605aea4b840552cca2e725580bffd1e1b704, Release)",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521",
    "status": "kernel_checked_all",
    "kernel_checked_claim_count": 12,
    "total_claim_count": 12,
    "stage_status_file": "verification_logs/stage_status.json"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "verification_stage": 2,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "three_way_decision",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "verification_stage": 6,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_schedule_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_le_all_constant",
      "paper_result": "fixed-teacher maximal endpoint property",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "verification_stage": 8,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    }
  ],
  "stages": {
    "1": {
      "title": "Source policy and project integrity",
      "targets": [],
      "status": "pass",
      "build_log": "verification_logs/stage_01.log",
      "axiom_log": null,
      "message": "Static source-policy audit passed."
    },
    "2": {
      "title": "Proposition: fixed-grid freezing",
      "targets": [
        "QReplaceLean.FixedGridFreeze"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "3": {
      "title": "Theorem: error-feedback conservation",
      "targets": [
        "QReplaceLean.ErrorFeedback"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "4": {
      "title": "Proposition: common-lattice recovery and register range",
      "targets": [
        "QReplaceLean.CommonLattice"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "5": {
      "title": "Corollary: feasible/impossible decision rules",
      "targets": [
        "QReplaceLean.DecisionRule"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "6": {
      "title": "Theorem: metadata-depth packing",
      "targets": [
        "QReplaceLean.MetadataPacking"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "7": {
      "title": "Theorem: fixed-teacher residual recursion",
      "targets": [
        "QReplaceLean.FixedTeacherCore"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "8": {
      "title": "Theorem: two-token attention modes",
      "targets": [
        "QReplaceLean.AttentionModes"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    }
  },
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "Each claim is marked kernel_checked only when its own module build and #print axioms audit passed.",
    "A failed or unrun stage remains explicitly not_kernel_checked.",
    "The continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest."
  ]
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/QReplaceLean_Kernel_Verification_Evidence_20260724/verification_results.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "title": "QReplaceLean verification result",
  "type": "object",
  "required": ["artifact", "claims", "trust_boundary"],
  "properties": {
    "artifact": {
      "type": "object",
      "required": ["name", "version", "status", "source_digest"],
      "properties": {
        "status": {
          "enum": [
            "source_audited_not_kernel_checked",
            "partially_kernel_checked",
            "kernel_checked_all"
          ]
        }
      }
    },
    "claims": {
      "type": "array",
      "items": {
        "type": "object",
        "required": ["claim_id", "status", "lean_declaration", "paper_result", "group", "verification_stage"],
        "properties": {
          "status": {"enum": ["kernel_checked", "not_kernel_checked"]}
        }
      }
    },
    "stages": {"type": "object"},
    "trust_boundary": {"type": "array", "items": {"type": "string"}}
  }
}


==> anc/QReplaceLean_v1.2.1/QReplaceLean_v1.2.1/verified_evidence/verification_results.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.2.0",
    "generated_at": "2026-07-24T19:11:20.277990+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "cc4358adbc21063b80c086ff9e74a229460f4451aa92672caa1b05be4f92f521",
    "status": "kernel_checked_all",
    "kernel_checked_claim_count": 12,
    "total_claim_count": 12,
    "stage_status_file": "verification_logs/stage_status.json",
    "lean_version_output_global_shell": "Lean (version 4.32.1, x86_64-unknown-linux-gnu, commit f054605aea4b840552cca2e725580bffd1e1b704, Release)",
    "project_toolchain": "leanprover/lean4:v4.30.0",
    "project_compiler_evidence": {
      "status": "confirmed_from_build_logs",
      "compiler_path": "/root/.elan/toolchains/leanprover--lean4---v4.30.0/bin/lean",
      "note": "The staged and integrated build logs invoke the project-pinned compiler. The earlier global-shell version field was not the compiler used by Lake."
    },
    "evidence_archive_status": "validated_and_normalized",
    "original_uploaded_archive_sha256": "21f20b3a4f5d23946b2963c2f3b3132a33e8669fb8231d44bd650194663c89b5",
    "validation_timestamp": "2026-07-24T19:17:19.253540+00:00"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "verification_stage": 2,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "verification_stage": 3,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "verification_stage": 4,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "three_way_decision",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "verification_stage": 5,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "verification_stage": 6,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_schedule_bound",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_le_all_constant",
      "paper_result": "fixed-teacher maximal endpoint property",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "verification_stage": 7,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "verification_stage": 8,
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "verification_message": "Module build and claim-specific axiom audit passed."
    }
  ],
  "stages": {
    "1": {
      "title": "Source policy and project integrity",
      "targets": [],
      "status": "pass",
      "build_log": "verification_logs/stage_01.log",
      "axiom_log": null,
      "message": "Static source-policy audit passed."
    },
    "2": {
      "title": "Proposition: fixed-grid freezing",
      "targets": [
        "QReplaceLean.FixedGridFreeze"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_02.log",
      "axiom_log": "verification_logs/stage_02_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "3": {
      "title": "Theorem: error-feedback conservation",
      "targets": [
        "QReplaceLean.ErrorFeedback"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_03.log",
      "axiom_log": "verification_logs/stage_03_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "4": {
      "title": "Proposition: common-lattice recovery and register range",
      "targets": [
        "QReplaceLean.CommonLattice"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_04.log",
      "axiom_log": "verification_logs/stage_04_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "5": {
      "title": "Corollary: feasible/impossible decision rules",
      "targets": [
        "QReplaceLean.DecisionRule"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_05.log",
      "axiom_log": "verification_logs/stage_05_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "6": {
      "title": "Theorem: metadata-depth packing",
      "targets": [
        "QReplaceLean.MetadataPacking"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_06.log",
      "axiom_log": "verification_logs/stage_06_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "7": {
      "title": "Theorem: fixed-teacher residual recursion",
      "targets": [
        "QReplaceLean.FixedTeacherCore"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_07.log",
      "axiom_log": "verification_logs/stage_07_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    },
    "8": {
      "title": "Theorem: two-token attention modes",
      "targets": [
        "QReplaceLean.AttentionModes"
      ],
      "status": "pass",
      "build_log": "verification_logs/stage_08.log",
      "axiom_log": "verification_logs/stage_08_axioms.log",
      "message": "Module build and claim-specific axiom audit passed."
    }
  },
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "Each claim is marked kernel_checked only when its own module build and #print axioms audit passed.",
    "A failed or unrun stage remains explicitly not_kernel_checked.",
    "The continuous-time relaxed-control, hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest.",
    "The evidence archive was normalized after the run to distinguish the project-pinned compiler from the Colab global-shell Lean command; theorem sources and kernel logs are unchanged."
  ]
}


==> anc/QReplaceLean_v1.2.1/README.txt <==
QReplaceLean v1.2.1

This bundle contains the pinned Lean source, normalized kernel-verification evidence, and a staged Colab notebook for the twelve mapped statements in the manuscript's exact discrete core.

The machine-checked scope does not include the continuous-time relaxed-control, hybrid, HJB, occupation-measure, or SOS results.


==> anc/QReplace_v1.1.0/Guided_Model_Intake_and_Certificates_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f0364c21",
   "metadata": {},
   "source": [
    "# Guided model intake and certificate provenance\n",
    "\n",
    "Build a conservative replacement specification, attach evidence provenance, and identify the measurements or certificates still needed for a decisive recommendation.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator**. A fresh run typically takes **3-6 minutes**, including installation and report generation.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "de2d63d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85006395",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qreplace.wizard import starter_spec\n",
    "from qreplace import ReplacementSpec, recommend\n",
    "from qreplace.report import write_report\n",
    "import yaml, json\n",
    "from IPython.display import display, Markdown\n",
    "\n",
    "data = starter_spec(arithmetic=\"error_feedback\", learned_dictionary=True, routed=False)\n",
    "data[\"project\"] = \"Residual-block replacement study\"\n",
    "data[\"target\"][\"tolerance\"] = 0.04\n",
    "print(yaml.safe_dump(data, sort_keys=False)[:3500])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "088ba5eb",
   "metadata": {},
   "source": [
    "The starter values are estimates and are intentionally not certified. Replace them only with quantities derived or measured on the declared model, tube, input domain, and execution semantics."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3d1e0359",
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"structural_floor\"] = {\n",
    "    \"lower\": 0.004, \"upper\": 0.007,\n",
    "    \"evidence\": {\n",
    "        \"level\": \"FINITE_WITNESS_CERTIFIED\",\n",
    "        \"source\": \"hash-locked rational witness example\",\n",
    "        \"scope\": \"finite witness lift only\",\n",
    "        \"assumptions_verified\": True,\n",
    "    },\n",
    "}\n",
    "data[\"synthesis\"][\"first_order_constant\"] = 0.35\n",
    "data[\"synthesis\"][\"evidence\"] = {\n",
    "    \"level\": \"INTERVAL_CERTIFIED\", \"source\": \"tube/variation interval audit\",\n",
    "    \"scope\": \"declared residual field family\", \"assumptions_verified\": True,\n",
    "}\n",
    "data[\"metadata\"].update({\"constant\": 0.06, \"dimension\": 8, \"search_bits\": [16,32,48,64]})\n",
    "data[\"metadata\"][\"evidence\"] = {\n",
    "    \"level\": \"ANALYTIC_CERTIFIED\", \"source\": \"covering-number theorem\",\n",
    "    \"scope\": \"declared codebook family\", \"assumptions_verified\": True,\n",
    "}\n",
    "data[\"execution\"][\"saturation_safe\"] = True\n",
    "data[\"execution\"][\"evidence\"] = {\n",
    "    \"level\": \"INTERVAL_CERTIFIED\", \"source\": \"range and carry audit\",\n",
    "    \"scope\": \"increment/carry datapath\", \"assumptions_verified\": True,\n",
    "}\n",
    "spec = ReplacementSpec.model_validate(data)\n",
    "report = recommend(spec)\n",
    "display(Markdown(f\"## {report.selected.decision_title}\\n\\n{report.headline}\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "86a765b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "for component in report.selected.components:\n",
    "    print(f\"{component.name:<34} {component.value:>11.5g}  {component.evidence.level.label}\")\n",
    "print(\"\\nAssumption ledger\")\n",
    "for row in report.assumptions_ledger:\n",
    "    print(f\"- {row['item']}: {row['status']}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c2349578",
   "metadata": {},
   "source": [
    "## Attach a Lean verification manifest\n",
    "\n",
    "After running the QReplaceLean verifier, add the exported `verification_results.json` path under `certificates:`. QReplace records the file hash and the requested claim. A Lean theorem verifies the encoded implication; it does not independently verify checkpoint fidelity or a model-specific tube."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92cc5f19",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "out = Path(\"notebook_outputs/guided_intake\")\n",
    "paths = write_report(report, out)\n",
    "print(paths)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "Guided_Model_Intake_and_Certificates_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/PyTorch_Model_Card_to_QReplace_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "14e72424",
   "metadata": {},
   "source": [
    "# PyTorch model card to QReplace intake\n",
    "\n",
    "Use a PyTorch model object to populate descriptive metadata without treating parameter counts as a structural-floor or Lipschitz certificate.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator** for the included example. A fresh run typically takes **3-8 minutes**. Loading a large user-supplied checkpoint may take longer; a GPU is only useful if additional inference or calibration is added.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca6ad36d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6146420a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from qreplace.model_card import summarize_torch_model\n",
    "from qreplace.wizard import starter_spec\n",
    "import json, yaml\n",
    "\n",
    "model = torch.nn.Sequential(\n",
    "    torch.nn.LayerNorm(32),\n",
    "    torch.nn.Linear(32, 64),\n",
    "    torch.nn.GELU(),\n",
    "    torch.nn.Linear(64, 32),\n",
    ")\n",
    "card = summarize_torch_model(model)\n",
    "print(json.dumps(card, indent=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f76a3178",
   "metadata": {},
   "outputs": [],
   "source": [
    "spec = starter_spec(arithmetic=\"error_feedback\", learned_dictionary=True)\n",
    "spec[\"target\"][\"name\"] = card[\"class\"]\n",
    "spec[\"target\"][\"architecture\"] = \" -> \".join(card[\"module_types\"].keys())\n",
    "spec[\"user_notes\"] = [card[\"warning\"], f\"parameter count: {card['parameters']}\"]\n",
    "print(yaml.safe_dump(spec, sort_keys=False)[:3500])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f71ccf8c",
   "metadata": {},
   "source": [
    "Continue by replacing the diagnostic placeholders with a structural-floor bracket, synthesis constants, an arithmetic range audit, and route-event information for the actual checkpoint and deployment domain."
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "PyTorch_Model_Card_to_QReplace_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/QReplace_Quickstart_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "382f8a4f",
   "metadata": {},
   "source": [
    "# QReplace quickstart\n",
    "\n",
    "Turn a declared high-precision target, low-bit dictionary, execution model, and evidence ledger into a **certified feasible / certified impossible / unresolved** replacement report.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator**. A fresh run typically takes **2-4 minutes**, including package upload and installation; the recommendation itself normally completes in seconds.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ea06ed2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1d622aa0",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qreplace import ReplacementSpec, recommend\n",
    "from qreplace.report import candidates_dataframe, write_report\n",
    "from IPython.display import display, Markdown, Image\n",
    "\n",
    "spec_path = PACKAGE_ROOT / \"examples\" / \"transformer_error_feedback.yaml\"\n",
    "spec = ReplacementSpec.from_file(spec_path)\n",
    "print(spec.to_yaml()[:2500])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c471b3f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "report = recommend(spec)\n",
    "selected = report.selected\n",
    "display(Markdown(f\"## {selected.decision_title}\\n\\n{report.headline}\"))\n",
    "print(\"certified/estimated error interval:\", (selected.lower_error, selected.upper_error))\n",
    "print(\"evidence level:\", selected.evidence_level.label)\n",
    "display(candidates_dataframe(report).head(20))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50efe9de",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "out = Path(\"notebook_outputs/quickstart\")\n",
    "paths = write_report(report, out)\n",
    "display(Image(filename=str(paths[\"plot\"])))\n",
    "print(\"HTML report:\", paths[\"html\"].resolve())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "55376876",
   "metadata": {},
   "source": [
    "## Interpret the evidence ledger\n",
    "\n",
    "A recommendation is theorem-level only when the structural bracket and every nonzero radius are certified and their assumptions are verified. Sampled or user-supplied constants may still rank configurations, but the conclusion remains conditional or diagnostic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b44887c",
   "metadata": {},
   "outputs": [],
   "source": [
    "for row in report.assumptions_ledger:\n",
    "    print(f\"{row['item']:<38} {row['status']:<18} {row['level']}\")\n",
    "\n",
    "print(\"\\nRecommended next actions:\")\n",
    "for action in selected.next_actions:\n",
    "    print(\"-\", action)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1afdf04e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Package the complete report for download or archival.\n",
    "import shutil\n",
    "archive = shutil.make_archive(\"qreplace_quickstart_report\", \"zip\", out)\n",
    "print(\"Report bundle:\", archive)\n",
    "try:\n",
    "    from google.colab import files\n",
    "    files.download(archive)\n",
    "except ImportError:\n",
    "    pass"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5208ccb7",
   "metadata": {},
   "source": [
    "## Apply QReplace to another model\n",
    "\n",
    "Copy the example YAML, replace the target, structural bracket, field regularity, dictionary, arithmetic, and routing information, and rerun the analysis. The command `qreplace init` writes a conservative starter specification, and the JSON schema rejects inconsistent inputs."
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "QReplace_Quickstart_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/CITATION.cff <==
cff-version: 1.2.0
message: "Please cite the accompanying paper when using QReplace."
title: "QReplace: Certified depth-precision replacement recommender"
version: 1.0.0
type: software
authors:
  - family-names: "Soltanalian"
    given-names: "Mojtaba"
license: MIT
date-released: 2026-07-24


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/MANIFEST.sha256 <==
aa9197f6912c091c8a7e565102b17433574fae622d56be852b3f70f701955510  .github/workflows/python.yml
5857139a7e97da8dbe1cf979b1e2d196b37f5893c703d2663540d40ab7ff565c  CITATION.cff
cfc7749b96f63bd31c3c42b5c471bf756814053e847c10f3eb003417bc523d30  LICENSE
c8a35b785881b3f363a9d1e00430c27fdec30ea306dca789152b87fe13a5e66a  Makefile
e446d3e516541dfa718c4cae8c642655a68c727ef95aaa8b227e84c67c347d2c  PREFLIGHT.md
d65ed5626d78ed4f2cf52ab30b0bc219f966045f552f33288ada2e0995e44b04  README.md
0b13b1850f7e7f783f1a139c8e778a214a2c57595ba843698dbfb3246a9e37e3  RELEASE_STATUS.md
65bbb6d117f49cb85fcd56e148e97f154f7a8bda1d452d32af8ad813c6cf4c60  artifacts/arithmetic_phase/arithmetic_phase.csv
f89107ad83ac507ee72c275786a4d3316f2eb1e34f56c68b59494ea4069688f9  artifacts/arithmetic_phase/arithmetic_phase.png
2c7bd8e01c1b46a4cb4ac8161ffc48f261d3f7594dbed9af1dc7698e25afdcd6  artifacts/lean_guardrail/candidate_grid.csv
7fc8aa44eafa5a65da29c3c0db030d57d589f5ab85b35776552fc69207d58c8d  artifacts/lean_guardrail/depth_error_frontier.png
da8e4a3b679b9511c2846f13e554d182608f0b21759057a2c724b650261a1c93  artifacts/lean_guardrail/recommendation.html
6330c1696eaf0606e1c15643da57ff3a491c1b66c757fbd42ef50da7332729b6  artifacts/lean_guardrail/recommendation.json
60f40a341e41de1113c416f646ec8376ac3653c6980ec6ee19de6beee3849683  artifacts/lean_guardrail/recommendation.md
81c66968e269ae07d0804525c1d07f2185737959c1d47dc9c5c99391fae74a3a  artifacts/moe_demo/candidate_grid.csv
0c542aff1106f1c2abb1646c569c42355500577b51127e61834bb387c8439438  artifacts/moe_demo/depth_error_frontier.png
2275bcdbf8abe1bdb0aa63ee4fc9583e870b6f01b70bbed91b34e351a96a2e55  artifacts/moe_demo/recommendation.html
3ef8e6af0e993464b960421557347aa92b45eedfcccfa5d1a3b3fe7fb972e277  artifacts/moe_demo/recommendation.json
f43d1de5882a682d4ba4bb315259bedeeeca6918abfdca651f1316e4798e64c8  artifacts/moe_demo/recommendation.md
8c1a4e9b5916037d6411a90c4c5b62fdb2b54d0a0368ef763e57d55761008906  artifacts/transformer_demo/candidate_grid.csv
7fc8aa44eafa5a65da29c3c0db030d57d589f5ab85b35776552fc69207d58c8d  artifacts/transformer_demo/depth_error_frontier.png
a487d66e0b89b3eb4504d403656362d49d3ad5331235663f91e210824c527513  artifacts/transformer_demo/recommendation.html
00a81b36bf2637099f573eacaabd8c8ece0d18744866e6cd6eea479beb9fdefc  artifacts/transformer_demo/recommendation.json
288701ba52c77543ebf1380806a82c07810b27f18d3903c6dba07ffec0b847ab  artifacts/transformer_demo/recommendation.md
e1b8fd34979f9012d01fd91deba9a186b04487f0244f12caaeb503c5f6bddb4c  dist/qreplace-1.1.0-py3-none-any.whl
cedf7b2b88052641a8a78f2a3735a36e8905aa400e08e09b1dc8d7bd20bd8e22  docs/ALGORITHM.md
8220ccb3a9d9f46f25837b4915d91c3902cbb76ffa19f9e365f76206d0e1fe7f  docs/MANUSCRIPT_CROSSWALK.md
30f79f70c04a53cf7b3224713dc0e40e769aaf3c912f91173d2484df5bd5d21a  docs/QREPLACE_LEAN_BRIDGE.md
a0df6baccfb7e22521a39cd2e8dee1db645831c038c6a66392dd386e195eb22e  docs/SPECIFICATION.md
42cc87424fc82a49213d4c96416e448d56e74df9b800cea941218f9efe140818  docs/TRUST_MODEL.md
a45138d1cd8c198e8e24457241eac3340334f19bfa0775f5e2b324f6c7c8ff7d  examples/certificates/qreplacelean_source_audited.json
81c9c7c7ebdab8ee0a8d6eb3b030738d4579d152daec3acfeff550b48b931388  examples/lean_manifest_guardrail.yaml
5179645729d7df63e449d28bd7e853f24b35391ec29d109cde97ae07ae6655f9  examples/minimal.yaml
769d2e30fab9e544eb393dc395b3d2d21f734659ed69c1863bbecfe9e71217b5  examples/moe_hybrid.yaml
b19237386e26b48d2f622082d2ac005627b3bddeebf4b48448490ac647e4fd8c  examples/state_writeback_phase.yaml
f7d6c0e6a4b88227e723226d1fa68a6ef7f3f9b544e37991ed8a974edf882c9d  examples/transformer_error_feedback.yaml
95cb52e3f617964164a36937187e817b7f62a35eb36273fc3b7771de6dbb9724  notebooks/Guided_Model_Intake_and_Certificates_Colab.ipynb
9375415d067bea8d927adda0d48c4ec5e5c713de4da107f782417d5244bad9d3  notebooks/PyTorch_Model_Card_to_QReplace_Colab.ipynb
190836becc7de7cd2e8e2e8108b0a34040a7f201877f8ac9d1469f5c2cfc00d3  notebooks/QReplace_Quickstart_Colab.ipynb
3533f790aaafa7628de2314527edeba95bb92ff10dd82f949d67f2e443bfe21b  notebooks/Writeback_vs_ErrorFeedback_Colab.ipynb
962e948c50a79e628203b901fd92fdfe34588184205cf6317447f7d928775dd4  notebooks/qreplace_quickstart_report.zip
98321bcca9163c68c9b6044dcbc69167e335efd41100d31016263de71b6a808b  pyproject.toml
8ef2efb5265baa3dd7215ae4d8d954abc0b25a02d7d34bb76875401aaf7fd81c  qreplace/__init__.py
c1c0ab2f83e31b9d6be7054aa8985ca093d32df1d6d3035b0f7d43ad43743162  qreplace/__main__.py
ba21a5930fec47a4ae38acb96842af4dff02aec349bd79eceebd553ea0838a53  qreplace/bounds.py
dd24e1785dc42d82495d1070652be879725443394ec6401e0fd2b571b86370e8  qreplace/cli.py
27b54eecbfed16f997aca6825fd26b8ac7eee537274e55b2b68044d5424ef672  qreplace/enums.py
a45138d1cd8c198e8e24457241eac3340334f19bfa0775f5e2b324f6c7c8ff7d  qreplace/examples/certificates/qreplacelean_source_audited.json
81c9c7c7ebdab8ee0a8d6eb3b030738d4579d152daec3acfeff550b48b931388  qreplace/examples/lean_manifest_guardrail.yaml
5179645729d7df63e449d28bd7e853f24b35391ec29d109cde97ae07ae6655f9  qreplace/examples/minimal.yaml
769d2e30fab9e544eb393dc395b3d2d21f734659ed69c1863bbecfe9e71217b5  qreplace/examples/moe_hybrid.yaml
b19237386e26b48d2f622082d2ac005627b3bddeebf4b48448490ac647e4fd8c  qreplace/examples/state_writeback_phase.yaml
f7d6c0e6a4b88227e723226d1fa68a6ef7f3f9b544e37991ed8a974edf882c9d  qreplace/examples/transformer_error_feedback.yaml
9eec6fd2c7426a872835ceeb48ff948bb7f76f945c51d40f57123b6e44fb604a  qreplace/model_card.py
beb7b9fc9a33986526e5a2eacf60ffa16e1f5043dd49a173608d2617d6b7f20e  qreplace/models.py
a3f81c5796f844f8b8bd2eed2ebfa893202ceb4719cfde5b54777dd2e4e353d9  qreplace/optimizer.py
b0dac9b81376df0815e54226bac3cd24050f9579b00b55cc3c25afc19df7cf2d  qreplace/provenance.py
ff1d962bc3897869cbf48e5115536ba8cd037216af8fd8602c9e9506afb87109  qreplace/report.py
7c10c86dfb49b5da3b3aa1ef87ba6cff6ca256f82e1e8e1238b6c416212fe54d  qreplace/schemas/replacement_spec.schema.json
488dd6f9b4ec488ef0dd0109c109ce277ddab09411163bf31944cdb928e93f5c  qreplace/simulation.py
7bea374de4bb1bdd8ec2b13ae0aa6f34dede6e44ee5945dc4280404c822d82d0  qreplace/templates/report.html.j2
a2ff965facf78435dd7ba2e56db64f6d1b161b855ec5c2f45ae0c28b21a9c55e  qreplace/webapp.py
4f9d0034b5ccd3aff622e1915d65241522c90a8fa942a268f95d50aa7d4cc288  qreplace/wizard.py
93a260cd1e167e8d924108284b4638a9f7c074af7c7fd8b7d5e6f3a0a589e3ca  requirements.txt
adef8200f0e9a0180a175d6d0299782826de79b8e7b4c813c593bfb7bb70274a  scripts/execute_notebooks.sh
3ff7b179a5bee77be715e42b65dca7308aa82995b2b29ad91e52aad28cabe9c3  scripts/preflight.sh
6123f28ca68f6fd78bd956e845a8376b4179fb4313a2c9447228d7152627f8be  scripts_make_notebooks.py
f5654db15d7cb00043099cc09f89643046124a734da0f79d585273058b00b2ca  tests/test_bounds.py
b9408c1d5e24475eecaab0aee9ba487e0adf8abe7e1ee789fc511046c212df6d  tests/test_certificate_status.py
b290f645d24dff6572e1e465c462511aecc52c8a4477065edd2b31b3f57d2934  tests/test_cli.py
789e7653b8abfd5b53f9522b03c77ceb404758ca07476509700e1d90e17fe573  tests/test_model_card.py
adcf465e327d85a76c9c946e33b37f3b7b914b31220c4f8a8dd0076b26b2d8b9  tests/test_models_provenance.py
02f997cf54e50f7c6d1755041c442cb62241de8866472c20635dae06b85e5429  tests/test_optimizer_report.py
0880df83b701bc1ee500f1272efc44602dd868d290f322ac0f67dcb0bc815888  tests/test_simulation_wizard.py


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/Makefile <==
.PHONY: test demo wheel notebooks preflight app

test:
	python -m pytest -q

demo:
	python -m qreplace demo --out artifacts/transformer_demo
	python -m qreplace recommend examples/moe_hybrid.yaml --out artifacts/moe_demo
	python -m qreplace recommend examples/lean_manifest_guardrail.yaml --out artifacts/lean_guardrail
	python -m qreplace phase-demo --out artifacts/arithmetic_phase

wheel:
	rm -rf build dist qreplace.egg-info
	python -m pip wheel . --no-deps --no-build-isolation -w dist

notebooks:
	bash scripts/execute_notebooks.sh

preflight:
	bash scripts/preflight.sh

app:
	python -m qreplace app


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/PREFLIGHT.md <==
# QReplace release verification

The release verification workflow runs the Python tests, executes each notebook from the source tree, regenerates representative reports, installs the wheel into a clean directory, and verifies the SHA-256 manifest after fresh extraction.

Canonical commands:

```bash
python -m pytest
bash scripts/execute_notebooks.sh
python -m qreplace recommend examples/transformer_error_feedback.yaml --out artifacts/transformer_demo
python -m qreplace phase-demo --out artifacts/arithmetic_phase
```


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/README.md <==
# QReplace

**QReplace converts a declared quantized-network replacement problem into an auditable recommendation.**

A study specifies a high-precision target, a low-bit operation library, candidate depths, learned-codebook metadata, numerical execution semantics, routing assumptions, deployment costs, and the structural-floor evidence that is actually available. QReplace evaluates

\[
E^{\mathrm{impl}}_{D,s}
\in
\left[
\max\{0,L_\infty-R_{D,s}\},
U_\infty+R_{D,s}
\right]
\]

and reports one of:

- **Certified feasible**
- **Certified impossible at this depth**
- **Certified asymptotically impossible**
- **Conditionally feasible**
- **Diagnostically promising**
- **Unresolved**

The software does not turn a calibration fit into a theorem and does not treat unknown wrapping or saturation behavior as harmless rounding.

## What QReplace provides

- One YAML or JSON file records the target, dictionary, execution model, route events, costs, and evidence provenance.
- A grid search ranks depth/metadata configurations and returns a cost-error Pareto frontier.
- Every recommendation decomposes the radius into synthesis, metadata, arithmetic, and routing terms.
- The report explains why a conclusion is or is not certified and identifies the next measurement or certificate that would resolve an inconclusive study.
- The same specification works through Python, the command line, the browser app, or the Colab notebooks.
- Lean verification manifests can be attached and hash-checked. A required claim that is not marked `kernel_checked` blocks a certified recommendation.

## Installation

```bash
python -m pip install -e .
```

For the browser app and development tools:

```bash
python -m pip install -e '.[app,dev]'
```

A prebuilt wheel is included in `dist/`.

## Quick start

```bash
qreplace demo --out qreplace_demo
qreplace app
```

Or create a specification tailored to a model:

```bash
qreplace init --out my_model.yaml --arithmetic error_feedback --learned-dictionary
qreplace validate my_model.yaml
qreplace recommend my_model.yaml --out my_model_report
```

Open `my_model_report/recommendation.html` for the complete report.

## Python API

```python
from pathlib import Path
from qreplace import ReplacementSpec, recommend
from qreplace.report import write_report

spec = ReplacementSpec.from_file("examples/transformer_error_feedback.yaml")
report = recommend(spec)
print(report.headline)
write_report(report, Path("report"))
```

## Colab notebooks

All QReplace notebooks use a **CPU runtime with no hardware accelerator**. They accept either the QReplace source ZIP or the prebuilt wheel and verify the installation before importing the package.

| Notebook | Typical Colab runtime | Purpose |
|---|---:|---|
| `QReplace_Quickstart_Colab.ipynb` | 2-4 minutes | Run a complete replacement recommendation and inspect every resource term |
| `Writeback_vs_ErrorFeedback_Colab.ipynb` | 2-4 minutes | Reproduce the arithmetic visibility phase experiment |
| `Guided_Model_Intake_and_Certificates_Colab.ipynb` | 3-6 minutes | Build a study specification and attach certificate provenance |
| `PyTorch_Model_Card_to_QReplace_Colab.ipynb` | 3-8 minutes | Extract model metadata and prepare a conservative intake specification |

Times include package installation in a fresh runtime. Larger user-supplied models or wider search grids can take longer.

## Arithmetic mechanism demo

```bash
qreplace phase-demo --out arithmetic_phase
```

This compares ideal arithmetic, full-state write-back, independent increment rounding, and increment error feedback over depth. It is a controlled mechanism check, not a representability certificate.

## Evidence levels

| Level | Meaning |
|---|---|
| Analytic certified | Symbolic theorem or exact analytic bound |
| Interval certified | Verified interval or range computation |
| Finite-witness certified | Exact statement on a hash-locked finite lift |
| Calibrated estimate | Statistical or numerical estimate with declared scope |
| Diagnostic | Mechanistic or exploratory evidence |
| Unavailable | Required quantity is not supplied |

A recommendation is called **certified** only when every nonzero term in the closing inequality is certified and every required premise is marked verified.

## Included examples

- `transformer_error_feedback.yaml`: finite-witness structural bracket and compensated increments.
- `state_writeback_phase.yaml`: an interior optimal depth under repeated activation write-back.
- `moe_hybrid.yaml`: route-event windows and a small-gain check.
- `minimal.yaml`: the smallest valid specification.
- `lean_manifest_guardrail.yaml`: fail-safe downgrading until a required Lean claim is kernel checked.

## Core commands

```text
qreplace init          write a documented starter YAML
qreplace validate      validate a YAML/JSON specification
qreplace recommend     search and produce JSON/CSV/Markdown/HTML reports
qreplace schema        export the JSON schema
qreplace phase-demo    generate the arithmetic phase simulation
qreplace app           launch the browser interface
qreplace demo          run the packaged Transformer example
```

## Trust boundary

QReplace applies declared and auditable inequalities. It does **not** infer an exact structural floor from model architecture alone, prove a common tube from samples, certify state-dependent routing without event hypotheses, or prove hardware overflow safety from nominal bit widths. When the evidence does not close either side of the decision, the correct output is **unresolved**.

Further documentation:

- `docs/ALGORITHM.md`
- `docs/SPECIFICATION.md`
- `docs/TRUST_MODEL.md`
- `docs/QREPLACE_LEAN_BRIDGE.md`
- `docs/MANUSCRIPT_CROSSWALK.md`

## Reproducibility

```bash
python -m pytest
python -m qreplace recommend examples/transformer_error_feedback.yaml --out artifacts/transformer_demo
python -m qreplace phase-demo --out artifacts/arithmetic_phase
```

The release includes a SHA-256 manifest, a machine-readable schema, regression tests, and pre-generated example specifications.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/RELEASE_STATUS.md <==
# QReplace 1.1.0 release status

## Verified release checks

- Python regression suite passes.
- All four notebooks execute from the source tree.
- The wheel installs into a clean target directory.
- Example recommendation and arithmetic-phase reports regenerate successfully.
- Required Lean claims that are not marked `kernel_checked` downgrade the recommendation rather than inheriting a certified label.
- Relative certificate paths are resolved against the study specification, allowing a study directory to be moved or archived.

## Scientific scope

QReplace is a decision-support and certificate-composition system. Its conclusions are no stronger than the supplied structural bracket, finite-resource bounds, verified assumptions, and execution semantics. Unknown or diagnostic inputs remain visible in the evidence ledger and prevent theorem-level conclusions when they are load bearing.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/arithmetic_phase/arithmetic_phase.csv <==
depth,mode,endpoint,absolute_error,terminal_carry,state_step,increment_step,carry_step
1,ideal,1.0,0.0,0.0,0.03125,0.03125,
1,state_writeback,1.0,0.0,0.0,0.03125,0.03125,
1,increment,1.0,0.0,0.0,0.03125,0.03125,
1,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
2,ideal,1.0,0.0,0.0,0.03125,0.03125,
2,state_writeback,1.0,0.0,0.0,0.03125,0.03125,
2,increment,1.0,0.0,0.0,0.03125,0.03125,
2,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
4,ideal,1.0,0.0,0.0,0.03125,0.03125,
4,state_writeback,1.0,0.0,0.0,0.03125,0.03125,
4,increment,1.0,0.0,0.0,0.03125,0.03125,
4,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
8,ideal,1.0,0.0,0.0,0.03125,0.03125,
8,state_writeback,1.0,0.0,0.0,0.03125,0.03125,
8,increment,1.0,0.0,0.0,0.03125,0.03125,
8,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
16,ideal,1.0,0.0,0.0,0.03125,0.03125,
16,state_writeback,1.0,0.0,0.0,0.03125,0.03125,
16,increment,1.0,0.0,0.0,0.03125,0.03125,
16,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
32,ideal,1.0,0.0,0.0,0.03125,0.03125,
32,state_writeback,1.0,0.0,0.0,0.03125,0.03125,
32,increment,1.0,0.0,0.0,0.03125,0.03125,
32,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
64,ideal,1.0,0.0,0.0,0.03125,0.03125,
64,state_writeback,0.0,1.0,0.0,0.03125,0.03125,
64,increment,0.0,1.0,0.0,0.03125,0.03125,
64,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
128,ideal,1.0,0.0,0.0,0.03125,0.03125,
128,state_writeback,0.0,1.0,0.0,0.03125,0.03125,
128,increment,0.0,1.0,0.0,0.03125,0.03125,
128,error_feedback,1.0,0.0,0.0,0.03125,0.03125,
256,ideal,1.0,0.0,0.0,0.03125,0.03125,
256,state_writeback,0.0,1.0,0.0,0.03125,0.03125,
256,increment,0.0,1.0,0.0,0.03125,0.03125,
256,error_feedback,1.0,0.0,0.0,0.03125,0.03125,


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/lean_guardrail/candidate_grid.csv <==
depth,metadata_bits,lower_error,upper_error,finite_radius,cost,decision,evidence
8,12,0.0,0.09180983916253957,0.08380983916253958,8.67572,Unresolved,finite-witness certified
8,24,0.0,0.07680983916253958,0.06880983916253958,8.855839999999999,Unresolved,finite-witness certified
8,36,0.0,0.07305983916253958,0.06505983916253957,9.035960000000001,Unresolved,finite-witness certified
8,48,0.0,0.07212233916253957,0.06412233916253958,9.21608,Unresolved,finite-witness certified
16,12,0.0,0.060559839162539576,0.052559839162539576,16.6798,Unresolved,finite-witness certified
16,24,0.0,0.04555983916253958,0.03755983916253958,16.85992,Conditionally feasible,finite-witness certified
16,36,0.0,0.04180983916253958,0.03380983916253958,17.040039999999998,Conditionally feasible,finite-witness certified
16,48,0.0,0.04087233916253958,0.03287233916253958,17.220159999999996,Conditionally feasible,finite-witness certified
32,12,0.0,0.044934839162539576,0.036934839162539576,32.68796,Conditionally feasible,finite-witness certified
32,24,0.0,0.029934839162539577,0.021934839162539577,32.86808,Conditionally feasible,finite-witness certified
32,36,0.0,0.026184839162539577,0.018184839162539577,33.048199999999994,Conditionally feasible,finite-witness certified
32,48,0.0,0.02524733916253958,0.01724733916253958,33.22832,Conditionally feasible,finite-witness certified
64,12,0.0,0.03712233916253958,0.02912233916253958,64.70428,Conditionally feasible,finite-witness certified
64,24,0.0,0.022122339162539577,0.014122339162539578,64.8844,Conditionally feasible,finite-witness certified
64,36,0.0,0.01837233916253958,0.010372339162539579,65.06452,Conditionally feasible,finite-witness certified
64,48,0.0,0.01743483916253958,0.009434839162539578,65.24463999999999,Conditionally feasible,finite-witness certified
128,12,0.0,0.03321608916253958,0.02521608916253958,128.73692,Conditionally feasible,finite-witness certified
128,24,0.0,0.018216089162539577,0.010216089162539578,128.91704000000001,Conditionally feasible,finite-witness certified
128,36,0.0,0.014466089162539579,0.0064660891625395785,129.09715999999997,Conditionally feasible,finite-witness certified
128,48,0.0,0.01352858916253958,0.005528589162539579,129.27728,Conditionally feasible,finite-witness certified
256,12,0.0,0.03126296416253958,0.02326296416253958,256.80219999999997,Conditionally feasible,finite-witness certified
256,24,0.0,0.016262964162539577,0.008262964162539578,256.98232,Conditionally feasible,finite-witness certified
256,36,0.00048703583746042157,0.012512964162539579,0.0045129641625395785,257.16244,Conditionally feasible,finite-witness certified
256,48,0.001424535837460422,0.011575464162539578,0.003575464162539578,257.34256,Conditionally feasible,finite-witness certified


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/lean_guardrail/recommendation.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — Lean-gated 4-bit Transformer replacement example</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge ">Conditionally feasible</div>
<h1>Lean-gated 4-bit Transformer replacement example</h1>
<p class="sub">The bound closes at depth 16, but one or more premises or required formal artifacts are not yet certified.</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">16</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">24</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[0, 0.04556]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">0.05</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">finite-witness certified</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,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"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
<tr><td>finite-depth synthesis</td><td>0.03125</td><td><code>C_syn / D</code></td><td>interval certified</td><td>yes</td></tr><tr><td>metadata/codebook description</td><td>0.005</td><td><code>C_meta 2^{-s/m}</code></td><td>analytic certified</td><td>yes</td></tr><tr><td>execution arithmetic</td><td>0.00130984</td><td><code>rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}</code></td><td>interval certified</td><td>yes</td></tr><tr><td>routing/hybrid execution</td><td>0</td><td><code>0 (no hard route changes)</code></td><td>analytic certified</td><td>yes</td></tr>
</tbody></table>
<h2>Warnings and next actions</h2>
<div class="callout"><ul><li>Required certificate claim(s) are not kernel_checked in /mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json: error_feedback_conservation</li></ul></div>
<ul><li>Kernel-check every certificate marked required, or mark it optional.</li></ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
<tr><td>structural-floor bracket</td><td>verified</td><td>finite-witness certified</td><td>rational finite-witness primal/dual bracket</td></tr><tr><td>finite-depth synthesis</td><td>verified</td><td>interval certified</td><td>tube and field-variation interval bounds</td></tr><tr><td>metadata/codebook description</td><td>verified</td><td>analytic certified</td><td>codebook covering bound</td></tr><tr><td>execution arithmetic</td><td>verified</td><td>interval certified</td><td>common-tube and fixed-point range audit</td></tr><tr><td>routing/hybrid execution</td><td>verified</td><td>analytic certified</td><td>dense residual block</td></tr><tr><td>shared schedule across inputs</td><td>declared</td><td>model declaration</td><td>learned 4-bit two-atom residual dictionary</td></tr><tr><td>target objective</td><td>endpoint</td><td>model declaration</td><td>high-precision Transformer MLP block</td></tr><tr><td>formal certificate: error_feedback_conservation</td><td>not kernel checked</td><td>formal artifact</td><td>/mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json</td></tr>
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
<tr><td>8</td><td>12</td><td>0</td><td>0.09181</td><td>8.6757</td><td>Unresolved</td></tr><tr><td>8</td><td>24</td><td>0</td><td>0.07681</td><td>8.8558</td><td>Unresolved</td></tr><tr><td>8</td><td>36</td><td>0</td><td>0.07306</td><td>9.036</td><td>Unresolved</td></tr><tr><td>8</td><td>48</td><td>0</td><td>0.072122</td><td>9.2161</td><td>Unresolved</td></tr><tr><td>16</td><td>12</td><td>0</td><td>0.06056</td><td>16.68</td><td>Unresolved</td></tr><tr><td>16</td><td>24</td><td>0</td><td>0.04556</td><td>16.86</td><td>Conditionally feasible</td></tr><tr><td>16</td><td>36</td><td>0</td><td>0.04181</td><td>17.04</td><td>Conditionally feasible</td></tr><tr><td>16</td><td>48</td><td>0</td><td>0.040872</td><td>17.22</td><td>Conditionally feasible</td></tr><tr><td>32</td><td>12</td><td>0</td><td>0.044935</td><td>32.688</td><td>Conditionally feasible</td></tr><tr><td>32</td><td>24</td><td>0</td><td>0.029935</td><td>32.868</td><td>Conditionally feasible</td></tr><tr><td>32</td><td>36</td><td>0</td><td>0.026185</td><td>33.048</td><td>Conditionally feasible</td></tr><tr><td>32</td><td>48</td><td>0</td><td>0.025247</td><td>33.228</td><td>Conditionally feasible</td></tr><tr><td>64</td><td>12</td><td>0</td><td>0.037122</td><td>64.704</td><td>Conditionally feasible</td></tr><tr><td>64</td><td>24</td><td>0</td><td>0.022122</td><td>64.884</td><td>Conditionally feasible</td></tr><tr><td>64</td><td>36</td><td>0</td><td>0.018372</td><td>65.065</td><td>Conditionally feasible</td></tr><tr><td>64</td><td>48</td><td>0</td><td>0.017435</td><td>65.245</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>12</td><td>0</td><td>0.033216</td><td>128.74</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>24</td><td>0</td><td>0.018216</td><td>128.92</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>36</td><td>0</td><td>0.014466</td><td>129.1</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>48</td><td>0</td><td>0.013529</td><td>129.28</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>12</td><td>0</td><td>0.031263</td><td>256.8</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>24</td><td>0</td><td>0.016263</td><td>256.98</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>36</td><td>0.00048704</td><td>0.012513</td><td>257.16</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>48</td><td>0.0014245</td><td>0.011575</td><td>257.34</td><td>Conditionally feasible</td></tr>
</tbody></table>
<footer>Generated by QReplace 1.0.0 at 2026-07-24T02:14:52.548750+00:00. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/lean_guardrail/recommendation.json <==
{
  "generated_at": "2026-07-24T02:14:52.548750+00:00",
  "package_version": "1.0.0",
  "project": "Lean-gated 4-bit Transformer replacement example",
  "headline": "The bound closes at depth 16, but one or more premises or required formal artifacts are not yet certified.",
  "decision": "conditionally_feasible",
  "evidence_level": 3,
  "selected": {
    "depth": 16,
    "metadata_bits": 24,
    "structural_lower": 0.005,
    "structural_upper": 0.008,
    "finite_radius": 0.03755983916253958,
    "lower_error": 0.0,
    "upper_error": 0.04555983916253958,
    "tolerance": 0.05,
    "decision": "conditionally_feasible",
    "decision_title": "Conditionally feasible",
    "evidence_level": 3,
    "certified": false,
    "cost": 16.85992,
    "storage_bits": 49192.0,
    "latency_proxy": 16.0,
    "components": [
      {
        "name": "finite-depth synthesis",
        "value": 0.03125,
        "formula": "C_syn / D",
        "evidence": {
          "level": 4,
          "source": "tube and field-variation interval bounds",
          "scope": "declared residual block and domain",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "common target/implementation horizon",
          "uniform state-Lipschitz field bounds on the declared tube",
          "one pure schedule is shared across the declared input family",
          "time regularity: bounded_variation"
        ],
        "warnings": []
      },
      {
        "name": "metadata/codebook description",
        "value": 0.005,
        "formula": "C_meta 2^{-s/m}",
        "evidence": {
          "level": 5,
          "source": "codebook covering bound",
          "scope": "compact six-dimensional codebook family",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "compact, label-aligned codebook family",
          "uniform synthesis constants over the codebook family",
          "declared covering-number model for metadata"
        ],
        "warnings": []
      },
      {
        "name": "execution arithmetic",
        "value": 0.0013098391625395783,
        "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
        "evidence": {
          "level": 4,
          "source": "common-tube and fixed-point range audit",
          "scope": "increment, carry, and residual state registers",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "ideal and implemented prefixes remain in the declared tube",
          "local transition defect bounds hold uniformly over atoms",
          "overflow semantics match the declared quantizer"
        ],
        "warnings": []
      },
      {
        "name": "routing/hybrid execution",
        "value": 0.0,
        "formula": "0 (no hard route changes)",
        "evidence": {
          "level": 5,
          "source": "dense residual block",
          "scope": "no hard router",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [],
        "warnings": []
      }
    ],
    "warnings": [],
    "next_actions": [
      "Kernel-check every certificate marked required, or mark it optional."
    ],
    "diagnostics": {
      "amplification": 2.225540928492468,
      "field_term": 0.0007659630803077922,
      "carry_radius": 0.00024437927663734115,
      "carry_term": 0.0005438760822317859,
      "residual_register_writeback_term": 0.0,
      "radius_fraction_of_tolerance": 0.7511967832507915
    }
  },
  "candidates": [
    {
      "depth": 8,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.08380983916253958,
      "lower_error": 0.0,
      "upper_error": 0.09180983916253957,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": false,
      "cost": 8.67572,
      "storage_bits": 49172.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional.",
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.6761967832507914
      }
    },
    {
      "depth": 8,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06880983916253958,
      "lower_error": 0.0,
      "upper_error": 0.07680983916253958,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": false,
      "cost": 8.855839999999999,
      "storage_bits": 49184.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional.",
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.3761967832507915
      }
    },
    {
      "depth": 8,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06505983916253957,
      "lower_error": 0.0,
      "upper_error": 0.07305983916253958,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": false,
      "cost": 9.035960000000001,
      "storage_bits": 49196.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional.",
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.3011967832507914
      }
    },
    {
      "depth": 8,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06412233916253958,
      "lower_error": 0.0,
      "upper_error": 0.07212233916253957,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": false,
      "cost": 9.21608,
      "storage_bits": 49208.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional.",
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.2824467832507915
      }
    },
    {
      "depth": 16,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.052559839162539576,
      "lower_error": 0.0,
      "upper_error": 0.060559839162539576,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": false,
      "cost": 16.6798,
      "storage_bits": 49180.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.0511967832507914
      }
    },
    {
      "depth": 16,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03755983916253958,
      "lower_error": 0.0,
      "upper_error": 0.04555983916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 16.85992,
      "storage_bits": 49192.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.7511967832507915
      }
    },
    {
      "depth": 16,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03380983916253958,
      "lower_error": 0.0,
      "upper_error": 0.04180983916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 17.040039999999998,
      "storage_bits": 49204.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.6761967832507916
      }
    },
    {
      "depth": 16,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03287233916253958,
      "lower_error": 0.0,
      "upper_error": 0.04087233916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 17.220159999999996,
      "storage_bits": 49216.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.6574467832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.036934839162539576,
      "lower_error": 0.0,
      "upper_error": 0.044934839162539576,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 32.68796,
      "storage_bits": 49196.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.7386967832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.021934839162539577,
      "lower_error": 0.0,
      "upper_error": 0.029934839162539577,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 32.86808,
      "storage_bits": 49208.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.43869678325079153
      }
    },
    {
      "depth": 32,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.018184839162539577,
      "lower_error": 0.0,
      "upper_error": 0.026184839162539577,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 33.048199999999994,
      "storage_bits": 49220.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.3636967832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.01724733916253958,
      "lower_error": 0.0,
      "upper_error": 0.02524733916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 33.22832,
      "storage_bits": 49232.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.3449467832507916
      }
    },
    {
      "depth": 64,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02912233916253958,
      "lower_error": 0.0,
      "upper_error": 0.03712233916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 64.70428,
      "storage_bits": 49228.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.5824467832507916
      }
    },
    {
      "depth": 64,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.014122339162539578,
      "lower_error": 0.0,
      "upper_error": 0.022122339162539577,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 64.8844,
      "storage_bits": 49240.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.28244678325079153
      }
    },
    {
      "depth": 64,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.010372339162539579,
      "lower_error": 0.0,
      "upper_error": 0.01837233916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 65.06452,
      "storage_bits": 49252.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.20744678325079155
      }
    },
    {
      "depth": 64,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.009434839162539578,
      "lower_error": 0.0,
      "upper_error": 0.01743483916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 65.24463999999999,
      "storage_bits": 49264.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.18869678325079153
      }
    },
    {
      "depth": 128,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02521608916253958,
      "lower_error": 0.0,
      "upper_error": 0.03321608916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 128.73692,
      "storage_bits": 49292.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.5043217832507916
      }
    },
    {
      "depth": 128,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.010216089162539578,
      "lower_error": 0.0,
      "upper_error": 0.018216089162539577,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 128.91704000000001,
      "storage_bits": 49304.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.20432178325079156
      }
    },
    {
      "depth": 128,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.0064660891625395785,
      "lower_error": 0.0,
      "upper_error": 0.014466089162539579,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 129.09715999999997,
      "storage_bits": 49316.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.12932178325079155
      }
    },
    {
      "depth": 128,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.005528589162539579,
      "lower_error": 0.0,
      "upper_error": 0.01352858916253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 129.27728,
      "storage_bits": 49328.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.11057178325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02326296416253958,
      "lower_error": 0.0,
      "upper_error": 0.03126296416253958,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 256.80219999999997,
      "storage_bits": 49420.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.4652592832507916
      }
    },
    {
      "depth": 256,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.008262964162539578,
      "lower_error": 0.0,
      "upper_error": 0.016262964162539577,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 256.98232,
      "storage_bits": 49432.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.16525928325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.0045129641625395785,
      "lower_error": 0.00048703583746042157,
      "upper_error": 0.012512964162539579,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 257.16244,
      "storage_bits": 49444.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.09025928325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.003575464162539578,
      "lower_error": 0.001424535837460422,
      "upper_error": 0.011575464162539578,
      "tolerance": 0.05,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 3,
      "certified": false,
      "cost": 257.34256,
      "storage_bits": 49456.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Kernel-check every certificate marked required, or mark it optional."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.07150928325079156
      }
    }
  ],
  "pareto_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    9,
    10,
    11,
    13,
    14,
    15,
    18,
    19,
    22,
    23
  ],
  "assumptions_ledger": [
    {
      "item": "structural-floor bracket",
      "status": "verified",
      "level": "finite-witness certified",
      "source": "rational finite-witness primal/dual bracket",
      "scope": "declared witness lift"
    },
    {
      "item": "finite-depth synthesis",
      "status": "verified",
      "level": "interval certified",
      "source": "tube and field-variation interval bounds",
      "scope": "declared residual block and domain",
      "assumptions": [
        "common target/implementation horizon",
        "uniform state-Lipschitz field bounds on the declared tube",
        "one pure schedule is shared across the declared input family",
        "time regularity: bounded_variation"
      ]
    },
    {
      "item": "metadata/codebook description",
      "status": "verified",
      "level": "analytic certified",
      "source": "codebook covering bound",
      "scope": "compact six-dimensional codebook family",
      "assumptions": [
        "compact, label-aligned codebook family",
        "uniform synthesis constants over the codebook family",
        "declared covering-number model for metadata"
      ]
    },
    {
      "item": "execution arithmetic",
      "status": "verified",
      "level": "interval certified",
      "source": "common-tube and fixed-point range audit",
      "scope": "increment, carry, and residual state registers",
      "assumptions": [
        "ideal and implemented prefixes remain in the declared tube",
        "local transition defect bounds hold uniformly over atoms",
        "overflow semantics match the declared quantizer"
      ]
    },
    {
      "item": "routing/hybrid execution",
      "status": "verified",
      "level": "analytic certified",
      "source": "dense residual block",
      "scope": "no hard router",
      "assumptions": []
    },
    {
      "item": "shared schedule across inputs",
      "status": "declared",
      "level": "model declaration",
      "source": "learned 4-bit two-atom residual dictionary",
      "scope": "hash-locked calibration and witness set"
    },
    {
      "item": "target objective",
      "status": "endpoint",
      "level": "model declaration",
      "source": "high-precision Transformer MLP block",
      "scope": "maximum normalized hidden-state error"
    },
    {
      "item": "formal certificate: error_feedback_conservation",
      "status": "not kernel checked",
      "level": "formal artifact",
      "source": "/mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json",
      "scope": "QReplaceLean"
    }
  ],
  "certificate_provenance": [
    {
      "path": "/mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json",
      "sha256": "6eee6c4be6c1297e8ac8dd83fee92453bbd6561a0c3c965677eae99fe071838d",
      "artifact": {
        "name": "QReplaceLean",
        "version": "1.0.0",
        "generated_at": "2026-07-24T02:13:56.294536+00:00",
        "lean_toolchain": "leanprover/lean4:v4.30.0",
        "lean_version_output": "not available in this build environment",
        "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
        "source_digest": "4955fe740872cc0128ddcc64076a965444d094cbcc366bc80ff33349b431ed28",
        "status": "source_audited_not_kernel_checked"
      },
      "claims": [
        {
          "claim_id": "error_feedback_conservation",
          "status": "source_audited_not_kernel_checked",
          "lean_declaration": "QReplaceLean.errorFeedback_conservation",
          "paper_result": "error-feedback conservation identity",
          "scope": "encoded theorem under the assumptions in the Lean declaration",
          "axiom_log": null
        }
      ],
      "required": true,
      "requested_claim_id": "error_feedback_conservation",
      "gate_passed": false
    }
  ],
  "global_warnings": [
    "Required certificate claim(s) are not kernel_checked in /mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json: error_feedback_conservation"
  ]
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/lean_guardrail/recommendation.md <==
# QReplace recommendation: Lean-gated 4-bit Transformer replacement example

## Conditionally feasible

The bound closes at depth 16, but one or more premises or required formal artifacts are not yet certified.

- **Selected depth:** 16
- **Metadata bits:** 24
- **Target tolerance:** 0.05
- **Error interval at selected configuration:** [0, 0.0455598]
- **Finite resource radius:** 0.0375598
- **Evidence level:** finite-witness certified
- **Certified decision:** no

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
| finite-depth synthesis | 0.03125 | `C_syn / D` | interval certified | yes |
| metadata/codebook description | 0.005 | `C_meta 2^{-s/m}` | analytic certified | yes |
| execution arithmetic | 0.00130984 | `rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}` | interval certified | yes |
| routing/hybrid execution | 0 | `0 (no hard route changes)` | analytic certified | yes |

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
| structural-floor bracket | verified | finite-witness certified | rational finite-witness primal/dual bracket |
| finite-depth synthesis | verified | interval certified | tube and field-variation interval bounds |
| metadata/codebook description | verified | analytic certified | codebook covering bound |
| execution arithmetic | verified | interval certified | common-tube and fixed-point range audit |
| routing/hybrid execution | verified | analytic certified | dense residual block |
| shared schedule across inputs | declared | model declaration | learned 4-bit two-atom residual dictionary |
| target objective | endpoint | model declaration | high-precision Transformer MLP block |
| formal certificate: error_feedback_conservation | not kernel checked | formal artifact | /mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json |

## Warnings

- Required certificate claim(s) are not kernel_checked in /mnt/data/qreplace_work/QReplace/examples/certificates/qreplacelean_source_audited.json: error_feedback_conservation

## Next actions

- Kernel-check every certificate marked required, or mark it optional.

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/moe_demo/candidate_grid.csv <==
depth,metadata_bits,lower_error,upper_error,finite_radius,cost,decision,evidence
16,24,0.0,0.1679983764220753,0.1479983764220753,22.665599999999998,Unresolved,calibrated estimate
16,48,0.0,0.14924837642207528,0.1292483764220753,22.9056,Unresolved,calibrated estimate
16,72,0.0,0.1445608764220753,0.1245608764220753,23.145599999999998,Unresolved,calibrated estimate
16,96,0.0,0.1433890014220753,0.1233890014220753,23.3856,Unresolved,calibrated estimate
32,24,0.0,0.11032727626625842,0.09032727626625842,45.0912,Unresolved,calibrated estimate
32,48,0.0,0.09157727626625842,0.07157727626625841,45.331199999999995,Diagnostically promising,calibrated estimate
32,72,0.0,0.08688977626625842,0.06688977626625842,45.5712,Diagnostically promising,calibrated estimate
32,96,0.0,0.08571790126625842,0.06571790126625841,45.8112,Diagnostically promising,calibrated estimate
64,24,0.0,0.0805329275468808,0.06053292754688079,89.94239999999999,Diagnostically promising,calibrated estimate
64,48,0.0,0.06178292754688079,0.04178292754688079,90.1824,Conditionally feasible,calibrated estimate
64,72,0.0,0.057095427546880795,0.03709542754688079,90.4224,Conditionally feasible,calibrated estimate
64,96,0.0,0.05592355254688079,0.03592355254688079,90.66239999999999,Conditionally feasible,calibrated estimate
128,24,0.0,0.06506564810404694,0.04506564810404694,179.6448,Conditionally feasible,calibrated estimate
128,48,0.0,0.04631564810404694,0.026315648104046935,179.88479999999998,Conditionally feasible,calibrated estimate
128,72,0.0,0.041628148104046934,0.021628148104046934,180.1248,Conditionally feasible,calibrated estimate
128,96,0.0,0.04045627310404694,0.020456273104046935,180.3648,Conditionally feasible,calibrated estimate
256,24,0.0,0.05699302187204236,0.036993021872042356,359.0496,Conditionally feasible,calibrated estimate
256,48,0.0,0.03824302187204236,0.018243021872042353,359.2896,Conditionally feasible,calibrated estimate
256,72,0.0,0.03355552187204235,0.013555521872042352,359.5296,Conditionally feasible,calibrated estimate
256,96,0.0,0.03238364687204236,0.012383646872042353,359.76959999999997,Conditionally feasible,calibrated estimate


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/moe_demo/recommendation.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — Quantized top-1 MoE replacement with route-event audit</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge ">Conditionally feasible</div>
<h1>Quantized top-1 MoE replacement with route-event audit</h1>
<p class="sub">The bound closes at depth 64, but one or more premises are estimated or user-supplied rather than certified.</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">64</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">48</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[0, 0.06178]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">0.08</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">calibrated estimate</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,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"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
<tr><td>finite-depth synthesis</td><td>0.0143076</td><td><code>C_holder D^{-theta} + C_1 / D</code></td><td>interval certified</td><td>yes</td></tr><tr><td>metadata/codebook description</td><td>0.00625</td><td><code>C_meta 2^{-s/m}</code></td><td>calibrated estimate</td><td>no</td></tr><tr><td>execution arithmetic</td><td>0.00181549</td><td><code>rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}</code></td><td>interval certified</td><td>yes</td></tr><tr><td>routing/hybrid execution</td><td>0.0194099</td><td><code>b_D / (1 - chi)</code></td><td>interval certified</td><td>yes</td></tr>
</tbody></table>
<h2>Warnings and next actions</h2>
<p>No warnings.</p>
<ul><li>Obtain a certified structural-floor bracket or finite-witness certificate.</li><li>Verify assumptions/constants for metadata/codebook description.</li></ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
<tr><td>structural-floor bracket</td><td>not certified</td><td>calibrated estimate</td><td>held-out witness optimization</td></tr><tr><td>finite-depth synthesis</td><td>verified</td><td>interval certified</td><td>piecewise-Hölder field bounds</td></tr><tr><td>metadata/codebook description</td><td>not certified</td><td>calibrated estimate</td><td>empirical codebook-cover fit</td></tr><tr><td>execution arithmetic</td><td>verified</td><td>interval certified</td><td>fixed-point tube audit</td></tr><tr><td>routing/hybrid execution</td><td>verified</td><td>interval certified</td><td>score interval and transversal event audit</td></tr><tr><td>shared schedule across inputs</td><td>declared</td><td>model declaration</td><td>four-expert 4-bit atom library</td></tr><tr><td>target objective</td><td>path</td><td>model declaration</td><td>high-precision routed residual block</td></tr>
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
<tr><td>16</td><td>24</td><td>0</td><td>0.168</td><td>22.666</td><td>Unresolved</td></tr><tr><td>16</td><td>48</td><td>0</td><td>0.14925</td><td>22.906</td><td>Unresolved</td></tr><tr><td>16</td><td>72</td><td>0</td><td>0.14456</td><td>23.146</td><td>Unresolved</td></tr><tr><td>16</td><td>96</td><td>0</td><td>0.14339</td><td>23.386</td><td>Unresolved</td></tr><tr><td>32</td><td>24</td><td>0</td><td>0.11033</td><td>45.091</td><td>Unresolved</td></tr><tr><td>32</td><td>48</td><td>0</td><td>0.091577</td><td>45.331</td><td>Diagnostically promising</td></tr><tr><td>32</td><td>72</td><td>0</td><td>0.08689</td><td>45.571</td><td>Diagnostically promising</td></tr><tr><td>32</td><td>96</td><td>0</td><td>0.085718</td><td>45.811</td><td>Diagnostically promising</td></tr><tr><td>64</td><td>24</td><td>0</td><td>0.080533</td><td>89.942</td><td>Diagnostically promising</td></tr><tr><td>64</td><td>48</td><td>0</td><td>0.061783</td><td>90.182</td><td>Conditionally feasible</td></tr><tr><td>64</td><td>72</td><td>0</td><td>0.057095</td><td>90.422</td><td>Conditionally feasible</td></tr><tr><td>64</td><td>96</td><td>0</td><td>0.055924</td><td>90.662</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>24</td><td>0</td><td>0.065066</td><td>179.64</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>48</td><td>0</td><td>0.046316</td><td>179.88</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>72</td><td>0</td><td>0.041628</td><td>180.12</td><td>Conditionally feasible</td></tr><tr><td>128</td><td>96</td><td>0</td><td>0.040456</td><td>180.36</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>24</td><td>0</td><td>0.056993</td><td>359.05</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>48</td><td>0</td><td>0.038243</td><td>359.29</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>72</td><td>0</td><td>0.033556</td><td>359.53</td><td>Conditionally feasible</td></tr><tr><td>256</td><td>96</td><td>0</td><td>0.032384</td><td>359.77</td><td>Conditionally feasible</td></tr>
</tbody></table>
<footer>Generated by QReplace 1.0.0 at 2026-07-24T01:55:24.524643+00:00. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/moe_demo/recommendation.json <==
{
  "generated_at": "2026-07-24T01:55:24.524643+00:00",
  "package_version": "1.0.0",
  "project": "Quantized top-1 MoE replacement with route-event audit",
  "headline": "The bound closes at depth 64, but one or more premises are estimated or user-supplied rather than certified.",
  "decision": "conditionally_feasible",
  "evidence_level": 2,
  "selected": {
    "depth": 64,
    "metadata_bits": 48,
    "structural_lower": 0.01,
    "structural_upper": 0.02,
    "finite_radius": 0.04178292754688079,
    "lower_error": 0.0,
    "upper_error": 0.06178292754688079,
    "tolerance": 0.08,
    "decision": "conditionally_feasible",
    "decision_title": "Conditionally feasible",
    "evidence_level": 2,
    "certified": false,
    "cost": 90.1824,
    "storage_bits": 131248.0,
    "latency_proxy": 89.6,
    "components": [
      {
        "name": "finite-depth synthesis",
        "value": 0.014307584764831845,
        "formula": "C_holder D^{-theta} + C_1 / D",
        "evidence": {
          "level": 4,
          "source": "piecewise-Hölder field bounds",
          "scope": "target route oracle",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "common target/implementation horizon",
          "uniform state-Lipschitz field bounds on the declared tube",
          "one pure schedule is shared across the declared input family",
          "time regularity: holder"
        ],
        "warnings": []
      },
      {
        "name": "metadata/codebook description",
        "value": 0.00625,
        "formula": "C_meta 2^{-s/m}",
        "evidence": {
          "level": 2,
          "source": "empirical codebook-cover fit",
          "scope": "learned expert library",
          "assumptions_verified": false,
          "notes": []
        },
        "assumptions": [
          "compact, label-aligned codebook family",
          "uniform synthesis constants over the codebook family",
          "declared covering-number model for metadata"
        ],
        "warnings": []
      },
      {
        "name": "execution arithmetic",
        "value": 0.0018154860750375806,
        "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
        "evidence": {
          "level": 4,
          "source": "fixed-point tube audit",
          "scope": "expert output accumulation",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "ideal and implemented prefixes remain in the declared tube",
          "local transition defect bounds hold uniformly over atoms",
          "overflow semantics match the declared quantizer"
        ],
        "warnings": []
      },
      {
        "name": "routing/hybrid execution",
        "value": 0.019409856707011362,
        "formula": "b_D / (1 - chi)",
        "evidence": {
          "level": 4,
          "source": "score interval and transversal event audit",
          "scope": "finite deployment witness paths",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "isolated target route events",
          "transversal score crossings",
          "bounded route-field jumps",
          "target-path-relative score error bounds"
        ],
        "warnings": []
      }
    ],
    "warnings": [],
    "next_actions": [
      "Obtain a certified structural-floor bracket or finite-witness certificate.",
      "Verify assumptions/constants for metadata/codebook description."
    ],
    "diagnostics": {
      "amplification": 1.8221188003905089,
      "field_term": 0.0013701980006508483,
      "carry_radius": 0.00024437927663734115,
      "carry_term": 0.00044528807438673235,
      "residual_register_writeback_term": 0.0,
      "routing_small_gain": 0.059279598306037885,
      "routing_numerator": 0.018259248198241974,
      "radius_fraction_of_tolerance": 0.5222865943360099
    }
  },
  "candidates": [
    {
      "depth": 16,
      "metadata_bits": 24,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.1479983764220753,
      "lower_error": 0.0,
      "upper_error": 0.1679983764220753,
      "tolerance": 0.08,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 2,
      "certified": false,
      "cost": 22.665599999999998,
      "storage_bits": 131128.0,
      "latency_proxy": 22.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.046875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.025,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.07430789034703772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description.",
        "The dominant finite resource term is routing/hybrid execution; improve that term first."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.06990294845629622,
        "radius_fraction_of_tolerance": 1.8499797052759412
      }
    },
    {
      "depth": 16,
      "metadata_bits": 48,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.1292483764220753,
      "lower_error": 0.0,
      "upper_error": 0.14924837642207528,
      "tolerance": 0.08,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 2,
      "certified": false,
      "cost": 22.9056,
      "storage_bits": 131152.0,
      "latency_proxy": 22.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.046875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.07430789034703772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description.",
        "The dominant finite resource term is routing/hybrid execution; improve that term first."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.06990294845629622,
        "radius_fraction_of_tolerance": 1.615604705275941
      }
    },
    {
      "depth": 16,
      "metadata_bits": 72,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.1245608764220753,
      "lower_error": 0.0,
      "upper_error": 0.1445608764220753,
      "tolerance": 0.08,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 2,
      "certified": false,
      "cost": 23.145599999999998,
      "storage_bits": 131176.0,
      "latency_proxy": 22.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.046875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0015625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.07430789034703772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description.",
        "The dominant finite resource term is routing/hybrid execution; improve that term first."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.06990294845629622,
        "radius_fraction_of_tolerance": 1.5570109552759412
      }
    },
    {
      "depth": 16,
      "metadata_bits": 96,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.1233890014220753,
      "lower_error": 0.0,
      "upper_error": 0.1433890014220753,
      "tolerance": 0.08,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 2,
      "certified": false,
      "cost": 23.3856,
      "storage_bits": 131200.0,
      "latency_proxy": 22.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.046875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.000390625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.07430789034703772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description.",
        "The dominant finite resource term is routing/hybrid execution; improve that term first."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.06990294845629622,
        "radius_fraction_of_tolerance": 1.5423625177759412
      }
    },
    {
      "depth": 32,
      "metadata_bits": 24,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.09032727626625842,
      "lower_error": 0.0,
      "upper_error": 0.11032727626625842,
      "tolerance": 0.08,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 2,
      "certified": false,
      "cost": 45.0912,
      "storage_bits": 131160.0,
      "latency_proxy": 44.8,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.025802588937534014,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.025,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.03770920125368682,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description.",
        "The dominant finite resource term is routing/hybrid execution; improve that term first."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.035473814950926726,
        "radius_fraction_of_tolerance": 1.1290909533282303
      }
    },
    {
      "depth": 32,
      "metadata_bits": 48,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.07157727626625841,
      "lower_error": 0.0,
      "upper_error": 0.09157727626625842,
      "tolerance": 0.08,
      "decision": "diagnostically_promising",
      "decision_title": "Diagnostically promising",
      "evidence_level": 2,
      "certified": false,
      "cost": 45.331199999999995,
      "storage_bits": 131184.0,
      "latency_proxy": 44.8,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.025802588937534014,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.03770920125368682,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.035473814950926726,
        "radius_fraction_of_tolerance": 0.8947159533282302
      }
    },
    {
      "depth": 32,
      "metadata_bits": 72,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.06688977626625842,
      "lower_error": 0.0,
      "upper_error": 0.08688977626625842,
      "tolerance": 0.08,
      "decision": "diagnostically_promising",
      "decision_title": "Diagnostically promising",
      "evidence_level": 2,
      "certified": false,
      "cost": 45.5712,
      "storage_bits": 131208.0,
      "latency_proxy": 44.8,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.025802588937534014,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0015625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.03770920125368682,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.035473814950926726,
        "radius_fraction_of_tolerance": 0.8361222033282302
      }
    },
    {
      "depth": 32,
      "metadata_bits": 96,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.06571790126625841,
      "lower_error": 0.0,
      "upper_error": 0.08571790126625842,
      "tolerance": 0.08,
      "decision": "diagnostically_promising",
      "decision_title": "Diagnostically promising",
      "evidence_level": 2,
      "certified": false,
      "cost": 45.8112,
      "storage_bits": 131232.0,
      "latency_proxy": 44.8,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.025802588937534014,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.000390625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.03770920125368682,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.035473814950926726,
        "radius_fraction_of_tolerance": 0.8214737658282302
      }
    },
    {
      "depth": 64,
      "metadata_bits": 24,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.06053292754688079,
      "lower_error": 0.0,
      "upper_error": 0.0805329275468808,
      "tolerance": 0.08,
      "decision": "diagnostically_promising",
      "decision_title": "Diagnostically promising",
      "evidence_level": 2,
      "certified": false,
      "cost": 89.94239999999999,
      "storage_bits": 131224.0,
      "latency_proxy": 89.6,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.014307584764831845,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.025,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.019409856707011362,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.018259248198241974,
        "radius_fraction_of_tolerance": 0.7566615943360099
      }
    },
    {
      "depth": 64,
      "metadata_bits": 48,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.04178292754688079,
      "lower_error": 0.0,
      "upper_error": 0.06178292754688079,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 90.1824,
      "storage_bits": 131248.0,
      "latency_proxy": 89.6,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.014307584764831845,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.019409856707011362,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.018259248198241974,
        "radius_fraction_of_tolerance": 0.5222865943360099
      }
    },
    {
      "depth": 64,
      "metadata_bits": 72,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.03709542754688079,
      "lower_error": 0.0,
      "upper_error": 0.057095427546880795,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 90.4224,
      "storage_bits": 131272.0,
      "latency_proxy": 89.6,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.014307584764831845,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0015625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.019409856707011362,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.018259248198241974,
        "radius_fraction_of_tolerance": 0.4636928443360099
      }
    },
    {
      "depth": 64,
      "metadata_bits": 96,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.03592355254688079,
      "lower_error": 0.0,
      "upper_error": 0.05592355254688079,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 90.66239999999999,
      "storage_bits": 131296.0,
      "latency_proxy": 89.6,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.014307584764831845,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.000390625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.019409856707011362,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.018259248198241974,
        "radius_fraction_of_tolerance": 0.4490444068360098
      }
    },
    {
      "depth": 128,
      "metadata_bits": 24,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.04506564810404694,
      "lower_error": 0.0,
      "upper_error": 0.06506564810404694,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 179.6448,
      "storage_bits": 131352.0,
      "latency_proxy": 179.2,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.007989977595335717,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.025,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.010260184433673636,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.0096519648218996,
        "radius_fraction_of_tolerance": 0.5633206013005867
      }
    },
    {
      "depth": 128,
      "metadata_bits": 48,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.026315648104046935,
      "lower_error": 0.0,
      "upper_error": 0.04631564810404694,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 179.88479999999998,
      "storage_bits": 131376.0,
      "latency_proxy": 179.2,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.007989977595335717,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.010260184433673636,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.0096519648218996,
        "radius_fraction_of_tolerance": 0.3289456013005867
      }
    },
    {
      "depth": 128,
      "metadata_bits": 72,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.021628148104046934,
      "lower_error": 0.0,
      "upper_error": 0.041628148104046934,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 180.1248,
      "storage_bits": 131400.0,
      "latency_proxy": 179.2,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.007989977595335717,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0015625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.010260184433673636,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.0096519648218996,
        "radius_fraction_of_tolerance": 0.27035185130058664
      }
    },
    {
      "depth": 128,
      "metadata_bits": 96,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.020456273104046935,
      "lower_error": 0.0,
      "upper_error": 0.04045627310404694,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 180.3648,
      "storage_bits": 131424.0,
      "latency_proxy": 179.2,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.007989977595335717,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.000390625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.010260184433673636,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.0096519648218996,
        "radius_fraction_of_tolerance": 0.2557034138005867
      }
    },
    {
      "depth": 256,
      "metadata_bits": 24,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.036993021872042356,
      "lower_error": 0.0,
      "upper_error": 0.05699302187204236,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 359.0496,
      "storage_bits": 131608.0,
      "latency_proxy": 358.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0044921875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.025,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.005685348297004772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.005348323133728412,
        "radius_fraction_of_tolerance": 0.46241277340052944
      }
    },
    {
      "depth": 256,
      "metadata_bits": 48,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.018243021872042353,
      "lower_error": 0.0,
      "upper_error": 0.03824302187204236,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 359.2896,
      "storage_bits": 131632.0,
      "latency_proxy": 358.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0044921875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.005685348297004772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.005348323133728412,
        "radius_fraction_of_tolerance": 0.22803777340052941
      }
    },
    {
      "depth": 256,
      "metadata_bits": 72,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.013555521872042352,
      "lower_error": 0.0,
      "upper_error": 0.03355552187204235,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 359.5296,
      "storage_bits": 131656.0,
      "latency_proxy": 358.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0044921875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0015625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.005685348297004772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.005348323133728412,
        "radius_fraction_of_tolerance": 0.16944402340052941
      }
    },
    {
      "depth": 256,
      "metadata_bits": 96,
      "structural_lower": 0.01,
      "structural_upper": 0.02,
      "finite_radius": 0.012383646872042353,
      "lower_error": 0.0,
      "upper_error": 0.03238364687204236,
      "tolerance": 0.08,
      "decision": "conditionally_feasible",
      "decision_title": "Conditionally feasible",
      "evidence_level": 2,
      "certified": false,
      "cost": 359.76959999999997,
      "storage_bits": 131680.0,
      "latency_proxy": 358.4,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0044921875,
          "formula": "C_holder D^{-theta} + C_1 / D",
          "evidence": {
            "level": 4,
            "source": "piecewise-Hölder field bounds",
            "scope": "target route oracle",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: holder"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.000390625,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 2,
            "source": "empirical codebook-cover fit",
            "scope": "learned expert library",
            "assumptions_verified": false,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0018154860750375806,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "fixed-point tube audit",
            "scope": "expert output accumulation",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.005685348297004772,
          "formula": "b_D / (1 - chi)",
          "evidence": {
            "level": 4,
            "source": "score interval and transversal event audit",
            "scope": "finite deployment witness paths",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds"
          ],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "Obtain a certified structural-floor bracket or finite-witness certificate.",
        "Verify assumptions/constants for metadata/codebook description."
      ],
      "diagnostics": {
        "amplification": 1.8221188003905089,
        "field_term": 0.0013701980006508483,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.00044528807438673235,
        "residual_register_writeback_term": 0.0,
        "routing_small_gain": 0.059279598306037885,
        "routing_numerator": 0.005348323133728412,
        "radius_fraction_of_tolerance": 0.15479558590052941
      }
    }
  ],
  "pareto_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    13,
    14,
    15,
    17,
    18,
    19
  ],
  "assumptions_ledger": [
    {
      "item": "structural-floor bracket",
      "status": "not certified",
      "level": "calibrated estimate",
      "source": "held-out witness optimization",
      "scope": "finite deployment set"
    },
    {
      "item": "finite-depth synthesis",
      "status": "verified",
      "level": "interval certified",
      "source": "piecewise-Hölder field bounds",
      "scope": "target route oracle",
      "assumptions": [
        "common target/implementation horizon",
        "uniform state-Lipschitz field bounds on the declared tube",
        "one pure schedule is shared across the declared input family",
        "time regularity: holder"
      ]
    },
    {
      "item": "metadata/codebook description",
      "status": "not certified",
      "level": "calibrated estimate",
      "source": "empirical codebook-cover fit",
      "scope": "learned expert library",
      "assumptions": [
        "compact, label-aligned codebook family",
        "uniform synthesis constants over the codebook family",
        "declared covering-number model for metadata"
      ]
    },
    {
      "item": "execution arithmetic",
      "status": "verified",
      "level": "interval certified",
      "source": "fixed-point tube audit",
      "scope": "expert output accumulation",
      "assumptions": [
        "ideal and implemented prefixes remain in the declared tube",
        "local transition defect bounds hold uniformly over atoms",
        "overflow semantics match the declared quantizer"
      ]
    },
    {
      "item": "routing/hybrid execution",
      "status": "verified",
      "level": "interval certified",
      "source": "score interval and transversal event audit",
      "scope": "finite deployment witness paths",
      "assumptions": [
        "isolated target route events",
        "transversal score crossings",
        "bounded route-field jumps",
        "target-path-relative score error bounds"
      ]
    },
    {
      "item": "shared schedule across inputs",
      "status": "declared",
      "level": "model declaration",
      "source": "four-expert 4-bit atom library",
      "scope": "finite deployment witness set"
    },
    {
      "item": "target objective",
      "status": "path",
      "level": "model declaration",
      "source": "high-precision routed residual block",
      "scope": "maximum pathwise hidden-state error"
    }
  ],
  "certificate_provenance": [],
  "global_warnings": []
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/moe_demo/recommendation.md <==
# QReplace recommendation: Quantized top-1 MoE replacement with route-event audit

## Conditionally feasible

The bound closes at depth 64, but one or more premises are estimated or user-supplied rather than certified.

- **Selected depth:** 64
- **Metadata bits:** 48
- **Target tolerance:** 0.08
- **Error interval at selected configuration:** [0, 0.0617829]
- **Finite resource radius:** 0.0417829
- **Evidence level:** calibrated estimate
- **Certified decision:** no

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
| finite-depth synthesis | 0.0143076 | `C_holder D^{-theta} + C_1 / D` | interval certified | yes |
| metadata/codebook description | 0.00625 | `C_meta 2^{-s/m}` | calibrated estimate | no |
| execution arithmetic | 0.00181549 | `rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}` | interval certified | yes |
| routing/hybrid execution | 0.0194099 | `b_D / (1 - chi)` | interval certified | yes |

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
| structural-floor bracket | not certified | calibrated estimate | held-out witness optimization |
| finite-depth synthesis | verified | interval certified | piecewise-Hölder field bounds |
| metadata/codebook description | not certified | calibrated estimate | empirical codebook-cover fit |
| execution arithmetic | verified | interval certified | fixed-point tube audit |
| routing/hybrid execution | verified | interval certified | score interval and transversal event audit |
| shared schedule across inputs | declared | model declaration | four-expert 4-bit atom library |
| target objective | path | model declaration | high-precision routed residual block |

## Warnings

- None.

## Next actions

- Obtain a certified structural-floor bracket or finite-witness certificate.
- Verify assumptions/constants for metadata/codebook description.

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/transformer_demo/candidate_grid.csv <==
depth,metadata_bits,lower_error,upper_error,finite_radius,cost,decision,evidence
8,12,0.0,0.09180983916253957,0.08380983916253958,8.67572,Unresolved,finite-witness certified
8,24,0.0,0.07680983916253958,0.06880983916253958,8.855839999999999,Unresolved,finite-witness certified
8,36,0.0,0.07305983916253958,0.06505983916253957,9.035960000000001,Unresolved,finite-witness certified
8,48,0.0,0.07212233916253957,0.06412233916253958,9.21608,Unresolved,finite-witness certified
16,12,0.0,0.060559839162539576,0.052559839162539576,16.6798,Diagnostically promising,finite-witness certified
16,24,0.0,0.04555983916253958,0.03755983916253958,16.85992,Certified feasible,finite-witness certified
16,36,0.0,0.04180983916253958,0.03380983916253958,17.040039999999998,Certified feasible,finite-witness certified
16,48,0.0,0.04087233916253958,0.03287233916253958,17.220159999999996,Certified feasible,finite-witness certified
32,12,0.0,0.044934839162539576,0.036934839162539576,32.68796,Certified feasible,finite-witness certified
32,24,0.0,0.029934839162539577,0.021934839162539577,32.86808,Certified feasible,finite-witness certified
32,36,0.0,0.026184839162539577,0.018184839162539577,33.048199999999994,Certified feasible,finite-witness certified
32,48,0.0,0.02524733916253958,0.01724733916253958,33.22832,Certified feasible,finite-witness certified
64,12,0.0,0.03712233916253958,0.02912233916253958,64.70428,Certified feasible,finite-witness certified
64,24,0.0,0.022122339162539577,0.014122339162539578,64.8844,Certified feasible,finite-witness certified
64,36,0.0,0.01837233916253958,0.010372339162539579,65.06452,Certified feasible,finite-witness certified
64,48,0.0,0.01743483916253958,0.009434839162539578,65.24463999999999,Certified feasible,finite-witness certified
128,12,0.0,0.03321608916253958,0.02521608916253958,128.73692,Certified feasible,finite-witness certified
128,24,0.0,0.018216089162539577,0.010216089162539578,128.91704000000001,Certified feasible,finite-witness certified
128,36,0.0,0.014466089162539579,0.0064660891625395785,129.09715999999997,Certified feasible,finite-witness certified
128,48,0.0,0.01352858916253958,0.005528589162539579,129.27728,Certified feasible,finite-witness certified
256,12,0.0,0.03126296416253958,0.02326296416253958,256.80219999999997,Certified feasible,finite-witness certified
256,24,0.0,0.016262964162539577,0.008262964162539578,256.98232,Certified feasible,finite-witness certified
256,36,0.00048703583746042157,0.012512964162539579,0.0045129641625395785,257.16244,Certified feasible,finite-witness certified
256,48,0.001424535837460422,0.011575464162539578,0.003575464162539578,257.34256,Certified feasible,finite-witness certified


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/transformer_demo/recommendation.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — 4-bit residual Transformer replacement with compensated increments</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge good">Certified feasible</div>
<h1>4-bit residual Transformer replacement with compensated increments</h1>
<p class="sub">A certified replacement exists in the declared search grid; use depth 16 with 24 metadata bits.</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">16</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">24</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[0, 0.04556]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">0.05</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">finite-witness certified</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,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"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
<tr><td>finite-depth synthesis</td><td>0.03125</td><td><code>C_syn / D</code></td><td>interval certified</td><td>yes</td></tr><tr><td>metadata/codebook description</td><td>0.005</td><td><code>C_meta 2^{-s/m}</code></td><td>analytic certified</td><td>yes</td></tr><tr><td>execution arithmetic</td><td>0.00130984</td><td><code>rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}</code></td><td>interval certified</td><td>yes</td></tr><tr><td>routing/hybrid execution</td><td>0</td><td><code>0 (no hard route changes)</code></td><td>analytic certified</td><td>yes</td></tr>
</tbody></table>
<h2>Warnings and next actions</h2>
<p>No warnings.</p>
<ul></ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
<tr><td>structural-floor bracket</td><td>verified</td><td>finite-witness certified</td><td>rational finite-witness primal/dual bracket</td></tr><tr><td>finite-depth synthesis</td><td>verified</td><td>interval certified</td><td>tube and field-variation interval bounds</td></tr><tr><td>metadata/codebook description</td><td>verified</td><td>analytic certified</td><td>codebook covering bound</td></tr><tr><td>execution arithmetic</td><td>verified</td><td>interval certified</td><td>common-tube and fixed-point range audit</td></tr><tr><td>routing/hybrid execution</td><td>verified</td><td>analytic certified</td><td>dense residual block</td></tr><tr><td>shared schedule across inputs</td><td>declared</td><td>model declaration</td><td>learned 4-bit two-atom residual dictionary</td></tr><tr><td>target objective</td><td>endpoint</td><td>model declaration</td><td>high-precision Transformer MLP block</td></tr>
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
<tr><td>8</td><td>12</td><td>0</td><td>0.09181</td><td>8.6757</td><td>Unresolved</td></tr><tr><td>8</td><td>24</td><td>0</td><td>0.07681</td><td>8.8558</td><td>Unresolved</td></tr><tr><td>8</td><td>36</td><td>0</td><td>0.07306</td><td>9.036</td><td>Unresolved</td></tr><tr><td>8</td><td>48</td><td>0</td><td>0.072122</td><td>9.2161</td><td>Unresolved</td></tr><tr><td>16</td><td>12</td><td>0</td><td>0.06056</td><td>16.68</td><td>Diagnostically promising</td></tr><tr><td>16</td><td>24</td><td>0</td><td>0.04556</td><td>16.86</td><td>Certified feasible</td></tr><tr><td>16</td><td>36</td><td>0</td><td>0.04181</td><td>17.04</td><td>Certified feasible</td></tr><tr><td>16</td><td>48</td><td>0</td><td>0.040872</td><td>17.22</td><td>Certified feasible</td></tr><tr><td>32</td><td>12</td><td>0</td><td>0.044935</td><td>32.688</td><td>Certified feasible</td></tr><tr><td>32</td><td>24</td><td>0</td><td>0.029935</td><td>32.868</td><td>Certified feasible</td></tr><tr><td>32</td><td>36</td><td>0</td><td>0.026185</td><td>33.048</td><td>Certified feasible</td></tr><tr><td>32</td><td>48</td><td>0</td><td>0.025247</td><td>33.228</td><td>Certified feasible</td></tr><tr><td>64</td><td>12</td><td>0</td><td>0.037122</td><td>64.704</td><td>Certified feasible</td></tr><tr><td>64</td><td>24</td><td>0</td><td>0.022122</td><td>64.884</td><td>Certified feasible</td></tr><tr><td>64</td><td>36</td><td>0</td><td>0.018372</td><td>65.065</td><td>Certified feasible</td></tr><tr><td>64</td><td>48</td><td>0</td><td>0.017435</td><td>65.245</td><td>Certified feasible</td></tr><tr><td>128</td><td>12</td><td>0</td><td>0.033216</td><td>128.74</td><td>Certified feasible</td></tr><tr><td>128</td><td>24</td><td>0</td><td>0.018216</td><td>128.92</td><td>Certified feasible</td></tr><tr><td>128</td><td>36</td><td>0</td><td>0.014466</td><td>129.1</td><td>Certified feasible</td></tr><tr><td>128</td><td>48</td><td>0</td><td>0.013529</td><td>129.28</td><td>Certified feasible</td></tr><tr><td>256</td><td>12</td><td>0</td><td>0.031263</td><td>256.8</td><td>Certified feasible</td></tr><tr><td>256</td><td>24</td><td>0</td><td>0.016263</td><td>256.98</td><td>Certified feasible</td></tr><tr><td>256</td><td>36</td><td>0.00048704</td><td>0.012513</td><td>257.16</td><td>Certified feasible</td></tr><tr><td>256</td><td>48</td><td>0.0014245</td><td>0.011575</td><td>257.34</td><td>Certified feasible</td></tr>
</tbody></table>
<footer>Generated by QReplace 1.0.0 at 2026-07-24T01:55:21.482222+00:00. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/transformer_demo/recommendation.json <==
{
  "generated_at": "2026-07-24T01:55:21.482222+00:00",
  "package_version": "1.0.0",
  "project": "4-bit residual Transformer replacement with compensated increments",
  "headline": "A certified replacement exists in the declared search grid; use depth 16 with 24 metadata bits.",
  "decision": "certified_feasible",
  "evidence_level": 3,
  "selected": {
    "depth": 16,
    "metadata_bits": 24,
    "structural_lower": 0.005,
    "structural_upper": 0.008,
    "finite_radius": 0.03755983916253958,
    "lower_error": 0.0,
    "upper_error": 0.04555983916253958,
    "tolerance": 0.05,
    "decision": "certified_feasible",
    "decision_title": "Certified feasible",
    "evidence_level": 3,
    "certified": true,
    "cost": 16.85992,
    "storage_bits": 49192.0,
    "latency_proxy": 16.0,
    "components": [
      {
        "name": "finite-depth synthesis",
        "value": 0.03125,
        "formula": "C_syn / D",
        "evidence": {
          "level": 4,
          "source": "tube and field-variation interval bounds",
          "scope": "declared residual block and domain",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "common target/implementation horizon",
          "uniform state-Lipschitz field bounds on the declared tube",
          "one pure schedule is shared across the declared input family",
          "time regularity: bounded_variation"
        ],
        "warnings": []
      },
      {
        "name": "metadata/codebook description",
        "value": 0.005,
        "formula": "C_meta 2^{-s/m}",
        "evidence": {
          "level": 5,
          "source": "codebook covering bound",
          "scope": "compact six-dimensional codebook family",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "compact, label-aligned codebook family",
          "uniform synthesis constants over the codebook family",
          "declared covering-number model for metadata"
        ],
        "warnings": []
      },
      {
        "name": "execution arithmetic",
        "value": 0.0013098391625395783,
        "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
        "evidence": {
          "level": 4,
          "source": "common-tube and fixed-point range audit",
          "scope": "increment, carry, and residual state registers",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "ideal and implemented prefixes remain in the declared tube",
          "local transition defect bounds hold uniformly over atoms",
          "overflow semantics match the declared quantizer"
        ],
        "warnings": []
      },
      {
        "name": "routing/hybrid execution",
        "value": 0.0,
        "formula": "0 (no hard route changes)",
        "evidence": {
          "level": 5,
          "source": "dense residual block",
          "scope": "no hard router",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [],
        "warnings": []
      }
    ],
    "warnings": [],
    "next_actions": [],
    "diagnostics": {
      "amplification": 2.225540928492468,
      "field_term": 0.0007659630803077922,
      "carry_radius": 0.00024437927663734115,
      "carry_term": 0.0005438760822317859,
      "residual_register_writeback_term": 0.0,
      "radius_fraction_of_tolerance": 0.7511967832507915
    }
  },
  "candidates": [
    {
      "depth": 8,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.08380983916253958,
      "lower_error": 0.0,
      "upper_error": 0.09180983916253957,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 8.67572,
      "storage_bits": 49172.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.6761967832507914
      }
    },
    {
      "depth": 8,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06880983916253958,
      "lower_error": 0.0,
      "upper_error": 0.07680983916253958,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 8.855839999999999,
      "storage_bits": 49184.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.3761967832507915
      }
    },
    {
      "depth": 8,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06505983916253957,
      "lower_error": 0.0,
      "upper_error": 0.07305983916253958,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 9.035960000000001,
      "storage_bits": 49196.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.3011967832507914
      }
    },
    {
      "depth": 8,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06412233916253958,
      "lower_error": 0.0,
      "upper_error": 0.07212233916253957,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 9.21608,
      "storage_bits": 49208.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.2824467832507915
      }
    },
    {
      "depth": 16,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.052559839162539576,
      "lower_error": 0.0,
      "upper_error": 0.060559839162539576,
      "tolerance": 0.05,
      "decision": "diagnostically_promising",
      "decision_title": "Diagnostically promising",
      "evidence_level": 3,
      "certified": true,
      "cost": 16.6798,
      "storage_bits": 49180.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.0511967832507914
      }
    },
    {
      "depth": 16,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03755983916253958,
      "lower_error": 0.0,
      "upper_error": 0.04555983916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 16.85992,
      "storage_bits": 49192.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.7511967832507915
      }
    },
    {
      "depth": 16,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03380983916253958,
      "lower_error": 0.0,
      "upper_error": 0.04180983916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 17.040039999999998,
      "storage_bits": 49204.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.6761967832507916
      }
    },
    {
      "depth": 16,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03287233916253958,
      "lower_error": 0.0,
      "upper_error": 0.04087233916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 17.220159999999996,
      "storage_bits": 49216.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.6574467832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.036934839162539576,
      "lower_error": 0.0,
      "upper_error": 0.044934839162539576,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 32.68796,
      "storage_bits": 49196.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.7386967832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.021934839162539577,
      "lower_error": 0.0,
      "upper_error": 0.029934839162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 32.86808,
      "storage_bits": 49208.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.43869678325079153
      }
    },
    {
      "depth": 32,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.018184839162539577,
      "lower_error": 0.0,
      "upper_error": 0.026184839162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 33.048199999999994,
      "storage_bits": 49220.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.3636967832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.01724733916253958,
      "lower_error": 0.0,
      "upper_error": 0.02524733916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 33.22832,
      "storage_bits": 49232.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.3449467832507916
      }
    },
    {
      "depth": 64,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02912233916253958,
      "lower_error": 0.0,
      "upper_error": 0.03712233916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 64.70428,
      "storage_bits": 49228.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.5824467832507916
      }
    },
    {
      "depth": 64,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.014122339162539578,
      "lower_error": 0.0,
      "upper_error": 0.022122339162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 64.8844,
      "storage_bits": 49240.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.28244678325079153
      }
    },
    {
      "depth": 64,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.010372339162539579,
      "lower_error": 0.0,
      "upper_error": 0.01837233916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 65.06452,
      "storage_bits": 49252.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.20744678325079155
      }
    },
    {
      "depth": 64,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.009434839162539578,
      "lower_error": 0.0,
      "upper_error": 0.01743483916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 65.24463999999999,
      "storage_bits": 49264.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.18869678325079153
      }
    },
    {
      "depth": 128,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02521608916253958,
      "lower_error": 0.0,
      "upper_error": 0.03321608916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 128.73692,
      "storage_bits": 49292.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.5043217832507916
      }
    },
    {
      "depth": 128,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.010216089162539578,
      "lower_error": 0.0,
      "upper_error": 0.018216089162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 128.91704000000001,
      "storage_bits": 49304.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.20432178325079156
      }
    },
    {
      "depth": 128,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.0064660891625395785,
      "lower_error": 0.0,
      "upper_error": 0.014466089162539579,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 129.09715999999997,
      "storage_bits": 49316.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.12932178325079155
      }
    },
    {
      "depth": 128,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.005528589162539579,
      "lower_error": 0.0,
      "upper_error": 0.01352858916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 129.27728,
      "storage_bits": 49328.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.11057178325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02326296416253958,
      "lower_error": 0.0,
      "upper_error": 0.03126296416253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 256.80219999999997,
      "storage_bits": 49420.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.4652592832507916
      }
    },
    {
      "depth": 256,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.008262964162539578,
      "lower_error": 0.0,
      "upper_error": 0.016262964162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 256.98232,
      "storage_bits": 49432.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.16525928325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.0045129641625395785,
      "lower_error": 0.00048703583746042157,
      "upper_error": 0.012512964162539579,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 257.16244,
      "storage_bits": 49444.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.09025928325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.003575464162539578,
      "lower_error": 0.001424535837460422,
      "upper_error": 0.011575464162539578,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 257.34256,
      "storage_bits": 49456.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.07150928325079156
      }
    }
  ],
  "pareto_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    9,
    10,
    11,
    13,
    14,
    15,
    18,
    19,
    22,
    23
  ],
  "assumptions_ledger": [
    {
      "item": "structural-floor bracket",
      "status": "verified",
      "level": "finite-witness certified",
      "source": "rational finite-witness primal/dual bracket",
      "scope": "declared witness lift"
    },
    {
      "item": "finite-depth synthesis",
      "status": "verified",
      "level": "interval certified",
      "source": "tube and field-variation interval bounds",
      "scope": "declared residual block and domain",
      "assumptions": [
        "common target/implementation horizon",
        "uniform state-Lipschitz field bounds on the declared tube",
        "one pure schedule is shared across the declared input family",
        "time regularity: bounded_variation"
      ]
    },
    {
      "item": "metadata/codebook description",
      "status": "verified",
      "level": "analytic certified",
      "source": "codebook covering bound",
      "scope": "compact six-dimensional codebook family",
      "assumptions": [
        "compact, label-aligned codebook family",
        "uniform synthesis constants over the codebook family",
        "declared covering-number model for metadata"
      ]
    },
    {
      "item": "execution arithmetic",
      "status": "verified",
      "level": "interval certified",
      "source": "common-tube and fixed-point range audit",
      "scope": "increment, carry, and residual state registers",
      "assumptions": [
        "ideal and implemented prefixes remain in the declared tube",
        "local transition defect bounds hold uniformly over atoms",
        "overflow semantics match the declared quantizer"
      ]
    },
    {
      "item": "routing/hybrid execution",
      "status": "verified",
      "level": "analytic certified",
      "source": "dense residual block",
      "scope": "no hard router",
      "assumptions": []
    },
    {
      "item": "shared schedule across inputs",
      "status": "declared",
      "level": "model declaration",
      "source": "learned 4-bit two-atom residual dictionary",
      "scope": "hash-locked calibration and witness set"
    },
    {
      "item": "target objective",
      "status": "endpoint",
      "level": "model declaration",
      "source": "high-precision Transformer MLP block",
      "scope": "maximum normalized hidden-state error"
    }
  ],
  "certificate_provenance": [],
  "global_warnings": []
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/artifacts/transformer_demo/recommendation.md <==
# QReplace recommendation: 4-bit residual Transformer replacement with compensated increments

## Certified feasible

A certified replacement exists in the declared search grid; use depth 16 with 24 metadata bits.

- **Selected depth:** 16
- **Metadata bits:** 24
- **Target tolerance:** 0.05
- **Error interval at selected configuration:** [0, 0.0455598]
- **Finite resource radius:** 0.0375598
- **Evidence level:** finite-witness certified
- **Certified decision:** yes

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
| finite-depth synthesis | 0.03125 | `C_syn / D` | interval certified | yes |
| metadata/codebook description | 0.005 | `C_meta 2^{-s/m}` | analytic certified | yes |
| execution arithmetic | 0.00130984 | `rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}` | interval certified | yes |
| routing/hybrid execution | 0 | `0 (no hard route changes)` | analytic certified | yes |

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
| structural-floor bracket | verified | finite-witness certified | rational finite-witness primal/dual bracket |
| finite-depth synthesis | verified | interval certified | tube and field-variation interval bounds |
| metadata/codebook description | verified | analytic certified | codebook covering bound |
| execution arithmetic | verified | interval certified | common-tube and fixed-point range audit |
| routing/hybrid execution | verified | analytic certified | dense residual block |
| shared schedule across inputs | declared | model declaration | learned 4-bit two-atom residual dictionary |
| target objective | endpoint | model declaration | high-precision Transformer MLP block |

## Warnings

- None.

## Next actions

- No additional action is required for the declared decision.

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace-1.1.0.dist-info/METADATA <==
Metadata-Version: 2.4
Name: qreplace
Version: 1.1.0
Summary: Certified decision support for replacing high-precision residual networks with deeper low-bit computation
Author: Mojtaba Soltanalian
License: MIT
Requires-Python: >=3.10
Description-Content-Type: text/markdown
License-File: LICENSE
Requires-Dist: numpy>=1.24
Requires-Dist: pydantic>=2.5
Requires-Dist: PyYAML>=6.0
Requires-Dist: pandas>=2.0
Requires-Dist: matplotlib>=3.7
Requires-Dist: jinja2>=3.1
Requires-Dist: typer>=0.12
Requires-Dist: rich>=13.0
Provides-Extra: app
Requires-Dist: gradio>=5.0; extra == "app"
Requires-Dist: plotly>=5.0; extra == "app"
Provides-Extra: dev
Requires-Dist: pytest>=8; extra == "dev"
Requires-Dist: nbformat>=5.9; extra == "dev"
Dynamic: license-file

# QReplace

**QReplace converts a declared quantized-network replacement problem into an auditable recommendation.**

A study specifies a high-precision target, a low-bit operation library, candidate depths, learned-codebook metadata, numerical execution semantics, routing assumptions, deployment costs, and the structural-floor evidence that is actually available. QReplace evaluates

\[
E^{\mathrm{impl}}_{D,s}
\in
\left[
\max\{0,L_\infty-R_{D,s}\},
U_\infty+R_{D,s}
\right]
\]

and reports one of:

- **Certified feasible**
- **Certified impossible at this depth**
- **Certified asymptotically impossible**
- **Conditionally feasible**
- **Diagnostically promising**
- **Unresolved**

The software does not turn a calibration fit into a theorem and does not treat unknown wrapping or saturation behavior as harmless rounding.

## What QReplace provides

- One YAML or JSON file records the target, dictionary, execution model, route events, costs, and evidence provenance.
- A grid search ranks depth/metadata configurations and returns a cost-error Pareto frontier.
- Every recommendation decomposes the radius into synthesis, metadata, arithmetic, and routing terms.
- The report explains why a conclusion is or is not certified and identifies the next measurement or certificate that would resolve an inconclusive study.
- The same specification works through Python, the command line, the browser app, or the Colab notebooks.
- Lean verification manifests can be attached and hash-checked. A required claim that is not marked `kernel_checked` blocks a certified recommendation.

## Installation

```bash
python -m pip install -e .
```

For the browser app and development tools:

```bash
python -m pip install -e '.[app,dev]'
```

A prebuilt wheel is included in `dist/`.

## Quick start

```bash
qreplace demo --out qreplace_demo
qreplace app
```

Or create a specification tailored to a model:

```bash
qreplace init --out my_model.yaml --arithmetic error_feedback --learned-dictionary
qreplace validate my_model.yaml
qreplace recommend my_model.yaml --out my_model_report
```

Open `my_model_report/recommendation.html` for the complete report.

## Python API

```python
from pathlib import Path
from qreplace import ReplacementSpec, recommend
from qreplace.report import write_report

spec = ReplacementSpec.from_file("examples/transformer_error_feedback.yaml")
report = recommend(spec)
print(report.headline)
write_report(report, Path("report"))
```

## Colab notebooks

All QReplace notebooks use a **CPU runtime with no hardware accelerator**. They accept either the QReplace source ZIP or the prebuilt wheel and verify the installation before importing the package.

| Notebook | Typical Colab runtime | Purpose |
|---|---:|---|
| `QReplace_Quickstart_Colab.ipynb` | 2-4 minutes | Run a complete replacement recommendation and inspect every resource term |
| `Writeback_vs_ErrorFeedback_Colab.ipynb` | 2-4 minutes | Reproduce the arithmetic visibility phase experiment |
| `Guided_Model_Intake_and_Certificates_Colab.ipynb` | 3-6 minutes | Build a study specification and attach certificate provenance |
| `PyTorch_Model_Card_to_QReplace_Colab.ipynb` | 3-8 minutes | Extract model metadata and prepare a conservative intake specification |

Times include package installation in a fresh runtime. Larger user-supplied models or wider search grids can take longer.

## Arithmetic mechanism demo

```bash
qreplace phase-demo --out arithmetic_phase
```

This compares ideal arithmetic, full-state write-back, independent increment rounding, and increment error feedback over depth. It is a controlled mechanism check, not a representability certificate.

## Evidence levels

| Level | Meaning |
|---|---|
| Analytic certified | Symbolic theorem or exact analytic bound |
| Interval certified | Verified interval or range computation |
| Finite-witness certified | Exact statement on a hash-locked finite lift |
| Calibrated estimate | Statistical or numerical estimate with declared scope |
| Diagnostic | Mechanistic or exploratory evidence |
| Unavailable | Required quantity is not supplied |

A recommendation is called **certified** only when every nonzero term in the closing inequality is certified and every required premise is marked verified.

## Included examples

- `transformer_error_feedback.yaml`: finite-witness structural bracket and compensated increments.
- `state_writeback_phase.yaml`: an interior optimal depth under repeated activation write-back.
- `moe_hybrid.yaml`: route-event windows and a small-gain check.
- `minimal.yaml`: the smallest valid specification.
- `lean_manifest_guardrail.yaml`: fail-safe downgrading until a required Lean claim is kernel checked.

## Core commands

```text
qreplace init          write a documented starter YAML
qreplace validate      validate a YAML/JSON specification
qreplace recommend     search and produce JSON/CSV/Markdown/HTML reports
qreplace schema        export the JSON schema
qreplace phase-demo    generate the arithmetic phase simulation
qreplace app           launch the browser interface
qreplace demo          run the packaged Transformer example
```

## Trust boundary

QReplace applies declared and auditable inequalities. It does **not** infer an exact structural floor from model architecture alone, prove a common tube from samples, certify state-dependent routing without event hypotheses, or prove hardware overflow safety from nominal bit widths. When the evidence does not close either side of the decision, the correct output is **unresolved**.

Further documentation:

- `docs/ALGORITHM.md`
- `docs/SPECIFICATION.md`
- `docs/TRUST_MODEL.md`
- `docs/QREPLACE_LEAN_BRIDGE.md`
- `docs/MANUSCRIPT_CROSSWALK.md`

## Reproducibility

```bash
python -m pytest
python -m qreplace recommend examples/transformer_error_feedback.yaml --out artifacts/transformer_demo
python -m qreplace phase-demo --out artifacts/arithmetic_phase
```

The release includes a SHA-256 manifest, a machine-readable schema, regression tests, and pre-generated example specifications.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace-1.1.0.dist-info/RECORD <==
qreplace/__init__.py,sha256=jvLvtSZbqj3XIVrk2NlUq8CyWgLX00u3aHVAGq9_2Bw,285
qreplace/__main__.py,sha256=wcCrL4PjG51r5wVKqJhcoJPTLfHW0wNbD31DrUN0MWI,28
qreplace/bounds.py,sha256=uiGlkw_sR6SuOKy5aEKvTf8CrsNJvXns7r1VPqCDilM,14807
qreplace/cli.py,sha256=3STheF3ELYJJXRBwZSvoeXJUQzlOxkAeD9K1cbhjcOg,5338
qreplace/enums.py,sha256=J7VO7L_tFvmXrKaCX9Jrisfu5TcnTlWytoBE1UJO9nI,2276
qreplace/model_card.py,sha256=nuxv0sdCaocoNc7rSP-Ui7f3b5RcUdQPVxI7bkT7YEo,1936
qreplace/models.py,sha256=vre5_JozmGUm5aLqz2D_oW4fUEPdSaFzYI0mF9a38g4,11548
qreplace/optimizer.py,sha256=o_gcV5b4RPi4vS7tLr-okyAs60cZz95bVHd90uTjU9k,6908
qreplace/provenance.py,sha256=sNrJuBN23wgV5UImusPNJAUPlXmwC1XMPCWvwZ33zy0,2805
qreplace/report.py,sha256=_x2WK8OJeGnL9I5RFVNrqM0Dchavj9hgLJ6VBq-4cQk,5155
qreplace/simulation.py,sha256=SI3W-bTsSI7w3QEJwQnOJ33asJQRFjvzGUTNuSjpP1w,6758
qreplace/webapp.py,sha256=ov-WX6z3hDXde6LlbbZPbRsWG4VexcL0WuDCiyGpxV4,4478
qreplace/wizard.py,sha256=T50ANLXM06_2IuGRXWUkFSLJCo-pQqJo-V1Qqn1Mwog,4845
qreplace/examples/lean_manifest_guardrail.yaml,sha256=gcnHx-vauO4KjW6zsDBzjUV50VLa7DrP7_VQtIuTE4g,2685
qreplace/examples/minimal.yaml,sha256=UXlkVynX32PkSdKL1-hT8ks1OR7CnRCc3peuB65mVfk,727
qreplace/examples/moe_hybrid.yaml,sha256=dp0uMPq55UTrOT3DlbPS0h9zRlntacGGO77P6ecSF7U,2352
qreplace/examples/state_writeback_phase.yaml,sha256=sZI3OG4mtI0vYiCC0qwAViezvd7r9LSESEkKxkfk_Yw,1590
qreplace/examples/transformer_error_feedback.yaml,sha256=99bA5qS4gifnIyJtH6aKbvfz-bVE43mR7YqXTt-ILJ0,2377
qreplace/examples/certificates/qreplacelean_source_audited.json,sha256=pFE40c2MGY6OJEVyQerDNAM08Zv6B3X14rMk9sfI_30,9118
qreplace/schemas/replacement_spec.schema.json,sha256=fBDIbftJtdo7OqHvh7ps_2yiVvguHo4SOLbEFiEv5U0,17829
qreplace/templates/report.html.j2,sha256=e-o3TeS7G92OwrE64KpvNN7ebkTuWUXcQoBATIItgtA,4712
qreplace-1.1.0.dist-info/licenses/LICENSE,sha256=z8d0m5b2O9McPEK1xHG_dWgUBT6EfBDz6wA0F7xSPTA,11358
qreplace-1.1.0.dist-info/METADATA,sha256=hi74SQFe4z9_XWFNPkD1cfsq5I_pJoP410nASUL-7IM,6804
qreplace-1.1.0.dist-info/WHEEL,sha256=aeYiig01lYGDzBgS8HxWXOg3uV61G9ijOsup-k9o1sk,91
qreplace-1.1.0.dist-info/entry_points.txt,sha256=xtaqpQoCu91xmNiLDicELZkY8fPBJP1BwGXKaDqxQug,46
qreplace-1.1.0.dist-info/top_level.txt,sha256=HJw_RH6CpYhL0EEGFd1mQ9eYEKwKfu5xAPCK9Tr4BtU,9
qreplace-1.1.0.dist-info/RECORD,,


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace-1.1.0.dist-info/WHEEL <==
Wheel-Version: 1.0
Generator: setuptools (82.0.1)
Root-Is-Purelib: true
Tag: py3-none-any



==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace-1.1.0.dist-info/entry_points.txt <==
[console_scripts]
qreplace = qreplace.cli:app


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace-1.1.0.dist-info/licenses/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace-1.1.0.dist-info/top_level.txt <==
qreplace


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/__init__.py <==
"""QReplace: resource-theoretic decision support for quantized network replacement."""

__version__ = "1.1.0"

from .models import ReplacementSpec, RecommendationReport
from .optimizer import recommend

__all__ = ["ReplacementSpec", "RecommendationReport", "recommend", "__version__"]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/__main__.py <==
from .cli import app

app()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/bounds.py <==
from __future__ import annotations

import math
from dataclasses import replace
from typing import Iterable

from .enums import ArithmeticMode, Decision, EvidenceLevel, RoutingMode, TimeRegularity
from .models import (
    BoundComponent,
    CandidateResult,
    Evidence,
    ExecutionSpec,
    ReplacementSpec,
    RoutingSpec,
)


def phi(lipschitz: float, horizon: float) -> float:
    if lipschitz < 0 or horizon <= 0:
        raise ValueError("require lipschitz >= 0 and horizon > 0")
    return horizon if lipschitz == 0 else math.expm1(lipschitz * horizon) / lipschitz


def _evidence_with_notes(evidence: Evidence, *notes: str) -> Evidence:
    return evidence.model_copy(update={"notes": [*evidence.notes, *notes]})


def synthesis_component(spec: ReplacementSpec, depth: int) -> BoundComponent:
    syn = spec.synthesis
    if syn.regularity == TimeRegularity.BV:
        value = syn.first_order_constant / depth
        formula = "C_syn / D"
    else:
        value = syn.holder_constant * depth ** (-syn.holder_exponent) + syn.first_order_constant / depth
        formula = "C_holder D^{-theta} + C_1 / D"
    return BoundComponent(
        name="finite-depth synthesis",
        value=value,
        formula=formula,
        evidence=syn.evidence,
        assumptions=[
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            f"time regularity: {syn.regularity.value}",
        ],
    )


def metadata_component(spec: ReplacementSpec, bits: int) -> BoundComponent:
    meta = spec.metadata
    if meta.constant == 0:
        value = 0.0
        formula = "0 (fixed dictionary or no declared metadata penalty)"
    else:
        assert meta.dimension is not None
        value = meta.constant * 2.0 ** (-bits / meta.dimension)
        formula = "C_meta 2^{-s/m}"
    return BoundComponent(
        name="metadata/codebook description",
        value=value,
        formula=formula,
        evidence=meta.evidence,
        assumptions=[
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata",
        ] if meta.constant > 0 else [],
    )


def arithmetic_component(exe: ExecutionSpec, depth: int) -> tuple[BoundComponent, dict[str, float]]:
    amp = exe.amplification if exe.amplification is not None else math.exp(exe.state_lipschitz * exe.horizon)
    field_term = exe.field_error * phi(exe.state_lipschitz, exe.horizon)
    warnings: list[str] = []
    certification_blocked = False
    diagnostics: dict[str, float] = {"amplification": amp, "field_term": field_term}

    if exe.mode == ArithmeticMode.IDEAL:
        value = 0.0
        formula = "0 (ideal arithmetic)"
    elif exe.mode == ArithmeticMode.STATE_WRITEBACK:
        assert exe.state_quantizer is not None
        rho = exe.state_quantizer.covering_radius
        value = depth * rho * amp + field_term
        formula = "D rho_state S + eta_G Phi_L(T)"
        diagnostics.update({"state_covering_radius": rho, "writeback_term": depth * rho * amp})
        if depth * rho * amp > 0:
            warnings.append("Repeated state write-back grows linearly with depth in the generic envelope.")
        if exe.state_quantizer.overflow == "wrap" and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is not a bounded projection defect; no-wrap overflow must be verified.")
            certification_blocked = True
        if exe.state_quantizer.overflow == "saturate" and not exe.saturation_safe:
            warnings.append("The bound is conditional because saturation-safe tube containment is not verified.")
            certification_blocked = True
    elif exe.mode == ArithmeticMode.INCREMENT:
        assert exe.increment_quantizer is not None
        rho = exe.increment_quantizer.covering_radius
        value = depth * rho * amp + field_term
        formula = "D rho_increment S + eta_G Phi_L(T)"
        diagnostics.update({"increment_covering_radius": rho, "increment_accumulation_term": depth * rho * amp})
        warnings.append("Independent increment rounding accumulates without a compensating carry.")
        if exe.increment_quantizer.overflow == "wrap" and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is uncertified without an invariant no-overflow proof.")
            certification_blocked = True
        if exe.increment_quantizer.overflow == "saturate" and not exe.saturation_safe:
            warnings.append("Saturation-safe execution tube has not been verified.")
            certification_blocked = True
    elif exe.mode == ArithmeticMode.ERROR_FEEDBACK:
        assert exe.increment_quantizer is not None
        if exe.carry_radius_override is not None:
            rho = exe.carry_radius_override
        elif exe.carry_quantizer is not None:
            rho = exe.carry_quantizer.covering_radius
        else:
            rho = exe.increment_quantizer.covering_radius
            warnings.append("Carry radius inferred from the increment quantizer; provide a carry format for bit-exact deployment.")
        carry_term = rho * amp
        residual_writeback = depth * exe.residual_register_writeback_radius * amp
        value = carry_term + field_term + residual_writeback
        formula = "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}"
        diagnostics.update({
            "carry_radius": rho,
            "carry_term": carry_term,
            "residual_register_writeback_term": residual_writeback,
        })
        if exe.residual_register_writeback_radius > 0:
            warnings.append("Finite carry-register write-back reintroduces a depth-linear term.")
        quantizers = [exe.increment_quantizer]
        if exe.carry_quantizer is not None:
            quantizers.append(exe.carry_quantizer)
        if any(q.overflow == "wrap" for q in quantizers) and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is uncertified without an invariant no-overflow proof.")
            certification_blocked = True
        if any(q.overflow == "saturate" for q in quantizers) and not exe.saturation_safe:
            warnings.append("Saturation-safe execution tube has not been verified.")
            certification_blocked = True
    else:
        if depth in exe.custom_radius_by_depth:
            value = exe.custom_radius_by_depth[depth]
        else:
            keys = sorted(exe.custom_radius_by_depth)
            nearest = min(keys, key=lambda k: abs(k - depth))
            value = exe.custom_radius_by_depth[nearest]
            warnings.append(f"Custom arithmetic radius used nearest tabulated depth {nearest}.")
        formula = "user-supplied custom arithmetic radius"

    evidence = exe.evidence
    if certification_blocked and evidence.certified:
        # Do not silently retain certification when a required deployment premise is absent.
        evidence = evidence.model_copy(update={"assumptions_verified": False})
    return BoundComponent(
        name="execution arithmetic",
        value=value,
        formula=formula,
        evidence=evidence,
        assumptions=[
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer",
        ],
        warnings=warnings,
    ), diagnostics


def routing_component(route: RoutingSpec, depth: int) -> tuple[BoundComponent, dict[str, float]]:
    diagnostics: dict[str, float] = {}
    warnings: list[str] = []
    if route.mode == RoutingMode.NONE:
        value = 0.0
        formula = "0 (no hard route changes)"
    elif route.mode == RoutingMode.PRESCRIBED:
        value = route.prescribed_constant * depth ** (-route.prescribed_exponent)
        formula = "C_route D^{-beta}"
    else:
        amp = math.exp(route.state_lipschitz * route.horizon)
        sum_jump_lip_over_nu = sum(e.jump_bound * e.score_lipschitz / e.transversality for e in route.events)
        sum_jump_eta_over_nu = sum(e.jump_bound * e.score_error / e.transversality for e in route.events)
        sum_jump = sum(e.jump_bound for e in route.events)
        chi = 2.0 * amp * sum_jump_lip_over_nu
        delta_oracle = route.oracle_error_constant / depth
        b = delta_oracle + 2.0 * amp * sum_jump_eta_over_nu + 2.0 * amp * sum_jump * route.horizon / depth
        diagnostics.update({"routing_small_gain": chi, "routing_numerator": b})
        if chi >= 1.0:
            value = math.inf
            warnings.append("Hybrid small-gain condition chi < 1 fails; no finite route radius is certified.")
        else:
            value = b / (1.0 - chi)
        formula = "b_D / (1 - chi)"
        if not route.anti_chattering_verified:
            warnings.append("Event windows are localized, but unique implemented switches are not certified without anti-chattering.")
    evidence = route.evidence
    if warnings and evidence.certified and any("fails" in w or "not certified" in w for w in warnings):
        evidence = evidence.model_copy(update={"assumptions_verified": False})
    return BoundComponent(
        name="routing/hybrid execution",
        value=value,
        formula=formula,
        evidence=evidence,
        assumptions=[
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds",
        ] if route.mode == RoutingMode.STATE_DEPENDENT else [],
        warnings=warnings,
    ), diagnostics


def candidate_cost(spec: ReplacementSpec, depth: int, metadata_bits: int) -> tuple[float, float, float]:
    dictionary = spec.dictionary
    schedule_bits = depth * math.ceil(math.log2(max(1, dictionary.size)))
    storage_bits = dictionary.codebook_storage_bits + metadata_bits + schedule_bits
    activation_bits = spec.execution.state_quantizer.bits if spec.execution.state_quantizer and spec.execution.state_quantizer.bits else 0
    carry_bits = spec.execution.carry_quantizer.bits if spec.execution.carry_quantizer and spec.execution.carry_quantizer.bits else 0
    latency = depth * spec.costs.per_step_cost
    scalar_cost = (
        spec.costs.fixed_cost
        + spec.costs.latency_weight * latency
        + spec.costs.storage_weight * storage_bits
        + spec.costs.metadata_bit_cost * metadata_bits
        + spec.costs.activation_bit_cost * activation_bits
        + spec.costs.carry_bit_cost * carry_bits
        + spec.costs.schedule_storage_weight * schedule_bits
    )
    return scalar_cost, storage_bits, latency


def aggregate_evidence(components: Iterable[BoundComponent], structural: Evidence) -> EvidenceLevel:
    levels = [structural.level]
    for component in components:
        if component.value > 0:
            levels.append(component.evidence.level)
    return min(levels)


def evaluate_candidate(spec: ReplacementSpec, depth: int, metadata_bits: int) -> CandidateResult:
    components: list[BoundComponent] = []
    components.append(synthesis_component(spec, depth))
    components.append(metadata_component(spec, metadata_bits))
    arithmetic, arithmetic_diag = arithmetic_component(spec.execution, depth)
    routing, routing_diag = routing_component(spec.routing, depth)
    components.extend([arithmetic, routing])

    finite_radius = sum(c.value for c in components)
    if not math.isfinite(finite_radius):
        upper = math.inf
        lower = 0.0
    else:
        upper = spec.structural_floor.upper + finite_radius
        lower = max(0.0, spec.structural_floor.lower - finite_radius)

    level = aggregate_evidence(components, spec.structural_floor.evidence)
    all_bound_assumptions = spec.structural_floor.evidence.assumptions_verified and all(
        c.evidence.assumptions_verified for c in components if c.value > 0
    )
    certified = level.is_certified and all_bound_assumptions and math.isfinite(finite_radius)
    tolerance = spec.target.tolerance

    if spec.structural_floor.evidence.certified and spec.structural_floor.lower > tolerance:
        # A certified structural floor above tolerance rules out the declared
        # dictionary class independently of finite depth or implementation.
        decision = Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE
    elif certified and upper <= tolerance:
        decision = Decision.CERTIFIED_FEASIBLE
    elif certified and lower > tolerance:
        decision = Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH
    elif math.isfinite(upper) and upper <= tolerance and level >= EvidenceLevel.CALIBRATED_ESTIMATE:
        decision = Decision.CONDITIONALLY_FEASIBLE
    elif math.isfinite(upper) and upper <= 1.25 * tolerance:
        decision = Decision.DIAGNOSTICALLY_PROMISING
    else:
        decision = Decision.UNRESOLVED

    warnings = [w for c in components for w in c.warnings]
    next_actions: list[str] = []
    if not spec.structural_floor.evidence.certified:
        next_actions.append("Obtain a certified structural-floor bracket or finite-witness certificate.")
    for c in components:
        if c.value > 0 and not c.evidence.certified:
            next_actions.append(f"Verify assumptions/constants for {c.name}.")
    if math.isinf(finite_radius):
        next_actions.append("Reduce routing coupling or improve score/transversality bounds until chi < 1.")
    if decision == Decision.UNRESOLVED and upper > tolerance:
        dominant = max((c for c in components if math.isfinite(c.value)), key=lambda c: c.value, default=None)
        if dominant:
            next_actions.append(f"The dominant finite resource term is {dominant.name}; improve that term first.")

    cost, storage_bits, latency = candidate_cost(spec, depth, metadata_bits)
    diagnostics = {**arithmetic_diag, **routing_diag}
    diagnostics["radius_fraction_of_tolerance"] = finite_radius / tolerance if math.isfinite(finite_radius) else math.inf

    return CandidateResult(
        depth=depth,
        metadata_bits=metadata_bits,
        structural_lower=spec.structural_floor.lower,
        structural_upper=spec.structural_floor.upper,
        finite_radius=finite_radius,
        lower_error=lower,
        upper_error=upper,
        tolerance=tolerance,
        decision=decision.value,
        decision_title=decision.title,
        evidence_level=level,
        certified=certified,
        cost=cost,
        storage_bits=storage_bits,
        latency_proxy=latency,
        components=components,
        warnings=warnings,
        next_actions=list(dict.fromkeys(next_actions)),
        diagnostics=diagnostics,
    )


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/cli.py <==
from __future__ import annotations

import json
from pathlib import Path

import typer
from rich.console import Console
from rich.table import Table

from .models import CertificateReference, ReplacementSpec
from .optimizer import recommend
from .report import write_report
from .provenance import load_certificate_references
from .simulation import arithmetic_phase_sweep, write_phase_artifacts
from .wizard import starter_yaml

app = typer.Typer(add_completion=False, help="Certified decision support for depth–precision replacement.")
console = Console()


@app.command()
def validate(spec: Path) -> None:
    """Validate a YAML/JSON replacement specification."""
    parsed = ReplacementSpec.from_file(spec)
    console.print(f"[bold green]Valid[/bold green]: {parsed.project}")
    console.print(f"Depth candidates: {parsed.search.depths}")
    console.print(f"Metadata candidates: {parsed.metadata.search_bits}")


@app.command("recommend")
def recommend_cmd(
    spec: Path = typer.Argument(..., exists=True, readable=True),
    out: Path = typer.Option(Path("qreplace_report"), "--out", "-o"),
    open_browser: bool = typer.Option(False, "--open"),
) -> None:
    """Evaluate the resource law, rank configurations, and write an auditable report."""
    parsed = ReplacementSpec.from_file(spec)
    report = recommend(parsed)
    paths = write_report(report, out)
    selected = report.selected
    console.print(f"\n[bold]{selected.decision_title}[/bold]")
    console.print(report.headline)
    table = Table(show_header=True)
    table.add_column("D", justify="right")
    table.add_column("s", justify="right")
    table.add_column("Error interval")
    table.add_column("Upper")
    table.add_column("Evidence")
    table.add_row(
        str(selected.depth), str(selected.metadata_bits),
        f"[{selected.lower_error:.5g}, {selected.upper_error:.5g}]",
        f"{selected.upper_error:.5g}", selected.evidence_level.label,
    )
    console.print(table)
    console.print(f"\nHTML report: [link=file://{paths['html'].resolve()}]{paths['html']}[/link]")
    if open_browser:
        import webbrowser
        webbrowser.open(paths["html"].resolve().as_uri())


@app.command("init")
def init_spec(
    out: Path = typer.Option(Path("qreplace.yaml"), "--out", "-o"),
    arithmetic: str = typer.Option("ideal", help="ideal, state_writeback, or error_feedback"),
    learned_dictionary: bool = typer.Option(False, "--learned-dictionary"),
    routed: bool = typer.Option(False, "--routed"),
) -> None:
    """Create a documented starter specification rather than beginning from a blank file."""
    if arithmetic not in {"ideal", "state_writeback", "error_feedback"}:
        raise typer.BadParameter("arithmetic must be ideal, state_writeback, or error_feedback")
    out.write_text(starter_yaml(arithmetic=arithmetic, learned_dictionary=learned_dictionary, routed=routed), encoding="utf-8")
    console.print(f"Wrote starter specification: {out}")


@app.command("phase-demo")
def phase_demo(
    out: Path = typer.Option(Path("qreplace_phase_demo"), "--out", "-o"),
    state_step: float = typer.Option(1 / 32, "--state-step"),
    increment_step: float = typer.Option(1 / 32, "--increment-step"),
) -> None:
    """Generate the write-back versus error-feedback arithmetic phase demonstration."""
    frame = arithmetic_phase_sweep([1, 2, 4, 8, 16, 32, 64, 128, 256], state_step=state_step, increment_step=increment_step)
    paths = write_phase_artifacts(frame, str(out))
    console.print(f"CSV: {paths['csv']}")
    console.print(f"Plot: {paths['plot']}")


@app.command("schema")
def schema_cmd(out: Path = typer.Option(Path("qreplace_spec.schema.json"), "--out", "-o")) -> None:
    out.write_text(json.dumps(ReplacementSpec.model_json_schema(), indent=2), encoding="utf-8")
    console.print(f"Wrote {out}")


@app.command("inspect-certificate")
def inspect_certificate(
    certificate: Path = typer.Argument(..., exists=True, readable=True),
    claim_id: str | None = typer.Option(None, "--claim"),
) -> None:
    """Hash and inspect a QReplaceLean/rational/interval certificate manifest."""
    records, warnings = load_certificate_references([CertificateReference(path=str(certificate), claim_id=claim_id, required=True)])
    if not records:
        for warning in warnings:
            console.print(f"[bold red]Warning:[/bold red] {warning}")
        raise typer.Exit(1)
    record = records[0]
    console.print(f"SHA-256: {record['sha256']}")
    console.print_json(data={"artifact": record["artifact"], "claims": record["claims"]})
    for warning in warnings:
        console.print(f"[bold yellow]Warning:[/bold yellow] {warning}")


@app.command("app")
def app_ui() -> None:
    """Launch the optional Gradio interface."""
    from .webapp import launch
    launch()


@app.command()
def demo(out: Path = typer.Option(Path("qreplace_demo_report"), "--out", "-o")) -> None:
    from importlib.resources import files
    example = files("qreplace").joinpath("examples/transformer_error_feedback.yaml")
    parsed = ReplacementSpec.model_validate(__import__("yaml").safe_load(example.read_text(encoding="utf-8")))
    report = recommend(parsed)
    paths = write_report(report, out)
    console.print(report.headline)
    console.print(f"Report: {paths['html']}")


if __name__ == "__main__":
    app()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/enums.py <==
from __future__ import annotations

from enum import Enum, IntEnum


class EvidenceLevel(IntEnum):
    """Strength of the evidence supporting a numerical bound.

    Ordering is intentional: taking ``min`` yields the weakest premise used by
    a recommendation.
    """

    UNAVAILABLE = 0
    DIAGNOSTIC = 1
    CALIBRATED_ESTIMATE = 2
    FINITE_WITNESS_CERTIFIED = 3
    INTERVAL_CERTIFIED = 4
    ANALYTIC_CERTIFIED = 5

    @property
    def label(self) -> str:
        return {
            self.UNAVAILABLE: "unavailable",
            self.DIAGNOSTIC: "diagnostic",
            self.CALIBRATED_ESTIMATE: "calibrated estimate",
            self.FINITE_WITNESS_CERTIFIED: "finite-witness certified",
            self.INTERVAL_CERTIFIED: "interval certified",
            self.ANALYTIC_CERTIFIED: "analytic certified",
        }[self]

    @property
    def is_certified(self) -> bool:
        return self >= EvidenceLevel.FINITE_WITNESS_CERTIFIED


class Decision(str, Enum):
    CERTIFIED_FEASIBLE = "certified_feasible"
    CERTIFIED_IMPOSSIBLE_AT_DEPTH = "certified_impossible_at_depth"
    CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE = "certified_asymptotically_impossible"
    CONDITIONALLY_FEASIBLE = "conditionally_feasible"
    DIAGNOSTICALLY_PROMISING = "diagnostically_promising"
    UNRESOLVED = "unresolved"

    @property
    def title(self) -> str:
        return {
            self.CERTIFIED_FEASIBLE: "Certified feasible",
            self.CERTIFIED_IMPOSSIBLE_AT_DEPTH: "Certified impossible at this depth",
            self.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE: "Certified asymptotically impossible",
            self.CONDITIONALLY_FEASIBLE: "Conditionally feasible",
            self.DIAGNOSTICALLY_PROMISING: "Diagnostically promising",
            self.UNRESOLVED: "Unresolved",
        }[self]


class Objective(str, Enum):
    ENDPOINT = "endpoint"
    PATH = "path"


class TimeRegularity(str, Enum):
    BV = "bounded_variation"
    HOLDER = "holder"


class ArithmeticMode(str, Enum):
    IDEAL = "ideal"
    STATE_WRITEBACK = "state_writeback"
    INCREMENT = "increment"
    ERROR_FEEDBACK = "error_feedback"
    CUSTOM = "custom"


class RoutingMode(str, Enum):
    NONE = "none"
    PRESCRIBED = "prescribed"
    STATE_DEPENDENT = "state_dependent"


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/examples/certificates/qreplacelean_source_audited.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.1.0",
    "generated_at": "2026-07-24T16:21:57.826571+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "lean_version_output": "not executed",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "741e1b47a8ba98e52811ba850b5975bb83986ce9e5106089e73ebce94b41a8b9",
    "status": "source_audited_not_kernel_checked"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "three_way_decision",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "online_simplex_rounding",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.online_simplex_rounding_list_nonempty",
      "paper_result": "online simplex rounding",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_floor_from_envelope",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exact_endpoint_and_path_limits; Paper.exact_asymptotic_endpoint_replacement_criterion",
      "paper_result": "exact floor consequences from envelope",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "linear_depth_exchange",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.linear_depth_exchange_ceiling_sufficient",
      "paper_result": "linear depth-exchange implication",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_matching_depth",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exactMatchingDepth_spec; Paper.exactMatchingDepth_minimal; Paper.exactMatchingDepth_linear_sandwich",
      "paper_result": "exact matching depth",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "packing_profile",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.packing_profile_rpow_depth_lower",
      "paper_result": "packing-profile depth obstruction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "parameter_function_gap",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.parameter_counterexample_complete",
      "paper_result": "parameter/function gap example",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "scale_quantization",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.quantized_microstep_global_recursive_bound",
      "paper_result": "scale-quantization recurrence",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "first_order_sharpness",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.first_order_minimax_sharp_complete",
      "paper_result": "first-order sharpness witness",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "serial_block_reduction",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.serialBlockReductionCertificate_hausdorff; Paper.serialBlockReductionCertificate_floor_bounds",
      "paper_result": "serial-block reduction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "soft_moe_regular",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.soft_moe_regular",
      "paper_result": "soft-MoE regularity",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "no_margin_routing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.no_margin_route_counterexample",
      "paper_result": "no-margin routing counterexample",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    }
  ],
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "The complete Banach-space relaxed-control, state-dependent hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest."
  ]
}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/examples/lean_manifest_guardrail.yaml <==
schema_version: '1.0'
project: Lean-gated 4-bit Transformer replacement example
target:
  name: high-precision Transformer MLP block
  architecture: pre-LayerNorm Transformer residual MLP
  domain: hash-locked calibration and witness set
  objective: endpoint
  tolerance: 0.05
  metric: maximum normalized hidden-state error
dictionary:
  name: learned 4-bit two-atom residual dictionary
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
  - One schedule is compiled for the declared input family.
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: rational finite-witness primal/dual bracket
    scope: declared witness lift
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: tube and field-variation interval bounds
    scope: declared residual block and domain
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits:
  - 12
  - 24
  - 36
  - 48
  evidence:
    level: ANALYTIC_CERTIFIED
    source: codebook covering bound
    scope: compact six-dimensional codebook family
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: common-tube and fixed-point range audit
    scope: increment, carry, and residual state registers
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: dense residual block
    scope: no hard router
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 1.0e-05
search:
  depths:
  - 8
  - 16
  - 32
  - 64
  - 128
  - 256
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
- This example demonstrates fail-safe downgrading when a required Lean claim has passed
  source audit but has not yet been kernel checked.
- After staged Lean verification succeeds, replace the attached manifest with the
  exported kernel-checked manifest to enable certificate-level provenance.
certificates:
- path: certificates/qreplacelean_source_audited.json
  claim_id: error_feedback_conservation
  required: true


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/examples/minimal.yaml <==
schema_version: "1.0"
project: "Minimal QReplace example"
target:
  name: "teacher map"
  tolerance: 0.1
dictionary:
  size: 2
structural_floor:
  lower: 0.0
  upper: 0.02
  evidence:
    level: DIAGNOSTIC
    source: "local search"
    scope: "calibration samples"
    assumptions_verified: false
synthesis:
  first_order_constant: 0.5
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "declared theorem constant"
    scope: "common tube"
    assumptions_verified: true
metadata:
  fixed_bits: 0
execution:
  mode: ideal
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "ideal arithmetic model"
    scope: "mathematical model"
    assumptions_verified: true
routing:
  mode: none
search:
  depths: [4, 8, 16, 32, 64]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/examples/moe_hybrid.yaml <==
schema_version: "1.0"
project: "Quantized top-1 MoE replacement with route-event audit"
target:
  name: "high-precision routed residual block"
  architecture: "top-1 mixture-of-experts residual block"
  domain: "finite deployment witness set"
  objective: path
  tolerance: 0.08
  metric: "maximum pathwise hidden-state error"
dictionary:
  name: "four-expert 4-bit atom library"
  size: 4
  atom_bits: 4
  learned: true
  family_dimension: 12
  codebook_storage_bits: 131072
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.01
  upper: 0.02
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "held-out witness optimization"
    scope: "finite deployment set"
    assumptions_verified: false
synthesis:
  regularity: holder
  first_order_constant: 0.35
  holder_constant: 0.2
  holder_exponent: 0.75
  evidence:
    level: INTERVAL_CERTIFIED
    source: "piecewise-Hölder field bounds"
    scope: "target route oracle"
    assumptions_verified: true
metadata:
  constant: 0.1
  dimension: 12
  search_bits: [24, 48, 72, 96]
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "empirical codebook-cover fit"
    scope: "learned expert library"
    assumptions_verified: false
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.6
  field_error: 0.001
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
  saturation_safe: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "fixed-point tube audit"
    scope: "expert output accumulation"
    assumptions_verified: true
routing:
  mode: state_dependent
  oracle_error_constant: 0.3
  state_lipschitz: 0.6
  horizon: 1.0
  anti_chattering_verified: true
  events:
    - label: "expert 1 / expert 2 swap"
      jump_bound: 0.12
      score_lipschitz: 0.08
      transversality: 1.0
      score_error: 0.001
    - label: "expert 2 / expert 4 swap"
      jump_bound: 0.10
      score_lipschitz: 0.06
      transversality: 0.9
      score_error: 0.0015
  evidence:
    level: INTERVAL_CERTIFIED
    source: "score interval and transversal event audit"
    scope: "finite deployment witness paths"
    assumptions_verified: true
costs:
  per_step_cost: 1.4
  metadata_bit_cost: 0.01
  schedule_storage_weight: 0.0008
search:
  depths: [16, 32, 64, 128, 256]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/examples/state_writeback_phase.yaml <==
schema_version: "1.0"
project: "State write-back depth phase diagnostic"
target:
  name: "high-precision residual map"
  architecture: "scalar residual channel"
  domain: "[-1,1]"
  objective: endpoint
  tolerance: 0.025
  metric: "absolute terminal error"
dictionary:
  name: "binary low-bit residual dictionary"
  size: 2
  atom_bits: 2
  learned: false
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.0
  upper: 0.002
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "closed relaxed reachable-set calculation"
    scope: "scalar channel"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.4
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "explicit scalar synthesis constant"
    scope: "scalar channel"
    assumptions_verified: true
metadata:
  constant: 0.0
  fixed_bits: 0
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "fixed dictionary"
    scope: "no learned metadata"
    assumptions_verified: true
execution:
  mode: state_writeback
  horizon: 1.0
  state_lipschitz: 0.4
  field_error: 0.0
  state_quantizer:
    bits: 8
    range_abs: 1.0
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "uniform-grid write-back theorem"
    scope: "scalar state"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "no router"
    scope: "scalar channel"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
search:
  depths: [1, 2, 4, 8, 16, 32, 64, 128, 256, 512]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/examples/transformer_error_feedback.yaml <==
schema_version: "1.0"
project: "4-bit residual Transformer replacement with compensated increments"
target:
  name: "high-precision Transformer MLP block"
  architecture: "pre-LayerNorm Transformer residual MLP"
  domain: "hash-locked calibration and witness set"
  objective: endpoint
  tolerance: 0.05
  metric: "maximum normalized hidden-state error"
dictionary:
  name: "learned 4-bit two-atom residual dictionary"
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
    - "One schedule is compiled for the declared input family."
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: "rational finite-witness primal/dual bracket"
    scope: "declared witness lift"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: "tube and field-variation interval bounds"
    scope: "declared residual block and domain"
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits: [12, 24, 36, 48]
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "codebook covering bound"
    scope: "compact six-dimensional codebook family"
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "common-tube and fixed-point range audit"
    scope: "increment, carry, and residual state registers"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "dense residual block"
    scope: "no hard router"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 0.00001
search:
  depths: [8, 16, 32, 64, 128, 256]
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
  - "Illustrative certified workflow; replace all bounds with model-specific evidence."


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/model_card.py <==
"""Model-card helpers. They summarize a checkpoint but never invent theorem constants."""
from __future__ import annotations

import hashlib
from pathlib import Path
from typing import Any


def sha256(path: str | Path) -> str:
    path = Path(path)
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def summarize_torch_model(model: Any) -> dict[str, Any]:
    """Return a compact, JSON-safe summary of a ``torch.nn.Module``.

    Torch is optional. The summary is descriptive only; no Lipschitz, tube,
    reachability, or execution certificate is inferred from parameter counts.
    """
    try:
        import torch
    except ImportError as exc:  # pragma: no cover - optional dependency
        raise RuntimeError("PyTorch is required for summarize_torch_model") from exc
    if not isinstance(model, torch.nn.Module):
        raise TypeError("model must be a torch.nn.Module")
    parameters = list(model.parameters())
    buffers = list(model.buffers())
    by_dtype: dict[str, int] = {}
    for tensor in [*parameters, *buffers]:
        key = str(tensor.dtype).replace("torch.", "")
        by_dtype[key] = by_dtype.get(key, 0) + tensor.numel()
    module_types: dict[str, int] = {}
    for module in model.modules():
        key = module.__class__.__name__
        module_types[key] = module_types.get(key, 0) + 1
    return {
        "class": model.__class__.__name__,
        "parameters": sum(p.numel() for p in parameters),
        "trainable_parameters": sum(p.numel() for p in parameters if p.requires_grad),
        "buffers": sum(b.numel() for b in buffers),
        "dtypes": by_dtype,
        "module_types": dict(sorted(module_types.items())),
        "warning": "Descriptive model card only; QReplace theorem constants and structural-floor evidence must be supplied separately.",
    }


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/models.py <==
from __future__ import annotations

from pathlib import Path
from typing import Any, Literal

import yaml
from pydantic import BaseModel, ConfigDict, Field, field_validator, model_validator

from .enums import ArithmeticMode, EvidenceLevel, Objective, RoutingMode, TimeRegularity


class StrictModel(BaseModel):
    model_config = ConfigDict(extra="forbid", validate_assignment=True)


class Evidence(StrictModel):
    level: EvidenceLevel = EvidenceLevel.UNAVAILABLE
    source: str = "not supplied"
    scope: str = "unspecified"
    assumptions_verified: bool = False
    notes: list[str] = Field(default_factory=list)

    @field_validator("level", mode="before")
    @classmethod
    def parse_level(cls, value):
        if isinstance(value, str):
            key = value.strip().upper().replace("-", "_").replace(" ", "_")
            aliases = {
                "CERTIFIED": "ANALYTIC_CERTIFIED",
                "FINITE_WITNESS": "FINITE_WITNESS_CERTIFIED",
                "ESTIMATED": "CALIBRATED_ESTIMATE",
            }
            key = aliases.get(key, key)
            try:
                return EvidenceLevel[key]
            except KeyError as exc:
                raise ValueError(f"unknown evidence level: {value}") from exc
        return value

    @property
    def certified(self) -> bool:
        return self.level.is_certified and self.assumptions_verified


class StructuralFloorSpec(StrictModel):
    lower: float = Field(ge=0)
    upper: float = Field(ge=0)
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def ordered(self) -> "StructuralFloorSpec":
        if self.upper < self.lower:
            raise ValueError("structural floor requires lower <= upper")
        return self


class TargetSpec(StrictModel):
    name: str
    architecture: str = "unspecified residual model"
    checkpoint: str | None = None
    checkpoint_sha256: str | None = None
    domain: str = "declared calibration/witness domain"
    objective: Objective = Objective.ENDPOINT
    tolerance: float = Field(gt=0)
    metric: str = "sup norm"


class DictionarySpec(StrictModel):
    name: str = "declared low-bit operation library"
    size: int = Field(ge=1)
    atom_bits: int | None = Field(default=None, ge=1)
    learned: bool = False
    family_dimension: float | None = Field(default=None, gt=0)
    codebook_storage_bits: float = Field(default=0.0, ge=0)
    schedule_shared_across_inputs: bool = True
    notes: list[str] = Field(default_factory=list)


class SynthesisSpec(StrictModel):
    regularity: TimeRegularity = TimeRegularity.BV
    first_order_constant: float = Field(ge=0)
    holder_constant: float = Field(default=0.0, ge=0)
    holder_exponent: float = Field(default=1.0, gt=0, le=1)
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def holder_consistency(self) -> "SynthesisSpec":
        if self.regularity == TimeRegularity.HOLDER and self.holder_constant <= 0:
            raise ValueError("Hölder synthesis requires holder_constant > 0")
        return self


class MetadataSpec(StrictModel):
    constant: float = Field(default=0.0, ge=0)
    dimension: float | None = Field(default=None, gt=0)
    fixed_bits: int | None = Field(default=None, ge=0)
    search_bits: list[int] = Field(default_factory=lambda: [0])
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def dimension_required(self) -> "MetadataSpec":
        if self.constant > 0 and self.dimension is None:
            raise ValueError("metadata dimension is required when metadata constant is positive")
        bits = [self.fixed_bits] if self.fixed_bits is not None else list(self.search_bits)
        if not bits:
            raise ValueError("search_bits cannot be empty")
        if any(bit < 0 for bit in bits):
            raise ValueError("search_bits must be nonnegative")
        object.__setattr__(self, "search_bits", sorted(set(bits)))
        return self


class UniformQuantizerSpec(StrictModel):
    bits: int | None = Field(default=None, ge=2)
    range_abs: float | None = Field(default=None, gt=0)
    grid_step: float | None = Field(default=None, gt=0)
    overflow: Literal["saturate", "wrap", "error"] = "saturate"
    rounding: Literal["nearest_even", "half_away", "floor", "stochastic"] = "nearest_even"

    @model_validator(mode="after")
    def enough_information(self) -> "UniformQuantizerSpec":
        if self.grid_step is None and (self.bits is None or self.range_abs is None):
            raise ValueError("provide grid_step or both bits and range_abs")
        return self

    @property
    def step(self) -> float:
        if self.grid_step is not None:
            return self.grid_step
        assert self.bits is not None and self.range_abs is not None
        # Signed symmetric grid including both endpoints.
        return 2.0 * self.range_abs / (2**self.bits - 1)

    @property
    def covering_radius(self) -> float:
        return 0.5 * self.step


class ExecutionSpec(StrictModel):
    mode: ArithmeticMode = ArithmeticMode.IDEAL
    horizon: float = Field(default=1.0, gt=0)
    state_lipschitz: float = Field(default=0.0, ge=0)
    field_error: float = Field(default=0.0, ge=0)
    amplification: float | None = Field(default=None, ge=1)
    state_quantizer: UniformQuantizerSpec | None = None
    increment_quantizer: UniformQuantizerSpec | None = None
    carry_quantizer: UniformQuantizerSpec | None = None
    carry_radius_override: float | None = Field(default=None, ge=0)
    residual_register_writeback_radius: float = Field(default=0.0, ge=0)
    custom_radius_by_depth: dict[int, float] = Field(default_factory=dict)
    saturation_safe: bool = False
    no_wrap_overflow_verified: bool = False
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def mode_requirements(self) -> "ExecutionSpec":
        if self.mode == ArithmeticMode.STATE_WRITEBACK and self.state_quantizer is None:
            raise ValueError("state_writeback requires state_quantizer")
        if self.mode in {ArithmeticMode.INCREMENT, ArithmeticMode.ERROR_FEEDBACK} and self.increment_quantizer is None:
            raise ValueError(f"{self.mode.value} requires increment_quantizer")
        if self.mode == ArithmeticMode.CUSTOM and not self.custom_radius_by_depth:
            raise ValueError("custom arithmetic requires custom_radius_by_depth")
        return self


class RouteEventSpec(StrictModel):
    jump_bound: float = Field(gt=0)
    score_lipschitz: float = Field(ge=0)
    transversality: float = Field(gt=0)
    score_error: float = Field(ge=0)
    label: str = "event"


class RoutingSpec(StrictModel):
    mode: RoutingMode = RoutingMode.NONE
    oracle_error_constant: float = Field(default=0.0, ge=0)
    prescribed_constant: float = Field(default=0.0, ge=0)
    prescribed_exponent: float = Field(default=1.0, gt=0)
    events: list[RouteEventSpec] = Field(default_factory=list)
    state_lipschitz: float = Field(default=0.0, ge=0)
    horizon: float = Field(default=1.0, gt=0)
    anti_chattering_verified: bool = False
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def event_requirements(self) -> "RoutingSpec":
        if self.mode == RoutingMode.STATE_DEPENDENT and not self.events:
            raise ValueError("state-dependent routing requires at least one event")
        return self


class CostSpec(StrictModel):
    per_step_cost: float = Field(default=1.0, ge=0)
    metadata_bit_cost: float = Field(default=0.01, ge=0)
    activation_bit_cost: float = Field(default=0.0, ge=0)
    carry_bit_cost: float = Field(default=0.0, ge=0)
    fixed_cost: float = Field(default=0.0, ge=0)
    schedule_storage_weight: float = Field(default=0.0, ge=0)
    latency_weight: float = Field(default=1.0, ge=0)
    storage_weight: float = Field(default=0.0, ge=0)


class SearchSpec(StrictModel):
    depths: list[int] = Field(default_factory=lambda: [1, 2, 4, 8, 16, 32, 64, 128])
    max_candidates_in_report: int = Field(default=40, ge=1)
    prioritize_certification: bool = True

    @field_validator("depths")
    @classmethod
    def positive_depths(cls, value: list[int]) -> list[int]:
        if not value or any(d <= 0 for d in value):
            raise ValueError("depths must be a nonempty list of positive integers")
        return sorted(set(value))


class CertificateReference(StrictModel):
    path: str
    claim_id: str | None = None
    required: bool = False


class ReplacementSpec(StrictModel):
    schema_version: str = "1.0"
    project: str
    target: TargetSpec
    dictionary: DictionarySpec
    structural_floor: StructuralFloorSpec
    synthesis: SynthesisSpec
    metadata: MetadataSpec = Field(default_factory=MetadataSpec)
    execution: ExecutionSpec = Field(default_factory=ExecutionSpec)
    routing: RoutingSpec = Field(default_factory=RoutingSpec)
    costs: CostSpec = Field(default_factory=CostSpec)
    search: SearchSpec = Field(default_factory=SearchSpec)
    certificates: list[CertificateReference] = Field(default_factory=list)
    user_notes: list[str] = Field(default_factory=list)

    @classmethod
    def from_file(cls, path: str | Path) -> "ReplacementSpec":
        path = Path(path)
        text = path.read_text(encoding="utf-8")
        if path.suffix.lower() in {".yaml", ".yml"}:
            data = yaml.safe_load(text)
        elif path.suffix.lower() == ".json":
            import json
            data = json.loads(text)
        else:
            raise ValueError("spec must be YAML or JSON")
        if not isinstance(data, dict):
            raise ValueError("spec root must be a YAML/JSON object")
        # Certificate paths are interpreted relative to the specification file,
        # not the caller's working directory. This keeps archived studies portable.
        for ref in data.get("certificates", []) or []:
            raw = Path(ref.get("path", ""))
            if raw and not raw.is_absolute():
                ref["path"] = str((path.parent / raw).resolve())
        return cls.model_validate(data)

    def to_yaml(self) -> str:
        return yaml.safe_dump(self.model_dump(mode="json"), sort_keys=False)


class BoundComponent(StrictModel):
    name: str
    value: float
    formula: str
    evidence: Evidence
    assumptions: list[str] = Field(default_factory=list)
    warnings: list[str] = Field(default_factory=list)


class CandidateResult(StrictModel):
    depth: int
    metadata_bits: int
    structural_lower: float
    structural_upper: float
    finite_radius: float
    lower_error: float
    upper_error: float
    tolerance: float
    decision: str
    decision_title: str
    evidence_level: EvidenceLevel
    certified: bool
    cost: float
    storage_bits: float
    latency_proxy: float
    components: list[BoundComponent]
    warnings: list[str] = Field(default_factory=list)
    next_actions: list[str] = Field(default_factory=list)
    diagnostics: dict[str, Any] = Field(default_factory=dict)


class RecommendationReport(StrictModel):
    generated_at: str
    package_version: str
    project: str
    headline: str
    decision: str
    evidence_level: EvidenceLevel
    selected: CandidateResult
    candidates: list[CandidateResult]
    pareto_indices: list[int]
    assumptions_ledger: list[dict[str, Any]]
    certificate_provenance: list[dict[str, Any]] = Field(default_factory=list)
    global_warnings: list[str] = Field(default_factory=list)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/optimizer.py <==
from __future__ import annotations

from datetime import datetime, timezone
from typing import Iterable

from . import __version__
from .bounds import evaluate_candidate
from .enums import Decision, EvidenceLevel
from .models import CandidateResult, RecommendationReport, ReplacementSpec
from .provenance import load_certificate_references, required_certificate_gate_passes


def pareto_frontier(candidates: list[CandidateResult]) -> list[int]:
    """Return indices nondominated in (cost, certified upper error)."""
    result: list[int] = []
    for i, candidate in enumerate(candidates):
        dominated = False
        for j, other in enumerate(candidates):
            if i == j:
                continue
            if other.cost <= candidate.cost and other.upper_error <= candidate.upper_error:
                if other.cost < candidate.cost or other.upper_error < candidate.upper_error:
                    dominated = True
                    break
        if not dominated:
            result.append(i)
    return sorted(result, key=lambda i: (candidates[i].cost, candidates[i].upper_error))


def _selection_key(candidate: CandidateResult) -> tuple:
    priority = {
        Decision.CERTIFIED_FEASIBLE.value: 0,
        Decision.CONDITIONALLY_FEASIBLE.value: 1,
        Decision.DIAGNOSTICALLY_PROMISING.value: 2,
        Decision.UNRESOLVED.value: 3,
        Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value: 4,
        Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH.value: 5,
    }[candidate.decision]
    return (priority, candidate.cost if priority <= 2 else candidate.upper_error, candidate.depth)


def build_assumptions_ledger(spec: ReplacementSpec, selected: CandidateResult) -> list[dict]:
    rows = [
        {
            "item": "structural-floor bracket",
            "status": "verified" if spec.structural_floor.evidence.certified else "not certified",
            "level": spec.structural_floor.evidence.level.label,
            "source": spec.structural_floor.evidence.source,
            "scope": spec.structural_floor.evidence.scope,
        }
    ]
    for component in selected.components:
        rows.append({
            "item": component.name,
            "status": "verified" if component.evidence.certified else ("not needed" if component.value == 0 else "not certified"),
            "level": component.evidence.level.label,
            "source": component.evidence.source,
            "scope": component.evidence.scope,
            "assumptions": component.assumptions,
        })
    rows.extend([
        {
            "item": "shared schedule across inputs",
            "status": "declared" if spec.dictionary.schedule_shared_across_inputs else "violated for the master theorem",
            "level": "model declaration",
            "source": spec.dictionary.name,
            "scope": spec.target.domain,
        },
        {
            "item": "target objective",
            "status": spec.target.objective.value,
            "level": "model declaration",
            "source": spec.target.name,
            "scope": spec.target.metric,
        },
    ])
    return rows


def recommend(spec: ReplacementSpec) -> RecommendationReport:
    provenance, provenance_warnings = load_certificate_references(spec.certificates)
    certificate_gate_ok = required_certificate_gate_passes(spec.certificates, provenance)
    candidates = [
        evaluate_candidate(spec, depth, bits)
        for depth in spec.search.depths
        for bits in spec.metadata.search_bits
    ]
    if not certificate_gate_ok:
        for candidate in candidates:
            if candidate.certified or candidate.decision.startswith("certified_"):
                candidate.certified = False
                if candidate.upper_error <= candidate.tolerance and candidate.evidence_level >= EvidenceLevel.CALIBRATED_ESTIMATE:
                    candidate.decision = Decision.CONDITIONALLY_FEASIBLE.value
                else:
                    candidate.decision = Decision.UNRESOLVED.value
                candidate.decision_title = Decision(candidate.decision).title
                candidate.next_actions.insert(0, "Kernel-check every certificate marked required, or mark it optional.")
    candidates.sort(key=lambda c: (c.depth, c.metadata_bits))
    selected = min(candidates, key=_selection_key)
    pareto = pareto_frontier(candidates)

    headline = {
        Decision.CERTIFIED_FEASIBLE.value: f"A certified replacement exists in the declared search grid; use depth {selected.depth} with {selected.metadata_bits} metadata bits.",
        Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH.value: f"The selected depth-{selected.depth} configuration is certified unable to meet the target tolerance.",
        Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value: "The certified structural floor already exceeds the tolerance; depth cannot repair this dictionary mismatch.",
        Decision.CONDITIONALLY_FEASIBLE.value: f"The bound closes at depth {selected.depth}, but one or more premises or required formal artifacts are not yet certified.",
        Decision.DIAGNOSTICALLY_PROMISING.value: f"Depth {selected.depth} is close to the target envelope and is the best diagnostic candidate, but no theorem-level recommendation is justified yet.",
        Decision.UNRESOLVED.value: "The current evidence neither certifies success nor rules it out; the report identifies the dominant uncertainty and next measurement.",
    }[selected.decision]

    global_warnings = list(provenance_warnings)
    if not spec.dictionary.schedule_shared_across_inputs:
        global_warnings.append("The master full-map theorem assumes one input-independent pure schedule; this specification violates that premise.")
    if spec.target.checkpoint and not spec.target.checkpoint_sha256:
        global_warnings.append("Checkpoint supplied without a SHA-256 digest; reproducibility provenance is incomplete.")

    assumptions_ledger = build_assumptions_ledger(spec, selected)
    for record in provenance:
        assumptions_ledger.append({
            "item": f"formal certificate: {record.get('requested_claim_id') or 'all claims'}",
            "status": "kernel checked" if record.get("gate_passed") else "not kernel checked",
            "level": "formal artifact",
            "source": record.get("path", ""),
            "scope": record.get("artifact", {}).get("name", "certificate manifest"),
        })

    return RecommendationReport(
        generated_at=datetime.now(timezone.utc).isoformat(),
        package_version=__version__,
        project=spec.project,
        headline=headline,
        decision=selected.decision,
        evidence_level=selected.evidence_level,
        selected=selected,
        candidates=candidates,
        pareto_indices=pareto,
        assumptions_ledger=assumptions_ledger,
        certificate_provenance=provenance,
        global_warnings=global_warnings,
    )


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/provenance.py <==
from __future__ import annotations

import hashlib
import json
from pathlib import Path
from typing import Any

from .models import CertificateReference


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_certificate_references(refs: list[CertificateReference]) -> tuple[list[dict[str, Any]], list[str]]:
    records: list[dict[str, Any]] = []
    warnings: list[str] = []
    for ref in refs:
        path = Path(ref.path)
        if not path.exists():
            message = f"Certificate file not found: {path}"
            if ref.required:
                warnings.append(message + " (required)")
            else:
                warnings.append(message)
            continue
        try:
            data = json.loads(path.read_text(encoding="utf-8"))
        except Exception as exc:
            warnings.append(f"Certificate file {path} is not valid JSON: {exc}")
            continue
        claims = data.get("claims", [])
        chosen = claims
        if ref.claim_id is not None:
            chosen = [claim for claim in claims if claim.get("claim_id") == ref.claim_id]
            if not chosen:
                warnings.append(f"Claim {ref.claim_id!r} not found in {path}.")
        if ref.required:
            nonchecked = [claim.get("claim_id", "<unnamed>") for claim in chosen if claim.get("status") != "kernel_checked"]
            if nonchecked:
                warnings.append(
                    f"Required certificate claim(s) are not kernel_checked in {path}: {', '.join(nonchecked)}"
                )
        gate_passed = bool(chosen) and all(claim.get("status") == "kernel_checked" for claim in chosen)
        records.append({
            "path": str(path),
            "sha256": sha256_file(path),
            "artifact": data.get("artifact", {}),
            "claims": chosen,
            "required": ref.required,
            "requested_claim_id": ref.claim_id,
            "gate_passed": gate_passed,
        })
    return records, warnings


def required_certificate_gate_passes(
    refs: list[CertificateReference], records: list[dict[str, Any]]
) -> bool:
    """Return whether every user-declared required certificate is kernel checked.

    Certificate references are a separate trust gate: a source-level Lean file or
    a missing claim must not silently inherit the evidence label of a numerical
    bound elsewhere in the specification.
    """
    required = [ref for ref in refs if ref.required]
    if not required:
        return True
    passed = sum(1 for record in records if record.get("required") and record.get("gate_passed"))
    return passed == len(required)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/report.py <==
from __future__ import annotations

import base64
import io
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd
from jinja2 import Environment, FileSystemLoader, select_autoescape

from .models import RecommendationReport


def candidates_dataframe(report: RecommendationReport) -> pd.DataFrame:
    rows = []
    for c in report.candidates:
        rows.append({
            "depth": c.depth,
            "metadata_bits": c.metadata_bits,
            "lower_error": c.lower_error,
            "upper_error": c.upper_error,
            "finite_radius": c.finite_radius,
            "cost": c.cost,
            "decision": c.decision_title,
            "evidence": c.evidence_level.label,
        })
    return pd.DataFrame(rows)


def _plot_png(report: RecommendationReport) -> bytes:
    fig, ax = plt.subplots(figsize=(8.2, 4.8))
    groups: dict[int, list] = {}
    for c in report.candidates:
        groups.setdefault(c.metadata_bits, []).append(c)
    for bits, group in sorted(groups.items()):
        group = sorted(group, key=lambda c: c.depth)
        ax.plot([c.depth for c in group], [c.upper_error for c in group], marker="o", label=f"s={bits} bits")
    ax.axhline(report.selected.tolerance, linestyle="--", linewidth=1.2, label="tolerance")
    ax.scatter([report.selected.depth], [report.selected.upper_error], marker="*", s=180, zorder=5, label="recommended")
    ax.set_xscale("log", base=2)
    finite_values = [c.upper_error for c in report.candidates if math.isfinite(c.upper_error) and c.upper_error > 0]
    if finite_values and max(finite_values) / min(finite_values) > 20:
        ax.set_yscale("log")
    ax.set_xlabel("Depth D")
    ax.set_ylabel("Certified/estimated upper error")
    ax.grid(True, alpha=0.25)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), ncol=min(4, len(groups) + 2), frameon=False)
    fig.tight_layout()
    buffer = io.BytesIO()
    fig.savefig(buffer, format="png", dpi=180, bbox_inches="tight")
    plt.close(fig)
    return buffer.getvalue()


def write_report(report: RecommendationReport, output_dir: str | Path) -> dict[str, Path]:
    output_dir = Path(output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    json_path = output_dir / "recommendation.json"
    md_path = output_dir / "recommendation.md"
    html_path = output_dir / "recommendation.html"
    csv_path = output_dir / "candidate_grid.csv"
    plot_path = output_dir / "depth_error_frontier.png"

    json_path.write_text(report.model_dump_json(indent=2), encoding="utf-8")
    candidates_dataframe(report).to_csv(csv_path, index=False)
    plot_bytes = _plot_png(report)
    plot_path.write_bytes(plot_bytes)

    selected = report.selected
    component_rows = "\n".join(
        f"| {c.name} | {c.value:.6g} | `{c.formula}` | {c.evidence.level.label} | {'yes' if c.evidence.certified else 'no'} |"
        for c in selected.components
    )
    assumptions_rows = "\n".join(
        f"| {row.get('item','')} | {row.get('status','')} | {row.get('level','')} | {row.get('source','')} |"
        for row in report.assumptions_ledger
    )
    warnings = "\n".join(f"- {w}" for w in [*report.global_warnings, *selected.warnings]) or "- None."
    next_actions = "\n".join(f"- {a}" for a in selected.next_actions) or "- No additional action is required for the declared decision."
    md = f"""# QReplace recommendation: {report.project}

## {selected.decision_title}

{report.headline}

- **Selected depth:** {selected.depth}
- **Metadata bits:** {selected.metadata_bits}
- **Target tolerance:** {selected.tolerance:.6g}
- **Error interval at selected configuration:** [{selected.lower_error:.6g}, {selected.upper_error:.6g}]
- **Finite resource radius:** {selected.finite_radius:.6g}
- **Evidence level:** {selected.evidence_level.label}
- **Certified decision:** {'yes' if selected.certified else 'no'}

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
{component_rows}

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
{assumptions_rows}

## Warnings

{warnings}

## Next actions

{next_actions}

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.
"""
    md_path.write_text(md, encoding="utf-8")

    plot_b64 = base64.b64encode(plot_bytes).decode("ascii")
    template_dir = Path(__file__).with_name("templates")
    env = Environment(loader=FileSystemLoader(template_dir), autoescape=select_autoescape())
    template = env.get_template("report.html.j2")
    html = template.render(report=report, selected=selected, plot_b64=plot_b64, candidates=candidates_dataframe(report).to_dict("records"))
    html_path.write_text(html, encoding="utf-8")
    return {"json": json_path, "markdown": md_path, "html": html_path, "csv": csv_path, "plot": plot_path}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/schemas/replacement_spec.schema.json <==
{
  "$defs": {
    "ArithmeticMode": {
      "enum": [
        "ideal",
        "state_writeback",
        "increment",
        "error_feedback",
        "custom"
      ],
      "title": "ArithmeticMode",
      "type": "string"
    },
    "CertificateReference": {
      "additionalProperties": false,
      "properties": {
        "path": {
          "title": "Path",
          "type": "string"
        },
        "claim_id": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Claim Id"
        },
        "required": {
          "default": false,
          "title": "Required",
          "type": "boolean"
        }
      },
      "required": [
        "path"
      ],
      "title": "CertificateReference",
      "type": "object"
    },
    "CostSpec": {
      "additionalProperties": false,
      "properties": {
        "per_step_cost": {
          "default": 1.0,
          "minimum": 0,
          "title": "Per Step Cost",
          "type": "number"
        },
        "metadata_bit_cost": {
          "default": 0.01,
          "minimum": 0,
          "title": "Metadata Bit Cost",
          "type": "number"
        },
        "activation_bit_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Activation Bit Cost",
          "type": "number"
        },
        "carry_bit_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Carry Bit Cost",
          "type": "number"
        },
        "fixed_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Fixed Cost",
          "type": "number"
        },
        "schedule_storage_weight": {
          "default": 0.0,
          "minimum": 0,
          "title": "Schedule Storage Weight",
          "type": "number"
        },
        "latency_weight": {
          "default": 1.0,
          "minimum": 0,
          "title": "Latency Weight",
          "type": "number"
        },
        "storage_weight": {
          "default": 0.0,
          "minimum": 0,
          "title": "Storage Weight",
          "type": "number"
        }
      },
      "title": "CostSpec",
      "type": "object"
    },
    "DictionarySpec": {
      "additionalProperties": false,
      "properties": {
        "name": {
          "default": "declared low-bit operation library",
          "title": "Name",
          "type": "string"
        },
        "size": {
          "minimum": 1,
          "title": "Size",
          "type": "integer"
        },
        "atom_bits": {
          "anyOf": [
            {
              "minimum": 1,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Atom Bits"
        },
        "learned": {
          "default": false,
          "title": "Learned",
          "type": "boolean"
        },
        "family_dimension": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Family Dimension"
        },
        "codebook_storage_bits": {
          "default": 0.0,
          "minimum": 0,
          "title": "Codebook Storage Bits",
          "type": "number"
        },
        "schedule_shared_across_inputs": {
          "default": true,
          "title": "Schedule Shared Across Inputs",
          "type": "boolean"
        },
        "notes": {
          "items": {
            "type": "string"
          },
          "title": "Notes",
          "type": "array"
        }
      },
      "required": [
        "size"
      ],
      "title": "DictionarySpec",
      "type": "object"
    },
    "Evidence": {
      "additionalProperties": false,
      "properties": {
        "level": {
          "$ref": "#/$defs/EvidenceLevel",
          "default": 0
        },
        "source": {
          "default": "not supplied",
          "title": "Source",
          "type": "string"
        },
        "scope": {
          "default": "unspecified",
          "title": "Scope",
          "type": "string"
        },
        "assumptions_verified": {
          "default": false,
          "title": "Assumptions Verified",
          "type": "boolean"
        },
        "notes": {
          "items": {
            "type": "string"
          },
          "title": "Notes",
          "type": "array"
        }
      },
      "title": "Evidence",
      "type": "object"
    },
    "EvidenceLevel": {
      "description": "Strength of the evidence supporting a numerical bound.\n\nOrdering is intentional: taking ``min`` yields the weakest premise used by\na recommendation.",
      "enum": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "title": "EvidenceLevel",
      "type": "integer"
    },
    "ExecutionSpec": {
      "additionalProperties": false,
      "properties": {
        "mode": {
          "$ref": "#/$defs/ArithmeticMode",
          "default": "ideal"
        },
        "horizon": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Horizon",
          "type": "number"
        },
        "state_lipschitz": {
          "default": 0.0,
          "minimum": 0,
          "title": "State Lipschitz",
          "type": "number"
        },
        "field_error": {
          "default": 0.0,
          "minimum": 0,
          "title": "Field Error",
          "type": "number"
        },
        "amplification": {
          "anyOf": [
            {
              "minimum": 1,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Amplification"
        },
        "state_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "increment_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "carry_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "carry_radius_override": {
          "anyOf": [
            {
              "minimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Carry Radius Override"
        },
        "residual_register_writeback_radius": {
          "default": 0.0,
          "minimum": 0,
          "title": "Residual Register Writeback Radius",
          "type": "number"
        },
        "custom_radius_by_depth": {
          "additionalProperties": {
            "type": "number"
          },
          "title": "Custom Radius By Depth",
          "type": "object"
        },
        "saturation_safe": {
          "default": false,
          "title": "Saturation Safe",
          "type": "boolean"
        },
        "no_wrap_overflow_verified": {
          "default": false,
          "title": "No Wrap Overflow Verified",
          "type": "boolean"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "ExecutionSpec",
      "type": "object"
    },
    "MetadataSpec": {
      "additionalProperties": false,
      "properties": {
        "constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Constant",
          "type": "number"
        },
        "dimension": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Dimension"
        },
        "fixed_bits": {
          "anyOf": [
            {
              "minimum": 0,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Fixed Bits"
        },
        "search_bits": {
          "items": {
            "type": "integer"
          },
          "title": "Search Bits",
          "type": "array"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "MetadataSpec",
      "type": "object"
    },
    "Objective": {
      "enum": [
        "endpoint",
        "path"
      ],
      "title": "Objective",
      "type": "string"
    },
    "RouteEventSpec": {
      "additionalProperties": false,
      "properties": {
        "jump_bound": {
          "exclusiveMinimum": 0,
          "title": "Jump Bound",
          "type": "number"
        },
        "score_lipschitz": {
          "minimum": 0,
          "title": "Score Lipschitz",
          "type": "number"
        },
        "transversality": {
          "exclusiveMinimum": 0,
          "title": "Transversality",
          "type": "number"
        },
        "score_error": {
          "minimum": 0,
          "title": "Score Error",
          "type": "number"
        },
        "label": {
          "default": "event",
          "title": "Label",
          "type": "string"
        }
      },
      "required": [
        "jump_bound",
        "score_lipschitz",
        "transversality",
        "score_error"
      ],
      "title": "RouteEventSpec",
      "type": "object"
    },
    "RoutingMode": {
      "enum": [
        "none",
        "prescribed",
        "state_dependent"
      ],
      "title": "RoutingMode",
      "type": "string"
    },
    "RoutingSpec": {
      "additionalProperties": false,
      "properties": {
        "mode": {
          "$ref": "#/$defs/RoutingMode",
          "default": "none"
        },
        "oracle_error_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Oracle Error Constant",
          "type": "number"
        },
        "prescribed_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Prescribed Constant",
          "type": "number"
        },
        "prescribed_exponent": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Prescribed Exponent",
          "type": "number"
        },
        "events": {
          "items": {
            "$ref": "#/$defs/RouteEventSpec"
          },
          "title": "Events",
          "type": "array"
        },
        "state_lipschitz": {
          "default": 0.0,
          "minimum": 0,
          "title": "State Lipschitz",
          "type": "number"
        },
        "horizon": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Horizon",
          "type": "number"
        },
        "anti_chattering_verified": {
          "default": false,
          "title": "Anti Chattering Verified",
          "type": "boolean"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "RoutingSpec",
      "type": "object"
    },
    "SearchSpec": {
      "additionalProperties": false,
      "properties": {
        "depths": {
          "items": {
            "type": "integer"
          },
          "title": "Depths",
          "type": "array"
        },
        "max_candidates_in_report": {
          "default": 40,
          "minimum": 1,
          "title": "Max Candidates In Report",
          "type": "integer"
        },
        "prioritize_certification": {
          "default": true,
          "title": "Prioritize Certification",
          "type": "boolean"
        }
      },
      "title": "SearchSpec",
      "type": "object"
    },
    "StructuralFloorSpec": {
      "additionalProperties": false,
      "properties": {
        "lower": {
          "minimum": 0,
          "title": "Lower",
          "type": "number"
        },
        "upper": {
          "minimum": 0,
          "title": "Upper",
          "type": "number"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "required": [
        "lower",
        "upper"
      ],
      "title": "StructuralFloorSpec",
      "type": "object"
    },
    "SynthesisSpec": {
      "additionalProperties": false,
      "properties": {
        "regularity": {
          "$ref": "#/$defs/TimeRegularity",
          "default": "bounded_variation"
        },
        "first_order_constant": {
          "minimum": 0,
          "title": "First Order Constant",
          "type": "number"
        },
        "holder_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Holder Constant",
          "type": "number"
        },
        "holder_exponent": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "maximum": 1,
          "title": "Holder Exponent",
          "type": "number"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "required": [
        "first_order_constant"
      ],
      "title": "SynthesisSpec",
      "type": "object"
    },
    "TargetSpec": {
      "additionalProperties": false,
      "properties": {
        "name": {
          "title": "Name",
          "type": "string"
        },
        "architecture": {
          "default": "unspecified residual model",
          "title": "Architecture",
          "type": "string"
        },
        "checkpoint": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Checkpoint"
        },
        "checkpoint_sha256": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Checkpoint Sha256"
        },
        "domain": {
          "default": "declared calibration/witness domain",
          "title": "Domain",
          "type": "string"
        },
        "objective": {
          "$ref": "#/$defs/Objective",
          "default": "endpoint"
        },
        "tolerance": {
          "exclusiveMinimum": 0,
          "title": "Tolerance",
          "type": "number"
        },
        "metric": {
          "default": "sup norm",
          "title": "Metric",
          "type": "string"
        }
      },
      "required": [
        "name",
        "tolerance"
      ],
      "title": "TargetSpec",
      "type": "object"
    },
    "TimeRegularity": {
      "enum": [
        "bounded_variation",
        "holder"
      ],
      "title": "TimeRegularity",
      "type": "string"
    },
    "UniformQuantizerSpec": {
      "additionalProperties": false,
      "properties": {
        "bits": {
          "anyOf": [
            {
              "minimum": 2,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Bits"
        },
        "range_abs": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Range Abs"
        },
        "grid_step": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Grid Step"
        },
        "overflow": {
          "default": "saturate",
          "enum": [
            "saturate",
            "wrap",
            "error"
          ],
          "title": "Overflow",
          "type": "string"
        },
        "rounding": {
          "default": "nearest_even",
          "enum": [
            "nearest_even",
            "half_away",
            "floor",
            "stochastic"
          ],
          "title": "Rounding",
          "type": "string"
        }
      },
      "title": "UniformQuantizerSpec",
      "type": "object"
    }
  },
  "additionalProperties": false,
  "properties": {
    "schema_version": {
      "default": "1.0",
      "title": "Schema Version",
      "type": "string"
    },
    "project": {
      "title": "Project",
      "type": "string"
    },
    "target": {
      "$ref": "#/$defs/TargetSpec"
    },
    "dictionary": {
      "$ref": "#/$defs/DictionarySpec"
    },
    "structural_floor": {
      "$ref": "#/$defs/StructuralFloorSpec"
    },
    "synthesis": {
      "$ref": "#/$defs/SynthesisSpec"
    },
    "metadata": {
      "$ref": "#/$defs/MetadataSpec"
    },
    "execution": {
      "$ref": "#/$defs/ExecutionSpec"
    },
    "routing": {
      "$ref": "#/$defs/RoutingSpec"
    },
    "costs": {
      "$ref": "#/$defs/CostSpec"
    },
    "search": {
      "$ref": "#/$defs/SearchSpec"
    },
    "certificates": {
      "items": {
        "$ref": "#/$defs/CertificateReference"
      },
      "title": "Certificates",
      "type": "array"
    },
    "user_notes": {
      "items": {
        "type": "string"
      },
      "title": "User Notes",
      "type": "array"
    }
  },
  "required": [
    "project",
    "target",
    "dictionary",
    "structural_floor",
    "synthesis"
  ],
  "title": "ReplacementSpec",
  "type": "object"
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/simulation.py <==
"""Small, transparent simulations used to sanity-check QReplace recommendations.

These routines are deliberately not substitutes for a structural-floor certificate.
They isolate the finite-arithmetic mechanisms in the paper and are useful for
calibration, demos, and regression tests.
"""
from __future__ import annotations

from dataclasses import dataclass
import math
from typing import Callable, Iterable

import numpy as np
import pandas as pd


@dataclass(frozen=True)
class Quantizer:
    step: float
    range_abs: float | None = None
    overflow: str = "saturate"

    def __post_init__(self) -> None:
        if self.step <= 0:
            raise ValueError("step must be positive")
        if self.range_abs is not None and self.range_abs <= 0:
            raise ValueError("range_abs must be positive")
        if self.overflow not in {"saturate", "wrap", "error"}:
            raise ValueError("overflow must be saturate, wrap, or error")

    def __call__(self, value: float) -> float:
        q = self.step * float(np.rint(value / self.step))
        if self.range_abs is None:
            return q
        r = self.range_abs
        if -r <= q <= r:
            return q
        if self.overflow == "saturate":
            return float(np.clip(q, -r, r))
        if self.overflow == "error":
            raise OverflowError(f"quantized value {q} exceeds [-{r}, {r}]")
        # Periodic two-sided wrap model. Hardware-specific wrap semantics should
        # still be audited independently; this is only a diagnostic simulator.
        width = 2.0 * r + self.step
        return float(((q + r) % width) - r)


def scalar_residual(
    *,
    depth: int,
    field: Callable[[float, float], float],
    x0: float = 0.0,
    horizon: float = 1.0,
    mode: str = "ideal",
    state_quantizer: Quantizer | None = None,
    increment_quantizer: Quantizer | None = None,
    carry_quantizer: Quantizer | None = None,
) -> dict[str, np.ndarray | float]:
    """Execute a scalar residual system under one of four arithmetic semantics.

    Modes are ``ideal``, ``state_writeback``, ``increment``, and
    ``error_feedback``.  Error feedback quantizes the increment plus carry and
    stores the residual in a carry register.
    """
    if depth <= 0:
        raise ValueError("depth must be positive")
    if mode not in {"ideal", "state_writeback", "increment", "error_feedback"}:
        raise ValueError(f"unknown mode {mode!r}")
    if mode == "state_writeback" and state_quantizer is None:
        raise ValueError("state_writeback requires state_quantizer")
    if mode in {"increment", "error_feedback"} and increment_quantizer is None:
        raise ValueError(f"{mode} requires increment_quantizer")

    h = horizon / depth
    x = float(x0)
    carry = 0.0
    xs = [x]
    carries = [carry]
    increments: list[float] = []
    times = [0.0]

    for k in range(depth):
        t = k * h
        ideal_increment = h * float(field(t, x))
        if mode == "ideal":
            applied = ideal_increment
            x = x + applied
        elif mode == "state_writeback":
            applied = ideal_increment
            assert state_quantizer is not None
            x = state_quantizer(x + applied)
        elif mode == "increment":
            assert increment_quantizer is not None
            applied = increment_quantizer(ideal_increment)
            x = x + applied
        else:
            assert increment_quantizer is not None
            prequantized = ideal_increment + carry
            applied = increment_quantizer(prequantized)
            x = x + applied
            carry = prequantized - applied
            if carry_quantizer is not None:
                carry = carry_quantizer(carry)
        increments.append(applied)
        xs.append(x)
        carries.append(carry)
        times.append((k + 1) * h)

    return {
        "times": np.asarray(times),
        "states": np.asarray(xs),
        "carries": np.asarray(carries),
        "applied_increments": np.asarray(increments),
        "endpoint": float(x),
        "terminal_carry": float(carry),
    }


def arithmetic_phase_sweep(
    depths: Iterable[int],
    *,
    target: float = 1.0,
    field: Callable[[float, float], float] | None = None,
    state_step: float = 1 / 64,
    increment_step: float = 1 / 64,
    carry_step: float | None = None,
) -> pd.DataFrame:
    """Compare arithmetic modes over depth for a scalar residual problem."""
    field = field or (lambda _t, _x: target)
    state_q = Quantizer(state_step)
    increment_q = Quantizer(increment_step)
    carry_q = Quantizer(carry_step) if carry_step is not None else None
    rows: list[dict[str, float | int | str]] = []
    for depth in depths:
        for mode in ["ideal", "state_writeback", "increment", "error_feedback"]:
            result = scalar_residual(
                depth=int(depth), field=field, mode=mode,
                state_quantizer=state_q,
                increment_quantizer=increment_q,
                carry_quantizer=carry_q,
            )
            endpoint = float(result["endpoint"])
            rows.append({
                "depth": int(depth),
                "mode": mode,
                "endpoint": endpoint,
                "absolute_error": abs(endpoint - target),
                "terminal_carry": float(result["terminal_carry"]),
                "state_step": state_step,
                "increment_step": increment_step,
                "carry_step": math.nan if carry_step is None else carry_step,
            })
    return pd.DataFrame(rows)


def write_phase_artifacts(frame: pd.DataFrame, output_dir: str) -> dict[str, str]:
    """Write CSV and a publication-friendly phase plot."""
    from pathlib import Path
    import matplotlib.pyplot as plt

    out = Path(output_dir)
    out.mkdir(parents=True, exist_ok=True)
    csv_path = out / "arithmetic_phase.csv"
    png_path = out / "arithmetic_phase.png"
    frame.to_csv(csv_path, index=False)
    fig, ax = plt.subplots(figsize=(8.4, 4.8))
    for mode, group in frame.groupby("mode"):
        group = group.sort_values("depth")
        ax.plot(group["depth"], group["absolute_error"], marker="o", label=mode.replace("_", " "))
    ax.set_xscale("log", base=2)
    positive = frame.loc[frame["absolute_error"] > 0, "absolute_error"]
    if not positive.empty and positive.max() / positive.min() > 30:
        ax.set_yscale("log")
    ax.set_xlabel(r"Microdepth $D$")
    ax.set_ylabel("Absolute endpoint error")
    ax.grid(alpha=0.25)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), ncol=4, frameon=False)
    fig.tight_layout()
    fig.savefig(png_path, dpi=180, bbox_inches="tight")
    plt.close(fig)
    return {"csv": str(csv_path), "plot": str(png_path)}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/templates/report.html.j2 <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — {{ report.project }}</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge {% if selected.certified %}good{% elif selected.decision == 'unresolved' %}warn{% endif %}">{{ selected.decision_title }}</div>
<h1>{{ report.project }}</h1>
<p class="sub">{{ report.headline }}</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">{{ selected.depth }}</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">{{ selected.metadata_bits }}</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[{{ '%.4g'|format(selected.lower_error) }}, {{ '%.4g'|format(selected.upper_error) }}]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">{{ '%.4g'|format(selected.tolerance) }}</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">{{ selected.evidence_level.label }}</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,{{ plot_b64 }}"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
{% for c in selected.components %}<tr><td>{{ c.name }}</td><td>{{ '%.6g'|format(c.value) }}</td><td><code>{{ c.formula }}</code></td><td>{{ c.evidence.level.label }}</td><td>{{ 'yes' if c.evidence.certified else 'no' }}</td></tr>{% endfor %}
</tbody></table>
<h2>Warnings and next actions</h2>
{% if report.global_warnings or selected.warnings %}<div class="callout"><ul>{% for w in report.global_warnings + selected.warnings %}<li>{{ w }}</li>{% endfor %}</ul></div>{% else %}<p>No warnings.</p>{% endif %}
<ul>{% for action in selected.next_actions %}<li>{{ action }}</li>{% endfor %}</ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
{% for row in report.assumptions_ledger %}<tr><td>{{ row.item }}</td><td>{{ row.status }}</td><td>{{ row.level }}</td><td>{{ row.source }}</td></tr>{% endfor %}
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
{% for c in candidates %}<tr><td>{{ c.depth }}</td><td>{{ c.metadata_bits }}</td><td>{{ '%.5g'|format(c.lower_error) }}</td><td>{{ '%.5g'|format(c.upper_error) }}</td><td>{{ '%.5g'|format(c.cost) }}</td><td>{{ c.decision }}</td></tr>{% endfor %}
</tbody></table>
<footer>Generated by QReplace {{ report.package_version }} at {{ report.generated_at }}. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/webapp.py <==
from __future__ import annotations

import tempfile
from importlib.resources import files
from pathlib import Path

import gradio as gr

from .models import ReplacementSpec
from .optimizer import recommend
from .report import candidates_dataframe, write_report
from .wizard import starter_yaml


def _example_text(name: str) -> str:
    mapping = {
        "Certified Transformer + error feedback": "transformer_error_feedback.yaml",
        "State write-back phase": "state_writeback_phase.yaml",
        "Hybrid MoE": "moe_hybrid.yaml",
        "Minimal": "minimal.yaml",
    }
    return files("qreplace").joinpath(f"examples/{mapping[name]}").read_text(encoding="utf-8")


def _starter(arithmetic: str, learned: bool, routed: bool) -> str:
    return starter_yaml(arithmetic=arithmetic, learned_dictionary=learned, routed=routed)


def _run(yaml_text: str):
    with tempfile.TemporaryDirectory() as tmp:
        spec_path = Path(tmp) / "spec.yaml"
        spec_path.write_text(yaml_text, encoding="utf-8")
        spec = ReplacementSpec.from_file(spec_path)
        report = recommend(spec)
        out = Path(tmp) / "report"
        paths = write_report(report, out)
        selected = report.selected
        summary = (
            f"## {selected.decision_title}\n\n{report.headline}\n\n"
            f"**Error interval:** [{selected.lower_error:.5g}, {selected.upper_error:.5g}]  \n"
            f"**Evidence:** {selected.evidence_level.label}  \n"
            f"**Certified:** {'yes' if selected.certified else 'no'}"
        )
        df = candidates_dataframe(report)
        html_target = Path(tempfile.mkstemp(suffix=".html", prefix="qreplace_")[1])
        json_target = Path(tempfile.mkstemp(suffix=".json", prefix="qreplace_")[1])
        html_target.write_bytes(paths["html"].read_bytes())
        json_target.write_bytes(paths["json"].read_bytes())
        ledger = "\n".join(
            f"- **{row.get('item', '')}:** {row.get('status', '')} ({row.get('level', '')})"
            for row in report.assumptions_ledger
        )
        warnings = "\n".join(f"- {w}" for w in [*report.global_warnings, *selected.warnings]) or "- None"
        return summary, df, ledger, warnings, str(html_target), str(json_target)


def create_app() -> gr.Blocks:
    default = _example_text("Certified Transformer + error feedback")
    with gr.Blocks(title="QReplace") as demo:
        gr.Markdown(
            "# QReplace\n"
            "### Auditable depth–precision replacement recommendations\n"
            "Every result exposes its resource terms, evidence level, assumptions, and next unresolved measurement."
        )
        with gr.Row():
            example = gr.Dropdown(
                choices=["Certified Transformer + error feedback", "State write-back phase", "Hybrid MoE", "Minimal"],
                value="Certified Transformer + error feedback", label="Load a worked example",
            )
            load_example = gr.Button("Load example")
        with gr.Accordion("Create a conservative starter specification", open=False):
            with gr.Row():
                arithmetic = gr.Dropdown(
                    choices=["ideal", "state_writeback", "error_feedback"], value="ideal", label="Arithmetic"
                )
                learned = gr.Checkbox(label="Learned dictionary")
                routed = gr.Checkbox(label="State-dependent hard routing")
                make_starter = gr.Button("Create starter")
        spec = gr.Code(value=default, language="yaml", label="Replacement specification", lines=32)
        run = gr.Button("Evaluate replacement", variant="primary")
        summary = gr.Markdown()
        grid = gr.Dataframe(label="Candidate grid", interactive=False)
        with gr.Row():
            with gr.Column():
                gr.Markdown("### Assumption ledger")
                ledger = gr.Markdown()
            with gr.Column():
                gr.Markdown("### Warnings")
                warnings = gr.Markdown()
        with gr.Row():
            html_file = gr.File(label="Interactive HTML report")
            json_file = gr.File(label="Machine-readable report")

        load_example.click(_example_text, inputs=[example], outputs=[spec])
        make_starter.click(_starter, inputs=[arithmetic, learned, routed], outputs=[spec])
        run.click(_run, inputs=[spec], outputs=[summary, grid, ledger, warnings, html_file, json_file])
    return demo


def launch() -> None:
    create_app().launch()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/dist/qreplace/wizard.py <==
"""Starter-spec generation for guided QReplace intake."""
from __future__ import annotations

from copy import deepcopy
from typing import Any

import yaml


_BASE: dict[str, Any] = {
    "schema_version": "1.0",
    "project": "My quantized replacement study",
    "target": {
        "name": "high-precision residual block",
        "architecture": "Transformer / residual MLP / MoE",
        "domain": "declared calibration or deployment domain",
        "objective": "endpoint",
        "tolerance": 0.05,
        "metric": "normalized hidden-state sup norm",
    },
    "dictionary": {
        "name": "declared low-bit operation library",
        "size": 2,
        "atom_bits": 4,
        "learned": False,
        "codebook_storage_bits": 0,
        "schedule_shared_across_inputs": True,
    },
    "structural_floor": {
        "lower": 0.0,
        "upper": 0.05,
        "evidence": {
            "level": "DIAGNOSTIC",
            "source": "replace with a witness, optimization, or analytic bracket",
            "scope": "declared domain",
            "assumptions_verified": False,
        },
    },
    "synthesis": {
        "regularity": "bounded_variation",
        "first_order_constant": 1.0,
        "evidence": {
            "level": "CALIBRATED_ESTIMATE",
            "source": "replace with a tube/variation bound",
            "scope": "declared residual field family",
            "assumptions_verified": False,
        },
    },
    "metadata": {
        "constant": 0.0,
        "fixed_bits": 0,
        "search_bits": [0],
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "fixed dictionary",
            "scope": "declared dictionary",
            "assumptions_verified": True,
        },
    },
    "execution": {
        "mode": "ideal",
        "horizon": 1.0,
        "state_lipschitz": 0.0,
        "field_error": 0.0,
        "saturation_safe": True,
        "no_wrap_overflow_verified": True,
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "ideal arithmetic baseline",
            "scope": "baseline only",
            "assumptions_verified": True,
        },
    },
    "routing": {
        "mode": "none",
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "no hard router",
            "scope": "declared block",
            "assumptions_verified": True,
        },
    },
    "costs": {"per_step_cost": 1.0, "metadata_bit_cost": 0.01},
    "search": {"depths": [1, 2, 4, 8, 16, 32, 64, 128], "prioritize_certification": True},
}


def starter_spec(*, arithmetic: str = "ideal", learned_dictionary: bool = False, routed: bool = False) -> dict[str, Any]:
    spec = deepcopy(_BASE)
    if learned_dictionary:
        spec["dictionary"].update({"learned": True, "family_dimension": 8})
        spec["metadata"] = {
            "constant": 0.1,
            "dimension": 8,
            "search_bits": [8, 16, 32, 64],
            "evidence": {
                "level": "CALIBRATED_ESTIMATE",
                "source": "replace with codebook covering bound",
                "scope": "declared learned family",
                "assumptions_verified": False,
            },
        }
    if arithmetic == "state_writeback":
        spec["execution"].update({
            "mode": "state_writeback",
            "state_lipschitz": 0.5,
            "state_quantizer": {"bits": 8, "range_abs": 2.0, "overflow": "saturate"},
            "saturation_safe": False,
            "evidence": {"level": "CALIBRATED_ESTIMATE", "source": "replace with range audit", "scope": "state register", "assumptions_verified": False},
        })
    elif arithmetic == "error_feedback":
        spec["execution"].update({
            "mode": "error_feedback",
            "state_lipschitz": 0.5,
            "increment_quantizer": {"bits": 8, "range_abs": 0.5, "overflow": "saturate"},
            "carry_quantizer": {"bits": 10, "range_abs": 0.25, "overflow": "saturate"},
            "saturation_safe": False,
            "evidence": {"level": "CALIBRATED_ESTIMATE", "source": "replace with carry/range audit", "scope": "increment and carry", "assumptions_verified": False},
        })
    if routed:
        spec["routing"] = {
            "mode": "state_dependent",
            "oracle_error_constant": 0.2,
            "state_lipschitz": 0.25,
            "anti_chattering_verified": False,
            "events": [{"label": "expert swap", "jump_bound": 0.5, "score_lipschitz": 0.1, "transversality": 1.0, "score_error": 0.01}],
            "evidence": {"level": "DIAGNOSTIC", "source": "replace with route-event audit", "scope": "declared paths", "assumptions_verified": False},
        }
    return spec


def starter_yaml(**kwargs: Any) -> str:
    return yaml.safe_dump(starter_spec(**kwargs), sort_keys=False)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/docs/ALGORITHM.md <==
# Decision algorithm

For each depth `D` and metadata budget `s`, QReplace constructs the finite radius

\[
R_{D,s}=R_{\rm syn}(D)+R_{\rm meta}(s)+R_{\rm arith}(D)+R_{\rm route}(D).
\]

Given a certified or estimated structural-floor bracket

\[
L_\infty\le E_{\Omega,\infty}(F^\star)\le U_\infty,
\]

QReplace reports

\[
\max\{0,L_\infty-R_{D,s}\}
\le E^{\rm impl}_{D,s}(F^\star)
\le U_\infty+R_{D,s}.
\]

## Components

### Synthesis

- Bounded variation: `C_syn / D`.
- Hölder time dependence: `C_holder D^{-theta} + C_1 / D`.

### Learned-codebook metadata

`C_meta 2^{-s/m}` under the declared covering-number model.

### Arithmetic

- Ideal: zero implementation radius.
- Full-state write-back: `D rho_state S + eta_G Phi_L(T)`.
- Independent increment rounding: `D rho_increment S + eta_G Phi_L(T)`.
- Error feedback: `rho_carry exp(LT) + eta_G Phi_L(T) + D rho_register exp(LT)`.
- Custom: user-supplied depth-indexed radius.

Wrapping arithmetic blocks certification unless no overflow is verified. Saturating arithmetic blocks certification unless the implemented tube is verified to remain in range.

### Routing

- No hard routing: zero.
- Prescribed route events: `C_route D^{-beta}`.
- State-dependent events: `b_D/(1-chi)` when `chi < 1`; otherwise no finite certified radius is returned.

## Decisions

- `upper <= tolerance` and all premises certified: **certified feasible**.
- `lower > tolerance` and all premises certified: **certified impossible at depth**.
- `L_infty > tolerance` with a certified structural lower bound: **certified asymptotically impossible**.
- A closing estimated bound: **conditionally feasible**.
- A near-closing diagnostic envelope: **diagnostically promising**.
- Otherwise: **unresolved**.

## Configuration selection

Candidates are ranked first by decision class and then by scalar cost. The report separately identifies the nondominated cost/upper-error Pareto frontier so users can apply a different operational objective without rerunning the bounds.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/docs/MANUSCRIPT_CROSSWALK.md <==
# Manuscript crosswalk

| QReplace component | Manuscript concept |
|---|---|
| `StructuralFloorSpec` | bracket for distance to the closed relaxed reachable class |
| `SynthesisSpec` | pure-to-relaxed finite-depth Hausdorff radius |
| `MetadataSpec` | learned-codebook covering radius |
| `ExecutionSpec` | hardware transfer, write-back, increment, and error-feedback laws |
| `RoutingSpec` | prescribed-event or hybrid small-gain radius |
| `evaluate_candidate` | finite-depth primal-dual decision interval |
| `pareto_frontier` | resource allocation over depth, metadata, and execution cost |
| certificate references | rational, interval, or Lean proof provenance |

The implementation intentionally stays close to the paper's notation while using names that make sense in configuration files and software reports.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/docs/QREPLACE_LEAN_BRIDGE.md <==
# QReplace - QReplaceLean bridge

The two supplements communicate through a deliberately small JSON envelope.

```json
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.0.0",
    "lean": "v4.30.0",
    "mathlib_commit": "..."
  },
  "claims": [
    {
      "claim_id": "error_feedback_conservation",
      "status": "kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation identity",
      "assumptions": ["additive commutative group"],
      "axioms": ["propext", "Quot.sound"]
    }
  ]
}
```

A replacement specification may reference a whole manifest or one claim:

```yaml
certificates:
  - path: QReplaceLean/verification_results.json
    claim_id: error_feedback_conservation
    required: true
```

QReplace verifies file existence, parses the JSON, filters the requested claim, and records the file hash. It does not treat the manifest as proof of architecture-specific premises such as a common tube or checkpoint fidelity.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/docs/SPECIFICATION.md <==
# Specification reference

The authoritative machine-readable schema is `qreplace/schemas/replacement_spec.schema.json`.

## Required blocks

- `project`
- `target`
- `dictionary`
- `structural_floor`
- `synthesis`

Execution, metadata, routing, costs, and search have conservative defaults.

## Recommended workflow

1. Start with `qreplace init`.
2. Declare the objective and domain before entering numerical constants.
3. Enter a structural bracket and label its actual evidence level.
4. Select the arithmetic semantics that match the deployed kernel.
5. Use `wrap` only with an independent no-overflow proof.
6. For hard routing, list isolated route events and their score/jump bounds.
7. Run `qreplace validate` and inspect the assumption ledger.
8. Treat `unresolved` as a useful answer: the report identifies the dominant missing evidence.

The example YAML files are more useful than a long field-by-field table and are validated by the test suite.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/docs/TRUST_MODEL.md <==
# Trust model

QReplace is designed around a strict distinction between **mathematical implication** and **model-specific premise verification**.

## Trusted inputs

The decision engine assumes the supplied numbers mean what their specification says. It records their source and evidence level, but does not magically validate a Lipschitz constant, structural-floor bracket, route transversality constant, or hardware range claim.

## Certification rule

A configuration is certified only if:

1. the structural-floor bracket is certified;
2. every nonzero finite-radius component is certified;
3. each component's premises are marked verified;
4. the resulting radius is finite;
5. the declared schedule and objective match the theorem being invoked.

## Never silently certified

- wrapping arithmetic without a no-overflow invariant;
- saturation without a safe implemented tube;
- state-dependent hard routing when the small-gain test fails;
- a full-map claim from a finite witness without stating the witness scope;
- an empirical fit as an analytic theorem;
- input-dependent schedules under a theorem requiring one shared schedule.

## Certificate provenance

Certificate JSON files are SHA-256 hashed and copied into the report provenance ledger. A Lean manifest may mark a claim `kernel_checked`, but QReplace still requires a separate faithfulness statement connecting the formal theorem to the manuscript and to the numerical model being analyzed.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/examples/certificates/qreplacelean_source_audited.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.1.0",
    "generated_at": "2026-07-24T16:21:57.826571+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "lean_version_output": "not executed",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "741e1b47a8ba98e52811ba850b5975bb83986ce9e5106089e73ebce94b41a8b9",
    "status": "source_audited_not_kernel_checked"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "three_way_decision",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "online_simplex_rounding",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.online_simplex_rounding_list_nonempty",
      "paper_result": "online simplex rounding",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_floor_from_envelope",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exact_endpoint_and_path_limits; Paper.exact_asymptotic_endpoint_replacement_criterion",
      "paper_result": "exact floor consequences from envelope",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "linear_depth_exchange",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.linear_depth_exchange_ceiling_sufficient",
      "paper_result": "linear depth-exchange implication",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_matching_depth",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exactMatchingDepth_spec; Paper.exactMatchingDepth_minimal; Paper.exactMatchingDepth_linear_sandwich",
      "paper_result": "exact matching depth",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "packing_profile",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.packing_profile_rpow_depth_lower",
      "paper_result": "packing-profile depth obstruction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "parameter_function_gap",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.parameter_counterexample_complete",
      "paper_result": "parameter/function gap example",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "scale_quantization",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.quantized_microstep_global_recursive_bound",
      "paper_result": "scale-quantization recurrence",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "first_order_sharpness",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.first_order_minimax_sharp_complete",
      "paper_result": "first-order sharpness witness",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "serial_block_reduction",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.serialBlockReductionCertificate_hausdorff; Paper.serialBlockReductionCertificate_floor_bounds",
      "paper_result": "serial-block reduction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "soft_moe_regular",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.soft_moe_regular",
      "paper_result": "soft-MoE regularity",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "no_margin_routing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.no_margin_route_counterexample",
      "paper_result": "no-margin routing counterexample",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    }
  ],
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "The complete Banach-space relaxed-control, state-dependent hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest."
  ]
}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/examples/lean_manifest_guardrail.yaml <==
schema_version: '1.0'
project: Lean-gated 4-bit Transformer replacement example
target:
  name: high-precision Transformer MLP block
  architecture: pre-LayerNorm Transformer residual MLP
  domain: hash-locked calibration and witness set
  objective: endpoint
  tolerance: 0.05
  metric: maximum normalized hidden-state error
dictionary:
  name: learned 4-bit two-atom residual dictionary
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
  - One schedule is compiled for the declared input family.
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: rational finite-witness primal/dual bracket
    scope: declared witness lift
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: tube and field-variation interval bounds
    scope: declared residual block and domain
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits:
  - 12
  - 24
  - 36
  - 48
  evidence:
    level: ANALYTIC_CERTIFIED
    source: codebook covering bound
    scope: compact six-dimensional codebook family
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: common-tube and fixed-point range audit
    scope: increment, carry, and residual state registers
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: dense residual block
    scope: no hard router
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 1.0e-05
search:
  depths:
  - 8
  - 16
  - 32
  - 64
  - 128
  - 256
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
- This example demonstrates fail-safe downgrading when a required Lean claim has passed
  source audit but has not yet been kernel checked.
- After staged Lean verification succeeds, replace the attached manifest with the
  exported kernel-checked manifest to enable certificate-level provenance.
certificates:
- path: certificates/qreplacelean_source_audited.json
  claim_id: error_feedback_conservation
  required: true


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/examples/minimal.yaml <==
schema_version: "1.0"
project: "Minimal QReplace example"
target:
  name: "teacher map"
  tolerance: 0.1
dictionary:
  size: 2
structural_floor:
  lower: 0.0
  upper: 0.02
  evidence:
    level: DIAGNOSTIC
    source: "local search"
    scope: "calibration samples"
    assumptions_verified: false
synthesis:
  first_order_constant: 0.5
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "declared theorem constant"
    scope: "common tube"
    assumptions_verified: true
metadata:
  fixed_bits: 0
execution:
  mode: ideal
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "ideal arithmetic model"
    scope: "mathematical model"
    assumptions_verified: true
routing:
  mode: none
search:
  depths: [4, 8, 16, 32, 64]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/examples/moe_hybrid.yaml <==
schema_version: "1.0"
project: "Quantized top-1 MoE replacement with route-event audit"
target:
  name: "high-precision routed residual block"
  architecture: "top-1 mixture-of-experts residual block"
  domain: "finite deployment witness set"
  objective: path
  tolerance: 0.08
  metric: "maximum pathwise hidden-state error"
dictionary:
  name: "four-expert 4-bit atom library"
  size: 4
  atom_bits: 4
  learned: true
  family_dimension: 12
  codebook_storage_bits: 131072
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.01
  upper: 0.02
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "held-out witness optimization"
    scope: "finite deployment set"
    assumptions_verified: false
synthesis:
  regularity: holder
  first_order_constant: 0.35
  holder_constant: 0.2
  holder_exponent: 0.75
  evidence:
    level: INTERVAL_CERTIFIED
    source: "piecewise-Hölder field bounds"
    scope: "target route oracle"
    assumptions_verified: true
metadata:
  constant: 0.1
  dimension: 12
  search_bits: [24, 48, 72, 96]
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "empirical codebook-cover fit"
    scope: "learned expert library"
    assumptions_verified: false
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.6
  field_error: 0.001
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
  saturation_safe: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "fixed-point tube audit"
    scope: "expert output accumulation"
    assumptions_verified: true
routing:
  mode: state_dependent
  oracle_error_constant: 0.3
  state_lipschitz: 0.6
  horizon: 1.0
  anti_chattering_verified: true
  events:
    - label: "expert 1 / expert 2 swap"
      jump_bound: 0.12
      score_lipschitz: 0.08
      transversality: 1.0
      score_error: 0.001
    - label: "expert 2 / expert 4 swap"
      jump_bound: 0.10
      score_lipschitz: 0.06
      transversality: 0.9
      score_error: 0.0015
  evidence:
    level: INTERVAL_CERTIFIED
    source: "score interval and transversal event audit"
    scope: "finite deployment witness paths"
    assumptions_verified: true
costs:
  per_step_cost: 1.4
  metadata_bit_cost: 0.01
  schedule_storage_weight: 0.0008
search:
  depths: [16, 32, 64, 128, 256]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/examples/state_writeback_phase.yaml <==
schema_version: "1.0"
project: "State write-back depth phase diagnostic"
target:
  name: "high-precision residual map"
  architecture: "scalar residual channel"
  domain: "[-1,1]"
  objective: endpoint
  tolerance: 0.025
  metric: "absolute terminal error"
dictionary:
  name: "binary low-bit residual dictionary"
  size: 2
  atom_bits: 2
  learned: false
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.0
  upper: 0.002
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "closed relaxed reachable-set calculation"
    scope: "scalar channel"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.4
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "explicit scalar synthesis constant"
    scope: "scalar channel"
    assumptions_verified: true
metadata:
  constant: 0.0
  fixed_bits: 0
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "fixed dictionary"
    scope: "no learned metadata"
    assumptions_verified: true
execution:
  mode: state_writeback
  horizon: 1.0
  state_lipschitz: 0.4
  field_error: 0.0
  state_quantizer:
    bits: 8
    range_abs: 1.0
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "uniform-grid write-back theorem"
    scope: "scalar state"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "no router"
    scope: "scalar channel"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
search:
  depths: [1, 2, 4, 8, 16, 32, 64, 128, 256, 512]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/examples/transformer_error_feedback.yaml <==
schema_version: "1.0"
project: "4-bit residual Transformer replacement with compensated increments"
target:
  name: "high-precision Transformer MLP block"
  architecture: "pre-LayerNorm Transformer residual MLP"
  domain: "hash-locked calibration and witness set"
  objective: endpoint
  tolerance: 0.05
  metric: "maximum normalized hidden-state error"
dictionary:
  name: "learned 4-bit two-atom residual dictionary"
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
    - "One schedule is compiled for the declared input family."
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: "rational finite-witness primal/dual bracket"
    scope: "declared witness lift"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: "tube and field-variation interval bounds"
    scope: "declared residual block and domain"
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits: [12, 24, 36, 48]
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "codebook covering bound"
    scope: "compact six-dimensional codebook family"
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "common-tube and fixed-point range audit"
    scope: "increment, carry, and residual state registers"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "dense residual block"
    scope: "no hard router"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 0.00001
search:
  depths: [8, 16, 32, 64, 128, 256]
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
  - "Illustrative certified workflow; replace all bounds with model-specific evidence."


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/Guided_Model_Intake_and_Certificates_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "f0364c21",
   "metadata": {},
   "source": [
    "# Guided model intake and certificate provenance\n",
    "\n",
    "Build a conservative replacement specification, attach evidence provenance, and identify the measurements or certificates still needed for a decisive recommendation.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator**. A fresh run typically takes **3-6 minutes**, including installation and report generation.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "de2d63d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "85006395",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qreplace.wizard import starter_spec\n",
    "from qreplace import ReplacementSpec, recommend\n",
    "from qreplace.report import write_report\n",
    "import yaml, json\n",
    "from IPython.display import display, Markdown\n",
    "\n",
    "data = starter_spec(arithmetic=\"error_feedback\", learned_dictionary=True, routed=False)\n",
    "data[\"project\"] = \"Residual-block replacement study\"\n",
    "data[\"target\"][\"tolerance\"] = 0.04\n",
    "print(yaml.safe_dump(data, sort_keys=False)[:3500])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "088ba5eb",
   "metadata": {},
   "source": [
    "The starter values are estimates and are intentionally not certified. Replace them only with quantities derived or measured on the declared model, tube, input domain, and execution semantics."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3d1e0359",
   "metadata": {},
   "outputs": [],
   "source": [
    "data[\"structural_floor\"] = {\n",
    "    \"lower\": 0.004, \"upper\": 0.007,\n",
    "    \"evidence\": {\n",
    "        \"level\": \"FINITE_WITNESS_CERTIFIED\",\n",
    "        \"source\": \"hash-locked rational witness example\",\n",
    "        \"scope\": \"finite witness lift only\",\n",
    "        \"assumptions_verified\": True,\n",
    "    },\n",
    "}\n",
    "data[\"synthesis\"][\"first_order_constant\"] = 0.35\n",
    "data[\"synthesis\"][\"evidence\"] = {\n",
    "    \"level\": \"INTERVAL_CERTIFIED\", \"source\": \"tube/variation interval audit\",\n",
    "    \"scope\": \"declared residual field family\", \"assumptions_verified\": True,\n",
    "}\n",
    "data[\"metadata\"].update({\"constant\": 0.06, \"dimension\": 8, \"search_bits\": [16,32,48,64]})\n",
    "data[\"metadata\"][\"evidence\"] = {\n",
    "    \"level\": \"ANALYTIC_CERTIFIED\", \"source\": \"covering-number theorem\",\n",
    "    \"scope\": \"declared codebook family\", \"assumptions_verified\": True,\n",
    "}\n",
    "data[\"execution\"][\"saturation_safe\"] = True\n",
    "data[\"execution\"][\"evidence\"] = {\n",
    "    \"level\": \"INTERVAL_CERTIFIED\", \"source\": \"range and carry audit\",\n",
    "    \"scope\": \"increment/carry datapath\", \"assumptions_verified\": True,\n",
    "}\n",
    "spec = ReplacementSpec.model_validate(data)\n",
    "report = recommend(spec)\n",
    "display(Markdown(f\"## {report.selected.decision_title}\\n\\n{report.headline}\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "86a765b0",
   "metadata": {},
   "outputs": [],
   "source": [
    "for component in report.selected.components:\n",
    "    print(f\"{component.name:<34} {component.value:>11.5g}  {component.evidence.level.label}\")\n",
    "print(\"\\nAssumption ledger\")\n",
    "for row in report.assumptions_ledger:\n",
    "    print(f\"- {row['item']}: {row['status']}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c2349578",
   "metadata": {},
   "source": [
    "## Attach a Lean verification manifest\n",
    "\n",
    "After running the QReplaceLean verifier, add the exported `verification_results.json` path under `certificates:`. QReplace records the file hash and the requested claim. A Lean theorem verifies the encoded implication; it does not independently verify checkpoint fidelity or a model-specific tube."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92cc5f19",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "out = Path(\"notebook_outputs/guided_intake\")\n",
    "paths = write_report(report, out)\n",
    "print(paths)"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "Guided_Model_Intake_and_Certificates_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/PyTorch_Model_Card_to_QReplace_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "14e72424",
   "metadata": {},
   "source": [
    "# PyTorch model card to QReplace intake\n",
    "\n",
    "Use a PyTorch model object to populate descriptive metadata without treating parameter counts as a structural-floor or Lipschitz certificate.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator** for the included example. A fresh run typically takes **3-8 minutes**. Loading a large user-supplied checkpoint may take longer; a GPU is only useful if additional inference or calibration is added.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ca6ad36d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6146420a",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "from qreplace.model_card import summarize_torch_model\n",
    "from qreplace.wizard import starter_spec\n",
    "import json, yaml\n",
    "\n",
    "model = torch.nn.Sequential(\n",
    "    torch.nn.LayerNorm(32),\n",
    "    torch.nn.Linear(32, 64),\n",
    "    torch.nn.GELU(),\n",
    "    torch.nn.Linear(64, 32),\n",
    ")\n",
    "card = summarize_torch_model(model)\n",
    "print(json.dumps(card, indent=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f76a3178",
   "metadata": {},
   "outputs": [],
   "source": [
    "spec = starter_spec(arithmetic=\"error_feedback\", learned_dictionary=True)\n",
    "spec[\"target\"][\"name\"] = card[\"class\"]\n",
    "spec[\"target\"][\"architecture\"] = \" -> \".join(card[\"module_types\"].keys())\n",
    "spec[\"user_notes\"] = [card[\"warning\"], f\"parameter count: {card['parameters']}\"]\n",
    "print(yaml.safe_dump(spec, sort_keys=False)[:3500])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "f71ccf8c",
   "metadata": {},
   "source": [
    "Continue by replacing the diagnostic placeholders with a structural-floor bracket, synthesis constants, an arithmetic range audit, and route-event information for the actual checkpoint and deployment domain."
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "PyTorch_Model_Card_to_QReplace_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/QReplace_Quickstart_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "382f8a4f",
   "metadata": {},
   "source": [
    "# QReplace quickstart\n",
    "\n",
    "Turn a declared high-precision target, low-bit dictionary, execution model, and evidence ledger into a **certified feasible / certified impossible / unresolved** replacement report.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator**. A fresh run typically takes **2-4 minutes**, including package upload and installation; the recommendation itself normally completes in seconds.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ea06ed2",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1d622aa0",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qreplace import ReplacementSpec, recommend\n",
    "from qreplace.report import candidates_dataframe, write_report\n",
    "from IPython.display import display, Markdown, Image\n",
    "\n",
    "spec_path = PACKAGE_ROOT / \"examples\" / \"transformer_error_feedback.yaml\"\n",
    "spec = ReplacementSpec.from_file(spec_path)\n",
    "print(spec.to_yaml()[:2500])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c471b3f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "report = recommend(spec)\n",
    "selected = report.selected\n",
    "display(Markdown(f\"## {selected.decision_title}\\n\\n{report.headline}\"))\n",
    "print(\"certified/estimated error interval:\", (selected.lower_error, selected.upper_error))\n",
    "print(\"evidence level:\", selected.evidence_level.label)\n",
    "display(candidates_dataframe(report).head(20))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "50efe9de",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "out = Path(\"notebook_outputs/quickstart\")\n",
    "paths = write_report(report, out)\n",
    "display(Image(filename=str(paths[\"plot\"])))\n",
    "print(\"HTML report:\", paths[\"html\"].resolve())"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "55376876",
   "metadata": {},
   "source": [
    "## Interpret the evidence ledger\n",
    "\n",
    "A recommendation is theorem-level only when the structural bracket and every nonzero radius are certified and their assumptions are verified. Sampled or user-supplied constants may still rank configurations, but the conclusion remains conditional or diagnostic."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8b44887c",
   "metadata": {},
   "outputs": [],
   "source": [
    "for row in report.assumptions_ledger:\n",
    "    print(f\"{row['item']:<38} {row['status']:<18} {row['level']}\")\n",
    "\n",
    "print(\"\\nRecommended next actions:\")\n",
    "for action in selected.next_actions:\n",
    "    print(\"-\", action)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1afdf04e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Package the complete report for download or archival.\n",
    "import shutil\n",
    "archive = shutil.make_archive(\"qreplace_quickstart_report\", \"zip\", out)\n",
    "print(\"Report bundle:\", archive)\n",
    "try:\n",
    "    from google.colab import files\n",
    "    files.download(archive)\n",
    "except ImportError:\n",
    "    pass"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5208ccb7",
   "metadata": {},
   "source": [
    "## Apply QReplace to another model\n",
    "\n",
    "Copy the example YAML, replace the target, structural bracket, field regularity, dictionary, arithmetic, and routing information, and rerun the analysis. The command `qreplace init` writes a conservative starter specification, and the JSON schema rejects inconsistent inputs."
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "QReplace_Quickstart_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/Writeback_vs_ErrorFeedback_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "483298de",
   "metadata": {},
   "source": [
    "# When depth becomes numerically invisible\n",
    "\n",
    "This controlled experiment isolates the finite-arithmetic mechanism: a fixed state grid can freeze sufficiently small residual updates, while increment error feedback preserves the accumulated signal in a carry.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator**. A fresh run typically takes **2-4 minutes**, including installation; the simulation normally completes in under one minute.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21f47645",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c96312df",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qreplace.simulation import arithmetic_phase_sweep, scalar_residual, Quantizer\n",
    "import matplotlib.pyplot as plt\n",
    "from IPython.display import display\n",
    "\n",
    "depths = [1,2,4,8,16,32,64,128,256,512]\n",
    "frame = arithmetic_phase_sweep(depths, state_step=1/32, increment_step=1/32)\n",
    "display(frame.head(12))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "084bdb3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(9,5))\n",
    "for mode, group in frame.groupby(\"mode\"):\n",
    "    group = group.sort_values(\"depth\")\n",
    "    ax.plot(group.depth, group.absolute_error, marker=\"o\", label=mode.replace(\"_\", \" \"))\n",
    "ax.set_xscale(\"log\", base=2)\n",
    "ax.set_xlabel(r\"Microdepth $D$\")\n",
    "ax.set_ylabel(\"Absolute endpoint error\")\n",
    "ax.grid(alpha=.25)\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(.5,-.16), ncol=4, frameon=False)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0529d3bc",
   "metadata": {},
   "source": [
    "The plot is a controlled mechanism test. It does not establish that a particular neural dictionary has zero structural floor or that a complete hardware kernel satisfies the declared arithmetic model."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bff719a",
   "metadata": {},
   "outputs": [],
   "source": [
    "q = Quantizer(step=1/32)\n",
    "run = scalar_residual(depth=127, field=lambda _t, _x: 1.0, mode=\"error_feedback\", increment_quantizer=q)\n",
    "print(\"endpoint       =\", run[\"endpoint\"])\n",
    "print(\"terminal carry =\", run[\"terminal_carry\"])\n",
    "print(\"endpoint+carry =\", run[\"endpoint\"] + run[\"terminal_carry\"])\n",
    "assert abs(run[\"endpoint\"] + run[\"terminal_carry\"] - 1.0) < 1e-12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c67e90f",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "Path(\"notebook_outputs\").mkdir(exist_ok=True)\n",
    "frame.to_csv(\"notebook_outputs/arithmetic_phase.csv\", index=False)\n",
    "print(\"Wrote notebook_outputs/arithmetic_phase.csv\")"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "Writeback_vs_ErrorFeedback_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/candidate_grid.csv <==
depth,metadata_bits,lower_error,upper_error,finite_radius,cost,decision,evidence
8,12,0.0,0.09180983916253957,0.08380983916253958,8.67572,Unresolved,finite-witness certified
8,24,0.0,0.07680983916253958,0.06880983916253958,8.855839999999999,Unresolved,finite-witness certified
8,36,0.0,0.07305983916253958,0.06505983916253957,9.035960000000001,Unresolved,finite-witness certified
8,48,0.0,0.07212233916253957,0.06412233916253958,9.21608,Unresolved,finite-witness certified
16,12,0.0,0.060559839162539576,0.052559839162539576,16.6798,Diagnostically promising,finite-witness certified
16,24,0.0,0.04555983916253958,0.03755983916253958,16.85992,Certified feasible,finite-witness certified
16,36,0.0,0.04180983916253958,0.03380983916253958,17.040039999999998,Certified feasible,finite-witness certified
16,48,0.0,0.04087233916253958,0.03287233916253958,17.220159999999996,Certified feasible,finite-witness certified
32,12,0.0,0.044934839162539576,0.036934839162539576,32.68796,Certified feasible,finite-witness certified
32,24,0.0,0.029934839162539577,0.021934839162539577,32.86808,Certified feasible,finite-witness certified
32,36,0.0,0.026184839162539577,0.018184839162539577,33.048199999999994,Certified feasible,finite-witness certified
32,48,0.0,0.02524733916253958,0.01724733916253958,33.22832,Certified feasible,finite-witness certified
64,12,0.0,0.03712233916253958,0.02912233916253958,64.70428,Certified feasible,finite-witness certified
64,24,0.0,0.022122339162539577,0.014122339162539578,64.8844,Certified feasible,finite-witness certified
64,36,0.0,0.01837233916253958,0.010372339162539579,65.06452,Certified feasible,finite-witness certified
64,48,0.0,0.01743483916253958,0.009434839162539578,65.24463999999999,Certified feasible,finite-witness certified
128,12,0.0,0.03321608916253958,0.02521608916253958,128.73692,Certified feasible,finite-witness certified
128,24,0.0,0.018216089162539577,0.010216089162539578,128.91704000000001,Certified feasible,finite-witness certified
128,36,0.0,0.014466089162539579,0.0064660891625395785,129.09715999999997,Certified feasible,finite-witness certified
128,48,0.0,0.01352858916253958,0.005528589162539579,129.27728,Certified feasible,finite-witness certified
256,12,0.0,0.03126296416253958,0.02326296416253958,256.80219999999997,Certified feasible,finite-witness certified
256,24,0.0,0.016262964162539577,0.008262964162539578,256.98232,Certified feasible,finite-witness certified
256,36,0.00048703583746042157,0.012512964162539579,0.0045129641625395785,257.16244,Certified feasible,finite-witness certified
256,48,0.001424535837460422,0.011575464162539578,0.003575464162539578,257.34256,Certified feasible,finite-witness certified


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/recommendation.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — 4-bit residual Transformer replacement with compensated increments</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge good">Certified feasible</div>
<h1>4-bit residual Transformer replacement with compensated increments</h1>
<p class="sub">A certified replacement exists in the declared search grid; use depth 16 with 24 metadata bits.</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">16</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">24</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[0, 0.04556]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">0.05</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">finite-witness certified</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,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"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
<tr><td>finite-depth synthesis</td><td>0.03125</td><td><code>C_syn / D</code></td><td>interval certified</td><td>yes</td></tr><tr><td>metadata/codebook description</td><td>0.005</td><td><code>C_meta 2^{-s/m}</code></td><td>analytic certified</td><td>yes</td></tr><tr><td>execution arithmetic</td><td>0.00130984</td><td><code>rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}</code></td><td>interval certified</td><td>yes</td></tr><tr><td>routing/hybrid execution</td><td>0</td><td><code>0 (no hard route changes)</code></td><td>analytic certified</td><td>yes</td></tr>
</tbody></table>
<h2>Warnings and next actions</h2>
<p>No warnings.</p>
<ul></ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
<tr><td>structural-floor bracket</td><td>verified</td><td>finite-witness certified</td><td>rational finite-witness primal/dual bracket</td></tr><tr><td>finite-depth synthesis</td><td>verified</td><td>interval certified</td><td>tube and field-variation interval bounds</td></tr><tr><td>metadata/codebook description</td><td>verified</td><td>analytic certified</td><td>codebook covering bound</td></tr><tr><td>execution arithmetic</td><td>verified</td><td>interval certified</td><td>common-tube and fixed-point range audit</td></tr><tr><td>routing/hybrid execution</td><td>verified</td><td>analytic certified</td><td>dense residual block</td></tr><tr><td>shared schedule across inputs</td><td>declared</td><td>model declaration</td><td>learned 4-bit two-atom residual dictionary</td></tr><tr><td>target objective</td><td>endpoint</td><td>model declaration</td><td>high-precision Transformer MLP block</td></tr>
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
<tr><td>8</td><td>12</td><td>0</td><td>0.09181</td><td>8.6757</td><td>Unresolved</td></tr><tr><td>8</td><td>24</td><td>0</td><td>0.07681</td><td>8.8558</td><td>Unresolved</td></tr><tr><td>8</td><td>36</td><td>0</td><td>0.07306</td><td>9.036</td><td>Unresolved</td></tr><tr><td>8</td><td>48</td><td>0</td><td>0.072122</td><td>9.2161</td><td>Unresolved</td></tr><tr><td>16</td><td>12</td><td>0</td><td>0.06056</td><td>16.68</td><td>Diagnostically promising</td></tr><tr><td>16</td><td>24</td><td>0</td><td>0.04556</td><td>16.86</td><td>Certified feasible</td></tr><tr><td>16</td><td>36</td><td>0</td><td>0.04181</td><td>17.04</td><td>Certified feasible</td></tr><tr><td>16</td><td>48</td><td>0</td><td>0.040872</td><td>17.22</td><td>Certified feasible</td></tr><tr><td>32</td><td>12</td><td>0</td><td>0.044935</td><td>32.688</td><td>Certified feasible</td></tr><tr><td>32</td><td>24</td><td>0</td><td>0.029935</td><td>32.868</td><td>Certified feasible</td></tr><tr><td>32</td><td>36</td><td>0</td><td>0.026185</td><td>33.048</td><td>Certified feasible</td></tr><tr><td>32</td><td>48</td><td>0</td><td>0.025247</td><td>33.228</td><td>Certified feasible</td></tr><tr><td>64</td><td>12</td><td>0</td><td>0.037122</td><td>64.704</td><td>Certified feasible</td></tr><tr><td>64</td><td>24</td><td>0</td><td>0.022122</td><td>64.884</td><td>Certified feasible</td></tr><tr><td>64</td><td>36</td><td>0</td><td>0.018372</td><td>65.065</td><td>Certified feasible</td></tr><tr><td>64</td><td>48</td><td>0</td><td>0.017435</td><td>65.245</td><td>Certified feasible</td></tr><tr><td>128</td><td>12</td><td>0</td><td>0.033216</td><td>128.74</td><td>Certified feasible</td></tr><tr><td>128</td><td>24</td><td>0</td><td>0.018216</td><td>128.92</td><td>Certified feasible</td></tr><tr><td>128</td><td>36</td><td>0</td><td>0.014466</td><td>129.1</td><td>Certified feasible</td></tr><tr><td>128</td><td>48</td><td>0</td><td>0.013529</td><td>129.28</td><td>Certified feasible</td></tr><tr><td>256</td><td>12</td><td>0</td><td>0.031263</td><td>256.8</td><td>Certified feasible</td></tr><tr><td>256</td><td>24</td><td>0</td><td>0.016263</td><td>256.98</td><td>Certified feasible</td></tr><tr><td>256</td><td>36</td><td>0.00048704</td><td>0.012513</td><td>257.16</td><td>Certified feasible</td></tr><tr><td>256</td><td>48</td><td>0.0014245</td><td>0.011575</td><td>257.34</td><td>Certified feasible</td></tr>
</tbody></table>
<footer>Generated by QReplace 1.1.0 at 2026-07-24T16:32:31.663929+00:00. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/recommendation.json <==
{
  "generated_at": "2026-07-24T16:32:31.663929+00:00",
  "package_version": "1.1.0",
  "project": "4-bit residual Transformer replacement with compensated increments",
  "headline": "A certified replacement exists in the declared search grid; use depth 16 with 24 metadata bits.",
  "decision": "certified_feasible",
  "evidence_level": 3,
  "selected": {
    "depth": 16,
    "metadata_bits": 24,
    "structural_lower": 0.005,
    "structural_upper": 0.008,
    "finite_radius": 0.03755983916253958,
    "lower_error": 0.0,
    "upper_error": 0.04555983916253958,
    "tolerance": 0.05,
    "decision": "certified_feasible",
    "decision_title": "Certified feasible",
    "evidence_level": 3,
    "certified": true,
    "cost": 16.85992,
    "storage_bits": 49192.0,
    "latency_proxy": 16.0,
    "components": [
      {
        "name": "finite-depth synthesis",
        "value": 0.03125,
        "formula": "C_syn / D",
        "evidence": {
          "level": 4,
          "source": "tube and field-variation interval bounds",
          "scope": "declared residual block and domain",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "common target/implementation horizon",
          "uniform state-Lipschitz field bounds on the declared tube",
          "one pure schedule is shared across the declared input family",
          "time regularity: bounded_variation"
        ],
        "warnings": []
      },
      {
        "name": "metadata/codebook description",
        "value": 0.005,
        "formula": "C_meta 2^{-s/m}",
        "evidence": {
          "level": 5,
          "source": "codebook covering bound",
          "scope": "compact six-dimensional codebook family",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "compact, label-aligned codebook family",
          "uniform synthesis constants over the codebook family",
          "declared covering-number model for metadata"
        ],
        "warnings": []
      },
      {
        "name": "execution arithmetic",
        "value": 0.0013098391625395783,
        "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
        "evidence": {
          "level": 4,
          "source": "common-tube and fixed-point range audit",
          "scope": "increment, carry, and residual state registers",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [
          "ideal and implemented prefixes remain in the declared tube",
          "local transition defect bounds hold uniformly over atoms",
          "overflow semantics match the declared quantizer"
        ],
        "warnings": []
      },
      {
        "name": "routing/hybrid execution",
        "value": 0.0,
        "formula": "0 (no hard route changes)",
        "evidence": {
          "level": 5,
          "source": "dense residual block",
          "scope": "no hard router",
          "assumptions_verified": true,
          "notes": []
        },
        "assumptions": [],
        "warnings": []
      }
    ],
    "warnings": [],
    "next_actions": [],
    "diagnostics": {
      "amplification": 2.225540928492468,
      "field_term": 0.0007659630803077922,
      "carry_radius": 0.00024437927663734115,
      "carry_term": 0.0005438760822317859,
      "residual_register_writeback_term": 0.0,
      "radius_fraction_of_tolerance": 0.7511967832507915
    }
  },
  "candidates": [
    {
      "depth": 8,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.08380983916253958,
      "lower_error": 0.0,
      "upper_error": 0.09180983916253957,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 8.67572,
      "storage_bits": 49172.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.6761967832507914
      }
    },
    {
      "depth": 8,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06880983916253958,
      "lower_error": 0.0,
      "upper_error": 0.07680983916253958,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 8.855839999999999,
      "storage_bits": 49184.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.3761967832507915
      }
    },
    {
      "depth": 8,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06505983916253957,
      "lower_error": 0.0,
      "upper_error": 0.07305983916253958,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 9.035960000000001,
      "storage_bits": 49196.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.3011967832507914
      }
    },
    {
      "depth": 8,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.06412233916253958,
      "lower_error": 0.0,
      "upper_error": 0.07212233916253957,
      "tolerance": 0.05,
      "decision": "unresolved",
      "decision_title": "Unresolved",
      "evidence_level": 3,
      "certified": true,
      "cost": 9.21608,
      "storage_bits": 49208.0,
      "latency_proxy": 8.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [
        "The dominant finite resource term is finite-depth synthesis; improve that term first."
      ],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.2824467832507915
      }
    },
    {
      "depth": 16,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.052559839162539576,
      "lower_error": 0.0,
      "upper_error": 0.060559839162539576,
      "tolerance": 0.05,
      "decision": "diagnostically_promising",
      "decision_title": "Diagnostically promising",
      "evidence_level": 3,
      "certified": true,
      "cost": 16.6798,
      "storage_bits": 49180.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 1.0511967832507914
      }
    },
    {
      "depth": 16,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03755983916253958,
      "lower_error": 0.0,
      "upper_error": 0.04555983916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 16.85992,
      "storage_bits": 49192.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.7511967832507915
      }
    },
    {
      "depth": 16,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03380983916253958,
      "lower_error": 0.0,
      "upper_error": 0.04180983916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 17.040039999999998,
      "storage_bits": 49204.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.6761967832507916
      }
    },
    {
      "depth": 16,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.03287233916253958,
      "lower_error": 0.0,
      "upper_error": 0.04087233916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 17.220159999999996,
      "storage_bits": 49216.0,
      "latency_proxy": 16.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.03125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.6574467832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.036934839162539576,
      "lower_error": 0.0,
      "upper_error": 0.044934839162539576,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 32.68796,
      "storage_bits": 49196.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.7386967832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.021934839162539577,
      "lower_error": 0.0,
      "upper_error": 0.029934839162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 32.86808,
      "storage_bits": 49208.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.43869678325079153
      }
    },
    {
      "depth": 32,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.018184839162539577,
      "lower_error": 0.0,
      "upper_error": 0.026184839162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 33.048199999999994,
      "storage_bits": 49220.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.3636967832507915
      }
    },
    {
      "depth": 32,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.01724733916253958,
      "lower_error": 0.0,
      "upper_error": 0.02524733916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 33.22832,
      "storage_bits": 49232.0,
      "latency_proxy": 32.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.015625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.3449467832507916
      }
    },
    {
      "depth": 64,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02912233916253958,
      "lower_error": 0.0,
      "upper_error": 0.03712233916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 64.70428,
      "storage_bits": 49228.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.5824467832507916
      }
    },
    {
      "depth": 64,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.014122339162539578,
      "lower_error": 0.0,
      "upper_error": 0.022122339162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 64.8844,
      "storage_bits": 49240.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.28244678325079153
      }
    },
    {
      "depth": 64,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.010372339162539579,
      "lower_error": 0.0,
      "upper_error": 0.01837233916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 65.06452,
      "storage_bits": 49252.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.20744678325079155
      }
    },
    {
      "depth": 64,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.009434839162539578,
      "lower_error": 0.0,
      "upper_error": 0.01743483916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 65.24463999999999,
      "storage_bits": 49264.0,
      "latency_proxy": 64.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.0078125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.18869678325079153
      }
    },
    {
      "depth": 128,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02521608916253958,
      "lower_error": 0.0,
      "upper_error": 0.03321608916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 128.73692,
      "storage_bits": 49292.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.5043217832507916
      }
    },
    {
      "depth": 128,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.010216089162539578,
      "lower_error": 0.0,
      "upper_error": 0.018216089162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 128.91704000000001,
      "storage_bits": 49304.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.20432178325079156
      }
    },
    {
      "depth": 128,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.0064660891625395785,
      "lower_error": 0.0,
      "upper_error": 0.014466089162539579,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 129.09715999999997,
      "storage_bits": 49316.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.12932178325079155
      }
    },
    {
      "depth": 128,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.005528589162539579,
      "lower_error": 0.0,
      "upper_error": 0.01352858916253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 129.27728,
      "storage_bits": 49328.0,
      "latency_proxy": 128.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.00390625,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.11057178325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 12,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.02326296416253958,
      "lower_error": 0.0,
      "upper_error": 0.03126296416253958,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 256.80219999999997,
      "storage_bits": 49420.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.02,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.4652592832507916
      }
    },
    {
      "depth": 256,
      "metadata_bits": 24,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.008262964162539578,
      "lower_error": 0.0,
      "upper_error": 0.016262964162539577,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 256.98232,
      "storage_bits": 49432.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.005,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.16525928325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 36,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.0045129641625395785,
      "lower_error": 0.00048703583746042157,
      "upper_error": 0.012512964162539579,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 257.16244,
      "storage_bits": 49444.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.00125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.09025928325079156
      }
    },
    {
      "depth": 256,
      "metadata_bits": 48,
      "structural_lower": 0.005,
      "structural_upper": 0.008,
      "finite_radius": 0.003575464162539578,
      "lower_error": 0.001424535837460422,
      "upper_error": 0.011575464162539578,
      "tolerance": 0.05,
      "decision": "certified_feasible",
      "decision_title": "Certified feasible",
      "evidence_level": 3,
      "certified": true,
      "cost": 257.34256,
      "storage_bits": 49456.0,
      "latency_proxy": 256.0,
      "components": [
        {
          "name": "finite-depth synthesis",
          "value": 0.001953125,
          "formula": "C_syn / D",
          "evidence": {
            "level": 4,
            "source": "tube and field-variation interval bounds",
            "scope": "declared residual block and domain",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            "time regularity: bounded_variation"
          ],
          "warnings": []
        },
        {
          "name": "metadata/codebook description",
          "value": 0.0003125,
          "formula": "C_meta 2^{-s/m}",
          "evidence": {
            "level": 5,
            "source": "codebook covering bound",
            "scope": "compact six-dimensional codebook family",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata"
          ],
          "warnings": []
        },
        {
          "name": "execution arithmetic",
          "value": 0.0013098391625395783,
          "formula": "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}",
          "evidence": {
            "level": 4,
            "source": "common-tube and fixed-point range audit",
            "scope": "increment, carry, and residual state registers",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer"
          ],
          "warnings": []
        },
        {
          "name": "routing/hybrid execution",
          "value": 0.0,
          "formula": "0 (no hard route changes)",
          "evidence": {
            "level": 5,
            "source": "dense residual block",
            "scope": "no hard router",
            "assumptions_verified": true,
            "notes": []
          },
          "assumptions": [],
          "warnings": []
        }
      ],
      "warnings": [],
      "next_actions": [],
      "diagnostics": {
        "amplification": 2.225540928492468,
        "field_term": 0.0007659630803077922,
        "carry_radius": 0.00024437927663734115,
        "carry_term": 0.0005438760822317859,
        "residual_register_writeback_term": 0.0,
        "radius_fraction_of_tolerance": 0.07150928325079156
      }
    }
  ],
  "pareto_indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    9,
    10,
    11,
    13,
    14,
    15,
    18,
    19,
    22,
    23
  ],
  "assumptions_ledger": [
    {
      "item": "structural-floor bracket",
      "status": "verified",
      "level": "finite-witness certified",
      "source": "rational finite-witness primal/dual bracket",
      "scope": "declared witness lift"
    },
    {
      "item": "finite-depth synthesis",
      "status": "verified",
      "level": "interval certified",
      "source": "tube and field-variation interval bounds",
      "scope": "declared residual block and domain",
      "assumptions": [
        "common target/implementation horizon",
        "uniform state-Lipschitz field bounds on the declared tube",
        "one pure schedule is shared across the declared input family",
        "time regularity: bounded_variation"
      ]
    },
    {
      "item": "metadata/codebook description",
      "status": "verified",
      "level": "analytic certified",
      "source": "codebook covering bound",
      "scope": "compact six-dimensional codebook family",
      "assumptions": [
        "compact, label-aligned codebook family",
        "uniform synthesis constants over the codebook family",
        "declared covering-number model for metadata"
      ]
    },
    {
      "item": "execution arithmetic",
      "status": "verified",
      "level": "interval certified",
      "source": "common-tube and fixed-point range audit",
      "scope": "increment, carry, and residual state registers",
      "assumptions": [
        "ideal and implemented prefixes remain in the declared tube",
        "local transition defect bounds hold uniformly over atoms",
        "overflow semantics match the declared quantizer"
      ]
    },
    {
      "item": "routing/hybrid execution",
      "status": "verified",
      "level": "analytic certified",
      "source": "dense residual block",
      "scope": "no hard router",
      "assumptions": []
    },
    {
      "item": "shared schedule across inputs",
      "status": "declared",
      "level": "model declaration",
      "source": "learned 4-bit two-atom residual dictionary",
      "scope": "hash-locked calibration and witness set"
    },
    {
      "item": "target objective",
      "status": "endpoint",
      "level": "model declaration",
      "source": "high-precision Transformer MLP block",
      "scope": "maximum normalized hidden-state error"
    }
  ],
  "certificate_provenance": [],
  "global_warnings": []
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/notebooks/recommendation.md <==
# QReplace recommendation: 4-bit residual Transformer replacement with compensated increments

## Certified feasible

A certified replacement exists in the declared search grid; use depth 16 with 24 metadata bits.

- **Selected depth:** 16
- **Metadata bits:** 24
- **Target tolerance:** 0.05
- **Error interval at selected configuration:** [0, 0.0455598]
- **Finite resource radius:** 0.0375598
- **Evidence level:** finite-witness certified
- **Certified decision:** yes

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
| finite-depth synthesis | 0.03125 | `C_syn / D` | interval certified | yes |
| metadata/codebook description | 0.005 | `C_meta 2^{-s/m}` | analytic certified | yes |
| execution arithmetic | 0.00130984 | `rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}` | interval certified | yes |
| routing/hybrid execution | 0 | `0 (no hard route changes)` | analytic certified | yes |

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
| structural-floor bracket | verified | finite-witness certified | rational finite-witness primal/dual bracket |
| finite-depth synthesis | verified | interval certified | tube and field-variation interval bounds |
| metadata/codebook description | verified | analytic certified | codebook covering bound |
| execution arithmetic | verified | interval certified | common-tube and fixed-point range audit |
| routing/hybrid execution | verified | analytic certified | dense residual block |
| shared schedule across inputs | declared | model declaration | learned 4-bit two-atom residual dictionary |
| target objective | endpoint | model declaration | high-precision Transformer MLP block |

## Warnings

- None.

## Next actions

- No additional action is required for the declared decision.

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/pyproject.toml <==
[build-system]
requires = ["setuptools>=68", "wheel"]
build-backend = "setuptools.build_meta"

[project]
name = "qreplace"
version = "1.1.0"
description = "Certified decision support for replacing high-precision residual networks with deeper low-bit computation"
readme = "README.md"
requires-python = ">=3.10"
license = {text = "MIT"}
authors = [{name = "Mojtaba Soltanalian"}]
dependencies = [
  "numpy>=1.24",
  "pydantic>=2.5",
  "PyYAML>=6.0",
  "pandas>=2.0",
  "matplotlib>=3.7",
  "jinja2>=3.1",
  "typer>=0.12",
  "rich>=13.0",
]

[project.optional-dependencies]
app = ["gradio>=5.0", "plotly>=5.0"]
dev = ["pytest>=8", "nbformat>=5.9"]

[project.scripts]
qreplace = "qreplace.cli:app"

[tool.setuptools]
include-package-data = true

[tool.setuptools.packages.find]
where = ["."]
include = ["qreplace*"]

[tool.setuptools.package-data]
qreplace = ["templates/*.j2", "schemas/*.json", "examples/*.yaml", "examples/certificates/*.json"]

[tool.pytest.ini_options]
addopts = "-q"
testpaths = ["tests"]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/__init__.py <==
"""QReplace: resource-theoretic decision support for quantized network replacement."""

__version__ = "1.1.0"

from .models import ReplacementSpec, RecommendationReport
from .optimizer import recommend

__all__ = ["ReplacementSpec", "RecommendationReport", "recommend", "__version__"]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/__main__.py <==
from .cli import app

app()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/bounds.py <==
from __future__ import annotations

import math
from dataclasses import replace
from typing import Iterable

from .enums import ArithmeticMode, Decision, EvidenceLevel, RoutingMode, TimeRegularity
from .models import (
    BoundComponent,
    CandidateResult,
    Evidence,
    ExecutionSpec,
    ReplacementSpec,
    RoutingSpec,
)


def phi(lipschitz: float, horizon: float) -> float:
    if lipschitz < 0 or horizon <= 0:
        raise ValueError("require lipschitz >= 0 and horizon > 0")
    return horizon if lipschitz == 0 else math.expm1(lipschitz * horizon) / lipschitz


def _evidence_with_notes(evidence: Evidence, *notes: str) -> Evidence:
    return evidence.model_copy(update={"notes": [*evidence.notes, *notes]})


def synthesis_component(spec: ReplacementSpec, depth: int) -> BoundComponent:
    syn = spec.synthesis
    if syn.regularity == TimeRegularity.BV:
        value = syn.first_order_constant / depth
        formula = "C_syn / D"
    else:
        value = syn.holder_constant * depth ** (-syn.holder_exponent) + syn.first_order_constant / depth
        formula = "C_holder D^{-theta} + C_1 / D"
    return BoundComponent(
        name="finite-depth synthesis",
        value=value,
        formula=formula,
        evidence=syn.evidence,
        assumptions=[
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            f"time regularity: {syn.regularity.value}",
        ],
    )


def metadata_component(spec: ReplacementSpec, bits: int) -> BoundComponent:
    meta = spec.metadata
    if meta.constant == 0:
        value = 0.0
        formula = "0 (fixed dictionary or no declared metadata penalty)"
    else:
        assert meta.dimension is not None
        value = meta.constant * 2.0 ** (-bits / meta.dimension)
        formula = "C_meta 2^{-s/m}"
    return BoundComponent(
        name="metadata/codebook description",
        value=value,
        formula=formula,
        evidence=meta.evidence,
        assumptions=[
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata",
        ] if meta.constant > 0 else [],
    )


def arithmetic_component(exe: ExecutionSpec, depth: int) -> tuple[BoundComponent, dict[str, float]]:
    amp = exe.amplification if exe.amplification is not None else math.exp(exe.state_lipschitz * exe.horizon)
    field_term = exe.field_error * phi(exe.state_lipschitz, exe.horizon)
    warnings: list[str] = []
    certification_blocked = False
    diagnostics: dict[str, float] = {"amplification": amp, "field_term": field_term}

    if exe.mode == ArithmeticMode.IDEAL:
        value = 0.0
        formula = "0 (ideal arithmetic)"
    elif exe.mode == ArithmeticMode.STATE_WRITEBACK:
        assert exe.state_quantizer is not None
        rho = exe.state_quantizer.covering_radius
        value = depth * rho * amp + field_term
        formula = "D rho_state S + eta_G Phi_L(T)"
        diagnostics.update({"state_covering_radius": rho, "writeback_term": depth * rho * amp})
        if depth * rho * amp > 0:
            warnings.append("Repeated state write-back grows linearly with depth in the generic envelope.")
        if exe.state_quantizer.overflow == "wrap" and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is not a bounded projection defect; no-wrap overflow must be verified.")
            certification_blocked = True
        if exe.state_quantizer.overflow == "saturate" and not exe.saturation_safe:
            warnings.append("The bound is conditional because saturation-safe tube containment is not verified.")
            certification_blocked = True
    elif exe.mode == ArithmeticMode.INCREMENT:
        assert exe.increment_quantizer is not None
        rho = exe.increment_quantizer.covering_radius
        value = depth * rho * amp + field_term
        formula = "D rho_increment S + eta_G Phi_L(T)"
        diagnostics.update({"increment_covering_radius": rho, "increment_accumulation_term": depth * rho * amp})
        warnings.append("Independent increment rounding accumulates without a compensating carry.")
        if exe.increment_quantizer.overflow == "wrap" and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is uncertified without an invariant no-overflow proof.")
            certification_blocked = True
        if exe.increment_quantizer.overflow == "saturate" and not exe.saturation_safe:
            warnings.append("Saturation-safe execution tube has not been verified.")
            certification_blocked = True
    elif exe.mode == ArithmeticMode.ERROR_FEEDBACK:
        assert exe.increment_quantizer is not None
        if exe.carry_radius_override is not None:
            rho = exe.carry_radius_override
        elif exe.carry_quantizer is not None:
            rho = exe.carry_quantizer.covering_radius
        else:
            rho = exe.increment_quantizer.covering_radius
            warnings.append("Carry radius inferred from the increment quantizer; provide a carry format for bit-exact deployment.")
        carry_term = rho * amp
        residual_writeback = depth * exe.residual_register_writeback_radius * amp
        value = carry_term + field_term + residual_writeback
        formula = "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}"
        diagnostics.update({
            "carry_radius": rho,
            "carry_term": carry_term,
            "residual_register_writeback_term": residual_writeback,
        })
        if exe.residual_register_writeback_radius > 0:
            warnings.append("Finite carry-register write-back reintroduces a depth-linear term.")
        quantizers = [exe.increment_quantizer]
        if exe.carry_quantizer is not None:
            quantizers.append(exe.carry_quantizer)
        if any(q.overflow == "wrap" for q in quantizers) and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is uncertified without an invariant no-overflow proof.")
            certification_blocked = True
        if any(q.overflow == "saturate" for q in quantizers) and not exe.saturation_safe:
            warnings.append("Saturation-safe execution tube has not been verified.")
            certification_blocked = True
    else:
        if depth in exe.custom_radius_by_depth:
            value = exe.custom_radius_by_depth[depth]
        else:
            keys = sorted(exe.custom_radius_by_depth)
            nearest = min(keys, key=lambda k: abs(k - depth))
            value = exe.custom_radius_by_depth[nearest]
            warnings.append(f"Custom arithmetic radius used nearest tabulated depth {nearest}.")
        formula = "user-supplied custom arithmetic radius"

    evidence = exe.evidence
    if certification_blocked and evidence.certified:
        # Do not silently retain certification when a required deployment premise is absent.
        evidence = evidence.model_copy(update={"assumptions_verified": False})
    return BoundComponent(
        name="execution arithmetic",
        value=value,
        formula=formula,
        evidence=evidence,
        assumptions=[
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer",
        ],
        warnings=warnings,
    ), diagnostics


def routing_component(route: RoutingSpec, depth: int) -> tuple[BoundComponent, dict[str, float]]:
    diagnostics: dict[str, float] = {}
    warnings: list[str] = []
    if route.mode == RoutingMode.NONE:
        value = 0.0
        formula = "0 (no hard route changes)"
    elif route.mode == RoutingMode.PRESCRIBED:
        value = route.prescribed_constant * depth ** (-route.prescribed_exponent)
        formula = "C_route D^{-beta}"
    else:
        amp = math.exp(route.state_lipschitz * route.horizon)
        sum_jump_lip_over_nu = sum(e.jump_bound * e.score_lipschitz / e.transversality for e in route.events)
        sum_jump_eta_over_nu = sum(e.jump_bound * e.score_error / e.transversality for e in route.events)
        sum_jump = sum(e.jump_bound for e in route.events)
        chi = 2.0 * amp * sum_jump_lip_over_nu
        delta_oracle = route.oracle_error_constant / depth
        b = delta_oracle + 2.0 * amp * sum_jump_eta_over_nu + 2.0 * amp * sum_jump * route.horizon / depth
        diagnostics.update({"routing_small_gain": chi, "routing_numerator": b})
        if chi >= 1.0:
            value = math.inf
            warnings.append("Hybrid small-gain condition chi < 1 fails; no finite route radius is certified.")
        else:
            value = b / (1.0 - chi)
        formula = "b_D / (1 - chi)"
        if not route.anti_chattering_verified:
            warnings.append("Event windows are localized, but unique implemented switches are not certified without anti-chattering.")
    evidence = route.evidence
    if warnings and evidence.certified and any("fails" in w or "not certified" in w for w in warnings):
        evidence = evidence.model_copy(update={"assumptions_verified": False})
    return BoundComponent(
        name="routing/hybrid execution",
        value=value,
        formula=formula,
        evidence=evidence,
        assumptions=[
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds",
        ] if route.mode == RoutingMode.STATE_DEPENDENT else [],
        warnings=warnings,
    ), diagnostics


def candidate_cost(spec: ReplacementSpec, depth: int, metadata_bits: int) -> tuple[float, float, float]:
    dictionary = spec.dictionary
    schedule_bits = depth * math.ceil(math.log2(max(1, dictionary.size)))
    storage_bits = dictionary.codebook_storage_bits + metadata_bits + schedule_bits
    activation_bits = spec.execution.state_quantizer.bits if spec.execution.state_quantizer and spec.execution.state_quantizer.bits else 0
    carry_bits = spec.execution.carry_quantizer.bits if spec.execution.carry_quantizer and spec.execution.carry_quantizer.bits else 0
    latency = depth * spec.costs.per_step_cost
    scalar_cost = (
        spec.costs.fixed_cost
        + spec.costs.latency_weight * latency
        + spec.costs.storage_weight * storage_bits
        + spec.costs.metadata_bit_cost * metadata_bits
        + spec.costs.activation_bit_cost * activation_bits
        + spec.costs.carry_bit_cost * carry_bits
        + spec.costs.schedule_storage_weight * schedule_bits
    )
    return scalar_cost, storage_bits, latency


def aggregate_evidence(components: Iterable[BoundComponent], structural: Evidence) -> EvidenceLevel:
    levels = [structural.level]
    for component in components:
        if component.value > 0:
            levels.append(component.evidence.level)
    return min(levels)


def evaluate_candidate(spec: ReplacementSpec, depth: int, metadata_bits: int) -> CandidateResult:
    components: list[BoundComponent] = []
    components.append(synthesis_component(spec, depth))
    components.append(metadata_component(spec, metadata_bits))
    arithmetic, arithmetic_diag = arithmetic_component(spec.execution, depth)
    routing, routing_diag = routing_component(spec.routing, depth)
    components.extend([arithmetic, routing])

    finite_radius = sum(c.value for c in components)
    if not math.isfinite(finite_radius):
        upper = math.inf
        lower = 0.0
    else:
        upper = spec.structural_floor.upper + finite_radius
        lower = max(0.0, spec.structural_floor.lower - finite_radius)

    level = aggregate_evidence(components, spec.structural_floor.evidence)
    all_bound_assumptions = spec.structural_floor.evidence.assumptions_verified and all(
        c.evidence.assumptions_verified for c in components if c.value > 0
    )
    certified = level.is_certified and all_bound_assumptions and math.isfinite(finite_radius)
    tolerance = spec.target.tolerance

    if spec.structural_floor.evidence.certified and spec.structural_floor.lower > tolerance:
        # A certified structural floor above tolerance rules out the declared
        # dictionary class independently of finite depth or implementation.
        decision = Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE
    elif certified and upper <= tolerance:
        decision = Decision.CERTIFIED_FEASIBLE
    elif certified and lower > tolerance:
        decision = Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH
    elif math.isfinite(upper) and upper <= tolerance and level >= EvidenceLevel.CALIBRATED_ESTIMATE:
        decision = Decision.CONDITIONALLY_FEASIBLE
    elif math.isfinite(upper) and upper <= 1.25 * tolerance:
        decision = Decision.DIAGNOSTICALLY_PROMISING
    else:
        decision = Decision.UNRESOLVED

    warnings = [w for c in components for w in c.warnings]
    next_actions: list[str] = []
    if not spec.structural_floor.evidence.certified:
        next_actions.append("Obtain a certified structural-floor bracket or finite-witness certificate.")
    for c in components:
        if c.value > 0 and not c.evidence.certified:
            next_actions.append(f"Verify assumptions/constants for {c.name}.")
    if math.isinf(finite_radius):
        next_actions.append("Reduce routing coupling or improve score/transversality bounds until chi < 1.")
    if decision == Decision.UNRESOLVED and upper > tolerance:
        dominant = max((c for c in components if math.isfinite(c.value)), key=lambda c: c.value, default=None)
        if dominant:
            next_actions.append(f"The dominant finite resource term is {dominant.name}; improve that term first.")

    cost, storage_bits, latency = candidate_cost(spec, depth, metadata_bits)
    diagnostics = {**arithmetic_diag, **routing_diag}
    diagnostics["radius_fraction_of_tolerance"] = finite_radius / tolerance if math.isfinite(finite_radius) else math.inf

    return CandidateResult(
        depth=depth,
        metadata_bits=metadata_bits,
        structural_lower=spec.structural_floor.lower,
        structural_upper=spec.structural_floor.upper,
        finite_radius=finite_radius,
        lower_error=lower,
        upper_error=upper,
        tolerance=tolerance,
        decision=decision.value,
        decision_title=decision.title,
        evidence_level=level,
        certified=certified,
        cost=cost,
        storage_bits=storage_bits,
        latency_proxy=latency,
        components=components,
        warnings=warnings,
        next_actions=list(dict.fromkeys(next_actions)),
        diagnostics=diagnostics,
    )


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/cli.py <==
from __future__ import annotations

import json
from pathlib import Path

import typer
from rich.console import Console
from rich.table import Table

from .models import CertificateReference, ReplacementSpec
from .optimizer import recommend
from .report import write_report
from .provenance import load_certificate_references
from .simulation import arithmetic_phase_sweep, write_phase_artifacts
from .wizard import starter_yaml

app = typer.Typer(add_completion=False, help="Certified decision support for depth–precision replacement.")
console = Console()


@app.command()
def validate(spec: Path) -> None:
    """Validate a YAML/JSON replacement specification."""
    parsed = ReplacementSpec.from_file(spec)
    console.print(f"[bold green]Valid[/bold green]: {parsed.project}")
    console.print(f"Depth candidates: {parsed.search.depths}")
    console.print(f"Metadata candidates: {parsed.metadata.search_bits}")


@app.command("recommend")
def recommend_cmd(
    spec: Path = typer.Argument(..., exists=True, readable=True),
    out: Path = typer.Option(Path("qreplace_report"), "--out", "-o"),
    open_browser: bool = typer.Option(False, "--open"),
) -> None:
    """Evaluate the resource law, rank configurations, and write an auditable report."""
    parsed = ReplacementSpec.from_file(spec)
    report = recommend(parsed)
    paths = write_report(report, out)
    selected = report.selected
    console.print(f"\n[bold]{selected.decision_title}[/bold]")
    console.print(report.headline)
    table = Table(show_header=True)
    table.add_column("D", justify="right")
    table.add_column("s", justify="right")
    table.add_column("Error interval")
    table.add_column("Upper")
    table.add_column("Evidence")
    table.add_row(
        str(selected.depth), str(selected.metadata_bits),
        f"[{selected.lower_error:.5g}, {selected.upper_error:.5g}]",
        f"{selected.upper_error:.5g}", selected.evidence_level.label,
    )
    console.print(table)
    console.print(f"\nHTML report: [link=file://{paths['html'].resolve()}]{paths['html']}[/link]")
    if open_browser:
        import webbrowser
        webbrowser.open(paths["html"].resolve().as_uri())


@app.command("init")
def init_spec(
    out: Path = typer.Option(Path("qreplace.yaml"), "--out", "-o"),
    arithmetic: str = typer.Option("ideal", help="ideal, state_writeback, or error_feedback"),
    learned_dictionary: bool = typer.Option(False, "--learned-dictionary"),
    routed: bool = typer.Option(False, "--routed"),
) -> None:
    """Create a documented starter specification rather than beginning from a blank file."""
    if arithmetic not in {"ideal", "state_writeback", "error_feedback"}:
        raise typer.BadParameter("arithmetic must be ideal, state_writeback, or error_feedback")
    out.write_text(starter_yaml(arithmetic=arithmetic, learned_dictionary=learned_dictionary, routed=routed), encoding="utf-8")
    console.print(f"Wrote starter specification: {out}")


@app.command("phase-demo")
def phase_demo(
    out: Path = typer.Option(Path("qreplace_phase_demo"), "--out", "-o"),
    state_step: float = typer.Option(1 / 32, "--state-step"),
    increment_step: float = typer.Option(1 / 32, "--increment-step"),
) -> None:
    """Generate the write-back versus error-feedback arithmetic phase demonstration."""
    frame = arithmetic_phase_sweep([1, 2, 4, 8, 16, 32, 64, 128, 256], state_step=state_step, increment_step=increment_step)
    paths = write_phase_artifacts(frame, str(out))
    console.print(f"CSV: {paths['csv']}")
    console.print(f"Plot: {paths['plot']}")


@app.command("schema")
def schema_cmd(out: Path = typer.Option(Path("qreplace_spec.schema.json"), "--out", "-o")) -> None:
    out.write_text(json.dumps(ReplacementSpec.model_json_schema(), indent=2), encoding="utf-8")
    console.print(f"Wrote {out}")


@app.command("inspect-certificate")
def inspect_certificate(
    certificate: Path = typer.Argument(..., exists=True, readable=True),
    claim_id: str | None = typer.Option(None, "--claim"),
) -> None:
    """Hash and inspect a QReplaceLean/rational/interval certificate manifest."""
    records, warnings = load_certificate_references([CertificateReference(path=str(certificate), claim_id=claim_id, required=True)])
    if not records:
        for warning in warnings:
            console.print(f"[bold red]Warning:[/bold red] {warning}")
        raise typer.Exit(1)
    record = records[0]
    console.print(f"SHA-256: {record['sha256']}")
    console.print_json(data={"artifact": record["artifact"], "claims": record["claims"]})
    for warning in warnings:
        console.print(f"[bold yellow]Warning:[/bold yellow] {warning}")


@app.command("app")
def app_ui() -> None:
    """Launch the optional Gradio interface."""
    from .webapp import launch
    launch()


@app.command()
def demo(out: Path = typer.Option(Path("qreplace_demo_report"), "--out", "-o")) -> None:
    from importlib.resources import files
    example = files("qreplace").joinpath("examples/transformer_error_feedback.yaml")
    parsed = ReplacementSpec.model_validate(__import__("yaml").safe_load(example.read_text(encoding="utf-8")))
    report = recommend(parsed)
    paths = write_report(report, out)
    console.print(report.headline)
    console.print(f"Report: {paths['html']}")


if __name__ == "__main__":
    app()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/enums.py <==
from __future__ import annotations

from enum import Enum, IntEnum


class EvidenceLevel(IntEnum):
    """Strength of the evidence supporting a numerical bound.

    Ordering is intentional: taking ``min`` yields the weakest premise used by
    a recommendation.
    """

    UNAVAILABLE = 0
    DIAGNOSTIC = 1
    CALIBRATED_ESTIMATE = 2
    FINITE_WITNESS_CERTIFIED = 3
    INTERVAL_CERTIFIED = 4
    ANALYTIC_CERTIFIED = 5

    @property
    def label(self) -> str:
        return {
            self.UNAVAILABLE: "unavailable",
            self.DIAGNOSTIC: "diagnostic",
            self.CALIBRATED_ESTIMATE: "calibrated estimate",
            self.FINITE_WITNESS_CERTIFIED: "finite-witness certified",
            self.INTERVAL_CERTIFIED: "interval certified",
            self.ANALYTIC_CERTIFIED: "analytic certified",
        }[self]

    @property
    def is_certified(self) -> bool:
        return self >= EvidenceLevel.FINITE_WITNESS_CERTIFIED


class Decision(str, Enum):
    CERTIFIED_FEASIBLE = "certified_feasible"
    CERTIFIED_IMPOSSIBLE_AT_DEPTH = "certified_impossible_at_depth"
    CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE = "certified_asymptotically_impossible"
    CONDITIONALLY_FEASIBLE = "conditionally_feasible"
    DIAGNOSTICALLY_PROMISING = "diagnostically_promising"
    UNRESOLVED = "unresolved"

    @property
    def title(self) -> str:
        return {
            self.CERTIFIED_FEASIBLE: "Certified feasible",
            self.CERTIFIED_IMPOSSIBLE_AT_DEPTH: "Certified impossible at this depth",
            self.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE: "Certified asymptotically impossible",
            self.CONDITIONALLY_FEASIBLE: "Conditionally feasible",
            self.DIAGNOSTICALLY_PROMISING: "Diagnostically promising",
            self.UNRESOLVED: "Unresolved",
        }[self]


class Objective(str, Enum):
    ENDPOINT = "endpoint"
    PATH = "path"


class TimeRegularity(str, Enum):
    BV = "bounded_variation"
    HOLDER = "holder"


class ArithmeticMode(str, Enum):
    IDEAL = "ideal"
    STATE_WRITEBACK = "state_writeback"
    INCREMENT = "increment"
    ERROR_FEEDBACK = "error_feedback"
    CUSTOM = "custom"


class RoutingMode(str, Enum):
    NONE = "none"
    PRESCRIBED = "prescribed"
    STATE_DEPENDENT = "state_dependent"


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/examples/certificates/qreplacelean_source_audited.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.1.0",
    "generated_at": "2026-07-24T16:21:57.826571+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "lean_version_output": "not executed",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "741e1b47a8ba98e52811ba850b5975bb83986ce9e5106089e73ebce94b41a8b9",
    "status": "source_audited_not_kernel_checked"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "three_way_decision",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "online_simplex_rounding",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.online_simplex_rounding_list_nonempty",
      "paper_result": "online simplex rounding",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_floor_from_envelope",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exact_endpoint_and_path_limits; Paper.exact_asymptotic_endpoint_replacement_criterion",
      "paper_result": "exact floor consequences from envelope",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "linear_depth_exchange",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.linear_depth_exchange_ceiling_sufficient",
      "paper_result": "linear depth-exchange implication",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_matching_depth",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exactMatchingDepth_spec; Paper.exactMatchingDepth_minimal; Paper.exactMatchingDepth_linear_sandwich",
      "paper_result": "exact matching depth",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "packing_profile",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.packing_profile_rpow_depth_lower",
      "paper_result": "packing-profile depth obstruction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "parameter_function_gap",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.parameter_counterexample_complete",
      "paper_result": "parameter/function gap example",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "scale_quantization",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.quantized_microstep_global_recursive_bound",
      "paper_result": "scale-quantization recurrence",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "first_order_sharpness",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.first_order_minimax_sharp_complete",
      "paper_result": "first-order sharpness witness",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "serial_block_reduction",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.serialBlockReductionCertificate_hausdorff; Paper.serialBlockReductionCertificate_floor_bounds",
      "paper_result": "serial-block reduction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "soft_moe_regular",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.soft_moe_regular",
      "paper_result": "soft-MoE regularity",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "no_margin_routing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.no_margin_route_counterexample",
      "paper_result": "no-margin routing counterexample",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    }
  ],
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "The complete Banach-space relaxed-control, state-dependent hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest."
  ]
}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/examples/lean_manifest_guardrail.yaml <==
schema_version: '1.0'
project: Lean-gated 4-bit Transformer replacement example
target:
  name: high-precision Transformer MLP block
  architecture: pre-LayerNorm Transformer residual MLP
  domain: hash-locked calibration and witness set
  objective: endpoint
  tolerance: 0.05
  metric: maximum normalized hidden-state error
dictionary:
  name: learned 4-bit two-atom residual dictionary
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
  - One schedule is compiled for the declared input family.
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: rational finite-witness primal/dual bracket
    scope: declared witness lift
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: tube and field-variation interval bounds
    scope: declared residual block and domain
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits:
  - 12
  - 24
  - 36
  - 48
  evidence:
    level: ANALYTIC_CERTIFIED
    source: codebook covering bound
    scope: compact six-dimensional codebook family
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: common-tube and fixed-point range audit
    scope: increment, carry, and residual state registers
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: dense residual block
    scope: no hard router
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 1.0e-05
search:
  depths:
  - 8
  - 16
  - 32
  - 64
  - 128
  - 256
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
- This example demonstrates fail-safe downgrading when a required Lean claim has passed
  source audit but has not yet been kernel checked.
- After staged Lean verification succeeds, replace the attached manifest with the
  exported kernel-checked manifest to enable certificate-level provenance.
certificates:
- path: certificates/qreplacelean_source_audited.json
  claim_id: error_feedback_conservation
  required: true


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/examples/minimal.yaml <==
schema_version: "1.0"
project: "Minimal QReplace example"
target:
  name: "teacher map"
  tolerance: 0.1
dictionary:
  size: 2
structural_floor:
  lower: 0.0
  upper: 0.02
  evidence:
    level: DIAGNOSTIC
    source: "local search"
    scope: "calibration samples"
    assumptions_verified: false
synthesis:
  first_order_constant: 0.5
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "declared theorem constant"
    scope: "common tube"
    assumptions_verified: true
metadata:
  fixed_bits: 0
execution:
  mode: ideal
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "ideal arithmetic model"
    scope: "mathematical model"
    assumptions_verified: true
routing:
  mode: none
search:
  depths: [4, 8, 16, 32, 64]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/examples/moe_hybrid.yaml <==
schema_version: "1.0"
project: "Quantized top-1 MoE replacement with route-event audit"
target:
  name: "high-precision routed residual block"
  architecture: "top-1 mixture-of-experts residual block"
  domain: "finite deployment witness set"
  objective: path
  tolerance: 0.08
  metric: "maximum pathwise hidden-state error"
dictionary:
  name: "four-expert 4-bit atom library"
  size: 4
  atom_bits: 4
  learned: true
  family_dimension: 12
  codebook_storage_bits: 131072
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.01
  upper: 0.02
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "held-out witness optimization"
    scope: "finite deployment set"
    assumptions_verified: false
synthesis:
  regularity: holder
  first_order_constant: 0.35
  holder_constant: 0.2
  holder_exponent: 0.75
  evidence:
    level: INTERVAL_CERTIFIED
    source: "piecewise-Hölder field bounds"
    scope: "target route oracle"
    assumptions_verified: true
metadata:
  constant: 0.1
  dimension: 12
  search_bits: [24, 48, 72, 96]
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "empirical codebook-cover fit"
    scope: "learned expert library"
    assumptions_verified: false
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.6
  field_error: 0.001
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
  saturation_safe: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "fixed-point tube audit"
    scope: "expert output accumulation"
    assumptions_verified: true
routing:
  mode: state_dependent
  oracle_error_constant: 0.3
  state_lipschitz: 0.6
  horizon: 1.0
  anti_chattering_verified: true
  events:
    - label: "expert 1 / expert 2 swap"
      jump_bound: 0.12
      score_lipschitz: 0.08
      transversality: 1.0
      score_error: 0.001
    - label: "expert 2 / expert 4 swap"
      jump_bound: 0.10
      score_lipschitz: 0.06
      transversality: 0.9
      score_error: 0.0015
  evidence:
    level: INTERVAL_CERTIFIED
    source: "score interval and transversal event audit"
    scope: "finite deployment witness paths"
    assumptions_verified: true
costs:
  per_step_cost: 1.4
  metadata_bit_cost: 0.01
  schedule_storage_weight: 0.0008
search:
  depths: [16, 32, 64, 128, 256]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/examples/state_writeback_phase.yaml <==
schema_version: "1.0"
project: "State write-back depth phase diagnostic"
target:
  name: "high-precision residual map"
  architecture: "scalar residual channel"
  domain: "[-1,1]"
  objective: endpoint
  tolerance: 0.025
  metric: "absolute terminal error"
dictionary:
  name: "binary low-bit residual dictionary"
  size: 2
  atom_bits: 2
  learned: false
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.0
  upper: 0.002
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "closed relaxed reachable-set calculation"
    scope: "scalar channel"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.4
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "explicit scalar synthesis constant"
    scope: "scalar channel"
    assumptions_verified: true
metadata:
  constant: 0.0
  fixed_bits: 0
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "fixed dictionary"
    scope: "no learned metadata"
    assumptions_verified: true
execution:
  mode: state_writeback
  horizon: 1.0
  state_lipschitz: 0.4
  field_error: 0.0
  state_quantizer:
    bits: 8
    range_abs: 1.0
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "uniform-grid write-back theorem"
    scope: "scalar state"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "no router"
    scope: "scalar channel"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
search:
  depths: [1, 2, 4, 8, 16, 32, 64, 128, 256, 512]


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/examples/transformer_error_feedback.yaml <==
schema_version: "1.0"
project: "4-bit residual Transformer replacement with compensated increments"
target:
  name: "high-precision Transformer MLP block"
  architecture: "pre-LayerNorm Transformer residual MLP"
  domain: "hash-locked calibration and witness set"
  objective: endpoint
  tolerance: 0.05
  metric: "maximum normalized hidden-state error"
dictionary:
  name: "learned 4-bit two-atom residual dictionary"
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
    - "One schedule is compiled for the declared input family."
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: "rational finite-witness primal/dual bracket"
    scope: "declared witness lift"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: "tube and field-variation interval bounds"
    scope: "declared residual block and domain"
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits: [12, 24, 36, 48]
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "codebook covering bound"
    scope: "compact six-dimensional codebook family"
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "common-tube and fixed-point range audit"
    scope: "increment, carry, and residual state registers"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "dense residual block"
    scope: "no hard router"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 0.00001
search:
  depths: [8, 16, 32, 64, 128, 256]
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
  - "Illustrative certified workflow; replace all bounds with model-specific evidence."


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/model_card.py <==
"""Model-card helpers. They summarize a checkpoint but never invent theorem constants."""
from __future__ import annotations

import hashlib
from pathlib import Path
from typing import Any


def sha256(path: str | Path) -> str:
    path = Path(path)
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def summarize_torch_model(model: Any) -> dict[str, Any]:
    """Return a compact, JSON-safe summary of a ``torch.nn.Module``.

    Torch is optional. The summary is descriptive only; no Lipschitz, tube,
    reachability, or execution certificate is inferred from parameter counts.
    """
    try:
        import torch
    except ImportError as exc:  # pragma: no cover - optional dependency
        raise RuntimeError("PyTorch is required for summarize_torch_model") from exc
    if not isinstance(model, torch.nn.Module):
        raise TypeError("model must be a torch.nn.Module")
    parameters = list(model.parameters())
    buffers = list(model.buffers())
    by_dtype: dict[str, int] = {}
    for tensor in [*parameters, *buffers]:
        key = str(tensor.dtype).replace("torch.", "")
        by_dtype[key] = by_dtype.get(key, 0) + tensor.numel()
    module_types: dict[str, int] = {}
    for module in model.modules():
        key = module.__class__.__name__
        module_types[key] = module_types.get(key, 0) + 1
    return {
        "class": model.__class__.__name__,
        "parameters": sum(p.numel() for p in parameters),
        "trainable_parameters": sum(p.numel() for p in parameters if p.requires_grad),
        "buffers": sum(b.numel() for b in buffers),
        "dtypes": by_dtype,
        "module_types": dict(sorted(module_types.items())),
        "warning": "Descriptive model card only; QReplace theorem constants and structural-floor evidence must be supplied separately.",
    }


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/models.py <==
from __future__ import annotations

from pathlib import Path
from typing import Any, Literal

import yaml
from pydantic import BaseModel, ConfigDict, Field, field_validator, model_validator

from .enums import ArithmeticMode, EvidenceLevel, Objective, RoutingMode, TimeRegularity


class StrictModel(BaseModel):
    model_config = ConfigDict(extra="forbid", validate_assignment=True)


class Evidence(StrictModel):
    level: EvidenceLevel = EvidenceLevel.UNAVAILABLE
    source: str = "not supplied"
    scope: str = "unspecified"
    assumptions_verified: bool = False
    notes: list[str] = Field(default_factory=list)

    @field_validator("level", mode="before")
    @classmethod
    def parse_level(cls, value):
        if isinstance(value, str):
            key = value.strip().upper().replace("-", "_").replace(" ", "_")
            aliases = {
                "CERTIFIED": "ANALYTIC_CERTIFIED",
                "FINITE_WITNESS": "FINITE_WITNESS_CERTIFIED",
                "ESTIMATED": "CALIBRATED_ESTIMATE",
            }
            key = aliases.get(key, key)
            try:
                return EvidenceLevel[key]
            except KeyError as exc:
                raise ValueError(f"unknown evidence level: {value}") from exc
        return value

    @property
    def certified(self) -> bool:
        return self.level.is_certified and self.assumptions_verified


class StructuralFloorSpec(StrictModel):
    lower: float = Field(ge=0)
    upper: float = Field(ge=0)
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def ordered(self) -> "StructuralFloorSpec":
        if self.upper < self.lower:
            raise ValueError("structural floor requires lower <= upper")
        return self


class TargetSpec(StrictModel):
    name: str
    architecture: str = "unspecified residual model"
    checkpoint: str | None = None
    checkpoint_sha256: str | None = None
    domain: str = "declared calibration/witness domain"
    objective: Objective = Objective.ENDPOINT
    tolerance: float = Field(gt=0)
    metric: str = "sup norm"


class DictionarySpec(StrictModel):
    name: str = "declared low-bit operation library"
    size: int = Field(ge=1)
    atom_bits: int | None = Field(default=None, ge=1)
    learned: bool = False
    family_dimension: float | None = Field(default=None, gt=0)
    codebook_storage_bits: float = Field(default=0.0, ge=0)
    schedule_shared_across_inputs: bool = True
    notes: list[str] = Field(default_factory=list)


class SynthesisSpec(StrictModel):
    regularity: TimeRegularity = TimeRegularity.BV
    first_order_constant: float = Field(ge=0)
    holder_constant: float = Field(default=0.0, ge=0)
    holder_exponent: float = Field(default=1.0, gt=0, le=1)
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def holder_consistency(self) -> "SynthesisSpec":
        if self.regularity == TimeRegularity.HOLDER and self.holder_constant <= 0:
            raise ValueError("Hölder synthesis requires holder_constant > 0")
        return self


class MetadataSpec(StrictModel):
    constant: float = Field(default=0.0, ge=0)
    dimension: float | None = Field(default=None, gt=0)
    fixed_bits: int | None = Field(default=None, ge=0)
    search_bits: list[int] = Field(default_factory=lambda: [0])
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def dimension_required(self) -> "MetadataSpec":
        if self.constant > 0 and self.dimension is None:
            raise ValueError("metadata dimension is required when metadata constant is positive")
        bits = [self.fixed_bits] if self.fixed_bits is not None else list(self.search_bits)
        if not bits:
            raise ValueError("search_bits cannot be empty")
        if any(bit < 0 for bit in bits):
            raise ValueError("search_bits must be nonnegative")
        object.__setattr__(self, "search_bits", sorted(set(bits)))
        return self


class UniformQuantizerSpec(StrictModel):
    bits: int | None = Field(default=None, ge=2)
    range_abs: float | None = Field(default=None, gt=0)
    grid_step: float | None = Field(default=None, gt=0)
    overflow: Literal["saturate", "wrap", "error"] = "saturate"
    rounding: Literal["nearest_even", "half_away", "floor", "stochastic"] = "nearest_even"

    @model_validator(mode="after")
    def enough_information(self) -> "UniformQuantizerSpec":
        if self.grid_step is None and (self.bits is None or self.range_abs is None):
            raise ValueError("provide grid_step or both bits and range_abs")
        return self

    @property
    def step(self) -> float:
        if self.grid_step is not None:
            return self.grid_step
        assert self.bits is not None and self.range_abs is not None
        # Signed symmetric grid including both endpoints.
        return 2.0 * self.range_abs / (2**self.bits - 1)

    @property
    def covering_radius(self) -> float:
        return 0.5 * self.step


class ExecutionSpec(StrictModel):
    mode: ArithmeticMode = ArithmeticMode.IDEAL
    horizon: float = Field(default=1.0, gt=0)
    state_lipschitz: float = Field(default=0.0, ge=0)
    field_error: float = Field(default=0.0, ge=0)
    amplification: float | None = Field(default=None, ge=1)
    state_quantizer: UniformQuantizerSpec | None = None
    increment_quantizer: UniformQuantizerSpec | None = None
    carry_quantizer: UniformQuantizerSpec | None = None
    carry_radius_override: float | None = Field(default=None, ge=0)
    residual_register_writeback_radius: float = Field(default=0.0, ge=0)
    custom_radius_by_depth: dict[int, float] = Field(default_factory=dict)
    saturation_safe: bool = False
    no_wrap_overflow_verified: bool = False
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def mode_requirements(self) -> "ExecutionSpec":
        if self.mode == ArithmeticMode.STATE_WRITEBACK and self.state_quantizer is None:
            raise ValueError("state_writeback requires state_quantizer")
        if self.mode in {ArithmeticMode.INCREMENT, ArithmeticMode.ERROR_FEEDBACK} and self.increment_quantizer is None:
            raise ValueError(f"{self.mode.value} requires increment_quantizer")
        if self.mode == ArithmeticMode.CUSTOM and not self.custom_radius_by_depth:
            raise ValueError("custom arithmetic requires custom_radius_by_depth")
        return self


class RouteEventSpec(StrictModel):
    jump_bound: float = Field(gt=0)
    score_lipschitz: float = Field(ge=0)
    transversality: float = Field(gt=0)
    score_error: float = Field(ge=0)
    label: str = "event"


class RoutingSpec(StrictModel):
    mode: RoutingMode = RoutingMode.NONE
    oracle_error_constant: float = Field(default=0.0, ge=0)
    prescribed_constant: float = Field(default=0.0, ge=0)
    prescribed_exponent: float = Field(default=1.0, gt=0)
    events: list[RouteEventSpec] = Field(default_factory=list)
    state_lipschitz: float = Field(default=0.0, ge=0)
    horizon: float = Field(default=1.0, gt=0)
    anti_chattering_verified: bool = False
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def event_requirements(self) -> "RoutingSpec":
        if self.mode == RoutingMode.STATE_DEPENDENT and not self.events:
            raise ValueError("state-dependent routing requires at least one event")
        return self


class CostSpec(StrictModel):
    per_step_cost: float = Field(default=1.0, ge=0)
    metadata_bit_cost: float = Field(default=0.01, ge=0)
    activation_bit_cost: float = Field(default=0.0, ge=0)
    carry_bit_cost: float = Field(default=0.0, ge=0)
    fixed_cost: float = Field(default=0.0, ge=0)
    schedule_storage_weight: float = Field(default=0.0, ge=0)
    latency_weight: float = Field(default=1.0, ge=0)
    storage_weight: float = Field(default=0.0, ge=0)


class SearchSpec(StrictModel):
    depths: list[int] = Field(default_factory=lambda: [1, 2, 4, 8, 16, 32, 64, 128])
    max_candidates_in_report: int = Field(default=40, ge=1)
    prioritize_certification: bool = True

    @field_validator("depths")
    @classmethod
    def positive_depths(cls, value: list[int]) -> list[int]:
        if not value or any(d <= 0 for d in value):
            raise ValueError("depths must be a nonempty list of positive integers")
        return sorted(set(value))


class CertificateReference(StrictModel):
    path: str
    claim_id: str | None = None
    required: bool = False


class ReplacementSpec(StrictModel):
    schema_version: str = "1.0"
    project: str
    target: TargetSpec
    dictionary: DictionarySpec
    structural_floor: StructuralFloorSpec
    synthesis: SynthesisSpec
    metadata: MetadataSpec = Field(default_factory=MetadataSpec)
    execution: ExecutionSpec = Field(default_factory=ExecutionSpec)
    routing: RoutingSpec = Field(default_factory=RoutingSpec)
    costs: CostSpec = Field(default_factory=CostSpec)
    search: SearchSpec = Field(default_factory=SearchSpec)
    certificates: list[CertificateReference] = Field(default_factory=list)
    user_notes: list[str] = Field(default_factory=list)

    @classmethod
    def from_file(cls, path: str | Path) -> "ReplacementSpec":
        path = Path(path)
        text = path.read_text(encoding="utf-8")
        if path.suffix.lower() in {".yaml", ".yml"}:
            data = yaml.safe_load(text)
        elif path.suffix.lower() == ".json":
            import json
            data = json.loads(text)
        else:
            raise ValueError("spec must be YAML or JSON")
        if not isinstance(data, dict):
            raise ValueError("spec root must be a YAML/JSON object")
        # Certificate paths are interpreted relative to the specification file,
        # not the caller's working directory. This keeps archived studies portable.
        for ref in data.get("certificates", []) or []:
            raw = Path(ref.get("path", ""))
            if raw and not raw.is_absolute():
                ref["path"] = str((path.parent / raw).resolve())
        return cls.model_validate(data)

    def to_yaml(self) -> str:
        return yaml.safe_dump(self.model_dump(mode="json"), sort_keys=False)


class BoundComponent(StrictModel):
    name: str
    value: float
    formula: str
    evidence: Evidence
    assumptions: list[str] = Field(default_factory=list)
    warnings: list[str] = Field(default_factory=list)


class CandidateResult(StrictModel):
    depth: int
    metadata_bits: int
    structural_lower: float
    structural_upper: float
    finite_radius: float
    lower_error: float
    upper_error: float
    tolerance: float
    decision: str
    decision_title: str
    evidence_level: EvidenceLevel
    certified: bool
    cost: float
    storage_bits: float
    latency_proxy: float
    components: list[BoundComponent]
    warnings: list[str] = Field(default_factory=list)
    next_actions: list[str] = Field(default_factory=list)
    diagnostics: dict[str, Any] = Field(default_factory=dict)


class RecommendationReport(StrictModel):
    generated_at: str
    package_version: str
    project: str
    headline: str
    decision: str
    evidence_level: EvidenceLevel
    selected: CandidateResult
    candidates: list[CandidateResult]
    pareto_indices: list[int]
    assumptions_ledger: list[dict[str, Any]]
    certificate_provenance: list[dict[str, Any]] = Field(default_factory=list)
    global_warnings: list[str] = Field(default_factory=list)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/optimizer.py <==
from __future__ import annotations

from datetime import datetime, timezone
from typing import Iterable

from . import __version__
from .bounds import evaluate_candidate
from .enums import Decision, EvidenceLevel
from .models import CandidateResult, RecommendationReport, ReplacementSpec
from .provenance import load_certificate_references, required_certificate_gate_passes


def pareto_frontier(candidates: list[CandidateResult]) -> list[int]:
    """Return indices nondominated in (cost, certified upper error)."""
    result: list[int] = []
    for i, candidate in enumerate(candidates):
        dominated = False
        for j, other in enumerate(candidates):
            if i == j:
                continue
            if other.cost <= candidate.cost and other.upper_error <= candidate.upper_error:
                if other.cost < candidate.cost or other.upper_error < candidate.upper_error:
                    dominated = True
                    break
        if not dominated:
            result.append(i)
    return sorted(result, key=lambda i: (candidates[i].cost, candidates[i].upper_error))


def _selection_key(candidate: CandidateResult) -> tuple:
    priority = {
        Decision.CERTIFIED_FEASIBLE.value: 0,
        Decision.CONDITIONALLY_FEASIBLE.value: 1,
        Decision.DIAGNOSTICALLY_PROMISING.value: 2,
        Decision.UNRESOLVED.value: 3,
        Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value: 4,
        Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH.value: 5,
    }[candidate.decision]
    return (priority, candidate.cost if priority <= 2 else candidate.upper_error, candidate.depth)


def build_assumptions_ledger(spec: ReplacementSpec, selected: CandidateResult) -> list[dict]:
    rows = [
        {
            "item": "structural-floor bracket",
            "status": "verified" if spec.structural_floor.evidence.certified else "not certified",
            "level": spec.structural_floor.evidence.level.label,
            "source": spec.structural_floor.evidence.source,
            "scope": spec.structural_floor.evidence.scope,
        }
    ]
    for component in selected.components:
        rows.append({
            "item": component.name,
            "status": "verified" if component.evidence.certified else ("not needed" if component.value == 0 else "not certified"),
            "level": component.evidence.level.label,
            "source": component.evidence.source,
            "scope": component.evidence.scope,
            "assumptions": component.assumptions,
        })
    rows.extend([
        {
            "item": "shared schedule across inputs",
            "status": "declared" if spec.dictionary.schedule_shared_across_inputs else "violated for the master theorem",
            "level": "model declaration",
            "source": spec.dictionary.name,
            "scope": spec.target.domain,
        },
        {
            "item": "target objective",
            "status": spec.target.objective.value,
            "level": "model declaration",
            "source": spec.target.name,
            "scope": spec.target.metric,
        },
    ])
    return rows


def recommend(spec: ReplacementSpec) -> RecommendationReport:
    provenance, provenance_warnings = load_certificate_references(spec.certificates)
    certificate_gate_ok = required_certificate_gate_passes(spec.certificates, provenance)
    candidates = [
        evaluate_candidate(spec, depth, bits)
        for depth in spec.search.depths
        for bits in spec.metadata.search_bits
    ]
    if not certificate_gate_ok:
        for candidate in candidates:
            if candidate.certified or candidate.decision.startswith("certified_"):
                candidate.certified = False
                if candidate.upper_error <= candidate.tolerance and candidate.evidence_level >= EvidenceLevel.CALIBRATED_ESTIMATE:
                    candidate.decision = Decision.CONDITIONALLY_FEASIBLE.value
                else:
                    candidate.decision = Decision.UNRESOLVED.value
                candidate.decision_title = Decision(candidate.decision).title
                candidate.next_actions.insert(0, "Kernel-check every certificate marked required, or mark it optional.")
    candidates.sort(key=lambda c: (c.depth, c.metadata_bits))
    selected = min(candidates, key=_selection_key)
    pareto = pareto_frontier(candidates)

    headline = {
        Decision.CERTIFIED_FEASIBLE.value: f"A certified replacement exists in the declared search grid; use depth {selected.depth} with {selected.metadata_bits} metadata bits.",
        Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH.value: f"The selected depth-{selected.depth} configuration is certified unable to meet the target tolerance.",
        Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value: "The certified structural floor already exceeds the tolerance; depth cannot repair this dictionary mismatch.",
        Decision.CONDITIONALLY_FEASIBLE.value: f"The bound closes at depth {selected.depth}, but one or more premises or required formal artifacts are not yet certified.",
        Decision.DIAGNOSTICALLY_PROMISING.value: f"Depth {selected.depth} is close to the target envelope and is the best diagnostic candidate, but no theorem-level recommendation is justified yet.",
        Decision.UNRESOLVED.value: "The current evidence neither certifies success nor rules it out; the report identifies the dominant uncertainty and next measurement.",
    }[selected.decision]

    global_warnings = list(provenance_warnings)
    if not spec.dictionary.schedule_shared_across_inputs:
        global_warnings.append("The master full-map theorem assumes one input-independent pure schedule; this specification violates that premise.")
    if spec.target.checkpoint and not spec.target.checkpoint_sha256:
        global_warnings.append("Checkpoint supplied without a SHA-256 digest; reproducibility provenance is incomplete.")

    assumptions_ledger = build_assumptions_ledger(spec, selected)
    for record in provenance:
        assumptions_ledger.append({
            "item": f"formal certificate: {record.get('requested_claim_id') or 'all claims'}",
            "status": "kernel checked" if record.get("gate_passed") else "not kernel checked",
            "level": "formal artifact",
            "source": record.get("path", ""),
            "scope": record.get("artifact", {}).get("name", "certificate manifest"),
        })

    return RecommendationReport(
        generated_at=datetime.now(timezone.utc).isoformat(),
        package_version=__version__,
        project=spec.project,
        headline=headline,
        decision=selected.decision,
        evidence_level=selected.evidence_level,
        selected=selected,
        candidates=candidates,
        pareto_indices=pareto,
        assumptions_ledger=assumptions_ledger,
        certificate_provenance=provenance,
        global_warnings=global_warnings,
    )


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/provenance.py <==
from __future__ import annotations

import hashlib
import json
from pathlib import Path
from typing import Any

from .models import CertificateReference


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_certificate_references(refs: list[CertificateReference]) -> tuple[list[dict[str, Any]], list[str]]:
    records: list[dict[str, Any]] = []
    warnings: list[str] = []
    for ref in refs:
        path = Path(ref.path)
        if not path.exists():
            message = f"Certificate file not found: {path}"
            if ref.required:
                warnings.append(message + " (required)")
            else:
                warnings.append(message)
            continue
        try:
            data = json.loads(path.read_text(encoding="utf-8"))
        except Exception as exc:
            warnings.append(f"Certificate file {path} is not valid JSON: {exc}")
            continue
        claims = data.get("claims", [])
        chosen = claims
        if ref.claim_id is not None:
            chosen = [claim for claim in claims if claim.get("claim_id") == ref.claim_id]
            if not chosen:
                warnings.append(f"Claim {ref.claim_id!r} not found in {path}.")
        if ref.required:
            nonchecked = [claim.get("claim_id", "<unnamed>") for claim in chosen if claim.get("status") != "kernel_checked"]
            if nonchecked:
                warnings.append(
                    f"Required certificate claim(s) are not kernel_checked in {path}: {', '.join(nonchecked)}"
                )
        gate_passed = bool(chosen) and all(claim.get("status") == "kernel_checked" for claim in chosen)
        records.append({
            "path": str(path),
            "sha256": sha256_file(path),
            "artifact": data.get("artifact", {}),
            "claims": chosen,
            "required": ref.required,
            "requested_claim_id": ref.claim_id,
            "gate_passed": gate_passed,
        })
    return records, warnings


def required_certificate_gate_passes(
    refs: list[CertificateReference], records: list[dict[str, Any]]
) -> bool:
    """Return whether every user-declared required certificate is kernel checked.

    Certificate references are a separate trust gate: a source-level Lean file or
    a missing claim must not silently inherit the evidence label of a numerical
    bound elsewhere in the specification.
    """
    required = [ref for ref in refs if ref.required]
    if not required:
        return True
    passed = sum(1 for record in records if record.get("required") and record.get("gate_passed"))
    return passed == len(required)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/report.py <==
from __future__ import annotations

import base64
import io
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd
from jinja2 import Environment, FileSystemLoader, select_autoescape

from .models import RecommendationReport


def candidates_dataframe(report: RecommendationReport) -> pd.DataFrame:
    rows = []
    for c in report.candidates:
        rows.append({
            "depth": c.depth,
            "metadata_bits": c.metadata_bits,
            "lower_error": c.lower_error,
            "upper_error": c.upper_error,
            "finite_radius": c.finite_radius,
            "cost": c.cost,
            "decision": c.decision_title,
            "evidence": c.evidence_level.label,
        })
    return pd.DataFrame(rows)


def _plot_png(report: RecommendationReport) -> bytes:
    fig, ax = plt.subplots(figsize=(8.2, 4.8))
    groups: dict[int, list] = {}
    for c in report.candidates:
        groups.setdefault(c.metadata_bits, []).append(c)
    for bits, group in sorted(groups.items()):
        group = sorted(group, key=lambda c: c.depth)
        ax.plot([c.depth for c in group], [c.upper_error for c in group], marker="o", label=f"s={bits} bits")
    ax.axhline(report.selected.tolerance, linestyle="--", linewidth=1.2, label="tolerance")
    ax.scatter([report.selected.depth], [report.selected.upper_error], marker="*", s=180, zorder=5, label="recommended")
    ax.set_xscale("log", base=2)
    finite_values = [c.upper_error for c in report.candidates if math.isfinite(c.upper_error) and c.upper_error > 0]
    if finite_values and max(finite_values) / min(finite_values) > 20:
        ax.set_yscale("log")
    ax.set_xlabel("Depth D")
    ax.set_ylabel("Certified/estimated upper error")
    ax.grid(True, alpha=0.25)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), ncol=min(4, len(groups) + 2), frameon=False)
    fig.tight_layout()
    buffer = io.BytesIO()
    fig.savefig(buffer, format="png", dpi=180, bbox_inches="tight")
    plt.close(fig)
    return buffer.getvalue()


def write_report(report: RecommendationReport, output_dir: str | Path) -> dict[str, Path]:
    output_dir = Path(output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    json_path = output_dir / "recommendation.json"
    md_path = output_dir / "recommendation.md"
    html_path = output_dir / "recommendation.html"
    csv_path = output_dir / "candidate_grid.csv"
    plot_path = output_dir / "depth_error_frontier.png"

    json_path.write_text(report.model_dump_json(indent=2), encoding="utf-8")
    candidates_dataframe(report).to_csv(csv_path, index=False)
    plot_bytes = _plot_png(report)
    plot_path.write_bytes(plot_bytes)

    selected = report.selected
    component_rows = "\n".join(
        f"| {c.name} | {c.value:.6g} | `{c.formula}` | {c.evidence.level.label} | {'yes' if c.evidence.certified else 'no'} |"
        for c in selected.components
    )
    assumptions_rows = "\n".join(
        f"| {row.get('item','')} | {row.get('status','')} | {row.get('level','')} | {row.get('source','')} |"
        for row in report.assumptions_ledger
    )
    warnings = "\n".join(f"- {w}" for w in [*report.global_warnings, *selected.warnings]) or "- None."
    next_actions = "\n".join(f"- {a}" for a in selected.next_actions) or "- No additional action is required for the declared decision."
    md = f"""# QReplace recommendation: {report.project}

## {selected.decision_title}

{report.headline}

- **Selected depth:** {selected.depth}
- **Metadata bits:** {selected.metadata_bits}
- **Target tolerance:** {selected.tolerance:.6g}
- **Error interval at selected configuration:** [{selected.lower_error:.6g}, {selected.upper_error:.6g}]
- **Finite resource radius:** {selected.finite_radius:.6g}
- **Evidence level:** {selected.evidence_level.label}
- **Certified decision:** {'yes' if selected.certified else 'no'}

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
{component_rows}

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
{assumptions_rows}

## Warnings

{warnings}

## Next actions

{next_actions}

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.
"""
    md_path.write_text(md, encoding="utf-8")

    plot_b64 = base64.b64encode(plot_bytes).decode("ascii")
    template_dir = Path(__file__).with_name("templates")
    env = Environment(loader=FileSystemLoader(template_dir), autoescape=select_autoescape())
    template = env.get_template("report.html.j2")
    html = template.render(report=report, selected=selected, plot_b64=plot_b64, candidates=candidates_dataframe(report).to_dict("records"))
    html_path.write_text(html, encoding="utf-8")
    return {"json": json_path, "markdown": md_path, "html": html_path, "csv": csv_path, "plot": plot_path}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/schemas/replacement_spec.schema.json <==
{
  "$defs": {
    "ArithmeticMode": {
      "enum": [
        "ideal",
        "state_writeback",
        "increment",
        "error_feedback",
        "custom"
      ],
      "title": "ArithmeticMode",
      "type": "string"
    },
    "CertificateReference": {
      "additionalProperties": false,
      "properties": {
        "path": {
          "title": "Path",
          "type": "string"
        },
        "claim_id": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Claim Id"
        },
        "required": {
          "default": false,
          "title": "Required",
          "type": "boolean"
        }
      },
      "required": [
        "path"
      ],
      "title": "CertificateReference",
      "type": "object"
    },
    "CostSpec": {
      "additionalProperties": false,
      "properties": {
        "per_step_cost": {
          "default": 1.0,
          "minimum": 0,
          "title": "Per Step Cost",
          "type": "number"
        },
        "metadata_bit_cost": {
          "default": 0.01,
          "minimum": 0,
          "title": "Metadata Bit Cost",
          "type": "number"
        },
        "activation_bit_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Activation Bit Cost",
          "type": "number"
        },
        "carry_bit_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Carry Bit Cost",
          "type": "number"
        },
        "fixed_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Fixed Cost",
          "type": "number"
        },
        "schedule_storage_weight": {
          "default": 0.0,
          "minimum": 0,
          "title": "Schedule Storage Weight",
          "type": "number"
        },
        "latency_weight": {
          "default": 1.0,
          "minimum": 0,
          "title": "Latency Weight",
          "type": "number"
        },
        "storage_weight": {
          "default": 0.0,
          "minimum": 0,
          "title": "Storage Weight",
          "type": "number"
        }
      },
      "title": "CostSpec",
      "type": "object"
    },
    "DictionarySpec": {
      "additionalProperties": false,
      "properties": {
        "name": {
          "default": "declared low-bit operation library",
          "title": "Name",
          "type": "string"
        },
        "size": {
          "minimum": 1,
          "title": "Size",
          "type": "integer"
        },
        "atom_bits": {
          "anyOf": [
            {
              "minimum": 1,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Atom Bits"
        },
        "learned": {
          "default": false,
          "title": "Learned",
          "type": "boolean"
        },
        "family_dimension": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Family Dimension"
        },
        "codebook_storage_bits": {
          "default": 0.0,
          "minimum": 0,
          "title": "Codebook Storage Bits",
          "type": "number"
        },
        "schedule_shared_across_inputs": {
          "default": true,
          "title": "Schedule Shared Across Inputs",
          "type": "boolean"
        },
        "notes": {
          "items": {
            "type": "string"
          },
          "title": "Notes",
          "type": "array"
        }
      },
      "required": [
        "size"
      ],
      "title": "DictionarySpec",
      "type": "object"
    },
    "Evidence": {
      "additionalProperties": false,
      "properties": {
        "level": {
          "$ref": "#/$defs/EvidenceLevel",
          "default": 0
        },
        "source": {
          "default": "not supplied",
          "title": "Source",
          "type": "string"
        },
        "scope": {
          "default": "unspecified",
          "title": "Scope",
          "type": "string"
        },
        "assumptions_verified": {
          "default": false,
          "title": "Assumptions Verified",
          "type": "boolean"
        },
        "notes": {
          "items": {
            "type": "string"
          },
          "title": "Notes",
          "type": "array"
        }
      },
      "title": "Evidence",
      "type": "object"
    },
    "EvidenceLevel": {
      "description": "Strength of the evidence supporting a numerical bound.\n\nOrdering is intentional: taking ``min`` yields the weakest premise used by\na recommendation.",
      "enum": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "title": "EvidenceLevel",
      "type": "integer"
    },
    "ExecutionSpec": {
      "additionalProperties": false,
      "properties": {
        "mode": {
          "$ref": "#/$defs/ArithmeticMode",
          "default": "ideal"
        },
        "horizon": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Horizon",
          "type": "number"
        },
        "state_lipschitz": {
          "default": 0.0,
          "minimum": 0,
          "title": "State Lipschitz",
          "type": "number"
        },
        "field_error": {
          "default": 0.0,
          "minimum": 0,
          "title": "Field Error",
          "type": "number"
        },
        "amplification": {
          "anyOf": [
            {
              "minimum": 1,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Amplification"
        },
        "state_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "increment_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "carry_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "carry_radius_override": {
          "anyOf": [
            {
              "minimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Carry Radius Override"
        },
        "residual_register_writeback_radius": {
          "default": 0.0,
          "minimum": 0,
          "title": "Residual Register Writeback Radius",
          "type": "number"
        },
        "custom_radius_by_depth": {
          "additionalProperties": {
            "type": "number"
          },
          "title": "Custom Radius By Depth",
          "type": "object"
        },
        "saturation_safe": {
          "default": false,
          "title": "Saturation Safe",
          "type": "boolean"
        },
        "no_wrap_overflow_verified": {
          "default": false,
          "title": "No Wrap Overflow Verified",
          "type": "boolean"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "ExecutionSpec",
      "type": "object"
    },
    "MetadataSpec": {
      "additionalProperties": false,
      "properties": {
        "constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Constant",
          "type": "number"
        },
        "dimension": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Dimension"
        },
        "fixed_bits": {
          "anyOf": [
            {
              "minimum": 0,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Fixed Bits"
        },
        "search_bits": {
          "items": {
            "type": "integer"
          },
          "title": "Search Bits",
          "type": "array"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "MetadataSpec",
      "type": "object"
    },
    "Objective": {
      "enum": [
        "endpoint",
        "path"
      ],
      "title": "Objective",
      "type": "string"
    },
    "RouteEventSpec": {
      "additionalProperties": false,
      "properties": {
        "jump_bound": {
          "exclusiveMinimum": 0,
          "title": "Jump Bound",
          "type": "number"
        },
        "score_lipschitz": {
          "minimum": 0,
          "title": "Score Lipschitz",
          "type": "number"
        },
        "transversality": {
          "exclusiveMinimum": 0,
          "title": "Transversality",
          "type": "number"
        },
        "score_error": {
          "minimum": 0,
          "title": "Score Error",
          "type": "number"
        },
        "label": {
          "default": "event",
          "title": "Label",
          "type": "string"
        }
      },
      "required": [
        "jump_bound",
        "score_lipschitz",
        "transversality",
        "score_error"
      ],
      "title": "RouteEventSpec",
      "type": "object"
    },
    "RoutingMode": {
      "enum": [
        "none",
        "prescribed",
        "state_dependent"
      ],
      "title": "RoutingMode",
      "type": "string"
    },
    "RoutingSpec": {
      "additionalProperties": false,
      "properties": {
        "mode": {
          "$ref": "#/$defs/RoutingMode",
          "default": "none"
        },
        "oracle_error_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Oracle Error Constant",
          "type": "number"
        },
        "prescribed_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Prescribed Constant",
          "type": "number"
        },
        "prescribed_exponent": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Prescribed Exponent",
          "type": "number"
        },
        "events": {
          "items": {
            "$ref": "#/$defs/RouteEventSpec"
          },
          "title": "Events",
          "type": "array"
        },
        "state_lipschitz": {
          "default": 0.0,
          "minimum": 0,
          "title": "State Lipschitz",
          "type": "number"
        },
        "horizon": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Horizon",
          "type": "number"
        },
        "anti_chattering_verified": {
          "default": false,
          "title": "Anti Chattering Verified",
          "type": "boolean"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "RoutingSpec",
      "type": "object"
    },
    "SearchSpec": {
      "additionalProperties": false,
      "properties": {
        "depths": {
          "items": {
            "type": "integer"
          },
          "title": "Depths",
          "type": "array"
        },
        "max_candidates_in_report": {
          "default": 40,
          "minimum": 1,
          "title": "Max Candidates In Report",
          "type": "integer"
        },
        "prioritize_certification": {
          "default": true,
          "title": "Prioritize Certification",
          "type": "boolean"
        }
      },
      "title": "SearchSpec",
      "type": "object"
    },
    "StructuralFloorSpec": {
      "additionalProperties": false,
      "properties": {
        "lower": {
          "minimum": 0,
          "title": "Lower",
          "type": "number"
        },
        "upper": {
          "minimum": 0,
          "title": "Upper",
          "type": "number"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "required": [
        "lower",
        "upper"
      ],
      "title": "StructuralFloorSpec",
      "type": "object"
    },
    "SynthesisSpec": {
      "additionalProperties": false,
      "properties": {
        "regularity": {
          "$ref": "#/$defs/TimeRegularity",
          "default": "bounded_variation"
        },
        "first_order_constant": {
          "minimum": 0,
          "title": "First Order Constant",
          "type": "number"
        },
        "holder_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Holder Constant",
          "type": "number"
        },
        "holder_exponent": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "maximum": 1,
          "title": "Holder Exponent",
          "type": "number"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "required": [
        "first_order_constant"
      ],
      "title": "SynthesisSpec",
      "type": "object"
    },
    "TargetSpec": {
      "additionalProperties": false,
      "properties": {
        "name": {
          "title": "Name",
          "type": "string"
        },
        "architecture": {
          "default": "unspecified residual model",
          "title": "Architecture",
          "type": "string"
        },
        "checkpoint": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Checkpoint"
        },
        "checkpoint_sha256": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Checkpoint Sha256"
        },
        "domain": {
          "default": "declared calibration/witness domain",
          "title": "Domain",
          "type": "string"
        },
        "objective": {
          "$ref": "#/$defs/Objective",
          "default": "endpoint"
        },
        "tolerance": {
          "exclusiveMinimum": 0,
          "title": "Tolerance",
          "type": "number"
        },
        "metric": {
          "default": "sup norm",
          "title": "Metric",
          "type": "string"
        }
      },
      "required": [
        "name",
        "tolerance"
      ],
      "title": "TargetSpec",
      "type": "object"
    },
    "TimeRegularity": {
      "enum": [
        "bounded_variation",
        "holder"
      ],
      "title": "TimeRegularity",
      "type": "string"
    },
    "UniformQuantizerSpec": {
      "additionalProperties": false,
      "properties": {
        "bits": {
          "anyOf": [
            {
              "minimum": 2,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Bits"
        },
        "range_abs": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Range Abs"
        },
        "grid_step": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Grid Step"
        },
        "overflow": {
          "default": "saturate",
          "enum": [
            "saturate",
            "wrap",
            "error"
          ],
          "title": "Overflow",
          "type": "string"
        },
        "rounding": {
          "default": "nearest_even",
          "enum": [
            "nearest_even",
            "half_away",
            "floor",
            "stochastic"
          ],
          "title": "Rounding",
          "type": "string"
        }
      },
      "title": "UniformQuantizerSpec",
      "type": "object"
    }
  },
  "additionalProperties": false,
  "properties": {
    "schema_version": {
      "default": "1.0",
      "title": "Schema Version",
      "type": "string"
    },
    "project": {
      "title": "Project",
      "type": "string"
    },
    "target": {
      "$ref": "#/$defs/TargetSpec"
    },
    "dictionary": {
      "$ref": "#/$defs/DictionarySpec"
    },
    "structural_floor": {
      "$ref": "#/$defs/StructuralFloorSpec"
    },
    "synthesis": {
      "$ref": "#/$defs/SynthesisSpec"
    },
    "metadata": {
      "$ref": "#/$defs/MetadataSpec"
    },
    "execution": {
      "$ref": "#/$defs/ExecutionSpec"
    },
    "routing": {
      "$ref": "#/$defs/RoutingSpec"
    },
    "costs": {
      "$ref": "#/$defs/CostSpec"
    },
    "search": {
      "$ref": "#/$defs/SearchSpec"
    },
    "certificates": {
      "items": {
        "$ref": "#/$defs/CertificateReference"
      },
      "title": "Certificates",
      "type": "array"
    },
    "user_notes": {
      "items": {
        "type": "string"
      },
      "title": "User Notes",
      "type": "array"
    }
  },
  "required": [
    "project",
    "target",
    "dictionary",
    "structural_floor",
    "synthesis"
  ],
  "title": "ReplacementSpec",
  "type": "object"
}

==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/simulation.py <==
"""Small, transparent simulations used to sanity-check QReplace recommendations.

These routines are deliberately not substitutes for a structural-floor certificate.
They isolate the finite-arithmetic mechanisms in the paper and are useful for
calibration, demos, and regression tests.
"""
from __future__ import annotations

from dataclasses import dataclass
import math
from typing import Callable, Iterable

import numpy as np
import pandas as pd


@dataclass(frozen=True)
class Quantizer:
    step: float
    range_abs: float | None = None
    overflow: str = "saturate"

    def __post_init__(self) -> None:
        if self.step <= 0:
            raise ValueError("step must be positive")
        if self.range_abs is not None and self.range_abs <= 0:
            raise ValueError("range_abs must be positive")
        if self.overflow not in {"saturate", "wrap", "error"}:
            raise ValueError("overflow must be saturate, wrap, or error")

    def __call__(self, value: float) -> float:
        q = self.step * float(np.rint(value / self.step))
        if self.range_abs is None:
            return q
        r = self.range_abs
        if -r <= q <= r:
            return q
        if self.overflow == "saturate":
            return float(np.clip(q, -r, r))
        if self.overflow == "error":
            raise OverflowError(f"quantized value {q} exceeds [-{r}, {r}]")
        # Periodic two-sided wrap model. Hardware-specific wrap semantics should
        # still be audited independently; this is only a diagnostic simulator.
        width = 2.0 * r + self.step
        return float(((q + r) % width) - r)


def scalar_residual(
    *,
    depth: int,
    field: Callable[[float, float], float],
    x0: float = 0.0,
    horizon: float = 1.0,
    mode: str = "ideal",
    state_quantizer: Quantizer | None = None,
    increment_quantizer: Quantizer | None = None,
    carry_quantizer: Quantizer | None = None,
) -> dict[str, np.ndarray | float]:
    """Execute a scalar residual system under one of four arithmetic semantics.

    Modes are ``ideal``, ``state_writeback``, ``increment``, and
    ``error_feedback``.  Error feedback quantizes the increment plus carry and
    stores the residual in a carry register.
    """
    if depth <= 0:
        raise ValueError("depth must be positive")
    if mode not in {"ideal", "state_writeback", "increment", "error_feedback"}:
        raise ValueError(f"unknown mode {mode!r}")
    if mode == "state_writeback" and state_quantizer is None:
        raise ValueError("state_writeback requires state_quantizer")
    if mode in {"increment", "error_feedback"} and increment_quantizer is None:
        raise ValueError(f"{mode} requires increment_quantizer")

    h = horizon / depth
    x = float(x0)
    carry = 0.0
    xs = [x]
    carries = [carry]
    increments: list[float] = []
    times = [0.0]

    for k in range(depth):
        t = k * h
        ideal_increment = h * float(field(t, x))
        if mode == "ideal":
            applied = ideal_increment
            x = x + applied
        elif mode == "state_writeback":
            applied = ideal_increment
            assert state_quantizer is not None
            x = state_quantizer(x + applied)
        elif mode == "increment":
            assert increment_quantizer is not None
            applied = increment_quantizer(ideal_increment)
            x = x + applied
        else:
            assert increment_quantizer is not None
            prequantized = ideal_increment + carry
            applied = increment_quantizer(prequantized)
            x = x + applied
            carry = prequantized - applied
            if carry_quantizer is not None:
                carry = carry_quantizer(carry)
        increments.append(applied)
        xs.append(x)
        carries.append(carry)
        times.append((k + 1) * h)

    return {
        "times": np.asarray(times),
        "states": np.asarray(xs),
        "carries": np.asarray(carries),
        "applied_increments": np.asarray(increments),
        "endpoint": float(x),
        "terminal_carry": float(carry),
    }


def arithmetic_phase_sweep(
    depths: Iterable[int],
    *,
    target: float = 1.0,
    field: Callable[[float, float], float] | None = None,
    state_step: float = 1 / 64,
    increment_step: float = 1 / 64,
    carry_step: float | None = None,
) -> pd.DataFrame:
    """Compare arithmetic modes over depth for a scalar residual problem."""
    field = field or (lambda _t, _x: target)
    state_q = Quantizer(state_step)
    increment_q = Quantizer(increment_step)
    carry_q = Quantizer(carry_step) if carry_step is not None else None
    rows: list[dict[str, float | int | str]] = []
    for depth in depths:
        for mode in ["ideal", "state_writeback", "increment", "error_feedback"]:
            result = scalar_residual(
                depth=int(depth), field=field, mode=mode,
                state_quantizer=state_q,
                increment_quantizer=increment_q,
                carry_quantizer=carry_q,
            )
            endpoint = float(result["endpoint"])
            rows.append({
                "depth": int(depth),
                "mode": mode,
                "endpoint": endpoint,
                "absolute_error": abs(endpoint - target),
                "terminal_carry": float(result["terminal_carry"]),
                "state_step": state_step,
                "increment_step": increment_step,
                "carry_step": math.nan if carry_step is None else carry_step,
            })
    return pd.DataFrame(rows)


def write_phase_artifacts(frame: pd.DataFrame, output_dir: str) -> dict[str, str]:
    """Write CSV and a publication-friendly phase plot."""
    from pathlib import Path
    import matplotlib.pyplot as plt

    out = Path(output_dir)
    out.mkdir(parents=True, exist_ok=True)
    csv_path = out / "arithmetic_phase.csv"
    png_path = out / "arithmetic_phase.png"
    frame.to_csv(csv_path, index=False)
    fig, ax = plt.subplots(figsize=(8.4, 4.8))
    for mode, group in frame.groupby("mode"):
        group = group.sort_values("depth")
        ax.plot(group["depth"], group["absolute_error"], marker="o", label=mode.replace("_", " "))
    ax.set_xscale("log", base=2)
    positive = frame.loc[frame["absolute_error"] > 0, "absolute_error"]
    if not positive.empty and positive.max() / positive.min() > 30:
        ax.set_yscale("log")
    ax.set_xlabel(r"Microdepth $D$")
    ax.set_ylabel("Absolute endpoint error")
    ax.grid(alpha=0.25)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), ncol=4, frameon=False)
    fig.tight_layout()
    fig.savefig(png_path, dpi=180, bbox_inches="tight")
    plt.close(fig)
    return {"csv": str(csv_path), "plot": str(png_path)}


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/templates/report.html.j2 <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — {{ report.project }}</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge {% if selected.certified %}good{% elif selected.decision == 'unresolved' %}warn{% endif %}">{{ selected.decision_title }}</div>
<h1>{{ report.project }}</h1>
<p class="sub">{{ report.headline }}</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">{{ selected.depth }}</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">{{ selected.metadata_bits }}</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[{{ '%.4g'|format(selected.lower_error) }}, {{ '%.4g'|format(selected.upper_error) }}]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">{{ '%.4g'|format(selected.tolerance) }}</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">{{ selected.evidence_level.label }}</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,{{ plot_b64 }}"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
{% for c in selected.components %}<tr><td>{{ c.name }}</td><td>{{ '%.6g'|format(c.value) }}</td><td><code>{{ c.formula }}</code></td><td>{{ c.evidence.level.label }}</td><td>{{ 'yes' if c.evidence.certified else 'no' }}</td></tr>{% endfor %}
</tbody></table>
<h2>Warnings and next actions</h2>
{% if report.global_warnings or selected.warnings %}<div class="callout"><ul>{% for w in report.global_warnings + selected.warnings %}<li>{{ w }}</li>{% endfor %}</ul></div>{% else %}<p>No warnings.</p>{% endif %}
<ul>{% for action in selected.next_actions %}<li>{{ action }}</li>{% endfor %}</ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
{% for row in report.assumptions_ledger %}<tr><td>{{ row.item }}</td><td>{{ row.status }}</td><td>{{ row.level }}</td><td>{{ row.source }}</td></tr>{% endfor %}
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
{% for c in candidates %}<tr><td>{{ c.depth }}</td><td>{{ c.metadata_bits }}</td><td>{{ '%.5g'|format(c.lower_error) }}</td><td>{{ '%.5g'|format(c.upper_error) }}</td><td>{{ '%.5g'|format(c.cost) }}</td><td>{{ c.decision }}</td></tr>{% endfor %}
</tbody></table>
<footer>Generated by QReplace {{ report.package_version }} at {{ report.generated_at }}. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/webapp.py <==
from __future__ import annotations

import tempfile
from importlib.resources import files
from pathlib import Path

import gradio as gr

from .models import ReplacementSpec
from .optimizer import recommend
from .report import candidates_dataframe, write_report
from .wizard import starter_yaml


def _example_text(name: str) -> str:
    mapping = {
        "Certified Transformer + error feedback": "transformer_error_feedback.yaml",
        "State write-back phase": "state_writeback_phase.yaml",
        "Hybrid MoE": "moe_hybrid.yaml",
        "Minimal": "minimal.yaml",
    }
    return files("qreplace").joinpath(f"examples/{mapping[name]}").read_text(encoding="utf-8")


def _starter(arithmetic: str, learned: bool, routed: bool) -> str:
    return starter_yaml(arithmetic=arithmetic, learned_dictionary=learned, routed=routed)


def _run(yaml_text: str):
    with tempfile.TemporaryDirectory() as tmp:
        spec_path = Path(tmp) / "spec.yaml"
        spec_path.write_text(yaml_text, encoding="utf-8")
        spec = ReplacementSpec.from_file(spec_path)
        report = recommend(spec)
        out = Path(tmp) / "report"
        paths = write_report(report, out)
        selected = report.selected
        summary = (
            f"## {selected.decision_title}\n\n{report.headline}\n\n"
            f"**Error interval:** [{selected.lower_error:.5g}, {selected.upper_error:.5g}]  \n"
            f"**Evidence:** {selected.evidence_level.label}  \n"
            f"**Certified:** {'yes' if selected.certified else 'no'}"
        )
        df = candidates_dataframe(report)
        html_target = Path(tempfile.mkstemp(suffix=".html", prefix="qreplace_")[1])
        json_target = Path(tempfile.mkstemp(suffix=".json", prefix="qreplace_")[1])
        html_target.write_bytes(paths["html"].read_bytes())
        json_target.write_bytes(paths["json"].read_bytes())
        ledger = "\n".join(
            f"- **{row.get('item', '')}:** {row.get('status', '')} ({row.get('level', '')})"
            for row in report.assumptions_ledger
        )
        warnings = "\n".join(f"- {w}" for w in [*report.global_warnings, *selected.warnings]) or "- None"
        return summary, df, ledger, warnings, str(html_target), str(json_target)


def create_app() -> gr.Blocks:
    default = _example_text("Certified Transformer + error feedback")
    with gr.Blocks(title="QReplace") as demo:
        gr.Markdown(
            "# QReplace\n"
            "### Auditable depth–precision replacement recommendations\n"
            "Every result exposes its resource terms, evidence level, assumptions, and next unresolved measurement."
        )
        with gr.Row():
            example = gr.Dropdown(
                choices=["Certified Transformer + error feedback", "State write-back phase", "Hybrid MoE", "Minimal"],
                value="Certified Transformer + error feedback", label="Load a worked example",
            )
            load_example = gr.Button("Load example")
        with gr.Accordion("Create a conservative starter specification", open=False):
            with gr.Row():
                arithmetic = gr.Dropdown(
                    choices=["ideal", "state_writeback", "error_feedback"], value="ideal", label="Arithmetic"
                )
                learned = gr.Checkbox(label="Learned dictionary")
                routed = gr.Checkbox(label="State-dependent hard routing")
                make_starter = gr.Button("Create starter")
        spec = gr.Code(value=default, language="yaml", label="Replacement specification", lines=32)
        run = gr.Button("Evaluate replacement", variant="primary")
        summary = gr.Markdown()
        grid = gr.Dataframe(label="Candidate grid", interactive=False)
        with gr.Row():
            with gr.Column():
                gr.Markdown("### Assumption ledger")
                ledger = gr.Markdown()
            with gr.Column():
                gr.Markdown("### Warnings")
                warnings = gr.Markdown()
        with gr.Row():
            html_file = gr.File(label="Interactive HTML report")
            json_file = gr.File(label="Machine-readable report")

        load_example.click(_example_text, inputs=[example], outputs=[spec])
        make_starter.click(_starter, inputs=[arithmetic, learned, routed], outputs=[spec])
        run.click(_run, inputs=[spec], outputs=[summary, grid, ledger, warnings, html_file, json_file])
    return demo


def launch() -> None:
    create_app().launch()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/qreplace/wizard.py <==
"""Starter-spec generation for guided QReplace intake."""
from __future__ import annotations

from copy import deepcopy
from typing import Any

import yaml


_BASE: dict[str, Any] = {
    "schema_version": "1.0",
    "project": "My quantized replacement study",
    "target": {
        "name": "high-precision residual block",
        "architecture": "Transformer / residual MLP / MoE",
        "domain": "declared calibration or deployment domain",
        "objective": "endpoint",
        "tolerance": 0.05,
        "metric": "normalized hidden-state sup norm",
    },
    "dictionary": {
        "name": "declared low-bit operation library",
        "size": 2,
        "atom_bits": 4,
        "learned": False,
        "codebook_storage_bits": 0,
        "schedule_shared_across_inputs": True,
    },
    "structural_floor": {
        "lower": 0.0,
        "upper": 0.05,
        "evidence": {
            "level": "DIAGNOSTIC",
            "source": "replace with a witness, optimization, or analytic bracket",
            "scope": "declared domain",
            "assumptions_verified": False,
        },
    },
    "synthesis": {
        "regularity": "bounded_variation",
        "first_order_constant": 1.0,
        "evidence": {
            "level": "CALIBRATED_ESTIMATE",
            "source": "replace with a tube/variation bound",
            "scope": "declared residual field family",
            "assumptions_verified": False,
        },
    },
    "metadata": {
        "constant": 0.0,
        "fixed_bits": 0,
        "search_bits": [0],
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "fixed dictionary",
            "scope": "declared dictionary",
            "assumptions_verified": True,
        },
    },
    "execution": {
        "mode": "ideal",
        "horizon": 1.0,
        "state_lipschitz": 0.0,
        "field_error": 0.0,
        "saturation_safe": True,
        "no_wrap_overflow_verified": True,
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "ideal arithmetic baseline",
            "scope": "baseline only",
            "assumptions_verified": True,
        },
    },
    "routing": {
        "mode": "none",
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "no hard router",
            "scope": "declared block",
            "assumptions_verified": True,
        },
    },
    "costs": {"per_step_cost": 1.0, "metadata_bit_cost": 0.01},
    "search": {"depths": [1, 2, 4, 8, 16, 32, 64, 128], "prioritize_certification": True},
}


def starter_spec(*, arithmetic: str = "ideal", learned_dictionary: bool = False, routed: bool = False) -> dict[str, Any]:
    spec = deepcopy(_BASE)
    if learned_dictionary:
        spec["dictionary"].update({"learned": True, "family_dimension": 8})
        spec["metadata"] = {
            "constant": 0.1,
            "dimension": 8,
            "search_bits": [8, 16, 32, 64],
            "evidence": {
                "level": "CALIBRATED_ESTIMATE",
                "source": "replace with codebook covering bound",
                "scope": "declared learned family",
                "assumptions_verified": False,
            },
        }
    if arithmetic == "state_writeback":
        spec["execution"].update({
            "mode": "state_writeback",
            "state_lipschitz": 0.5,
            "state_quantizer": {"bits": 8, "range_abs": 2.0, "overflow": "saturate"},
            "saturation_safe": False,
            "evidence": {"level": "CALIBRATED_ESTIMATE", "source": "replace with range audit", "scope": "state register", "assumptions_verified": False},
        })
    elif arithmetic == "error_feedback":
        spec["execution"].update({
            "mode": "error_feedback",
            "state_lipschitz": 0.5,
            "increment_quantizer": {"bits": 8, "range_abs": 0.5, "overflow": "saturate"},
            "carry_quantizer": {"bits": 10, "range_abs": 0.25, "overflow": "saturate"},
            "saturation_safe": False,
            "evidence": {"level": "CALIBRATED_ESTIMATE", "source": "replace with carry/range audit", "scope": "increment and carry", "assumptions_verified": False},
        })
    if routed:
        spec["routing"] = {
            "mode": "state_dependent",
            "oracle_error_constant": 0.2,
            "state_lipschitz": 0.25,
            "anti_chattering_verified": False,
            "events": [{"label": "expert swap", "jump_bound": 0.5, "score_lipschitz": 0.1, "transversality": 1.0, "score_error": 0.01}],
            "evidence": {"level": "DIAGNOSTIC", "source": "replace with route-event audit", "scope": "declared paths", "assumptions_verified": False},
        }
    return spec


def starter_yaml(**kwargs: Any) -> str:
    return yaml.safe_dump(starter_spec(**kwargs), sort_keys=False)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/requirements.txt <==
numpy>=1.24
pydantic>=2.5
PyYAML>=6.0
pandas>=2.0
matplotlib>=3.7
jinja2>=3.1
typer>=0.12
rich>=13.0


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/scripts/execute_notebooks.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT/notebooks"
mkdir -p executed
printf '%s\n' "Executing QReplace notebooks on CPU; no GPU or TPU is required."
for nb in \
  QReplace_Quickstart_Colab.ipynb \
  Writeback_vs_ErrorFeedback_Colab.ipynb \
  Guided_Model_Intake_and_Certificates_Colab.ipynb \
  PyTorch_Model_Card_to_QReplace_Colab.ipynb; do
  printf '\n[%s] %s\n' "$(date -u +%H:%M:%S)" "$nb"
  jupyter nbconvert --to notebook --execute "$nb" \
    --output "executed/$nb" --ExecutePreprocessor.timeout=900 --log-level=WARN
done


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/scripts/preflight.sh <==
#!/usr/bin/env bash
set -euo pipefail
ROOT="$(cd "$(dirname "${BASH_SOURCE[0]}")/.." && pwd)"
cd "$ROOT"
rm -rf preflight_output
mkdir -p preflight_output
python -m compileall -q qreplace
python -m pytest -q | tee preflight_output/pytest.txt
python -m qreplace validate examples/transformer_error_feedback.yaml | tee preflight_output/validate.txt
python -m qreplace recommend examples/transformer_error_feedback.yaml --out preflight_output/transformer >/dev/null
python -m qreplace recommend examples/moe_hybrid.yaml --out preflight_output/moe >/dev/null
python -m qreplace recommend examples/lean_manifest_guardrail.yaml --out preflight_output/lean_guardrail >/dev/null
python -m qreplace phase-demo --out preflight_output/arithmetic >/dev/null
python - <<'PY'
import json
from pathlib import Path
assert json.loads(Path('preflight_output/transformer/recommendation.json').read_text())['decision'] == 'certified_feasible'
assert json.loads(Path('preflight_output/lean_guardrail/recommendation.json').read_text())['decision'] == 'conditionally_feasible'
print('QREPLACE_PREFLIGHT_SUCCESS')
PY


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/scripts_make_notebooks.py <==
from pathlib import Path

print("The release notebooks are maintained directly under notebooks/. Regenerate package copies by copying those files into the distribution bundle.")
for p in sorted((Path(__file__).resolve().parent / "notebooks").glob("*.ipynb")):
    print(p.name)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_bounds.py <==
import math
from pathlib import Path

from qreplace.bounds import arithmetic_component, evaluate_candidate, phi
from qreplace.enums import Decision
from qreplace.models import ReplacementSpec

ROOT = Path(__file__).resolve().parents[1]


def test_phi_zero_and_positive():
    assert phi(0.0, 2.0) == 2.0
    assert math.isclose(phi(1.0, 1.0), math.e - 1.0)


def test_certified_transformer_example_closes():
    spec = ReplacementSpec.from_file(ROOT / "examples" / "transformer_error_feedback.yaml")
    candidate = evaluate_candidate(spec, 64, 36)
    assert candidate.certified
    assert candidate.upper_error < spec.target.tolerance
    assert candidate.decision == Decision.CERTIFIED_FEASIBLE.value


def test_state_writeback_has_interior_minimum():
    spec = ReplacementSpec.from_file(ROOT / "examples" / "state_writeback_phase.yaml")
    values = [evaluate_candidate(spec, d, 0).upper_error for d in spec.search.depths]
    best = min(range(len(values)), key=values.__getitem__)
    assert 0 < best < len(values) - 1
    assert values[-1] > values[best]


def test_wrap_without_no_overflow_loses_certification():
    spec = ReplacementSpec.from_file(ROOT / "examples" / "state_writeback_phase.yaml")
    spec.execution.state_quantizer.overflow = "wrap"
    spec.execution.no_wrap_overflow_verified = False
    c = evaluate_candidate(spec, 16, 0)
    assert not c.certified
    assert any("Wrapping" in w for w in c.warnings)


def test_hybrid_small_gain_failure_is_unresolved():
    spec = ReplacementSpec.from_file(ROOT / "examples" / "moe_hybrid.yaml")
    spec.routing.events[0].score_lipschitz = 100.0
    c = evaluate_candidate(spec, 64, 48)
    assert math.isinf(c.finite_radius)
    assert c.decision == Decision.UNRESOLVED.value


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_certificate_status.py <==
import json
from qreplace.models import CertificateReference, ReplacementSpec
from qreplace.optimizer import recommend
from qreplace.enums import Decision
from qreplace.wizard import starter_spec
from qreplace.provenance import load_certificate_references


def test_required_non_kernel_certificate_warns(tmp_path):
    p = tmp_path / "manifest.json"
    p.write_text(json.dumps({"artifact": {}, "claims": [{"claim_id": "x", "status": "source_audited_not_kernel_checked"}]}))
    records, warnings = load_certificate_references([CertificateReference(path=str(p), claim_id="x", required=True)])
    assert records
    assert any("not kernel_checked" in w for w in warnings)


def test_certified_structural_floor_takes_asymptotic_precedence():
    data = starter_spec(arithmetic="ideal")
    data["target"]["tolerance"] = 0.05
    data["structural_floor"] = {
        "lower": 0.08,
        "upper": 0.09,
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "exact separating witness",
            "scope": "declared relaxed class",
            "assumptions_verified": True,
        },
    }
    data["synthesis"]["first_order_constant"] = 0.01
    data["synthesis"]["evidence"] = {
        "level": "ANALYTIC_CERTIFIED",
        "source": "analytic constant",
        "scope": "declared class",
        "assumptions_verified": True,
    }
    spec = ReplacementSpec.model_validate(data)
    report = recommend(spec)
    assert report.selected.decision == Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value


def test_required_non_kernel_certificate_downgrades_certified_recommendation(tmp_path):
    p = tmp_path / "manifest.json"
    p.write_text(json.dumps({
        "artifact": {"name": "QReplaceLean"},
        "claims": [{"claim_id": "error_feedback_conservation", "status": "source_audited_not_kernel_checked"}],
    }))
    data = starter_spec(arithmetic="ideal")
    data["target"]["tolerance"] = 1.0
    data["structural_floor"] = {
        "lower": 0.0, "upper": 0.0,
        "evidence": {"level": "ANALYTIC_CERTIFIED", "source": "exact", "scope": "test", "assumptions_verified": True},
    }
    data["synthesis"]["first_order_constant"] = 0.0
    data["synthesis"]["evidence"] = {
        "level": "ANALYTIC_CERTIFIED", "source": "exact", "scope": "test", "assumptions_verified": True,
    }
    data["certificates"] = [{"path": str(p), "claim_id": "error_feedback_conservation", "required": True}]
    report = recommend(ReplacementSpec.model_validate(data))
    assert report.selected.decision == Decision.CONDITIONALLY_FEASIBLE.value
    assert not report.selected.certified
    assert any("not kernel_checked" in warning for warning in report.global_warnings)


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_cli.py <==
from pathlib import Path

from typer.testing import CliRunner

from qreplace.cli import app

ROOT = Path(__file__).resolve().parents[1]
runner = CliRunner()


def test_cli_validate():
    result = runner.invoke(app, ["validate", str(ROOT / "examples" / "minimal.yaml")])
    assert result.exit_code == 0, result.output
    assert "Valid" in result.output


def test_cli_recommend(tmp_path):
    result = runner.invoke(app, ["recommend", str(ROOT / "examples" / "transformer_error_feedback.yaml"), "--out", str(tmp_path)])
    assert result.exit_code == 0, result.output
    assert (tmp_path / "recommendation.html").exists()


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_model_card.py <==
from pathlib import Path

from qreplace.model_card import sha256


def test_sha256(tmp_path: Path):
    p = tmp_path / "x.bin"
    p.write_bytes(b"abc")
    assert sha256(p) == "ba7816bf8f01cfea414140de5dae2223b00361a396177a9cb410ff61f20015ad"


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_models_provenance.py <==
import json
from pathlib import Path

import pytest

from qreplace.models import ReplacementSpec
from qreplace.provenance import load_certificate_references

ROOT = Path(__file__).resolve().parents[1]


def test_examples_validate():
    for path in (ROOT / "examples").glob("*.yaml"):
        ReplacementSpec.from_file(path)


def test_bad_floor_rejected(tmp_path):
    spec = ReplacementSpec.from_file(ROOT / "examples" / "minimal.yaml")
    data = spec.model_dump(mode="json")
    data["structural_floor"]["lower"] = 1.0
    data["structural_floor"]["upper"] = 0.1
    path = tmp_path / "bad.json"
    path.write_text(json.dumps(data))
    with pytest.raises(ValueError):
        ReplacementSpec.from_file(path)


def test_certificate_provenance(tmp_path):
    certificate = {
        "artifact": {"name": "QReplaceLean", "version": "1.0"},
        "claims": [{"claim_id": "decision_rule", "status": "kernel_checked"}],
    }
    path = tmp_path / "certificate.json"
    path.write_text(json.dumps(certificate))
    spec = ReplacementSpec.from_file(ROOT / "examples" / "minimal.yaml")
    spec.certificates = [{"path": str(path), "claim_id": "decision_rule"}]
    records, warnings = load_certificate_references(spec.certificates)
    assert not warnings
    assert records[0]["claims"][0]["claim_id"] == "decision_rule"


def test_relative_certificate_path_is_resolved_from_spec(tmp_path):
    certificate = {
        "artifact": {"name": "QReplaceLean", "version": "1.0"},
        "claims": [{"claim_id": "decision_rule", "status": "kernel_checked"}],
    }
    cert_dir = tmp_path / "certs"
    cert_dir.mkdir()
    cert_path = cert_dir / "certificate.json"
    cert_path.write_text(json.dumps(certificate))
    base = ReplacementSpec.from_file(ROOT / "examples" / "minimal.yaml").model_dump(mode="json")
    base["certificates"] = [{"path": "certs/certificate.json", "claim_id": "decision_rule"}]
    spec_path = tmp_path / "study.yaml"
    import yaml
    spec_path.write_text(yaml.safe_dump(base, sort_keys=False))
    spec = ReplacementSpec.from_file(spec_path)
    assert Path(spec.certificates[0].path) == cert_path.resolve()
    records, warnings = load_certificate_references(spec.certificates)
    assert not warnings and records


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_optimizer_report.py <==
import json
from pathlib import Path

from qreplace.models import ReplacementSpec
from qreplace.optimizer import pareto_frontier, recommend
from qreplace.report import write_report

ROOT = Path(__file__).resolve().parents[1]


def test_recommend_and_report(tmp_path):
    spec = ReplacementSpec.from_file(ROOT / "examples" / "transformer_error_feedback.yaml")
    report = recommend(spec)
    assert report.selected.depth in spec.search.depths
    assert report.selected.metadata_bits in spec.metadata.search_bits
    paths = write_report(report, tmp_path)
    for path in paths.values():
        assert path.exists() and path.stat().st_size > 0
    parsed = json.loads(paths["json"].read_text())
    assert parsed["project"] == spec.project
    assert "Trust boundary" in paths["markdown"].read_text()
    assert "Resource decomposition" in paths["html"].read_text()


def test_pareto_frontier_nonempty():
    spec = ReplacementSpec.from_file(ROOT / "examples" / "state_writeback_phase.yaml")
    report = recommend(spec)
    assert report.pareto_indices
    assert set(report.pareto_indices) == set(pareto_frontier(report.candidates))


==> anc/QReplace_v1.1.0/QReplace_v1.1.0/tests/test_simulation_wizard.py <==
from qreplace.models import ReplacementSpec
from qreplace.simulation import Quantizer, arithmetic_phase_sweep, scalar_residual
from qreplace.wizard import starter_spec


def test_error_feedback_conserves_increment_sum():
    q = Quantizer(step=0.125)
    result = scalar_residual(depth=7, field=lambda _t, _x: 1.0, mode="error_feedback", increment_quantizer=q)
    assert abs((result["endpoint"] + result["terminal_carry"]) - 1.0) < 1e-12


def test_phase_sweep_contains_all_modes():
    frame = arithmetic_phase_sweep([2, 4, 8])
    assert set(frame["mode"]) == {"ideal", "state_writeback", "increment", "error_feedback"}
    assert len(frame) == 12


def test_wizard_specs_validate():
    for arithmetic in ["ideal", "state_writeback", "error_feedback"]:
        ReplacementSpec.model_validate(starter_spec(arithmetic=arithmetic, learned_dictionary=True, routed=True))


==> anc/QReplace_v1.1.0/README.txt <==
QReplace v1.1.0

This bundle contains the source archive, installable wheel, and four Colab notebooks for the auditable depth-precision replacement recommender described in the manuscript.

The supplied examples run on CPU. See the source archive and notebooks for installation and usage instructions.


==> anc/QReplace_v1.1.0/Writeback_vs_ErrorFeedback_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "483298de",
   "metadata": {},
   "source": [
    "# When depth becomes numerically invisible\n",
    "\n",
    "This controlled experiment isolates the finite-arithmetic mechanism: a fixed state grid can freeze sufficiently small residual updates, while increment error feedback preserves the accumulated signal in a carry.\n",
    "\n",
    "**Colab runtime:** select **CPU / No accelerator**. A fresh run typically takes **2-4 minutes**, including installation; the simulation normally completes in under one minute.\n",
    "\n",
    "Run the cells from top to bottom. The installation cell must finish successfully before any QReplace import."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21f47645",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Install QReplace before any package import.\n",
    "from pathlib import Path\n",
    "import importlib, importlib.util, os, shutil, subprocess, sys, zipfile\n",
    "\n",
    "EXPECTED_VERSION = \"1.1.0\"\n",
    "\n",
    "def find_local_source():\n",
    "    starts = [Path.cwd(), Path.cwd().parent]\n",
    "    seen = set()\n",
    "    for start in starts:\n",
    "        for base in [start, *start.parents]:\n",
    "            base = base.resolve()\n",
    "            if base in seen:\n",
    "                continue\n",
    "            seen.add(base)\n",
    "            if (base / \"pyproject.toml\").is_file() and (base / \"qreplace\").is_dir():\n",
    "                return base\n",
    "    return None\n",
    "\n",
    "def install_from_artifact(path: Path):\n",
    "    path = path.resolve()\n",
    "    if path.suffix == \".whl\":\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", str(path)])\n",
    "        return None\n",
    "    if path.suffix == \".zip\":\n",
    "        target = Path(\"/content/qreplace_source\") if Path(\"/content\").exists() else Path.cwd() / \"qreplace_source\"\n",
    "        shutil.rmtree(target, ignore_errors=True)\n",
    "        target.mkdir(parents=True)\n",
    "        with zipfile.ZipFile(path) as zf:\n",
    "            zf.extractall(target)\n",
    "        projects = [p.parent for p in target.rglob(\"pyproject.toml\") if (p.parent / \"qreplace\").is_dir()]\n",
    "        if len(projects) != 1:\n",
    "            raise RuntimeError(f\"Expected one QReplace project in the ZIP; found {projects}\")\n",
    "        source = projects[0]\n",
    "        subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", \"--force-reinstall\", \"--no-build-isolation\", \"-e\", str(source)])\n",
    "        return source\n",
    "    raise RuntimeError(\"Upload the QReplace source ZIP or qreplace wheel.\")\n",
    "\n",
    "source_root = find_local_source()\n",
    "if source_root is not None:\n",
    "    # Running from the source tree: add it directly so the notebook is fast and\n",
    "    # does not depend on editable-install path refresh behavior.\n",
    "    if str(source_root) not in sys.path:\n",
    "        sys.path.insert(0, str(source_root))\n",
    "elif importlib.util.find_spec(\"qreplace\") is None:\n",
    "    try:\n",
    "        from google.colab import files\n",
    "    except ImportError as exc:\n",
    "        raise RuntimeError(\n",
    "            \"QReplace is not installed. Run this notebook from the QReplace source tree, \"\n",
    "            \"or install the wheel/source ZIP before continuing.\"\n",
    "        ) from exc\n",
    "    print(\"Upload exactly one file: QReplace_v1.1.0_Source.zip or qreplace-1.1.0-py3-none-any.whl\")\n",
    "    uploaded = files.upload()\n",
    "    artifacts = [Path(name) for name in uploaded if name.endswith((\".zip\", \".whl\"))]\n",
    "    if len(artifacts) != 1:\n",
    "        raise RuntimeError(f\"Expected one QReplace ZIP or wheel; received {artifacts}\")\n",
    "    source_root = install_from_artifact(artifacts[0])\n",
    "\n",
    "if source_root is not None and str(source_root) not in sys.path:\n",
    "    sys.path.insert(0, str(source_root))\n",
    "importlib.invalidate_caches()\n",
    "import qreplace\n",
    "from qreplace import __version__\n",
    "PACKAGE_ROOT = Path(qreplace.__file__).resolve().parent\n",
    "if __version__ != EXPECTED_VERSION:\n",
    "    raise RuntimeError(f\"Expected QReplace {EXPECTED_VERSION}, imported {__version__} from {PACKAGE_ROOT}\")\n",
    "print(f\"QReplace {__version__} is ready: {PACKAGE_ROOT}\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c96312df",
   "metadata": {},
   "outputs": [],
   "source": [
    "from qreplace.simulation import arithmetic_phase_sweep, scalar_residual, Quantizer\n",
    "import matplotlib.pyplot as plt\n",
    "from IPython.display import display\n",
    "\n",
    "depths = [1,2,4,8,16,32,64,128,256,512]\n",
    "frame = arithmetic_phase_sweep(depths, state_step=1/32, increment_step=1/32)\n",
    "display(frame.head(12))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "084bdb3f",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, ax = plt.subplots(figsize=(9,5))\n",
    "for mode, group in frame.groupby(\"mode\"):\n",
    "    group = group.sort_values(\"depth\")\n",
    "    ax.plot(group.depth, group.absolute_error, marker=\"o\", label=mode.replace(\"_\", \" \"))\n",
    "ax.set_xscale(\"log\", base=2)\n",
    "ax.set_xlabel(r\"Microdepth $D$\")\n",
    "ax.set_ylabel(\"Absolute endpoint error\")\n",
    "ax.grid(alpha=.25)\n",
    "ax.legend(loc=\"upper center\", bbox_to_anchor=(.5,-.16), ncol=4, frameon=False)\n",
    "plt.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0529d3bc",
   "metadata": {},
   "source": [
    "The plot is a controlled mechanism test. It does not establish that a particular neural dictionary has zero structural floor or that a complete hardware kernel satisfies the declared arithmetic model."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7bff719a",
   "metadata": {},
   "outputs": [],
   "source": [
    "q = Quantizer(step=1/32)\n",
    "run = scalar_residual(depth=127, field=lambda _t, _x: 1.0, mode=\"error_feedback\", increment_quantizer=q)\n",
    "print(\"endpoint       =\", run[\"endpoint\"])\n",
    "print(\"terminal carry =\", run[\"terminal_carry\"])\n",
    "print(\"endpoint+carry =\", run[\"endpoint\"] + run[\"terminal_carry\"])\n",
    "assert abs(run[\"endpoint\"] + run[\"terminal_carry\"] - 1.0) < 1e-12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3c67e90f",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "Path(\"notebook_outputs\").mkdir(exist_ok=True)\n",
    "frame.to_csv(\"notebook_outputs/arithmetic_phase.csv\", index=False)\n",
    "print(\"Wrote notebook_outputs/arithmetic_phase.csv\")"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "gpuType": "NONE",
   "name": "Writeback_vs_ErrorFeedback_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/QReplace_v1.1.0/qreplace-1.1.0.dist-info/METADATA <==
Metadata-Version: 2.4
Name: qreplace
Version: 1.1.0
Summary: Certified decision support for replacing high-precision residual networks with deeper low-bit computation
Author: Mojtaba Soltanalian
License: MIT
Requires-Python: >=3.10
Description-Content-Type: text/markdown
License-File: LICENSE
Requires-Dist: numpy>=1.24
Requires-Dist: pydantic>=2.5
Requires-Dist: PyYAML>=6.0
Requires-Dist: pandas>=2.0
Requires-Dist: matplotlib>=3.7
Requires-Dist: jinja2>=3.1
Requires-Dist: typer>=0.12
Requires-Dist: rich>=13.0
Provides-Extra: app
Requires-Dist: gradio>=5.0; extra == "app"
Requires-Dist: plotly>=5.0; extra == "app"
Provides-Extra: dev
Requires-Dist: pytest>=8; extra == "dev"
Requires-Dist: nbformat>=5.9; extra == "dev"
Dynamic: license-file

# QReplace

**QReplace converts a declared quantized-network replacement problem into an auditable recommendation.**

A study specifies a high-precision target, a low-bit operation library, candidate depths, learned-codebook metadata, numerical execution semantics, routing assumptions, deployment costs, and the structural-floor evidence that is actually available. QReplace evaluates

\[
E^{\mathrm{impl}}_{D,s}
\in
\left[
\max\{0,L_\infty-R_{D,s}\},
U_\infty+R_{D,s}
\right]
\]

and reports one of:

- **Certified feasible**
- **Certified impossible at this depth**
- **Certified asymptotically impossible**
- **Conditionally feasible**
- **Diagnostically promising**
- **Unresolved**

The software does not turn a calibration fit into a theorem and does not treat unknown wrapping or saturation behavior as harmless rounding.

## What QReplace provides

- One YAML or JSON file records the target, dictionary, execution model, route events, costs, and evidence provenance.
- A grid search ranks depth/metadata configurations and returns a cost-error Pareto frontier.
- Every recommendation decomposes the radius into synthesis, metadata, arithmetic, and routing terms.
- The report explains why a conclusion is or is not certified and identifies the next measurement or certificate that would resolve an inconclusive study.
- The same specification works through Python, the command line, the browser app, or the Colab notebooks.
- Lean verification manifests can be attached and hash-checked. A required claim that is not marked `kernel_checked` blocks a certified recommendation.

## Installation

```bash
python -m pip install -e .
```

For the browser app and development tools:

```bash
python -m pip install -e '.[app,dev]'
```

A prebuilt wheel is included in `dist/`.

## Quick start

```bash
qreplace demo --out qreplace_demo
qreplace app
```

Or create a specification tailored to a model:

```bash
qreplace init --out my_model.yaml --arithmetic error_feedback --learned-dictionary
qreplace validate my_model.yaml
qreplace recommend my_model.yaml --out my_model_report
```

Open `my_model_report/recommendation.html` for the complete report.

## Python API

```python
from pathlib import Path
from qreplace import ReplacementSpec, recommend
from qreplace.report import write_report

spec = ReplacementSpec.from_file("examples/transformer_error_feedback.yaml")
report = recommend(spec)
print(report.headline)
write_report(report, Path("report"))
```

## Colab notebooks

All QReplace notebooks use a **CPU runtime with no hardware accelerator**. They accept either the QReplace source ZIP or the prebuilt wheel and verify the installation before importing the package.

| Notebook | Typical Colab runtime | Purpose |
|---|---:|---|
| `QReplace_Quickstart_Colab.ipynb` | 2-4 minutes | Run a complete replacement recommendation and inspect every resource term |
| `Writeback_vs_ErrorFeedback_Colab.ipynb` | 2-4 minutes | Reproduce the arithmetic visibility phase experiment |
| `Guided_Model_Intake_and_Certificates_Colab.ipynb` | 3-6 minutes | Build a study specification and attach certificate provenance |
| `PyTorch_Model_Card_to_QReplace_Colab.ipynb` | 3-8 minutes | Extract model metadata and prepare a conservative intake specification |

Times include package installation in a fresh runtime. Larger user-supplied models or wider search grids can take longer.

## Arithmetic mechanism demo

```bash
qreplace phase-demo --out arithmetic_phase
```

This compares ideal arithmetic, full-state write-back, independent increment rounding, and increment error feedback over depth. It is a controlled mechanism check, not a representability certificate.

## Evidence levels

| Level | Meaning |
|---|---|
| Analytic certified | Symbolic theorem or exact analytic bound |
| Interval certified | Verified interval or range computation |
| Finite-witness certified | Exact statement on a hash-locked finite lift |
| Calibrated estimate | Statistical or numerical estimate with declared scope |
| Diagnostic | Mechanistic or exploratory evidence |
| Unavailable | Required quantity is not supplied |

A recommendation is called **certified** only when every nonzero term in the closing inequality is certified and every required premise is marked verified.

## Included examples

- `transformer_error_feedback.yaml`: finite-witness structural bracket and compensated increments.
- `state_writeback_phase.yaml`: an interior optimal depth under repeated activation write-back.
- `moe_hybrid.yaml`: route-event windows and a small-gain check.
- `minimal.yaml`: the smallest valid specification.
- `lean_manifest_guardrail.yaml`: fail-safe downgrading until a required Lean claim is kernel checked.

## Core commands

```text
qreplace init          write a documented starter YAML
qreplace validate      validate a YAML/JSON specification
qreplace recommend     search and produce JSON/CSV/Markdown/HTML reports
qreplace schema        export the JSON schema
qreplace phase-demo    generate the arithmetic phase simulation
qreplace app           launch the browser interface
qreplace demo          run the packaged Transformer example
```

## Trust boundary

QReplace applies declared and auditable inequalities. It does **not** infer an exact structural floor from model architecture alone, prove a common tube from samples, certify state-dependent routing without event hypotheses, or prove hardware overflow safety from nominal bit widths. When the evidence does not close either side of the decision, the correct output is **unresolved**.

Further documentation:

- `docs/ALGORITHM.md`
- `docs/SPECIFICATION.md`
- `docs/TRUST_MODEL.md`
- `docs/QREPLACE_LEAN_BRIDGE.md`
- `docs/MANUSCRIPT_CROSSWALK.md`

## Reproducibility

```bash
python -m pytest
python -m qreplace recommend examples/transformer_error_feedback.yaml --out artifacts/transformer_demo
python -m qreplace phase-demo --out artifacts/arithmetic_phase
```

The release includes a SHA-256 manifest, a machine-readable schema, regression tests, and pre-generated example specifications.


==> anc/QReplace_v1.1.0/qreplace-1.1.0.dist-info/RECORD <==
qreplace/__init__.py,sha256=jvLvtSZbqj3XIVrk2NlUq8CyWgLX00u3aHVAGq9_2Bw,285
qreplace/__main__.py,sha256=wcCrL4PjG51r5wVKqJhcoJPTLfHW0wNbD31DrUN0MWI,28
qreplace/bounds.py,sha256=uiGlkw_sR6SuOKy5aEKvTf8CrsNJvXns7r1VPqCDilM,14807
qreplace/cli.py,sha256=3STheF3ELYJJXRBwZSvoeXJUQzlOxkAeD9K1cbhjcOg,5338
qreplace/enums.py,sha256=J7VO7L_tFvmXrKaCX9Jrisfu5TcnTlWytoBE1UJO9nI,2276
qreplace/model_card.py,sha256=nuxv0sdCaocoNc7rSP-Ui7f3b5RcUdQPVxI7bkT7YEo,1936
qreplace/models.py,sha256=vre5_JozmGUm5aLqz2D_oW4fUEPdSaFzYI0mF9a38g4,11548
qreplace/optimizer.py,sha256=o_gcV5b4RPi4vS7tLr-okyAs60cZz95bVHd90uTjU9k,6908
qreplace/provenance.py,sha256=sNrJuBN23wgV5UImusPNJAUPlXmwC1XMPCWvwZ33zy0,2805
qreplace/report.py,sha256=_x2WK8OJeGnL9I5RFVNrqM0Dchavj9hgLJ6VBq-4cQk,5155
qreplace/simulation.py,sha256=SI3W-bTsSI7w3QEJwQnOJ33asJQRFjvzGUTNuSjpP1w,6758
qreplace/webapp.py,sha256=ov-WX6z3hDXde6LlbbZPbRsWG4VexcL0WuDCiyGpxV4,4478
qreplace/wizard.py,sha256=T50ANLXM06_2IuGRXWUkFSLJCo-pQqJo-V1Qqn1Mwog,4845
qreplace/examples/lean_manifest_guardrail.yaml,sha256=gcnHx-vauO4KjW6zsDBzjUV50VLa7DrP7_VQtIuTE4g,2685
qreplace/examples/minimal.yaml,sha256=UXlkVynX32PkSdKL1-hT8ks1OR7CnRCc3peuB65mVfk,727
qreplace/examples/moe_hybrid.yaml,sha256=dp0uMPq55UTrOT3DlbPS0h9zRlntacGGO77P6ecSF7U,2352
qreplace/examples/state_writeback_phase.yaml,sha256=sZI3OG4mtI0vYiCC0qwAViezvd7r9LSESEkKxkfk_Yw,1590
qreplace/examples/transformer_error_feedback.yaml,sha256=99bA5qS4gifnIyJtH6aKbvfz-bVE43mR7YqXTt-ILJ0,2377
qreplace/examples/certificates/qreplacelean_source_audited.json,sha256=pFE40c2MGY6OJEVyQerDNAM08Zv6B3X14rMk9sfI_30,9118
qreplace/schemas/replacement_spec.schema.json,sha256=fBDIbftJtdo7OqHvh7ps_2yiVvguHo4SOLbEFiEv5U0,17829
qreplace/templates/report.html.j2,sha256=e-o3TeS7G92OwrE64KpvNN7ebkTuWUXcQoBATIItgtA,4712
qreplace-1.1.0.dist-info/licenses/LICENSE,sha256=z8d0m5b2O9McPEK1xHG_dWgUBT6EfBDz6wA0F7xSPTA,11358
qreplace-1.1.0.dist-info/METADATA,sha256=hi74SQFe4z9_XWFNPkD1cfsq5I_pJoP410nASUL-7IM,6804
qreplace-1.1.0.dist-info/WHEEL,sha256=aeYiig01lYGDzBgS8HxWXOg3uV61G9ijOsup-k9o1sk,91
qreplace-1.1.0.dist-info/entry_points.txt,sha256=xtaqpQoCu91xmNiLDicELZkY8fPBJP1BwGXKaDqxQug,46
qreplace-1.1.0.dist-info/top_level.txt,sha256=HJw_RH6CpYhL0EEGFd1mQ9eYEKwKfu5xAPCK9Tr4BtU,9
qreplace-1.1.0.dist-info/RECORD,,


==> anc/QReplace_v1.1.0/qreplace-1.1.0.dist-info/WHEEL <==
Wheel-Version: 1.0
Generator: setuptools (82.0.1)
Root-Is-Purelib: true
Tag: py3-none-any



==> anc/QReplace_v1.1.0/qreplace-1.1.0.dist-info/entry_points.txt <==
[console_scripts]
qreplace = qreplace.cli:app


==> anc/QReplace_v1.1.0/qreplace-1.1.0.dist-info/licenses/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/QReplace_v1.1.0/qreplace-1.1.0.dist-info/top_level.txt <==
qreplace


==> anc/QReplace_v1.1.0/qreplace/__init__.py <==
"""QReplace: resource-theoretic decision support for quantized network replacement."""

__version__ = "1.1.0"

from .models import ReplacementSpec, RecommendationReport
from .optimizer import recommend

__all__ = ["ReplacementSpec", "RecommendationReport", "recommend", "__version__"]


==> anc/QReplace_v1.1.0/qreplace/__main__.py <==
from .cli import app

app()


==> anc/QReplace_v1.1.0/qreplace/bounds.py <==
from __future__ import annotations

import math
from dataclasses import replace
from typing import Iterable

from .enums import ArithmeticMode, Decision, EvidenceLevel, RoutingMode, TimeRegularity
from .models import (
    BoundComponent,
    CandidateResult,
    Evidence,
    ExecutionSpec,
    ReplacementSpec,
    RoutingSpec,
)


def phi(lipschitz: float, horizon: float) -> float:
    if lipschitz < 0 or horizon <= 0:
        raise ValueError("require lipschitz >= 0 and horizon > 0")
    return horizon if lipschitz == 0 else math.expm1(lipschitz * horizon) / lipschitz


def _evidence_with_notes(evidence: Evidence, *notes: str) -> Evidence:
    return evidence.model_copy(update={"notes": [*evidence.notes, *notes]})


def synthesis_component(spec: ReplacementSpec, depth: int) -> BoundComponent:
    syn = spec.synthesis
    if syn.regularity == TimeRegularity.BV:
        value = syn.first_order_constant / depth
        formula = "C_syn / D"
    else:
        value = syn.holder_constant * depth ** (-syn.holder_exponent) + syn.first_order_constant / depth
        formula = "C_holder D^{-theta} + C_1 / D"
    return BoundComponent(
        name="finite-depth synthesis",
        value=value,
        formula=formula,
        evidence=syn.evidence,
        assumptions=[
            "common target/implementation horizon",
            "uniform state-Lipschitz field bounds on the declared tube",
            "one pure schedule is shared across the declared input family",
            f"time regularity: {syn.regularity.value}",
        ],
    )


def metadata_component(spec: ReplacementSpec, bits: int) -> BoundComponent:
    meta = spec.metadata
    if meta.constant == 0:
        value = 0.0
        formula = "0 (fixed dictionary or no declared metadata penalty)"
    else:
        assert meta.dimension is not None
        value = meta.constant * 2.0 ** (-bits / meta.dimension)
        formula = "C_meta 2^{-s/m}"
    return BoundComponent(
        name="metadata/codebook description",
        value=value,
        formula=formula,
        evidence=meta.evidence,
        assumptions=[
            "compact, label-aligned codebook family",
            "uniform synthesis constants over the codebook family",
            "declared covering-number model for metadata",
        ] if meta.constant > 0 else [],
    )


def arithmetic_component(exe: ExecutionSpec, depth: int) -> tuple[BoundComponent, dict[str, float]]:
    amp = exe.amplification if exe.amplification is not None else math.exp(exe.state_lipschitz * exe.horizon)
    field_term = exe.field_error * phi(exe.state_lipschitz, exe.horizon)
    warnings: list[str] = []
    certification_blocked = False
    diagnostics: dict[str, float] = {"amplification": amp, "field_term": field_term}

    if exe.mode == ArithmeticMode.IDEAL:
        value = 0.0
        formula = "0 (ideal arithmetic)"
    elif exe.mode == ArithmeticMode.STATE_WRITEBACK:
        assert exe.state_quantizer is not None
        rho = exe.state_quantizer.covering_radius
        value = depth * rho * amp + field_term
        formula = "D rho_state S + eta_G Phi_L(T)"
        diagnostics.update({"state_covering_radius": rho, "writeback_term": depth * rho * amp})
        if depth * rho * amp > 0:
            warnings.append("Repeated state write-back grows linearly with depth in the generic envelope.")
        if exe.state_quantizer.overflow == "wrap" and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is not a bounded projection defect; no-wrap overflow must be verified.")
            certification_blocked = True
        if exe.state_quantizer.overflow == "saturate" and not exe.saturation_safe:
            warnings.append("The bound is conditional because saturation-safe tube containment is not verified.")
            certification_blocked = True
    elif exe.mode == ArithmeticMode.INCREMENT:
        assert exe.increment_quantizer is not None
        rho = exe.increment_quantizer.covering_radius
        value = depth * rho * amp + field_term
        formula = "D rho_increment S + eta_G Phi_L(T)"
        diagnostics.update({"increment_covering_radius": rho, "increment_accumulation_term": depth * rho * amp})
        warnings.append("Independent increment rounding accumulates without a compensating carry.")
        if exe.increment_quantizer.overflow == "wrap" and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is uncertified without an invariant no-overflow proof.")
            certification_blocked = True
        if exe.increment_quantizer.overflow == "saturate" and not exe.saturation_safe:
            warnings.append("Saturation-safe execution tube has not been verified.")
            certification_blocked = True
    elif exe.mode == ArithmeticMode.ERROR_FEEDBACK:
        assert exe.increment_quantizer is not None
        if exe.carry_radius_override is not None:
            rho = exe.carry_radius_override
        elif exe.carry_quantizer is not None:
            rho = exe.carry_quantizer.covering_radius
        else:
            rho = exe.increment_quantizer.covering_radius
            warnings.append("Carry radius inferred from the increment quantizer; provide a carry format for bit-exact deployment.")
        carry_term = rho * amp
        residual_writeback = depth * exe.residual_register_writeback_radius * amp
        value = carry_term + field_term + residual_writeback
        formula = "rho_carry e^{LT} + eta_G Phi_L(T) + D rho_register e^{LT}"
        diagnostics.update({
            "carry_radius": rho,
            "carry_term": carry_term,
            "residual_register_writeback_term": residual_writeback,
        })
        if exe.residual_register_writeback_radius > 0:
            warnings.append("Finite carry-register write-back reintroduces a depth-linear term.")
        quantizers = [exe.increment_quantizer]
        if exe.carry_quantizer is not None:
            quantizers.append(exe.carry_quantizer)
        if any(q.overflow == "wrap" for q in quantizers) and not exe.no_wrap_overflow_verified:
            warnings.append("Wrapping arithmetic is uncertified without an invariant no-overflow proof.")
            certification_blocked = True
        if any(q.overflow == "saturate" for q in quantizers) and not exe.saturation_safe:
            warnings.append("Saturation-safe execution tube has not been verified.")
            certification_blocked = True
    else:
        if depth in exe.custom_radius_by_depth:
            value = exe.custom_radius_by_depth[depth]
        else:
            keys = sorted(exe.custom_radius_by_depth)
            nearest = min(keys, key=lambda k: abs(k - depth))
            value = exe.custom_radius_by_depth[nearest]
            warnings.append(f"Custom arithmetic radius used nearest tabulated depth {nearest}.")
        formula = "user-supplied custom arithmetic radius"

    evidence = exe.evidence
    if certification_blocked and evidence.certified:
        # Do not silently retain certification when a required deployment premise is absent.
        evidence = evidence.model_copy(update={"assumptions_verified": False})
    return BoundComponent(
        name="execution arithmetic",
        value=value,
        formula=formula,
        evidence=evidence,
        assumptions=[
            "ideal and implemented prefixes remain in the declared tube",
            "local transition defect bounds hold uniformly over atoms",
            "overflow semantics match the declared quantizer",
        ],
        warnings=warnings,
    ), diagnostics


def routing_component(route: RoutingSpec, depth: int) -> tuple[BoundComponent, dict[str, float]]:
    diagnostics: dict[str, float] = {}
    warnings: list[str] = []
    if route.mode == RoutingMode.NONE:
        value = 0.0
        formula = "0 (no hard route changes)"
    elif route.mode == RoutingMode.PRESCRIBED:
        value = route.prescribed_constant * depth ** (-route.prescribed_exponent)
        formula = "C_route D^{-beta}"
    else:
        amp = math.exp(route.state_lipschitz * route.horizon)
        sum_jump_lip_over_nu = sum(e.jump_bound * e.score_lipschitz / e.transversality for e in route.events)
        sum_jump_eta_over_nu = sum(e.jump_bound * e.score_error / e.transversality for e in route.events)
        sum_jump = sum(e.jump_bound for e in route.events)
        chi = 2.0 * amp * sum_jump_lip_over_nu
        delta_oracle = route.oracle_error_constant / depth
        b = delta_oracle + 2.0 * amp * sum_jump_eta_over_nu + 2.0 * amp * sum_jump * route.horizon / depth
        diagnostics.update({"routing_small_gain": chi, "routing_numerator": b})
        if chi >= 1.0:
            value = math.inf
            warnings.append("Hybrid small-gain condition chi < 1 fails; no finite route radius is certified.")
        else:
            value = b / (1.0 - chi)
        formula = "b_D / (1 - chi)"
        if not route.anti_chattering_verified:
            warnings.append("Event windows are localized, but unique implemented switches are not certified without anti-chattering.")
    evidence = route.evidence
    if warnings and evidence.certified and any("fails" in w or "not certified" in w for w in warnings):
        evidence = evidence.model_copy(update={"assumptions_verified": False})
    return BoundComponent(
        name="routing/hybrid execution",
        value=value,
        formula=formula,
        evidence=evidence,
        assumptions=[
            "isolated target route events",
            "transversal score crossings",
            "bounded route-field jumps",
            "target-path-relative score error bounds",
        ] if route.mode == RoutingMode.STATE_DEPENDENT else [],
        warnings=warnings,
    ), diagnostics


def candidate_cost(spec: ReplacementSpec, depth: int, metadata_bits: int) -> tuple[float, float, float]:
    dictionary = spec.dictionary
    schedule_bits = depth * math.ceil(math.log2(max(1, dictionary.size)))
    storage_bits = dictionary.codebook_storage_bits + metadata_bits + schedule_bits
    activation_bits = spec.execution.state_quantizer.bits if spec.execution.state_quantizer and spec.execution.state_quantizer.bits else 0
    carry_bits = spec.execution.carry_quantizer.bits if spec.execution.carry_quantizer and spec.execution.carry_quantizer.bits else 0
    latency = depth * spec.costs.per_step_cost
    scalar_cost = (
        spec.costs.fixed_cost
        + spec.costs.latency_weight * latency
        + spec.costs.storage_weight * storage_bits
        + spec.costs.metadata_bit_cost * metadata_bits
        + spec.costs.activation_bit_cost * activation_bits
        + spec.costs.carry_bit_cost * carry_bits
        + spec.costs.schedule_storage_weight * schedule_bits
    )
    return scalar_cost, storage_bits, latency


def aggregate_evidence(components: Iterable[BoundComponent], structural: Evidence) -> EvidenceLevel:
    levels = [structural.level]
    for component in components:
        if component.value > 0:
            levels.append(component.evidence.level)
    return min(levels)


def evaluate_candidate(spec: ReplacementSpec, depth: int, metadata_bits: int) -> CandidateResult:
    components: list[BoundComponent] = []
    components.append(synthesis_component(spec, depth))
    components.append(metadata_component(spec, metadata_bits))
    arithmetic, arithmetic_diag = arithmetic_component(spec.execution, depth)
    routing, routing_diag = routing_component(spec.routing, depth)
    components.extend([arithmetic, routing])

    finite_radius = sum(c.value for c in components)
    if not math.isfinite(finite_radius):
        upper = math.inf
        lower = 0.0
    else:
        upper = spec.structural_floor.upper + finite_radius
        lower = max(0.0, spec.structural_floor.lower - finite_radius)

    level = aggregate_evidence(components, spec.structural_floor.evidence)
    all_bound_assumptions = spec.structural_floor.evidence.assumptions_verified and all(
        c.evidence.assumptions_verified for c in components if c.value > 0
    )
    certified = level.is_certified and all_bound_assumptions and math.isfinite(finite_radius)
    tolerance = spec.target.tolerance

    if spec.structural_floor.evidence.certified and spec.structural_floor.lower > tolerance:
        # A certified structural floor above tolerance rules out the declared
        # dictionary class independently of finite depth or implementation.
        decision = Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE
    elif certified and upper <= tolerance:
        decision = Decision.CERTIFIED_FEASIBLE
    elif certified and lower > tolerance:
        decision = Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH
    elif math.isfinite(upper) and upper <= tolerance and level >= EvidenceLevel.CALIBRATED_ESTIMATE:
        decision = Decision.CONDITIONALLY_FEASIBLE
    elif math.isfinite(upper) and upper <= 1.25 * tolerance:
        decision = Decision.DIAGNOSTICALLY_PROMISING
    else:
        decision = Decision.UNRESOLVED

    warnings = [w for c in components for w in c.warnings]
    next_actions: list[str] = []
    if not spec.structural_floor.evidence.certified:
        next_actions.append("Obtain a certified structural-floor bracket or finite-witness certificate.")
    for c in components:
        if c.value > 0 and not c.evidence.certified:
            next_actions.append(f"Verify assumptions/constants for {c.name}.")
    if math.isinf(finite_radius):
        next_actions.append("Reduce routing coupling or improve score/transversality bounds until chi < 1.")
    if decision == Decision.UNRESOLVED and upper > tolerance:
        dominant = max((c for c in components if math.isfinite(c.value)), key=lambda c: c.value, default=None)
        if dominant:
            next_actions.append(f"The dominant finite resource term is {dominant.name}; improve that term first.")

    cost, storage_bits, latency = candidate_cost(spec, depth, metadata_bits)
    diagnostics = {**arithmetic_diag, **routing_diag}
    diagnostics["radius_fraction_of_tolerance"] = finite_radius / tolerance if math.isfinite(finite_radius) else math.inf

    return CandidateResult(
        depth=depth,
        metadata_bits=metadata_bits,
        structural_lower=spec.structural_floor.lower,
        structural_upper=spec.structural_floor.upper,
        finite_radius=finite_radius,
        lower_error=lower,
        upper_error=upper,
        tolerance=tolerance,
        decision=decision.value,
        decision_title=decision.title,
        evidence_level=level,
        certified=certified,
        cost=cost,
        storage_bits=storage_bits,
        latency_proxy=latency,
        components=components,
        warnings=warnings,
        next_actions=list(dict.fromkeys(next_actions)),
        diagnostics=diagnostics,
    )


==> anc/QReplace_v1.1.0/qreplace/cli.py <==
from __future__ import annotations

import json
from pathlib import Path

import typer
from rich.console import Console
from rich.table import Table

from .models import CertificateReference, ReplacementSpec
from .optimizer import recommend
from .report import write_report
from .provenance import load_certificate_references
from .simulation import arithmetic_phase_sweep, write_phase_artifacts
from .wizard import starter_yaml

app = typer.Typer(add_completion=False, help="Certified decision support for depth–precision replacement.")
console = Console()


@app.command()
def validate(spec: Path) -> None:
    """Validate a YAML/JSON replacement specification."""
    parsed = ReplacementSpec.from_file(spec)
    console.print(f"[bold green]Valid[/bold green]: {parsed.project}")
    console.print(f"Depth candidates: {parsed.search.depths}")
    console.print(f"Metadata candidates: {parsed.metadata.search_bits}")


@app.command("recommend")
def recommend_cmd(
    spec: Path = typer.Argument(..., exists=True, readable=True),
    out: Path = typer.Option(Path("qreplace_report"), "--out", "-o"),
    open_browser: bool = typer.Option(False, "--open"),
) -> None:
    """Evaluate the resource law, rank configurations, and write an auditable report."""
    parsed = ReplacementSpec.from_file(spec)
    report = recommend(parsed)
    paths = write_report(report, out)
    selected = report.selected
    console.print(f"\n[bold]{selected.decision_title}[/bold]")
    console.print(report.headline)
    table = Table(show_header=True)
    table.add_column("D", justify="right")
    table.add_column("s", justify="right")
    table.add_column("Error interval")
    table.add_column("Upper")
    table.add_column("Evidence")
    table.add_row(
        str(selected.depth), str(selected.metadata_bits),
        f"[{selected.lower_error:.5g}, {selected.upper_error:.5g}]",
        f"{selected.upper_error:.5g}", selected.evidence_level.label,
    )
    console.print(table)
    console.print(f"\nHTML report: [link=file://{paths['html'].resolve()}]{paths['html']}[/link]")
    if open_browser:
        import webbrowser
        webbrowser.open(paths["html"].resolve().as_uri())


@app.command("init")
def init_spec(
    out: Path = typer.Option(Path("qreplace.yaml"), "--out", "-o"),
    arithmetic: str = typer.Option("ideal", help="ideal, state_writeback, or error_feedback"),
    learned_dictionary: bool = typer.Option(False, "--learned-dictionary"),
    routed: bool = typer.Option(False, "--routed"),
) -> None:
    """Create a documented starter specification rather than beginning from a blank file."""
    if arithmetic not in {"ideal", "state_writeback", "error_feedback"}:
        raise typer.BadParameter("arithmetic must be ideal, state_writeback, or error_feedback")
    out.write_text(starter_yaml(arithmetic=arithmetic, learned_dictionary=learned_dictionary, routed=routed), encoding="utf-8")
    console.print(f"Wrote starter specification: {out}")


@app.command("phase-demo")
def phase_demo(
    out: Path = typer.Option(Path("qreplace_phase_demo"), "--out", "-o"),
    state_step: float = typer.Option(1 / 32, "--state-step"),
    increment_step: float = typer.Option(1 / 32, "--increment-step"),
) -> None:
    """Generate the write-back versus error-feedback arithmetic phase demonstration."""
    frame = arithmetic_phase_sweep([1, 2, 4, 8, 16, 32, 64, 128, 256], state_step=state_step, increment_step=increment_step)
    paths = write_phase_artifacts(frame, str(out))
    console.print(f"CSV: {paths['csv']}")
    console.print(f"Plot: {paths['plot']}")


@app.command("schema")
def schema_cmd(out: Path = typer.Option(Path("qreplace_spec.schema.json"), "--out", "-o")) -> None:
    out.write_text(json.dumps(ReplacementSpec.model_json_schema(), indent=2), encoding="utf-8")
    console.print(f"Wrote {out}")


@app.command("inspect-certificate")
def inspect_certificate(
    certificate: Path = typer.Argument(..., exists=True, readable=True),
    claim_id: str | None = typer.Option(None, "--claim"),
) -> None:
    """Hash and inspect a QReplaceLean/rational/interval certificate manifest."""
    records, warnings = load_certificate_references([CertificateReference(path=str(certificate), claim_id=claim_id, required=True)])
    if not records:
        for warning in warnings:
            console.print(f"[bold red]Warning:[/bold red] {warning}")
        raise typer.Exit(1)
    record = records[0]
    console.print(f"SHA-256: {record['sha256']}")
    console.print_json(data={"artifact": record["artifact"], "claims": record["claims"]})
    for warning in warnings:
        console.print(f"[bold yellow]Warning:[/bold yellow] {warning}")


@app.command("app")
def app_ui() -> None:
    """Launch the optional Gradio interface."""
    from .webapp import launch
    launch()


@app.command()
def demo(out: Path = typer.Option(Path("qreplace_demo_report"), "--out", "-o")) -> None:
    from importlib.resources import files
    example = files("qreplace").joinpath("examples/transformer_error_feedback.yaml")
    parsed = ReplacementSpec.model_validate(__import__("yaml").safe_load(example.read_text(encoding="utf-8")))
    report = recommend(parsed)
    paths = write_report(report, out)
    console.print(report.headline)
    console.print(f"Report: {paths['html']}")


if __name__ == "__main__":
    app()


==> anc/QReplace_v1.1.0/qreplace/enums.py <==
from __future__ import annotations

from enum import Enum, IntEnum


class EvidenceLevel(IntEnum):
    """Strength of the evidence supporting a numerical bound.

    Ordering is intentional: taking ``min`` yields the weakest premise used by
    a recommendation.
    """

    UNAVAILABLE = 0
    DIAGNOSTIC = 1
    CALIBRATED_ESTIMATE = 2
    FINITE_WITNESS_CERTIFIED = 3
    INTERVAL_CERTIFIED = 4
    ANALYTIC_CERTIFIED = 5

    @property
    def label(self) -> str:
        return {
            self.UNAVAILABLE: "unavailable",
            self.DIAGNOSTIC: "diagnostic",
            self.CALIBRATED_ESTIMATE: "calibrated estimate",
            self.FINITE_WITNESS_CERTIFIED: "finite-witness certified",
            self.INTERVAL_CERTIFIED: "interval certified",
            self.ANALYTIC_CERTIFIED: "analytic certified",
        }[self]

    @property
    def is_certified(self) -> bool:
        return self >= EvidenceLevel.FINITE_WITNESS_CERTIFIED


class Decision(str, Enum):
    CERTIFIED_FEASIBLE = "certified_feasible"
    CERTIFIED_IMPOSSIBLE_AT_DEPTH = "certified_impossible_at_depth"
    CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE = "certified_asymptotically_impossible"
    CONDITIONALLY_FEASIBLE = "conditionally_feasible"
    DIAGNOSTICALLY_PROMISING = "diagnostically_promising"
    UNRESOLVED = "unresolved"

    @property
    def title(self) -> str:
        return {
            self.CERTIFIED_FEASIBLE: "Certified feasible",
            self.CERTIFIED_IMPOSSIBLE_AT_DEPTH: "Certified impossible at this depth",
            self.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE: "Certified asymptotically impossible",
            self.CONDITIONALLY_FEASIBLE: "Conditionally feasible",
            self.DIAGNOSTICALLY_PROMISING: "Diagnostically promising",
            self.UNRESOLVED: "Unresolved",
        }[self]


class Objective(str, Enum):
    ENDPOINT = "endpoint"
    PATH = "path"


class TimeRegularity(str, Enum):
    BV = "bounded_variation"
    HOLDER = "holder"


class ArithmeticMode(str, Enum):
    IDEAL = "ideal"
    STATE_WRITEBACK = "state_writeback"
    INCREMENT = "increment"
    ERROR_FEEDBACK = "error_feedback"
    CUSTOM = "custom"


class RoutingMode(str, Enum):
    NONE = "none"
    PRESCRIBED = "prescribed"
    STATE_DEPENDENT = "state_dependent"


==> anc/QReplace_v1.1.0/qreplace/examples/certificates/qreplacelean_source_audited.json <==
{
  "artifact": {
    "name": "QReplaceLean",
    "version": "1.1.0",
    "generated_at": "2026-07-24T16:21:57.826571+00:00",
    "lean_toolchain": "leanprover/lean4:v4.30.0",
    "lean_version_output": "not executed",
    "mathlib_commit": "c5ea00351c28e24afc9f0f84379aa41082b1188f",
    "source_digest": "741e1b47a8ba98e52811ba850b5975bb83986ce9e5106089e73ebce94b41a8b9",
    "status": "source_audited_not_kernel_checked"
  },
  "claims": [
    {
      "claim_id": "fixed_grid_freeze",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.fixedGridFreeze",
      "paper_result": "fixed-grid freezing",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_conservation",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_conservation",
      "paper_result": "error-feedback conservation",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "error_feedback_terminal_bound",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.errorFeedback_terminal_bound",
      "paper_result": "terminal carry bound",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "common_lattice_exact_recovery",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.commonLattice_exact_recovery",
      "paper_result": "common-lattice exact recovery",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "signed_bit_width_sufficient",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.signedBitWidth_sufficient",
      "paper_result": "sufficient signed-register range",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "finite_radius_interval",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.finiteRadius_interval",
      "paper_result": "finite-radius structural interval",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "three_way_decision",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.certifiedFeasible; QReplaceLean.certifiedImpossible",
      "paper_result": "feasible/impossible decision rules",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "metadata_depth_packing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.metadataDepth_packing",
      "paper_result": "metadata-depth counting converse",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_endpoint",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.residualRun_all_constant; QReplaceLean.fixedTeacher_difference",
      "paper_result": "fixed-teacher endpoint algebra",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "fixed_teacher_voronoi",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.maximalEndpoint_optimal_of_voronoi",
      "paper_result": "fixed-teacher Voronoi closing step",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "two_token_attention_modes",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "QReplaceLean.TokenPair.mean_symmetricMix; QReplaceLean.TokenPair.disagreement_symmetricMix",
      "paper_result": "two-token attention modes",
      "group": "core",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "online_simplex_rounding",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.online_simplex_rounding_list_nonempty",
      "paper_result": "online simplex rounding",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_floor_from_envelope",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exact_endpoint_and_path_limits; Paper.exact_asymptotic_endpoint_replacement_criterion",
      "paper_result": "exact floor consequences from envelope",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "linear_depth_exchange",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.linear_depth_exchange_ceiling_sufficient",
      "paper_result": "linear depth-exchange implication",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "exact_matching_depth",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.exactMatchingDepth_spec; Paper.exactMatchingDepth_minimal; Paper.exactMatchingDepth_linear_sandwich",
      "paper_result": "exact matching depth",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "packing_profile",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.packing_profile_rpow_depth_lower",
      "paper_result": "packing-profile depth obstruction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "parameter_function_gap",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.parameter_counterexample_complete",
      "paper_result": "parameter/function gap example",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "scale_quantization",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.quantized_microstep_global_recursive_bound",
      "paper_result": "scale-quantization recurrence",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "first_order_sharpness",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.first_order_minimax_sharp_complete",
      "paper_result": "first-order sharpness witness",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "serial_block_reduction",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.serialBlockReductionCertificate_hausdorff; Paper.serialBlockReductionCertificate_floor_bounds",
      "paper_result": "serial-block reduction",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "soft_moe_regular",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.soft_moe_regular",
      "paper_result": "soft-MoE regularity",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    },
    {
      "claim_id": "no_margin_routing",
      "status": "source_audited_not_kernel_checked",
      "lean_declaration": "Paper.no_margin_route_counterexample",
      "paper_result": "no-margin routing counterexample",
      "group": "supporting",
      "scope": "encoded implication under the assumptions of the Lean declaration",
      "axiom_log": null
    }
  ],
  "trust_boundary": [
    "Kernel acceptance proves the encoded implication, not the scientific appropriateness of model-specific assumptions.",
    "The complete Banach-space relaxed-control, state-dependent hybrid small-gain, HJB, occupation-measure, and SOS developments are not claimed by this manifest."
  ]
}


==> anc/QReplace_v1.1.0/qreplace/examples/lean_manifest_guardrail.yaml <==
schema_version: '1.0'
project: Lean-gated 4-bit Transformer replacement example
target:
  name: high-precision Transformer MLP block
  architecture: pre-LayerNorm Transformer residual MLP
  domain: hash-locked calibration and witness set
  objective: endpoint
  tolerance: 0.05
  metric: maximum normalized hidden-state error
dictionary:
  name: learned 4-bit two-atom residual dictionary
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
  - One schedule is compiled for the declared input family.
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: rational finite-witness primal/dual bracket
    scope: declared witness lift
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: tube and field-variation interval bounds
    scope: declared residual block and domain
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits:
  - 12
  - 24
  - 36
  - 48
  evidence:
    level: ANALYTIC_CERTIFIED
    source: codebook covering bound
    scope: compact six-dimensional codebook family
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: common-tube and fixed-point range audit
    scope: increment, carry, and residual state registers
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: dense residual block
    scope: no hard router
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 1.0e-05
search:
  depths:
  - 8
  - 16
  - 32
  - 64
  - 128
  - 256
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
- This example demonstrates fail-safe downgrading when a required Lean claim has passed
  source audit but has not yet been kernel checked.
- After staged Lean verification succeeds, replace the attached manifest with the
  exported kernel-checked manifest to enable certificate-level provenance.
certificates:
- path: certificates/qreplacelean_source_audited.json
  claim_id: error_feedback_conservation
  required: true


==> anc/QReplace_v1.1.0/qreplace/examples/minimal.yaml <==
schema_version: "1.0"
project: "Minimal QReplace example"
target:
  name: "teacher map"
  tolerance: 0.1
dictionary:
  size: 2
structural_floor:
  lower: 0.0
  upper: 0.02
  evidence:
    level: DIAGNOSTIC
    source: "local search"
    scope: "calibration samples"
    assumptions_verified: false
synthesis:
  first_order_constant: 0.5
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "declared theorem constant"
    scope: "common tube"
    assumptions_verified: true
metadata:
  fixed_bits: 0
execution:
  mode: ideal
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "ideal arithmetic model"
    scope: "mathematical model"
    assumptions_verified: true
routing:
  mode: none
search:
  depths: [4, 8, 16, 32, 64]


==> anc/QReplace_v1.1.0/qreplace/examples/moe_hybrid.yaml <==
schema_version: "1.0"
project: "Quantized top-1 MoE replacement with route-event audit"
target:
  name: "high-precision routed residual block"
  architecture: "top-1 mixture-of-experts residual block"
  domain: "finite deployment witness set"
  objective: path
  tolerance: 0.08
  metric: "maximum pathwise hidden-state error"
dictionary:
  name: "four-expert 4-bit atom library"
  size: 4
  atom_bits: 4
  learned: true
  family_dimension: 12
  codebook_storage_bits: 131072
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.01
  upper: 0.02
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "held-out witness optimization"
    scope: "finite deployment set"
    assumptions_verified: false
synthesis:
  regularity: holder
  first_order_constant: 0.35
  holder_constant: 0.2
  holder_exponent: 0.75
  evidence:
    level: INTERVAL_CERTIFIED
    source: "piecewise-Hölder field bounds"
    scope: "target route oracle"
    assumptions_verified: true
metadata:
  constant: 0.1
  dimension: 12
  search_bits: [24, 48, 72, 96]
  evidence:
    level: CALIBRATED_ESTIMATE
    source: "empirical codebook-cover fit"
    scope: "learned expert library"
    assumptions_verified: false
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.6
  field_error: 0.001
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
  saturation_safe: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "fixed-point tube audit"
    scope: "expert output accumulation"
    assumptions_verified: true
routing:
  mode: state_dependent
  oracle_error_constant: 0.3
  state_lipschitz: 0.6
  horizon: 1.0
  anti_chattering_verified: true
  events:
    - label: "expert 1 / expert 2 swap"
      jump_bound: 0.12
      score_lipschitz: 0.08
      transversality: 1.0
      score_error: 0.001
    - label: "expert 2 / expert 4 swap"
      jump_bound: 0.10
      score_lipschitz: 0.06
      transversality: 0.9
      score_error: 0.0015
  evidence:
    level: INTERVAL_CERTIFIED
    source: "score interval and transversal event audit"
    scope: "finite deployment witness paths"
    assumptions_verified: true
costs:
  per_step_cost: 1.4
  metadata_bit_cost: 0.01
  schedule_storage_weight: 0.0008
search:
  depths: [16, 32, 64, 128, 256]


==> anc/QReplace_v1.1.0/qreplace/examples/state_writeback_phase.yaml <==
schema_version: "1.0"
project: "State write-back depth phase diagnostic"
target:
  name: "high-precision residual map"
  architecture: "scalar residual channel"
  domain: "[-1,1]"
  objective: endpoint
  tolerance: 0.025
  metric: "absolute terminal error"
dictionary:
  name: "binary low-bit residual dictionary"
  size: 2
  atom_bits: 2
  learned: false
  schedule_shared_across_inputs: true
structural_floor:
  lower: 0.0
  upper: 0.002
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "closed relaxed reachable-set calculation"
    scope: "scalar channel"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.4
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "explicit scalar synthesis constant"
    scope: "scalar channel"
    assumptions_verified: true
metadata:
  constant: 0.0
  fixed_bits: 0
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "fixed dictionary"
    scope: "no learned metadata"
    assumptions_verified: true
execution:
  mode: state_writeback
  horizon: 1.0
  state_lipschitz: 0.4
  field_error: 0.0
  state_quantizer:
    bits: 8
    range_abs: 1.0
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "uniform-grid write-back theorem"
    scope: "scalar state"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "no router"
    scope: "scalar channel"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
search:
  depths: [1, 2, 4, 8, 16, 32, 64, 128, 256, 512]


==> anc/QReplace_v1.1.0/qreplace/examples/transformer_error_feedback.yaml <==
schema_version: "1.0"
project: "4-bit residual Transformer replacement with compensated increments"
target:
  name: "high-precision Transformer MLP block"
  architecture: "pre-LayerNorm Transformer residual MLP"
  domain: "hash-locked calibration and witness set"
  objective: endpoint
  tolerance: 0.05
  metric: "maximum normalized hidden-state error"
dictionary:
  name: "learned 4-bit two-atom residual dictionary"
  size: 2
  atom_bits: 4
  learned: true
  family_dimension: 6
  codebook_storage_bits: 49152
  schedule_shared_across_inputs: true
  notes:
    - "One schedule is compiled for the declared input family."
structural_floor:
  lower: 0.005
  upper: 0.008
  evidence:
    level: FINITE_WITNESS_CERTIFIED
    source: "rational finite-witness primal/dual bracket"
    scope: "declared witness lift"
    assumptions_verified: true
synthesis:
  regularity: bounded_variation
  first_order_constant: 0.5
  evidence:
    level: INTERVAL_CERTIFIED
    source: "tube and field-variation interval bounds"
    scope: "declared residual block and domain"
    assumptions_verified: true
metadata:
  constant: 0.08
  dimension: 6
  search_bits: [12, 24, 36, 48]
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "codebook covering bound"
    scope: "compact six-dimensional codebook family"
    assumptions_verified: true
execution:
  mode: error_feedback
  horizon: 1.0
  state_lipschitz: 0.8
  field_error: 0.0005
  increment_quantizer:
    bits: 8
    range_abs: 0.5
    overflow: saturate
    rounding: nearest_even
  carry_quantizer:
    bits: 10
    range_abs: 0.25
    overflow: saturate
    rounding: nearest_even
  saturation_safe: true
  no_wrap_overflow_verified: true
  evidence:
    level: INTERVAL_CERTIFIED
    source: "common-tube and fixed-point range audit"
    scope: "increment, carry, and residual state registers"
    assumptions_verified: true
routing:
  mode: none
  evidence:
    level: ANALYTIC_CERTIFIED
    source: "dense residual block"
    scope: "no hard router"
    assumptions_verified: true
costs:
  per_step_cost: 1.0
  metadata_bit_cost: 0.015
  schedule_storage_weight: 0.0005
  latency_weight: 1.0
  storage_weight: 0.00001
search:
  depths: [8, 16, 32, 64, 128, 256]
  max_candidates_in_report: 40
  prioritize_certification: true
user_notes:
  - "Illustrative certified workflow; replace all bounds with model-specific evidence."


==> anc/QReplace_v1.1.0/qreplace/model_card.py <==
"""Model-card helpers. They summarize a checkpoint but never invent theorem constants."""
from __future__ import annotations

import hashlib
from pathlib import Path
from typing import Any


def sha256(path: str | Path) -> str:
    path = Path(path)
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def summarize_torch_model(model: Any) -> dict[str, Any]:
    """Return a compact, JSON-safe summary of a ``torch.nn.Module``.

    Torch is optional. The summary is descriptive only; no Lipschitz, tube,
    reachability, or execution certificate is inferred from parameter counts.
    """
    try:
        import torch
    except ImportError as exc:  # pragma: no cover - optional dependency
        raise RuntimeError("PyTorch is required for summarize_torch_model") from exc
    if not isinstance(model, torch.nn.Module):
        raise TypeError("model must be a torch.nn.Module")
    parameters = list(model.parameters())
    buffers = list(model.buffers())
    by_dtype: dict[str, int] = {}
    for tensor in [*parameters, *buffers]:
        key = str(tensor.dtype).replace("torch.", "")
        by_dtype[key] = by_dtype.get(key, 0) + tensor.numel()
    module_types: dict[str, int] = {}
    for module in model.modules():
        key = module.__class__.__name__
        module_types[key] = module_types.get(key, 0) + 1
    return {
        "class": model.__class__.__name__,
        "parameters": sum(p.numel() for p in parameters),
        "trainable_parameters": sum(p.numel() for p in parameters if p.requires_grad),
        "buffers": sum(b.numel() for b in buffers),
        "dtypes": by_dtype,
        "module_types": dict(sorted(module_types.items())),
        "warning": "Descriptive model card only; QReplace theorem constants and structural-floor evidence must be supplied separately.",
    }


==> anc/QReplace_v1.1.0/qreplace/models.py <==
from __future__ import annotations

from pathlib import Path
from typing import Any, Literal

import yaml
from pydantic import BaseModel, ConfigDict, Field, field_validator, model_validator

from .enums import ArithmeticMode, EvidenceLevel, Objective, RoutingMode, TimeRegularity


class StrictModel(BaseModel):
    model_config = ConfigDict(extra="forbid", validate_assignment=True)


class Evidence(StrictModel):
    level: EvidenceLevel = EvidenceLevel.UNAVAILABLE
    source: str = "not supplied"
    scope: str = "unspecified"
    assumptions_verified: bool = False
    notes: list[str] = Field(default_factory=list)

    @field_validator("level", mode="before")
    @classmethod
    def parse_level(cls, value):
        if isinstance(value, str):
            key = value.strip().upper().replace("-", "_").replace(" ", "_")
            aliases = {
                "CERTIFIED": "ANALYTIC_CERTIFIED",
                "FINITE_WITNESS": "FINITE_WITNESS_CERTIFIED",
                "ESTIMATED": "CALIBRATED_ESTIMATE",
            }
            key = aliases.get(key, key)
            try:
                return EvidenceLevel[key]
            except KeyError as exc:
                raise ValueError(f"unknown evidence level: {value}") from exc
        return value

    @property
    def certified(self) -> bool:
        return self.level.is_certified and self.assumptions_verified


class StructuralFloorSpec(StrictModel):
    lower: float = Field(ge=0)
    upper: float = Field(ge=0)
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def ordered(self) -> "StructuralFloorSpec":
        if self.upper < self.lower:
            raise ValueError("structural floor requires lower <= upper")
        return self


class TargetSpec(StrictModel):
    name: str
    architecture: str = "unspecified residual model"
    checkpoint: str | None = None
    checkpoint_sha256: str | None = None
    domain: str = "declared calibration/witness domain"
    objective: Objective = Objective.ENDPOINT
    tolerance: float = Field(gt=0)
    metric: str = "sup norm"


class DictionarySpec(StrictModel):
    name: str = "declared low-bit operation library"
    size: int = Field(ge=1)
    atom_bits: int | None = Field(default=None, ge=1)
    learned: bool = False
    family_dimension: float | None = Field(default=None, gt=0)
    codebook_storage_bits: float = Field(default=0.0, ge=0)
    schedule_shared_across_inputs: bool = True
    notes: list[str] = Field(default_factory=list)


class SynthesisSpec(StrictModel):
    regularity: TimeRegularity = TimeRegularity.BV
    first_order_constant: float = Field(ge=0)
    holder_constant: float = Field(default=0.0, ge=0)
    holder_exponent: float = Field(default=1.0, gt=0, le=1)
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def holder_consistency(self) -> "SynthesisSpec":
        if self.regularity == TimeRegularity.HOLDER and self.holder_constant <= 0:
            raise ValueError("Hölder synthesis requires holder_constant > 0")
        return self


class MetadataSpec(StrictModel):
    constant: float = Field(default=0.0, ge=0)
    dimension: float | None = Field(default=None, gt=0)
    fixed_bits: int | None = Field(default=None, ge=0)
    search_bits: list[int] = Field(default_factory=lambda: [0])
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def dimension_required(self) -> "MetadataSpec":
        if self.constant > 0 and self.dimension is None:
            raise ValueError("metadata dimension is required when metadata constant is positive")
        bits = [self.fixed_bits] if self.fixed_bits is not None else list(self.search_bits)
        if not bits:
            raise ValueError("search_bits cannot be empty")
        if any(bit < 0 for bit in bits):
            raise ValueError("search_bits must be nonnegative")
        object.__setattr__(self, "search_bits", sorted(set(bits)))
        return self


class UniformQuantizerSpec(StrictModel):
    bits: int | None = Field(default=None, ge=2)
    range_abs: float | None = Field(default=None, gt=0)
    grid_step: float | None = Field(default=None, gt=0)
    overflow: Literal["saturate", "wrap", "error"] = "saturate"
    rounding: Literal["nearest_even", "half_away", "floor", "stochastic"] = "nearest_even"

    @model_validator(mode="after")
    def enough_information(self) -> "UniformQuantizerSpec":
        if self.grid_step is None and (self.bits is None or self.range_abs is None):
            raise ValueError("provide grid_step or both bits and range_abs")
        return self

    @property
    def step(self) -> float:
        if self.grid_step is not None:
            return self.grid_step
        assert self.bits is not None and self.range_abs is not None
        # Signed symmetric grid including both endpoints.
        return 2.0 * self.range_abs / (2**self.bits - 1)

    @property
    def covering_radius(self) -> float:
        return 0.5 * self.step


class ExecutionSpec(StrictModel):
    mode: ArithmeticMode = ArithmeticMode.IDEAL
    horizon: float = Field(default=1.0, gt=0)
    state_lipschitz: float = Field(default=0.0, ge=0)
    field_error: float = Field(default=0.0, ge=0)
    amplification: float | None = Field(default=None, ge=1)
    state_quantizer: UniformQuantizerSpec | None = None
    increment_quantizer: UniformQuantizerSpec | None = None
    carry_quantizer: UniformQuantizerSpec | None = None
    carry_radius_override: float | None = Field(default=None, ge=0)
    residual_register_writeback_radius: float = Field(default=0.0, ge=0)
    custom_radius_by_depth: dict[int, float] = Field(default_factory=dict)
    saturation_safe: bool = False
    no_wrap_overflow_verified: bool = False
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def mode_requirements(self) -> "ExecutionSpec":
        if self.mode == ArithmeticMode.STATE_WRITEBACK and self.state_quantizer is None:
            raise ValueError("state_writeback requires state_quantizer")
        if self.mode in {ArithmeticMode.INCREMENT, ArithmeticMode.ERROR_FEEDBACK} and self.increment_quantizer is None:
            raise ValueError(f"{self.mode.value} requires increment_quantizer")
        if self.mode == ArithmeticMode.CUSTOM and not self.custom_radius_by_depth:
            raise ValueError("custom arithmetic requires custom_radius_by_depth")
        return self


class RouteEventSpec(StrictModel):
    jump_bound: float = Field(gt=0)
    score_lipschitz: float = Field(ge=0)
    transversality: float = Field(gt=0)
    score_error: float = Field(ge=0)
    label: str = "event"


class RoutingSpec(StrictModel):
    mode: RoutingMode = RoutingMode.NONE
    oracle_error_constant: float = Field(default=0.0, ge=0)
    prescribed_constant: float = Field(default=0.0, ge=0)
    prescribed_exponent: float = Field(default=1.0, gt=0)
    events: list[RouteEventSpec] = Field(default_factory=list)
    state_lipschitz: float = Field(default=0.0, ge=0)
    horizon: float = Field(default=1.0, gt=0)
    anti_chattering_verified: bool = False
    evidence: Evidence = Field(default_factory=Evidence)

    @model_validator(mode="after")
    def event_requirements(self) -> "RoutingSpec":
        if self.mode == RoutingMode.STATE_DEPENDENT and not self.events:
            raise ValueError("state-dependent routing requires at least one event")
        return self


class CostSpec(StrictModel):
    per_step_cost: float = Field(default=1.0, ge=0)
    metadata_bit_cost: float = Field(default=0.01, ge=0)
    activation_bit_cost: float = Field(default=0.0, ge=0)
    carry_bit_cost: float = Field(default=0.0, ge=0)
    fixed_cost: float = Field(default=0.0, ge=0)
    schedule_storage_weight: float = Field(default=0.0, ge=0)
    latency_weight: float = Field(default=1.0, ge=0)
    storage_weight: float = Field(default=0.0, ge=0)


class SearchSpec(StrictModel):
    depths: list[int] = Field(default_factory=lambda: [1, 2, 4, 8, 16, 32, 64, 128])
    max_candidates_in_report: int = Field(default=40, ge=1)
    prioritize_certification: bool = True

    @field_validator("depths")
    @classmethod
    def positive_depths(cls, value: list[int]) -> list[int]:
        if not value or any(d <= 0 for d in value):
            raise ValueError("depths must be a nonempty list of positive integers")
        return sorted(set(value))


class CertificateReference(StrictModel):
    path: str
    claim_id: str | None = None
    required: bool = False


class ReplacementSpec(StrictModel):
    schema_version: str = "1.0"
    project: str
    target: TargetSpec
    dictionary: DictionarySpec
    structural_floor: StructuralFloorSpec
    synthesis: SynthesisSpec
    metadata: MetadataSpec = Field(default_factory=MetadataSpec)
    execution: ExecutionSpec = Field(default_factory=ExecutionSpec)
    routing: RoutingSpec = Field(default_factory=RoutingSpec)
    costs: CostSpec = Field(default_factory=CostSpec)
    search: SearchSpec = Field(default_factory=SearchSpec)
    certificates: list[CertificateReference] = Field(default_factory=list)
    user_notes: list[str] = Field(default_factory=list)

    @classmethod
    def from_file(cls, path: str | Path) -> "ReplacementSpec":
        path = Path(path)
        text = path.read_text(encoding="utf-8")
        if path.suffix.lower() in {".yaml", ".yml"}:
            data = yaml.safe_load(text)
        elif path.suffix.lower() == ".json":
            import json
            data = json.loads(text)
        else:
            raise ValueError("spec must be YAML or JSON")
        if not isinstance(data, dict):
            raise ValueError("spec root must be a YAML/JSON object")
        # Certificate paths are interpreted relative to the specification file,
        # not the caller's working directory. This keeps archived studies portable.
        for ref in data.get("certificates", []) or []:
            raw = Path(ref.get("path", ""))
            if raw and not raw.is_absolute():
                ref["path"] = str((path.parent / raw).resolve())
        return cls.model_validate(data)

    def to_yaml(self) -> str:
        return yaml.safe_dump(self.model_dump(mode="json"), sort_keys=False)


class BoundComponent(StrictModel):
    name: str
    value: float
    formula: str
    evidence: Evidence
    assumptions: list[str] = Field(default_factory=list)
    warnings: list[str] = Field(default_factory=list)


class CandidateResult(StrictModel):
    depth: int
    metadata_bits: int
    structural_lower: float
    structural_upper: float
    finite_radius: float
    lower_error: float
    upper_error: float
    tolerance: float
    decision: str
    decision_title: str
    evidence_level: EvidenceLevel
    certified: bool
    cost: float
    storage_bits: float
    latency_proxy: float
    components: list[BoundComponent]
    warnings: list[str] = Field(default_factory=list)
    next_actions: list[str] = Field(default_factory=list)
    diagnostics: dict[str, Any] = Field(default_factory=dict)


class RecommendationReport(StrictModel):
    generated_at: str
    package_version: str
    project: str
    headline: str
    decision: str
    evidence_level: EvidenceLevel
    selected: CandidateResult
    candidates: list[CandidateResult]
    pareto_indices: list[int]
    assumptions_ledger: list[dict[str, Any]]
    certificate_provenance: list[dict[str, Any]] = Field(default_factory=list)
    global_warnings: list[str] = Field(default_factory=list)


==> anc/QReplace_v1.1.0/qreplace/optimizer.py <==
from __future__ import annotations

from datetime import datetime, timezone
from typing import Iterable

from . import __version__
from .bounds import evaluate_candidate
from .enums import Decision, EvidenceLevel
from .models import CandidateResult, RecommendationReport, ReplacementSpec
from .provenance import load_certificate_references, required_certificate_gate_passes


def pareto_frontier(candidates: list[CandidateResult]) -> list[int]:
    """Return indices nondominated in (cost, certified upper error)."""
    result: list[int] = []
    for i, candidate in enumerate(candidates):
        dominated = False
        for j, other in enumerate(candidates):
            if i == j:
                continue
            if other.cost <= candidate.cost and other.upper_error <= candidate.upper_error:
                if other.cost < candidate.cost or other.upper_error < candidate.upper_error:
                    dominated = True
                    break
        if not dominated:
            result.append(i)
    return sorted(result, key=lambda i: (candidates[i].cost, candidates[i].upper_error))


def _selection_key(candidate: CandidateResult) -> tuple:
    priority = {
        Decision.CERTIFIED_FEASIBLE.value: 0,
        Decision.CONDITIONALLY_FEASIBLE.value: 1,
        Decision.DIAGNOSTICALLY_PROMISING.value: 2,
        Decision.UNRESOLVED.value: 3,
        Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value: 4,
        Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH.value: 5,
    }[candidate.decision]
    return (priority, candidate.cost if priority <= 2 else candidate.upper_error, candidate.depth)


def build_assumptions_ledger(spec: ReplacementSpec, selected: CandidateResult) -> list[dict]:
    rows = [
        {
            "item": "structural-floor bracket",
            "status": "verified" if spec.structural_floor.evidence.certified else "not certified",
            "level": spec.structural_floor.evidence.level.label,
            "source": spec.structural_floor.evidence.source,
            "scope": spec.structural_floor.evidence.scope,
        }
    ]
    for component in selected.components:
        rows.append({
            "item": component.name,
            "status": "verified" if component.evidence.certified else ("not needed" if component.value == 0 else "not certified"),
            "level": component.evidence.level.label,
            "source": component.evidence.source,
            "scope": component.evidence.scope,
            "assumptions": component.assumptions,
        })
    rows.extend([
        {
            "item": "shared schedule across inputs",
            "status": "declared" if spec.dictionary.schedule_shared_across_inputs else "violated for the master theorem",
            "level": "model declaration",
            "source": spec.dictionary.name,
            "scope": spec.target.domain,
        },
        {
            "item": "target objective",
            "status": spec.target.objective.value,
            "level": "model declaration",
            "source": spec.target.name,
            "scope": spec.target.metric,
        },
    ])
    return rows


def recommend(spec: ReplacementSpec) -> RecommendationReport:
    provenance, provenance_warnings = load_certificate_references(spec.certificates)
    certificate_gate_ok = required_certificate_gate_passes(spec.certificates, provenance)
    candidates = [
        evaluate_candidate(spec, depth, bits)
        for depth in spec.search.depths
        for bits in spec.metadata.search_bits
    ]
    if not certificate_gate_ok:
        for candidate in candidates:
            if candidate.certified or candidate.decision.startswith("certified_"):
                candidate.certified = False
                if candidate.upper_error <= candidate.tolerance and candidate.evidence_level >= EvidenceLevel.CALIBRATED_ESTIMATE:
                    candidate.decision = Decision.CONDITIONALLY_FEASIBLE.value
                else:
                    candidate.decision = Decision.UNRESOLVED.value
                candidate.decision_title = Decision(candidate.decision).title
                candidate.next_actions.insert(0, "Kernel-check every certificate marked required, or mark it optional.")
    candidates.sort(key=lambda c: (c.depth, c.metadata_bits))
    selected = min(candidates, key=_selection_key)
    pareto = pareto_frontier(candidates)

    headline = {
        Decision.CERTIFIED_FEASIBLE.value: f"A certified replacement exists in the declared search grid; use depth {selected.depth} with {selected.metadata_bits} metadata bits.",
        Decision.CERTIFIED_IMPOSSIBLE_AT_DEPTH.value: f"The selected depth-{selected.depth} configuration is certified unable to meet the target tolerance.",
        Decision.CERTIFIED_ASYMPTOTICALLY_IMPOSSIBLE.value: "The certified structural floor already exceeds the tolerance; depth cannot repair this dictionary mismatch.",
        Decision.CONDITIONALLY_FEASIBLE.value: f"The bound closes at depth {selected.depth}, but one or more premises or required formal artifacts are not yet certified.",
        Decision.DIAGNOSTICALLY_PROMISING.value: f"Depth {selected.depth} is close to the target envelope and is the best diagnostic candidate, but no theorem-level recommendation is justified yet.",
        Decision.UNRESOLVED.value: "The current evidence neither certifies success nor rules it out; the report identifies the dominant uncertainty and next measurement.",
    }[selected.decision]

    global_warnings = list(provenance_warnings)
    if not spec.dictionary.schedule_shared_across_inputs:
        global_warnings.append("The master full-map theorem assumes one input-independent pure schedule; this specification violates that premise.")
    if spec.target.checkpoint and not spec.target.checkpoint_sha256:
        global_warnings.append("Checkpoint supplied without a SHA-256 digest; reproducibility provenance is incomplete.")

    assumptions_ledger = build_assumptions_ledger(spec, selected)
    for record in provenance:
        assumptions_ledger.append({
            "item": f"formal certificate: {record.get('requested_claim_id') or 'all claims'}",
            "status": "kernel checked" if record.get("gate_passed") else "not kernel checked",
            "level": "formal artifact",
            "source": record.get("path", ""),
            "scope": record.get("artifact", {}).get("name", "certificate manifest"),
        })

    return RecommendationReport(
        generated_at=datetime.now(timezone.utc).isoformat(),
        package_version=__version__,
        project=spec.project,
        headline=headline,
        decision=selected.decision,
        evidence_level=selected.evidence_level,
        selected=selected,
        candidates=candidates,
        pareto_indices=pareto,
        assumptions_ledger=assumptions_ledger,
        certificate_provenance=provenance,
        global_warnings=global_warnings,
    )


==> anc/QReplace_v1.1.0/qreplace/provenance.py <==
from __future__ import annotations

import hashlib
import json
from pathlib import Path
from typing import Any

from .models import CertificateReference


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def load_certificate_references(refs: list[CertificateReference]) -> tuple[list[dict[str, Any]], list[str]]:
    records: list[dict[str, Any]] = []
    warnings: list[str] = []
    for ref in refs:
        path = Path(ref.path)
        if not path.exists():
            message = f"Certificate file not found: {path}"
            if ref.required:
                warnings.append(message + " (required)")
            else:
                warnings.append(message)
            continue
        try:
            data = json.loads(path.read_text(encoding="utf-8"))
        except Exception as exc:
            warnings.append(f"Certificate file {path} is not valid JSON: {exc}")
            continue
        claims = data.get("claims", [])
        chosen = claims
        if ref.claim_id is not None:
            chosen = [claim for claim in claims if claim.get("claim_id") == ref.claim_id]
            if not chosen:
                warnings.append(f"Claim {ref.claim_id!r} not found in {path}.")
        if ref.required:
            nonchecked = [claim.get("claim_id", "<unnamed>") for claim in chosen if claim.get("status") != "kernel_checked"]
            if nonchecked:
                warnings.append(
                    f"Required certificate claim(s) are not kernel_checked in {path}: {', '.join(nonchecked)}"
                )
        gate_passed = bool(chosen) and all(claim.get("status") == "kernel_checked" for claim in chosen)
        records.append({
            "path": str(path),
            "sha256": sha256_file(path),
            "artifact": data.get("artifact", {}),
            "claims": chosen,
            "required": ref.required,
            "requested_claim_id": ref.claim_id,
            "gate_passed": gate_passed,
        })
    return records, warnings


def required_certificate_gate_passes(
    refs: list[CertificateReference], records: list[dict[str, Any]]
) -> bool:
    """Return whether every user-declared required certificate is kernel checked.

    Certificate references are a separate trust gate: a source-level Lean file or
    a missing claim must not silently inherit the evidence label of a numerical
    bound elsewhere in the specification.
    """
    required = [ref for ref in refs if ref.required]
    if not required:
        return True
    passed = sum(1 for record in records if record.get("required") and record.get("gate_passed"))
    return passed == len(required)


==> anc/QReplace_v1.1.0/qreplace/report.py <==
from __future__ import annotations

import base64
import io
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import pandas as pd
from jinja2 import Environment, FileSystemLoader, select_autoescape

from .models import RecommendationReport


def candidates_dataframe(report: RecommendationReport) -> pd.DataFrame:
    rows = []
    for c in report.candidates:
        rows.append({
            "depth": c.depth,
            "metadata_bits": c.metadata_bits,
            "lower_error": c.lower_error,
            "upper_error": c.upper_error,
            "finite_radius": c.finite_radius,
            "cost": c.cost,
            "decision": c.decision_title,
            "evidence": c.evidence_level.label,
        })
    return pd.DataFrame(rows)


def _plot_png(report: RecommendationReport) -> bytes:
    fig, ax = plt.subplots(figsize=(8.2, 4.8))
    groups: dict[int, list] = {}
    for c in report.candidates:
        groups.setdefault(c.metadata_bits, []).append(c)
    for bits, group in sorted(groups.items()):
        group = sorted(group, key=lambda c: c.depth)
        ax.plot([c.depth for c in group], [c.upper_error for c in group], marker="o", label=f"s={bits} bits")
    ax.axhline(report.selected.tolerance, linestyle="--", linewidth=1.2, label="tolerance")
    ax.scatter([report.selected.depth], [report.selected.upper_error], marker="*", s=180, zorder=5, label="recommended")
    ax.set_xscale("log", base=2)
    finite_values = [c.upper_error for c in report.candidates if math.isfinite(c.upper_error) and c.upper_error > 0]
    if finite_values and max(finite_values) / min(finite_values) > 20:
        ax.set_yscale("log")
    ax.set_xlabel("Depth D")
    ax.set_ylabel("Certified/estimated upper error")
    ax.grid(True, alpha=0.25)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), ncol=min(4, len(groups) + 2), frameon=False)
    fig.tight_layout()
    buffer = io.BytesIO()
    fig.savefig(buffer, format="png", dpi=180, bbox_inches="tight")
    plt.close(fig)
    return buffer.getvalue()


def write_report(report: RecommendationReport, output_dir: str | Path) -> dict[str, Path]:
    output_dir = Path(output_dir)
    output_dir.mkdir(parents=True, exist_ok=True)
    json_path = output_dir / "recommendation.json"
    md_path = output_dir / "recommendation.md"
    html_path = output_dir / "recommendation.html"
    csv_path = output_dir / "candidate_grid.csv"
    plot_path = output_dir / "depth_error_frontier.png"

    json_path.write_text(report.model_dump_json(indent=2), encoding="utf-8")
    candidates_dataframe(report).to_csv(csv_path, index=False)
    plot_bytes = _plot_png(report)
    plot_path.write_bytes(plot_bytes)

    selected = report.selected
    component_rows = "\n".join(
        f"| {c.name} | {c.value:.6g} | `{c.formula}` | {c.evidence.level.label} | {'yes' if c.evidence.certified else 'no'} |"
        for c in selected.components
    )
    assumptions_rows = "\n".join(
        f"| {row.get('item','')} | {row.get('status','')} | {row.get('level','')} | {row.get('source','')} |"
        for row in report.assumptions_ledger
    )
    warnings = "\n".join(f"- {w}" for w in [*report.global_warnings, *selected.warnings]) or "- None."
    next_actions = "\n".join(f"- {a}" for a in selected.next_actions) or "- No additional action is required for the declared decision."
    md = f"""# QReplace recommendation: {report.project}

## {selected.decision_title}

{report.headline}

- **Selected depth:** {selected.depth}
- **Metadata bits:** {selected.metadata_bits}
- **Target tolerance:** {selected.tolerance:.6g}
- **Error interval at selected configuration:** [{selected.lower_error:.6g}, {selected.upper_error:.6g}]
- **Finite resource radius:** {selected.finite_radius:.6g}
- **Evidence level:** {selected.evidence_level.label}
- **Certified decision:** {'yes' if selected.certified else 'no'}

![Depth/error frontier](depth_error_frontier.png)

## Resource decomposition

| Term | Radius | Formula | Evidence | Assumptions verified |
|---|---:|---|---|---|
{component_rows}

## Assumption ledger

| Item | Status | Evidence | Source |
|---|---|---|---|
{assumptions_rows}

## Warnings

{warnings}

## Next actions

{next_actions}

## Trust boundary

QReplace applies the declared resource inequalities. It does not infer a full-map structural floor from architecture metadata alone, does not convert a calibration fit into a theorem, and does not treat wrapping arithmetic as a bounded rounding perturbation without a no-overflow invariant.
"""
    md_path.write_text(md, encoding="utf-8")

    plot_b64 = base64.b64encode(plot_bytes).decode("ascii")
    template_dir = Path(__file__).with_name("templates")
    env = Environment(loader=FileSystemLoader(template_dir), autoescape=select_autoescape())
    template = env.get_template("report.html.j2")
    html = template.render(report=report, selected=selected, plot_b64=plot_b64, candidates=candidates_dataframe(report).to_dict("records"))
    html_path.write_text(html, encoding="utf-8")
    return {"json": json_path, "markdown": md_path, "html": html_path, "csv": csv_path, "plot": plot_path}


==> anc/QReplace_v1.1.0/qreplace/schemas/replacement_spec.schema.json <==
{
  "$defs": {
    "ArithmeticMode": {
      "enum": [
        "ideal",
        "state_writeback",
        "increment",
        "error_feedback",
        "custom"
      ],
      "title": "ArithmeticMode",
      "type": "string"
    },
    "CertificateReference": {
      "additionalProperties": false,
      "properties": {
        "path": {
          "title": "Path",
          "type": "string"
        },
        "claim_id": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Claim Id"
        },
        "required": {
          "default": false,
          "title": "Required",
          "type": "boolean"
        }
      },
      "required": [
        "path"
      ],
      "title": "CertificateReference",
      "type": "object"
    },
    "CostSpec": {
      "additionalProperties": false,
      "properties": {
        "per_step_cost": {
          "default": 1.0,
          "minimum": 0,
          "title": "Per Step Cost",
          "type": "number"
        },
        "metadata_bit_cost": {
          "default": 0.01,
          "minimum": 0,
          "title": "Metadata Bit Cost",
          "type": "number"
        },
        "activation_bit_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Activation Bit Cost",
          "type": "number"
        },
        "carry_bit_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Carry Bit Cost",
          "type": "number"
        },
        "fixed_cost": {
          "default": 0.0,
          "minimum": 0,
          "title": "Fixed Cost",
          "type": "number"
        },
        "schedule_storage_weight": {
          "default": 0.0,
          "minimum": 0,
          "title": "Schedule Storage Weight",
          "type": "number"
        },
        "latency_weight": {
          "default": 1.0,
          "minimum": 0,
          "title": "Latency Weight",
          "type": "number"
        },
        "storage_weight": {
          "default": 0.0,
          "minimum": 0,
          "title": "Storage Weight",
          "type": "number"
        }
      },
      "title": "CostSpec",
      "type": "object"
    },
    "DictionarySpec": {
      "additionalProperties": false,
      "properties": {
        "name": {
          "default": "declared low-bit operation library",
          "title": "Name",
          "type": "string"
        },
        "size": {
          "minimum": 1,
          "title": "Size",
          "type": "integer"
        },
        "atom_bits": {
          "anyOf": [
            {
              "minimum": 1,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Atom Bits"
        },
        "learned": {
          "default": false,
          "title": "Learned",
          "type": "boolean"
        },
        "family_dimension": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Family Dimension"
        },
        "codebook_storage_bits": {
          "default": 0.0,
          "minimum": 0,
          "title": "Codebook Storage Bits",
          "type": "number"
        },
        "schedule_shared_across_inputs": {
          "default": true,
          "title": "Schedule Shared Across Inputs",
          "type": "boolean"
        },
        "notes": {
          "items": {
            "type": "string"
          },
          "title": "Notes",
          "type": "array"
        }
      },
      "required": [
        "size"
      ],
      "title": "DictionarySpec",
      "type": "object"
    },
    "Evidence": {
      "additionalProperties": false,
      "properties": {
        "level": {
          "$ref": "#/$defs/EvidenceLevel",
          "default": 0
        },
        "source": {
          "default": "not supplied",
          "title": "Source",
          "type": "string"
        },
        "scope": {
          "default": "unspecified",
          "title": "Scope",
          "type": "string"
        },
        "assumptions_verified": {
          "default": false,
          "title": "Assumptions Verified",
          "type": "boolean"
        },
        "notes": {
          "items": {
            "type": "string"
          },
          "title": "Notes",
          "type": "array"
        }
      },
      "title": "Evidence",
      "type": "object"
    },
    "EvidenceLevel": {
      "description": "Strength of the evidence supporting a numerical bound.\n\nOrdering is intentional: taking ``min`` yields the weakest premise used by\na recommendation.",
      "enum": [
        0,
        1,
        2,
        3,
        4,
        5
      ],
      "title": "EvidenceLevel",
      "type": "integer"
    },
    "ExecutionSpec": {
      "additionalProperties": false,
      "properties": {
        "mode": {
          "$ref": "#/$defs/ArithmeticMode",
          "default": "ideal"
        },
        "horizon": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Horizon",
          "type": "number"
        },
        "state_lipschitz": {
          "default": 0.0,
          "minimum": 0,
          "title": "State Lipschitz",
          "type": "number"
        },
        "field_error": {
          "default": 0.0,
          "minimum": 0,
          "title": "Field Error",
          "type": "number"
        },
        "amplification": {
          "anyOf": [
            {
              "minimum": 1,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Amplification"
        },
        "state_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "increment_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "carry_quantizer": {
          "anyOf": [
            {
              "$ref": "#/$defs/UniformQuantizerSpec"
            },
            {
              "type": "null"
            }
          ],
          "default": null
        },
        "carry_radius_override": {
          "anyOf": [
            {
              "minimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Carry Radius Override"
        },
        "residual_register_writeback_radius": {
          "default": 0.0,
          "minimum": 0,
          "title": "Residual Register Writeback Radius",
          "type": "number"
        },
        "custom_radius_by_depth": {
          "additionalProperties": {
            "type": "number"
          },
          "title": "Custom Radius By Depth",
          "type": "object"
        },
        "saturation_safe": {
          "default": false,
          "title": "Saturation Safe",
          "type": "boolean"
        },
        "no_wrap_overflow_verified": {
          "default": false,
          "title": "No Wrap Overflow Verified",
          "type": "boolean"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "ExecutionSpec",
      "type": "object"
    },
    "MetadataSpec": {
      "additionalProperties": false,
      "properties": {
        "constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Constant",
          "type": "number"
        },
        "dimension": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Dimension"
        },
        "fixed_bits": {
          "anyOf": [
            {
              "minimum": 0,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Fixed Bits"
        },
        "search_bits": {
          "items": {
            "type": "integer"
          },
          "title": "Search Bits",
          "type": "array"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "MetadataSpec",
      "type": "object"
    },
    "Objective": {
      "enum": [
        "endpoint",
        "path"
      ],
      "title": "Objective",
      "type": "string"
    },
    "RouteEventSpec": {
      "additionalProperties": false,
      "properties": {
        "jump_bound": {
          "exclusiveMinimum": 0,
          "title": "Jump Bound",
          "type": "number"
        },
        "score_lipschitz": {
          "minimum": 0,
          "title": "Score Lipschitz",
          "type": "number"
        },
        "transversality": {
          "exclusiveMinimum": 0,
          "title": "Transversality",
          "type": "number"
        },
        "score_error": {
          "minimum": 0,
          "title": "Score Error",
          "type": "number"
        },
        "label": {
          "default": "event",
          "title": "Label",
          "type": "string"
        }
      },
      "required": [
        "jump_bound",
        "score_lipschitz",
        "transversality",
        "score_error"
      ],
      "title": "RouteEventSpec",
      "type": "object"
    },
    "RoutingMode": {
      "enum": [
        "none",
        "prescribed",
        "state_dependent"
      ],
      "title": "RoutingMode",
      "type": "string"
    },
    "RoutingSpec": {
      "additionalProperties": false,
      "properties": {
        "mode": {
          "$ref": "#/$defs/RoutingMode",
          "default": "none"
        },
        "oracle_error_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Oracle Error Constant",
          "type": "number"
        },
        "prescribed_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Prescribed Constant",
          "type": "number"
        },
        "prescribed_exponent": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Prescribed Exponent",
          "type": "number"
        },
        "events": {
          "items": {
            "$ref": "#/$defs/RouteEventSpec"
          },
          "title": "Events",
          "type": "array"
        },
        "state_lipschitz": {
          "default": 0.0,
          "minimum": 0,
          "title": "State Lipschitz",
          "type": "number"
        },
        "horizon": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "title": "Horizon",
          "type": "number"
        },
        "anti_chattering_verified": {
          "default": false,
          "title": "Anti Chattering Verified",
          "type": "boolean"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "title": "RoutingSpec",
      "type": "object"
    },
    "SearchSpec": {
      "additionalProperties": false,
      "properties": {
        "depths": {
          "items": {
            "type": "integer"
          },
          "title": "Depths",
          "type": "array"
        },
        "max_candidates_in_report": {
          "default": 40,
          "minimum": 1,
          "title": "Max Candidates In Report",
          "type": "integer"
        },
        "prioritize_certification": {
          "default": true,
          "title": "Prioritize Certification",
          "type": "boolean"
        }
      },
      "title": "SearchSpec",
      "type": "object"
    },
    "StructuralFloorSpec": {
      "additionalProperties": false,
      "properties": {
        "lower": {
          "minimum": 0,
          "title": "Lower",
          "type": "number"
        },
        "upper": {
          "minimum": 0,
          "title": "Upper",
          "type": "number"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "required": [
        "lower",
        "upper"
      ],
      "title": "StructuralFloorSpec",
      "type": "object"
    },
    "SynthesisSpec": {
      "additionalProperties": false,
      "properties": {
        "regularity": {
          "$ref": "#/$defs/TimeRegularity",
          "default": "bounded_variation"
        },
        "first_order_constant": {
          "minimum": 0,
          "title": "First Order Constant",
          "type": "number"
        },
        "holder_constant": {
          "default": 0.0,
          "minimum": 0,
          "title": "Holder Constant",
          "type": "number"
        },
        "holder_exponent": {
          "default": 1.0,
          "exclusiveMinimum": 0,
          "maximum": 1,
          "title": "Holder Exponent",
          "type": "number"
        },
        "evidence": {
          "$ref": "#/$defs/Evidence"
        }
      },
      "required": [
        "first_order_constant"
      ],
      "title": "SynthesisSpec",
      "type": "object"
    },
    "TargetSpec": {
      "additionalProperties": false,
      "properties": {
        "name": {
          "title": "Name",
          "type": "string"
        },
        "architecture": {
          "default": "unspecified residual model",
          "title": "Architecture",
          "type": "string"
        },
        "checkpoint": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Checkpoint"
        },
        "checkpoint_sha256": {
          "anyOf": [
            {
              "type": "string"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Checkpoint Sha256"
        },
        "domain": {
          "default": "declared calibration/witness domain",
          "title": "Domain",
          "type": "string"
        },
        "objective": {
          "$ref": "#/$defs/Objective",
          "default": "endpoint"
        },
        "tolerance": {
          "exclusiveMinimum": 0,
          "title": "Tolerance",
          "type": "number"
        },
        "metric": {
          "default": "sup norm",
          "title": "Metric",
          "type": "string"
        }
      },
      "required": [
        "name",
        "tolerance"
      ],
      "title": "TargetSpec",
      "type": "object"
    },
    "TimeRegularity": {
      "enum": [
        "bounded_variation",
        "holder"
      ],
      "title": "TimeRegularity",
      "type": "string"
    },
    "UniformQuantizerSpec": {
      "additionalProperties": false,
      "properties": {
        "bits": {
          "anyOf": [
            {
              "minimum": 2,
              "type": "integer"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Bits"
        },
        "range_abs": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Range Abs"
        },
        "grid_step": {
          "anyOf": [
            {
              "exclusiveMinimum": 0,
              "type": "number"
            },
            {
              "type": "null"
            }
          ],
          "default": null,
          "title": "Grid Step"
        },
        "overflow": {
          "default": "saturate",
          "enum": [
            "saturate",
            "wrap",
            "error"
          ],
          "title": "Overflow",
          "type": "string"
        },
        "rounding": {
          "default": "nearest_even",
          "enum": [
            "nearest_even",
            "half_away",
            "floor",
            "stochastic"
          ],
          "title": "Rounding",
          "type": "string"
        }
      },
      "title": "UniformQuantizerSpec",
      "type": "object"
    }
  },
  "additionalProperties": false,
  "properties": {
    "schema_version": {
      "default": "1.0",
      "title": "Schema Version",
      "type": "string"
    },
    "project": {
      "title": "Project",
      "type": "string"
    },
    "target": {
      "$ref": "#/$defs/TargetSpec"
    },
    "dictionary": {
      "$ref": "#/$defs/DictionarySpec"
    },
    "structural_floor": {
      "$ref": "#/$defs/StructuralFloorSpec"
    },
    "synthesis": {
      "$ref": "#/$defs/SynthesisSpec"
    },
    "metadata": {
      "$ref": "#/$defs/MetadataSpec"
    },
    "execution": {
      "$ref": "#/$defs/ExecutionSpec"
    },
    "routing": {
      "$ref": "#/$defs/RoutingSpec"
    },
    "costs": {
      "$ref": "#/$defs/CostSpec"
    },
    "search": {
      "$ref": "#/$defs/SearchSpec"
    },
    "certificates": {
      "items": {
        "$ref": "#/$defs/CertificateReference"
      },
      "title": "Certificates",
      "type": "array"
    },
    "user_notes": {
      "items": {
        "type": "string"
      },
      "title": "User Notes",
      "type": "array"
    }
  },
  "required": [
    "project",
    "target",
    "dictionary",
    "structural_floor",
    "synthesis"
  ],
  "title": "ReplacementSpec",
  "type": "object"
}

==> anc/QReplace_v1.1.0/qreplace/simulation.py <==
"""Small, transparent simulations used to sanity-check QReplace recommendations.

These routines are deliberately not substitutes for a structural-floor certificate.
They isolate the finite-arithmetic mechanisms in the paper and are useful for
calibration, demos, and regression tests.
"""
from __future__ import annotations

from dataclasses import dataclass
import math
from typing import Callable, Iterable

import numpy as np
import pandas as pd


@dataclass(frozen=True)
class Quantizer:
    step: float
    range_abs: float | None = None
    overflow: str = "saturate"

    def __post_init__(self) -> None:
        if self.step <= 0:
            raise ValueError("step must be positive")
        if self.range_abs is not None and self.range_abs <= 0:
            raise ValueError("range_abs must be positive")
        if self.overflow not in {"saturate", "wrap", "error"}:
            raise ValueError("overflow must be saturate, wrap, or error")

    def __call__(self, value: float) -> float:
        q = self.step * float(np.rint(value / self.step))
        if self.range_abs is None:
            return q
        r = self.range_abs
        if -r <= q <= r:
            return q
        if self.overflow == "saturate":
            return float(np.clip(q, -r, r))
        if self.overflow == "error":
            raise OverflowError(f"quantized value {q} exceeds [-{r}, {r}]")
        # Periodic two-sided wrap model. Hardware-specific wrap semantics should
        # still be audited independently; this is only a diagnostic simulator.
        width = 2.0 * r + self.step
        return float(((q + r) % width) - r)


def scalar_residual(
    *,
    depth: int,
    field: Callable[[float, float], float],
    x0: float = 0.0,
    horizon: float = 1.0,
    mode: str = "ideal",
    state_quantizer: Quantizer | None = None,
    increment_quantizer: Quantizer | None = None,
    carry_quantizer: Quantizer | None = None,
) -> dict[str, np.ndarray | float]:
    """Execute a scalar residual system under one of four arithmetic semantics.

    Modes are ``ideal``, ``state_writeback``, ``increment``, and
    ``error_feedback``.  Error feedback quantizes the increment plus carry and
    stores the residual in a carry register.
    """
    if depth <= 0:
        raise ValueError("depth must be positive")
    if mode not in {"ideal", "state_writeback", "increment", "error_feedback"}:
        raise ValueError(f"unknown mode {mode!r}")
    if mode == "state_writeback" and state_quantizer is None:
        raise ValueError("state_writeback requires state_quantizer")
    if mode in {"increment", "error_feedback"} and increment_quantizer is None:
        raise ValueError(f"{mode} requires increment_quantizer")

    h = horizon / depth
    x = float(x0)
    carry = 0.0
    xs = [x]
    carries = [carry]
    increments: list[float] = []
    times = [0.0]

    for k in range(depth):
        t = k * h
        ideal_increment = h * float(field(t, x))
        if mode == "ideal":
            applied = ideal_increment
            x = x + applied
        elif mode == "state_writeback":
            applied = ideal_increment
            assert state_quantizer is not None
            x = state_quantizer(x + applied)
        elif mode == "increment":
            assert increment_quantizer is not None
            applied = increment_quantizer(ideal_increment)
            x = x + applied
        else:
            assert increment_quantizer is not None
            prequantized = ideal_increment + carry
            applied = increment_quantizer(prequantized)
            x = x + applied
            carry = prequantized - applied
            if carry_quantizer is not None:
                carry = carry_quantizer(carry)
        increments.append(applied)
        xs.append(x)
        carries.append(carry)
        times.append((k + 1) * h)

    return {
        "times": np.asarray(times),
        "states": np.asarray(xs),
        "carries": np.asarray(carries),
        "applied_increments": np.asarray(increments),
        "endpoint": float(x),
        "terminal_carry": float(carry),
    }


def arithmetic_phase_sweep(
    depths: Iterable[int],
    *,
    target: float = 1.0,
    field: Callable[[float, float], float] | None = None,
    state_step: float = 1 / 64,
    increment_step: float = 1 / 64,
    carry_step: float | None = None,
) -> pd.DataFrame:
    """Compare arithmetic modes over depth for a scalar residual problem."""
    field = field or (lambda _t, _x: target)
    state_q = Quantizer(state_step)
    increment_q = Quantizer(increment_step)
    carry_q = Quantizer(carry_step) if carry_step is not None else None
    rows: list[dict[str, float | int | str]] = []
    for depth in depths:
        for mode in ["ideal", "state_writeback", "increment", "error_feedback"]:
            result = scalar_residual(
                depth=int(depth), field=field, mode=mode,
                state_quantizer=state_q,
                increment_quantizer=increment_q,
                carry_quantizer=carry_q,
            )
            endpoint = float(result["endpoint"])
            rows.append({
                "depth": int(depth),
                "mode": mode,
                "endpoint": endpoint,
                "absolute_error": abs(endpoint - target),
                "terminal_carry": float(result["terminal_carry"]),
                "state_step": state_step,
                "increment_step": increment_step,
                "carry_step": math.nan if carry_step is None else carry_step,
            })
    return pd.DataFrame(rows)


def write_phase_artifacts(frame: pd.DataFrame, output_dir: str) -> dict[str, str]:
    """Write CSV and a publication-friendly phase plot."""
    from pathlib import Path
    import matplotlib.pyplot as plt

    out = Path(output_dir)
    out.mkdir(parents=True, exist_ok=True)
    csv_path = out / "arithmetic_phase.csv"
    png_path = out / "arithmetic_phase.png"
    frame.to_csv(csv_path, index=False)
    fig, ax = plt.subplots(figsize=(8.4, 4.8))
    for mode, group in frame.groupby("mode"):
        group = group.sort_values("depth")
        ax.plot(group["depth"], group["absolute_error"], marker="o", label=mode.replace("_", " "))
    ax.set_xscale("log", base=2)
    positive = frame.loc[frame["absolute_error"] > 0, "absolute_error"]
    if not positive.empty and positive.max() / positive.min() > 30:
        ax.set_yscale("log")
    ax.set_xlabel(r"Microdepth $D$")
    ax.set_ylabel("Absolute endpoint error")
    ax.grid(alpha=0.25)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), ncol=4, frameon=False)
    fig.tight_layout()
    fig.savefig(png_path, dpi=180, bbox_inches="tight")
    plt.close(fig)
    return {"csv": str(csv_path), "plot": str(png_path)}


==> anc/QReplace_v1.1.0/qreplace/templates/report.html.j2 <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width, initial-scale=1">
<title>QReplace — {{ report.project }}</title>
<style>
:root { --ink:#122033; --muted:#5f6b7a; --card:#ffffff; --bg:#f5f7fb; --accent:#315efb; --good:#0f8a5f; --warn:#c17c00; --bad:#b42318; }
* { box-sizing:border-box; } body { margin:0; font-family:Inter,ui-sans-serif,system-ui,-apple-system,BlinkMacSystemFont,"Segoe UI",sans-serif; color:var(--ink); background:var(--bg); line-height:1.5; }
main { max-width:1180px; margin:0 auto; padding:36px 22px 80px; }
h1 { font-size:2.35rem; margin:0 0 8px; letter-spacing:-.03em; } h2 { margin-top:34px; }
.sub { color:var(--muted); font-size:1.05rem; } .grid { display:grid; grid-template-columns:repeat(auto-fit,minmax(210px,1fr)); gap:14px; margin:24px 0; }
.card { background:var(--card); border:1px solid #e4e8f0; border-radius:16px; padding:18px; box-shadow:0 5px 20px rgba(20,33,61,.05); }
.label { color:var(--muted); font-size:.82rem; text-transform:uppercase; letter-spacing:.08em; } .value { font-size:1.45rem; font-weight:750; margin-top:5px; }
.badge { display:inline-block; padding:7px 12px; border-radius:999px; font-weight:700; background:#e8f0ff; color:#1746cc; }
.good { background:#e7f8f1; color:var(--good); } .warn { background:#fff4dc; color:var(--warn); } .bad { background:#feeceb; color:var(--bad); }
table { width:100%; border-collapse:collapse; background:white; border-radius:14px; overflow:hidden; } th,td { padding:10px 12px; border-bottom:1px solid #e8ebf1; text-align:left; vertical-align:top; } th { background:#f0f3f8; font-size:.85rem; }
figure { margin:28px 0; background:white; border:1px solid #e4e8f0; border-radius:16px; padding:14px; } figure img { width:100%; display:block; }
.callout { border-left:5px solid var(--accent); padding:14px 18px; background:#eef3ff; border-radius:8px; }
ul { padding-left:22px; } code { background:#edf0f5; padding:2px 5px; border-radius:5px; }
footer { color:var(--muted); margin-top:42px; font-size:.9rem; }
</style>
</head>
<body><main>
<div class="badge {% if selected.certified %}good{% elif selected.decision == 'unresolved' %}warn{% endif %}">{{ selected.decision_title }}</div>
<h1>{{ report.project }}</h1>
<p class="sub">{{ report.headline }}</p>
<div class="grid">
<div class="card"><div class="label">Depth</div><div class="value">{{ selected.depth }}</div></div>
<div class="card"><div class="label">Metadata bits</div><div class="value">{{ selected.metadata_bits }}</div></div>
<div class="card"><div class="label">Error interval</div><div class="value">[{{ '%.4g'|format(selected.lower_error) }}, {{ '%.4g'|format(selected.upper_error) }}]</div></div>
<div class="card"><div class="label">Tolerance</div><div class="value">{{ '%.4g'|format(selected.tolerance) }}</div></div>
<div class="card"><div class="label">Evidence</div><div class="value">{{ selected.evidence_level.label }}</div></div>
</div>
<figure><img alt="Depth versus error frontier" src="data:image/png;base64,{{ plot_b64 }}"></figure>
<h2>Resource decomposition</h2>
<table><thead><tr><th>Term</th><th>Radius</th><th>Formula</th><th>Evidence</th><th>Verified?</th></tr></thead><tbody>
{% for c in selected.components %}<tr><td>{{ c.name }}</td><td>{{ '%.6g'|format(c.value) }}</td><td><code>{{ c.formula }}</code></td><td>{{ c.evidence.level.label }}</td><td>{{ 'yes' if c.evidence.certified else 'no' }}</td></tr>{% endfor %}
</tbody></table>
<h2>Warnings and next actions</h2>
{% if report.global_warnings or selected.warnings %}<div class="callout"><ul>{% for w in report.global_warnings + selected.warnings %}<li>{{ w }}</li>{% endfor %}</ul></div>{% else %}<p>No warnings.</p>{% endif %}
<ul>{% for action in selected.next_actions %}<li>{{ action }}</li>{% endfor %}</ul>
<h2>Assumption ledger</h2>
<table><thead><tr><th>Item</th><th>Status</th><th>Evidence</th><th>Source</th></tr></thead><tbody>
{% for row in report.assumptions_ledger %}<tr><td>{{ row.item }}</td><td>{{ row.status }}</td><td>{{ row.level }}</td><td>{{ row.source }}</td></tr>{% endfor %}
</tbody></table>
<h2>Candidate grid</h2>
<table><thead><tr><th>D</th><th>s</th><th>Lower</th><th>Upper</th><th>Cost</th><th>Decision</th></tr></thead><tbody>
{% for c in candidates %}<tr><td>{{ c.depth }}</td><td>{{ c.metadata_bits }}</td><td>{{ '%.5g'|format(c.lower_error) }}</td><td>{{ '%.5g'|format(c.upper_error) }}</td><td>{{ '%.5g'|format(c.cost) }}</td><td>{{ c.decision }}</td></tr>{% endfor %}
</tbody></table>
<footer>Generated by QReplace {{ report.package_version }} at {{ report.generated_at }}. This report is only as strong as its declared bounds and verified premises.</footer>
</main></body></html>


==> anc/QReplace_v1.1.0/qreplace/webapp.py <==
from __future__ import annotations

import tempfile
from importlib.resources import files
from pathlib import Path

import gradio as gr

from .models import ReplacementSpec
from .optimizer import recommend
from .report import candidates_dataframe, write_report
from .wizard import starter_yaml


def _example_text(name: str) -> str:
    mapping = {
        "Certified Transformer + error feedback": "transformer_error_feedback.yaml",
        "State write-back phase": "state_writeback_phase.yaml",
        "Hybrid MoE": "moe_hybrid.yaml",
        "Minimal": "minimal.yaml",
    }
    return files("qreplace").joinpath(f"examples/{mapping[name]}").read_text(encoding="utf-8")


def _starter(arithmetic: str, learned: bool, routed: bool) -> str:
    return starter_yaml(arithmetic=arithmetic, learned_dictionary=learned, routed=routed)


def _run(yaml_text: str):
    with tempfile.TemporaryDirectory() as tmp:
        spec_path = Path(tmp) / "spec.yaml"
        spec_path.write_text(yaml_text, encoding="utf-8")
        spec = ReplacementSpec.from_file(spec_path)
        report = recommend(spec)
        out = Path(tmp) / "report"
        paths = write_report(report, out)
        selected = report.selected
        summary = (
            f"## {selected.decision_title}\n\n{report.headline}\n\n"
            f"**Error interval:** [{selected.lower_error:.5g}, {selected.upper_error:.5g}]  \n"
            f"**Evidence:** {selected.evidence_level.label}  \n"
            f"**Certified:** {'yes' if selected.certified else 'no'}"
        )
        df = candidates_dataframe(report)
        html_target = Path(tempfile.mkstemp(suffix=".html", prefix="qreplace_")[1])
        json_target = Path(tempfile.mkstemp(suffix=".json", prefix="qreplace_")[1])
        html_target.write_bytes(paths["html"].read_bytes())
        json_target.write_bytes(paths["json"].read_bytes())
        ledger = "\n".join(
            f"- **{row.get('item', '')}:** {row.get('status', '')} ({row.get('level', '')})"
            for row in report.assumptions_ledger
        )
        warnings = "\n".join(f"- {w}" for w in [*report.global_warnings, *selected.warnings]) or "- None"
        return summary, df, ledger, warnings, str(html_target), str(json_target)


def create_app() -> gr.Blocks:
    default = _example_text("Certified Transformer + error feedback")
    with gr.Blocks(title="QReplace") as demo:
        gr.Markdown(
            "# QReplace\n"
            "### Auditable depth–precision replacement recommendations\n"
            "Every result exposes its resource terms, evidence level, assumptions, and next unresolved measurement."
        )
        with gr.Row():
            example = gr.Dropdown(
                choices=["Certified Transformer + error feedback", "State write-back phase", "Hybrid MoE", "Minimal"],
                value="Certified Transformer + error feedback", label="Load a worked example",
            )
            load_example = gr.Button("Load example")
        with gr.Accordion("Create a conservative starter specification", open=False):
            with gr.Row():
                arithmetic = gr.Dropdown(
                    choices=["ideal", "state_writeback", "error_feedback"], value="ideal", label="Arithmetic"
                )
                learned = gr.Checkbox(label="Learned dictionary")
                routed = gr.Checkbox(label="State-dependent hard routing")
                make_starter = gr.Button("Create starter")
        spec = gr.Code(value=default, language="yaml", label="Replacement specification", lines=32)
        run = gr.Button("Evaluate replacement", variant="primary")
        summary = gr.Markdown()
        grid = gr.Dataframe(label="Candidate grid", interactive=False)
        with gr.Row():
            with gr.Column():
                gr.Markdown("### Assumption ledger")
                ledger = gr.Markdown()
            with gr.Column():
                gr.Markdown("### Warnings")
                warnings = gr.Markdown()
        with gr.Row():
            html_file = gr.File(label="Interactive HTML report")
            json_file = gr.File(label="Machine-readable report")

        load_example.click(_example_text, inputs=[example], outputs=[spec])
        make_starter.click(_starter, inputs=[arithmetic, learned, routed], outputs=[spec])
        run.click(_run, inputs=[spec], outputs=[summary, grid, ledger, warnings, html_file, json_file])
    return demo


def launch() -> None:
    create_app().launch()


==> anc/QReplace_v1.1.0/qreplace/wizard.py <==
"""Starter-spec generation for guided QReplace intake."""
from __future__ import annotations

from copy import deepcopy
from typing import Any

import yaml


_BASE: dict[str, Any] = {
    "schema_version": "1.0",
    "project": "My quantized replacement study",
    "target": {
        "name": "high-precision residual block",
        "architecture": "Transformer / residual MLP / MoE",
        "domain": "declared calibration or deployment domain",
        "objective": "endpoint",
        "tolerance": 0.05,
        "metric": "normalized hidden-state sup norm",
    },
    "dictionary": {
        "name": "declared low-bit operation library",
        "size": 2,
        "atom_bits": 4,
        "learned": False,
        "codebook_storage_bits": 0,
        "schedule_shared_across_inputs": True,
    },
    "structural_floor": {
        "lower": 0.0,
        "upper": 0.05,
        "evidence": {
            "level": "DIAGNOSTIC",
            "source": "replace with a witness, optimization, or analytic bracket",
            "scope": "declared domain",
            "assumptions_verified": False,
        },
    },
    "synthesis": {
        "regularity": "bounded_variation",
        "first_order_constant": 1.0,
        "evidence": {
            "level": "CALIBRATED_ESTIMATE",
            "source": "replace with a tube/variation bound",
            "scope": "declared residual field family",
            "assumptions_verified": False,
        },
    },
    "metadata": {
        "constant": 0.0,
        "fixed_bits": 0,
        "search_bits": [0],
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "fixed dictionary",
            "scope": "declared dictionary",
            "assumptions_verified": True,
        },
    },
    "execution": {
        "mode": "ideal",
        "horizon": 1.0,
        "state_lipschitz": 0.0,
        "field_error": 0.0,
        "saturation_safe": True,
        "no_wrap_overflow_verified": True,
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "ideal arithmetic baseline",
            "scope": "baseline only",
            "assumptions_verified": True,
        },
    },
    "routing": {
        "mode": "none",
        "evidence": {
            "level": "ANALYTIC_CERTIFIED",
            "source": "no hard router",
            "scope": "declared block",
            "assumptions_verified": True,
        },
    },
    "costs": {"per_step_cost": 1.0, "metadata_bit_cost": 0.01},
    "search": {"depths": [1, 2, 4, 8, 16, 32, 64, 128], "prioritize_certification": True},
}


def starter_spec(*, arithmetic: str = "ideal", learned_dictionary: bool = False, routed: bool = False) -> dict[str, Any]:
    spec = deepcopy(_BASE)
    if learned_dictionary:
        spec["dictionary"].update({"learned": True, "family_dimension": 8})
        spec["metadata"] = {
            "constant": 0.1,
            "dimension": 8,
            "search_bits": [8, 16, 32, 64],
            "evidence": {
                "level": "CALIBRATED_ESTIMATE",
                "source": "replace with codebook covering bound",
                "scope": "declared learned family",
                "assumptions_verified": False,
            },
        }
    if arithmetic == "state_writeback":
        spec["execution"].update({
            "mode": "state_writeback",
            "state_lipschitz": 0.5,
            "state_quantizer": {"bits": 8, "range_abs": 2.0, "overflow": "saturate"},
            "saturation_safe": False,
            "evidence": {"level": "CALIBRATED_ESTIMATE", "source": "replace with range audit", "scope": "state register", "assumptions_verified": False},
        })
    elif arithmetic == "error_feedback":
        spec["execution"].update({
            "mode": "error_feedback",
            "state_lipschitz": 0.5,
            "increment_quantizer": {"bits": 8, "range_abs": 0.5, "overflow": "saturate"},
            "carry_quantizer": {"bits": 10, "range_abs": 0.25, "overflow": "saturate"},
            "saturation_safe": False,
            "evidence": {"level": "CALIBRATED_ESTIMATE", "source": "replace with carry/range audit", "scope": "increment and carry", "assumptions_verified": False},
        })
    if routed:
        spec["routing"] = {
            "mode": "state_dependent",
            "oracle_error_constant": 0.2,
            "state_lipschitz": 0.25,
            "anti_chattering_verified": False,
            "events": [{"label": "expert swap", "jump_bound": 0.5, "score_lipschitz": 0.1, "transversality": 1.0, "score_error": 0.01}],
            "evidence": {"level": "DIAGNOSTIC", "source": "replace with route-event audit", "scope": "declared paths", "assumptions_verified": False},
        }
    return spec


def starter_yaml(**kwargs: Any) -> str:
    return yaml.safe_dump(starter_spec(**kwargs), sort_keys=False)


==> anc/README.txt <==
Ancillary materials for
When Can Depth Replace Precision? A Resource Theory of Quantized Neural Computation

QReplace_v1.1.0.zip
  Auditable replacement recommender: source, wheel, and Colab notebooks.

QReplaceLean_v1.2.1.zip
  Lean source, kernel-verification evidence, and verification Colab.

Reproducibility_Artifacts.zip
  Experiment code, data, certificates, notebooks, and the hash-locked protocol.

These archives are version-pinned snapshots associated with this article version.


==> anc/Reproducibility_Artifacts/README.md <==
# Reproducibility Artifacts

This archive contains the executable verification code, numerical data, exact certificates, experiment harness, notebooks, and hash-locked experimental protocol referenced by the manuscript.

The QReplace and QReplaceLean companions are distributed as separate arXiv ancillary archives.

Core verification commands are documented in the manuscript, experiment README files, and the supplied scripts.


==> anc/Reproducibility_Artifacts/certificates/attention_fixed_target_verification.json <==
{
  "parameters": {
    "a": 1.0,
    "u0": 0.7,
    "mu": 0.7615941559557649
  },
  "attention_matrix_nonuniform": true,
  "attention_matrix_off_uniform_gap": 0.3807970779778824,
  "maximum_invariant_reduction_residual": 2.220446049250313e-16,
  "brute_force_depths": [
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12
  ],
  "maximum_brute_force_formula_residual": 4.996003610813204e-16,
  "all_plus_optimal_at_all_checked_depths": true,
  "asymptotic_scaled_limit": 0.2926391077899002,
  "scaled_error_at_depth_256": 0.29310335391063,
  "all_checks_pass": true,
  "brute_force_rows": [
    {
      "depth": 2,
      "brute_force_error": 0.1860791251504822,
      "closed_form_error": 0.18607912515048214,
      "absolute_residual": 5.551115123125783e-17,
      "all_plus_is_optimal": true
    },
    {
      "depth": 3,
      "brute_force_error": 0.11336223893311129,
      "closed_form_error": 0.11336223893311119,
      "absolute_residual": 9.71445146547012e-17,
      "all_plus_is_optimal": true
    },
    {
      "depth": 4,
      "brute_force_error": 0.08162417132192912,
      "closed_form_error": 0.08162417132192915,
      "absolute_residual": 2.7755575615628914e-17,
      "all_plus_is_optimal": true
    },
    {
      "depth": 5,
      "brute_force_error": 0.06379348200210529,
      "closed_form_error": 0.06379348200210515,
      "absolute_residual": 1.3877787807814457e-16,
      "all_plus_is_optimal": true
    },
    {
      "depth": 6,
      "brute_force_error": 0.05236339975818425,
      "closed_form_error": 0.05236339975818415,
      "absolute_residual": 9.71445146547012e-17,
      "all_plus_is_optimal": true
    },
    {
      "depth": 7,
      "brute_force_error": 0.04440962581453966,
      "closed_form_error": 0.04440962581453916,
      "absolute_residual": 4.996003610813204e-16,
      "all_plus_is_optimal": true
    },
    {
      "depth": 8,
      "brute_force_error": 0.03855475891180378,
      "closed_form_error": 0.03855475891180383,
      "absolute_residual": 4.85722573273506e-17,
      "all_plus_is_optimal": true
    },
    {
      "depth": 9,
      "brute_force_error": 0.03406448542799681,
      "closed_form_error": 0.03406448542799727,
      "absolute_residual": 4.579669976578771e-16,
      "all_plus_is_optimal": true
    },
    {
      "depth": 10,
      "brute_force_error": 0.030511370415948008,
      "closed_form_error": 0.03051137041594781,
      "absolute_residual": 1.97758476261356e-16,
      "all_plus_is_optimal": true
    },
    {
      "depth": 11,
      "brute_force_error": 0.02762966694785364,
      "closed_form_error": 0.02762966694785386,
      "absolute_residual": 2.185751579730777e-16,
      "all_plus_is_optimal": true
    },
    {
      "depth": 12,
      "brute_force_error": 0.02524545042441329,
      "closed_form_error": 0.025245450424413694,
      "absolute_residual": 4.0592529337857286e-16,
      "all_plus_is_optimal": true
    }
  ]
}

==> anc/Reproducibility_Artifacts/certificates/bit_exact_error_feedback_verification.json <==
{
  "random_seed": 20260723,
  "exhaustive_scalar_sequences": 2991904,
  "trials": 500,
  "all_checks_pass": true,
  "terminal_exact_recovery_trials": 16,
  "max_observed_residual_to_bound_ratio": 1.0,
  "sample_trials": [
    {
      "D": 46,
      "dimension": 5,
      "m": 11,
      "vmax_fine_units": 70,
      "max_residual_fine_units": 5,
      "residual_bound": 6,
      "max_prequant_fine_units": 70,
      "prequant_bound": 76,
      "max_output_coarse_units": 6,
      "output_bound": 8,
      "max_state_coarse_units": 38,
      "state_bound": 385,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 47,
      "dimension": 1,
      "m": 35,
      "vmax_fine_units": 55,
      "max_residual_fine_units": 16,
      "residual_bound": 18,
      "max_prequant_fine_units": 60,
      "prequant_bound": 73,
      "max_output_coarse_units": 2,
      "output_bound": 3,
      "max_state_coarse_units": 5,
      "state_bound": 142,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 81,
      "dimension": 6,
      "m": 15,
      "vmax_fine_units": 52,
      "max_residual_fine_units": 7,
      "residual_bound": 8,
      "max_prequant_fine_units": 59,
      "prequant_bound": 60,
      "max_output_coarse_units": 4,
      "output_bound": 5,
      "max_state_coarse_units": 45,
      "state_bound": 423,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 82,
      "dimension": 2,
      "m": 3,
      "vmax_fine_units": 92,
      "max_residual_fine_units": 1,
      "residual_bound": 2,
      "max_prequant_fine_units": 93,
      "prequant_bound": 94,
      "max_output_coarse_units": 31,
      "output_bound": 32,
      "max_state_coarse_units": 183,
      "state_bound": 2636,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 86,
      "dimension": 4,
      "m": 48,
      "vmax_fine_units": 73,
      "max_residual_fine_units": 24,
      "residual_bound": 24,
      "max_prequant_fine_units": 92,
      "prequant_bound": 97,
      "max_output_coarse_units": 2,
      "output_bound": 3,
      "max_state_coarse_units": 27,
      "state_bound": 278,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 14,
      "dimension": 6,
      "m": 19,
      "vmax_fine_units": 44,
      "max_residual_fine_units": 9,
      "residual_bound": 10,
      "max_prequant_fine_units": 47,
      "prequant_bound": 54,
      "max_output_coarse_units": 2,
      "output_bound": 4,
      "max_state_coarse_units": 22,
      "state_bound": 73,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 24,
      "dimension": 7,
      "m": 27,
      "vmax_fine_units": 48,
      "max_residual_fine_units": 13,
      "residual_bound": 14,
      "max_prequant_fine_units": 57,
      "prequant_bound": 62,
      "max_output_coarse_units": 2,
      "output_bound": 3,
      "max_state_coarse_units": 25,
      "state_bound": 92,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 12,
      "dimension": 3,
      "m": 55,
      "vmax_fine_units": 52,
      "max_residual_fine_units": 27,
      "residual_bound": 28,
      "max_prequant_fine_units": 62,
      "prequant_bound": 80,
      "max_output_coarse_units": 1,
      "output_bound": 2,
      "max_state_coarse_units": 10,
      "state_bound": 33,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 73,
      "dimension": 5,
      "m": 16,
      "vmax_fine_units": 8,
      "max_residual_fine_units": 8,
      "residual_bound": 8,
      "max_prequant_fine_units": 16,
      "prequant_bound": 16,
      "max_output_coarse_units": 1,
      "output_bound": 2,
      "max_state_coarse_units": 14,
      "state_bound": 159,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 92,
      "dimension": 8,
      "m": 51,
      "vmax_fine_units": 44,
      "max_residual_fine_units": 25,
      "residual_bound": 26,
      "max_prequant_fine_units": 68,
      "prequant_bound": 70,
      "max_output_coarse_units": 1,
      "output_bound": 2,
      "max_state_coarse_units": 20,
      "state_bound": 201,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 25,
      "dimension": 3,
      "m": 41,
      "vmax_fine_units": 54,
      "max_residual_fine_units": 20,
      "residual_bound": 21,
      "max_prequant_fine_units": 67,
      "prequant_bound": 75,
      "max_output_coarse_units": 2,
      "output_bound": 3,
      "max_state_coarse_units": 19,
      "state_bound": 90,
      "terminal_on_coarse_lattice": false
    },
    {
      "D": 63,
      "dimension": 5,
      "m": 7,
      "vmax_fine_units": 56,
      "max_residual_fine_units": 3,
      "residual_bound": 4,
      "max_prequant_fine_units": 58,
      "prequant_bound": 60,
      "max_output_coarse_units": 8,
      "output_bound": 9,
      "max_state_coarse_units": 48,
      "state_bound": 585,
      "terminal_on_coarse_lattice": false
    }
  ]
}

==> anc/Reproducibility_Artifacts/certificates/exact_matrix_certificate.json <==
{
  "checks": {
    "D8_student_upper_below_L4_high_lower": true,
    "D7_all_schedule_witness_lower_above_L4_high_upper": true
  },
  "D7_min_witness_error_sq": "406843076011287938332064185671802293731278509158912128737166655551566373602733326541871342752226134376447356474311266251077581968237061682117220314524737489895706323516625206352014487071955821616541/623826289047831001882462160244664485171809527993381982439456931347729843764557602336563944025120141847838412958576865914946666582360719360000000000000000000000000000000000000000000000000000000000000000",
  "D7_min_witness_error": 0.025537691027413763,
  "D7_min_schedule": "0100001",
  "D7_witness_point": [
    "256714782900/332097427381",
    "-210680377619/332097427381"
  ],
  "D8_schedule": "00000101",
  "D8_student_lower_sq": "1282357920977676069841145512533673901742670950025389058739268173161835716425310731866714923416497768728397805221470000607531156574765352939060887817494389331885557168988635128057709/2333057581713883416066436285338556689220437914462079370342801931112478100931459212279593682553185226490150988785291100160000000000000000000000000000000000000000000000000000000000000000",
  "D8_student_upper_sq": "4042120340568891899813286903735903071383879958324096758879427767776018782021386732752498148312264019986346624145222554928703544013394207145251024185663733356545757663747280055189/6924184403357068057075184618059744566258614807541648261608463194176745447700078428695079208792089954471715645947904000000000000000000000000000000000000000000000000000000000000000000",
  "L4_high_lower_sq": "425985760903000417599327492575487535569232334239624611840297014342601190575196145424649010532300033174014902541305248662652462458419589127992728936178235137141546301961/713659618210764939629533891997316399927146873661271946030654173531334389348853713144816773685529761323522457600000000000000000000000000000000000000000000000000000000000000",
  "L4_high_upper_sq": "187484454538395589391961789560704080433461205636890195520730745716897622922533772086163989993087898947877729888626742361955806399498571863394640396826299997351974169/291800504242633979200522800593012660137712539656831484663229588847872937606129689670834541335860781619609600000000000000000000000000000000000000000000000000000000000000",
  "D8_student_lower": 0.023444549963753256,
  "D8_student_upper": 0.02416130050098645,
  "L4_high_lower": 0.02443160395016757,
  "L4_high_upper": 0.02534776153696301,
  "D7_exclusion_margin": 0.0001899294904507548,
  "D8_success_margin": 0.0002703034491811189,
  "inner_cells": 2432,
  "outer_cells": 2504,
  "polygon": "16 exact rational unit vertices and tangent intersections"
}

==> anc/Reproducibility_Artifacts/certificates/exact_witness_D1_D7.json <==
{
  "high_upper": 0.02534776153696301,
  "depths": {
    "1": {
      "minimum": {
        "id": 0,
        "seq": "0",
        "angle_index": 40,
        "point": [
          "-15744910235/41143433197",
          "38011575828/41143433197"
        ],
        "error_sq": "4050415407532317277785795420102442592537577132014078742511464019706533593196953994274152965985035402820472182450628054627489218475663174715237456061657836292353440069476566451689/57852169761010157900917674610207125774688499702779886232378892946336673895019449042601268285480456776802413445061279744000000000000000000000000000000000000000000000000000000000000",
        "error": 0.2646000715231396
      },
      "margin_vs_exact_high_upper": 0.23925230998617658,
      "records": [
        {
          "id": 0,
          "seq": "0",
          "angle_index": 40,
          "point": [
            "-15744910235/41143433197",
            "38011575828/41143433197"
          ],
          "error_sq": "4050415407532317277785795420102442592537577132014078742511464019706533593196953994274152965985035402820472182450628054627489218475663174715237456061657836292353440069476566451689/57852169761010157900917674610207125774688499702779886232378892946336673895019449042601268285480456776802413445061279744000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2646000715231396
        },
        {
          "id": 1,
          "seq": "1",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "13604035361561786949481175155387036604717755376361607285884882160756341136095838639142776075701882089150879223279709177335645162605532396511425710167494691094232819694883741625610321/40915042374933765586253595468690261687812655692793998207067570663679594616021261083048043877890298039326574970968578457600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.5766235472064657
        }
      ]
    },
    "2": {
      "minimum": {
        "id": 2,
        "seq": "10",
        "angle_index": 108,
        "point": [
          "54588744113/98257143505",
          "-81697829016/98257143505"
        ],
        "error_sq": "46597699570060041651149768028031189349861525918515330031667826841372269111960926600843021840993017632522218685097465941031844061011087168943494035912937505025281222197665413804366997/13362935956851710805752655805404658949892500778070713828425511592795420550390456565959758662555550837453427227095151411200000000000000000000000000000000000000000000000000000000000000000",
        "error": 0.059051549106850586
      },
      "margin_vs_exact_high_upper": 0.03370378756988758,
      "records": [
        {
          "id": 2,
          "seq": "10",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "46597699570060041651149768028031189349861525918515330031667826841372269111960926600843021840993017632522218685097465941031844061011087168943494035912937505025281222197665413804366997/13362935956851710805752655805404658949892500778070713828425511592795420550390456565959758662555550837453427227095151411200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.059051549106850586
        },
        {
          "id": 0,
          "seq": "00",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "52222257020123909290218771641158136327082808539219163748595884090646891805321537197881395895684618540122602787862484064501394109485599142449880010781767072230864356011501668366132161/1321959357381440280783784548170021552841879453484098235770200622051057886935493303530392310058364616897433488885463054811136000000000000000000000000000000000000000000000000000000000000",
          "error": 0.19875532239240795
        },
        {
          "id": 1,
          "seq": "01",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "53725443299192831766211318644255380304512841325321345857001574468015415900586621136471558782522519494177713184807119202441829601821043941887573262932978330035731045582050575387746481/1175953670146188595569597060297560740383247394729427497085083088451767944258962833850292120645372867658154810697318400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.21374447511926284
        },
        {
          "id": 3,
          "seq": "11",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "434080970767782035529801314668591831282770093615523601879946281942139258712208470484572443638396979857176285338563774684310286918055796854189227407031761141481789210718361733154715169/2550677693365971163275531740995897410164625814011872447838995705386172033117439413390845327600587737320196783619450706329600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.41253194250481395
        }
      ]
    },
    "3": {
      "minimum": {
        "id": 2,
        "seq": "010",
        "angle_index": 44,
        "point": [
          "-54588744113/98257143505",
          "81697829016/98257143505"
        ],
        "error_sq": "123563705733755067833391358626848946551357989782187681506122020561577657414420425051063328600445440922335032616840582736401387149771326985757966712792171912806870098838882779970451867317/87674222812904074596543174739259967370244697604921953428299781560330754231111785529261976585026969044531936036971288408883200000000000000000000000000000000000000000000000000000000000000000",
        "error": 0.03754131662707865
      },
      "margin_vs_exact_high_upper": 0.012193555090115642,
      "records": [
        {
          "id": 2,
          "seq": "010",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "123563705733755067833391358626848946551357989782187681506122020561577657414420425051063328600445440922335032616840582736401387149771326985757966712792171912806870098838882779970451867317/87674222812904074596543174739259967370244697604921953428299781560330754231111785529261976585026969044531936036971288408883200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03754131662707865
        },
        {
          "id": 4,
          "seq": "100",
          "angle_index": 40,
          "point": [
            "-15744910235/41143433197",
            "38011575828/41143433197"
          ],
          "error_sq": "2059841657402781684002734415261141117625567442491703172362753787957383814690842534255657440197164118193454385408901366774983484418496201021688697890625870314130920295835752489531529/379568085801987645987920863117568952207731246549938833570637916620914917425222605168506921221037276912600634613047056400384000000000000000000000000000000000000000000000000000000000000",
          "error": 0.073666845559093
        },
        {
          "id": 1,
          "seq": "001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "2036384438392503887913364578100843621489309266755202587707039737679123826869897501516718429939294307234216437531885290211667945437300288649641794624957832471064744216542754874694009/242438560615776976653345956469917441453339473330694343336087525608371235661950234094501653373142662424539174901090892120064000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09164927554141024
        },
        {
          "id": 6,
          "seq": "110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "3864405201741001028306606541865399770520283143165714577266610272983714548007434762770887288224498224437867602219217299159542681737347297581802665232946027799064744216542754874694009/242438560615776976653345956469917441453339473330694343336087525608371235661950234094501653373142662424539174901090892120064000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1262526436009903
        },
        {
          "id": 0,
          "seq": "000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "7347683631385441844769792733394228529908674485377945628872455004789961906982092862414121664426252178878896542888701520550132842423622083959579469690717193180916297388883946179393572369/206604893162643664225318071020667690223334690934961668274958652136279934682512592484658471535647606722935939473175507212697600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1885840345813865
        },
        {
          "id": 5,
          "seq": "101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "81397875545723928665297666897221813237702045235338089869202932459956210553227899969364017379030507862281942439013939333665009470435862171997395134465970316863424334613685703469787358201/1859444038463792978027862639186009212010012218414655014474627869226519412142613332361926243820828460506423455258579564914278400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.20922567557529081
        },
        {
          "id": 3,
          "seq": "011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "1176498872590359074187793694935242622910584786248982806186467912346106901581718734222145280986742093457409797928515082851953579598595737851897005151044265663833539011523171331228086223809/16734996346174136802250763752674082908090109965731895130271650823038674709283519991257336194387456144557811097327216084228505600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2651446977662283
        },
        {
          "id": 7,
          "seq": "111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "46397299024677633828772874404033595245499751152891035391567925828427021959820920951903613976880445144476540137762398051253422723692276221569912230970398351456489070187435117740224811965721/316801517206798992355783017865532304916739606140684992928360796168442986038309242671822725087968481444750227390826419500718489600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.38269494281979716
        }
      ]
    },
    "4": {
      "minimum": {
        "id": 1,
        "seq": "0001",
        "angle_index": 108,
        "point": [
          "54588744113/98257143505",
          "-81697829016/98257143505"
        ],
        "error_sq": "1435906039312936626210938075756530890377649568779769120218033003525359799977132957256040386373108743682058376996994150550057812555995179252281776350210944278068578998010898518153726757/1082397812504988575265965120237777374941292563023727820102466439016429064581626981842740451666999617833727605394707264307200000000000000000000000000000000000000000000000000000000000000000",
        "error": 0.036422483741672264
      },
      "margin_vs_exact_high_upper": 0.011074722204709255,
      "records": [
        {
          "id": 1,
          "seq": "0001",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "1435906039312936626210938075756530890377649568779769120218033003525359799977132957256040386373108743682058376996994150550057812555995179252281776350210944278068578998010898518153726757/1082397812504988575265965120237777374941292563023727820102466439016429064581626981842740451666999617833727605394707264307200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.036422483741672264
        },
        {
          "id": 2,
          "seq": "0010",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "23969577537556202965198142067027979255678017346693980632377176319080768155662501158764270639669174330874108015162948818650585628331405758922213536460952973965173001822009138659972676265921/14469535767310614855202330249722572877332894683213124337559127507772338032223171547814502003296720380423827157008413440457310208000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04070079487956854
        },
        {
          "id": 12,
          "seq": "1100",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "2359942101650328915751201666850630090706437552380481654744980892569781973270227306707302040045960981908644235803432441893032234785033561973900163475821911691623778998010898518153726757/1082397812504988575265965120237777374941292563023727820102466439016429064581626981842740451666999617833727605394707264307200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.046693585221097414
        },
        {
          "id": 10,
          "seq": "1010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "14694410195184164291464755538192999190444290502397740777795563434589614477703952705114584352368127203234502388841129077235963213736578332702323826215407269009688200204231541662889/2993068649577493538930196993455770882139993497909806707852932414918163403233953507339526584853613116352335492606060396544000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07006768042482982
        },
        {
          "id": 4,
          "seq": "0100",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "5268754025398938448544277705198514207071635784441441561266053740411527314389951462803919570459258912297062979970613387972882976666347773310579657265104208987059795532384716238910345369/963708371531069964691378935615945712021730121589907613876476253475221199575974618273655994032547805718229013397502566957318144000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07394028940340183
        },
        {
          "id": 6,
          "seq": "0110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "26364853974468217581794533848968322767146284594428680034549864208049308193213086610577468671157423769614869301857395358086486417827330187869083995470949725329688200204231541662889/2993068649577493538930196993455770882139993497909806707852932414918163403233953507339526584853613116352335492606060396544000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09385433700031398
        },
        {
          "id": 8,
          "seq": "1000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "123971477031505933142034665906368693253630191222776013115022611794974484652331363437277693435118012794143368110001957805773029809702505532033561111597265065450579204103515015295189449/11897634216432962527054060933530193975576915081356884121931805598459520982419439731773530790525281552076901399969167493300224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10207763074987188
        },
        {
          "id": 9,
          "seq": "1001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "38144161985212946232225781593973751254099292496478540145169487342890334065850135756207157467168635355980508459975217939377507076530302462675961655075851941009688200204231541662889/2993068649577493538930196993455770882139993497909806707852932414918163403233953507339526584853613116352335492606060396544000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11289005899780698
        },
        {
          "id": 5,
          "seq": "0101",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "1843847418632541228503792674255445184563753087332235675099013100275777764551873411036624503368956740517046308580913932314240515481010816232167770356224082538974214692146096606407464961/95252247281841276241137361884102419971043038973083627263891730164593203484975989541873661772275202280310539666482790400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1391313100509542
        },
        {
          "id": 3,
          "seq": "0011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "698185671158049623162011629982450715097651755992881371323748182387931303901355621467124780178518891421824715900987755690986133188125489067141819424525458372152102896465255598392436521/22956099240293740469479785668963076691481632326106852030550961348475548298056954720517607948405289635881771052575056356966400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17439595960375004
        },
        {
          "id": 14,
          "seq": "1110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "26793355646910431325104261101366386634480691417329613023633863960691786399331066561225083845427289728976916556239995243614664557872536270299297680192172542171753532229314869457667184649/857270225536571486170236256956921779739387350757752645375025571481338831364783905876862955950476820522794856998345113600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1767887740990311
        },
        {
          "id": 0,
          "seq": "0000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "1069690626067734468550304717777207820021059426943224620218014364359627473346440378336005853998719104546157486161285601475782262306245835513181320730375916274731945951666506047766129/31489848066246557571302860999949350742773158197677437627641922288718173248363449548035127501241823917533293624931490201600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1843078412551902
        },
        {
          "id": 13,
          "seq": "1101",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "166609324519817729410566450359970078058294398683286253172588448124558273977985219255725073719567314305610463124261031625186425574914986321740028787187721350357658395285583071674436001/3314118432369635012486541232963911196712825111116313854772473223758047163897722147726891554109114141185452572648454855065600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.22421550396918344
        },
        {
          "id": 11,
          "seq": "1011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "1548312207764913876554435289068374474069881350761593496600167358207945773880617687742466346836340118325286684647355792864117610800298206907538192624111281534520102896465255598392436521/22956099240293740469479785668963076691481632326106852030550961348475548298056954720517607948405289635881771052575056356966400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.25970494691128326
        },
        {
          "id": 7,
          "seq": "0111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "16922014513791171172112836911107076942068803017536432277740655625687361170900904425669533562866140100717282095118345386420190847714965806837615912432237508726367326068187300385531928689/206604893162643664225318071020667690223334690934961668274958652136279934682512592484658471535647606722935939473175507212697600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.28619084049739935
        },
        {
          "id": 15,
          "seq": "1111",
          "angle_index": 8,
          "point": [
            "38011575828/41143433197",
            "15744910235/41143433197"
          ],
          "error_sq": "51921357320003289071902218078326488710650689092447313769730754086497402694493769691020307189103516173865978021241246021141852094143200040256443700803535652982239106701362047346972649/379568085801987645987920863117568952207731246549938833570637916620914917425222605168506921221037276912600634613047056400384000000000000000000000000000000000000000000000000000000000000",
          "error": 0.3698521722290012
        }
      ]
    },
    "5": {
      "minimum": {
        "id": 1,
        "seq": "00001",
        "angle_index": 52,
        "point": [
          "-9445922149379/11360513973829",
          "6311563395660/11360513973829"
        ],
        "error_sq": "111417303935357549508170456287525313605600119165856721773710845515858650472416730411806718290211437219103856703036979581296072901455880257798253198037204110047440789547102407939754086393289/130225821905795533696820972247503155895996052148918119038032147569951042290008543930330518029670483423814444413075720964115791872000000000000000000000000000000000000000000000000000000000000000",
        "error": 0.02925012787503581
      },
      "margin_vs_exact_high_upper": 0.0039023663380728,
      "records": [
        {
          "id": 1,
          "seq": "00001",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "111417303935357549508170456287525313605600119165856721773710845515858650472416730411806718290211437219103856703036979581296072901455880257798253198037204110047440789547102407939754086393289/130225821905795533696820972247503155895996052148918119038032147569951042290008543930330518029670483423814444413075720964115791872000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.02925012787503581
        },
        {
          "id": 20,
          "seq": "10100",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "11607943917019512454322761792344670563410351463195765897514222633461849488146609259650177515485166919440930277324556393335173872346478416472608293467760427405623687024338086663383540813/9741580312544897177393686082139996374471633067213550380922197951147861581234642836584664065002996560503548448552365378764800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03451937651355279
        },
        {
          "id": 12,
          "seq": "01100",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "12703350520221058130180546841010987980411729126096188691540053692096158720319494254350090513204852907943015827755843018825710445827830321734424953039969255125073944022738086663383540813/9741580312544897177393686082139996374471633067213550380922197951147861581234642836584664065002996560503548448552365378764800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0361114089191138
        },
        {
          "id": 18,
          "seq": "10010",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "14673752472756583172856668736240887280029072281837769927123033155706076737681665423062110916978296729359178936323161113516526967957485746400338627109006904936833637846738086663383540813/9741580312544897177393686082139996374471633067213550380922197951147861581234642836584664065002996560503548448552365378764800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03881109418003781
        },
        {
          "id": 24,
          "seq": "11000",
          "angle_index": 51,
          "point": [
            "-403030026881/501775706881",
            "298907439600/501775706881"
          ],
          "error_sq": "515699763292842187572130833596790843006859308220779960412164404809769669474831237333567386941483552679201300502463415764346556490928397903134848652826300508043484268427335963737718686813/254050707972237905107592240202660708745798032440682166698820998402711600210203267392990917668400558538122911830706122508992512000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04505450901319325
        },
        {
          "id": 10,
          "seq": "01010",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "22965581042598660780448706799113741070033461465645886957344372935208827748900965296426390302862251407319997880242920837535793937919634443306285194379915175177190949949138086663383540813/9741580312544897177393686082139996374471633067213550380922197951147861581234642836584664065002996560503548448552365378764800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04855388789273604
        },
        {
          "id": 2,
          "seq": "00010",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "322324445554421955032332899805524949990989315888147285116472294826705103294755019591091316533617792547232608266696389183979438678898590334178589147158462609034824996931635137656705041/107078707947896662743486548401771745780192235732211957097386250386135688841774957585961777114727533968692112599722507439702016000000000000000000000000000000000000000000000000000000000000",
          "error": 0.054864959260009206
        },
        {
          "id": 17,
          "seq": "10001",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "44563222027396735996928582598862399980984959715871686383349471480292105094365922099349989582073147275562862398734023209804802847130890976171845654318069468288776085240814089818399494769/12374301417232787041397482027622677173567634690549469907161188147887601399704516589093767880183665377226657919215722676879360000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.060010596918605656
        },
        {
          "id": 6,
          "seq": "00110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "112255447531160464214420541023485687818030538017199722890663032056970349183155844254673798265552529339341113075134999769000067186046107647611216615486050050813213385838083874966001/26937617846197441850371772941101937939259941481188260370676391734263470629105581566055739263682518047171019433454543568896000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06455414287224809
        },
        {
          "id": 9,
          "seq": "01001",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "67889142261474328214317417763135049222690386082144413535623009961482190545519365673992958590127388675370383244974285877962887312367382232302610541101254573616647210335214089818399494769/12374301417232787041397482027622677173567634690549469907161188147887601399704516589093767880183665377226657919215722676879360000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07406956866191686
        },
        {
          "id": 4,
          "seq": "00100",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "6345143612108848736913704100523683288228414076269172391155356856039200784406220498135982448118841669248143183402457419132811878711461547106698695413718677892489783024224716238910345369/963708371531069964691378935615945712021730121589907613876476253475221199575974618273655994032547805718229013397502566957318144000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08114241182238892
        },
        {
          "id": 28,
          "seq": "11100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "92677148731236855829242801651467882672018357255970462264681900562101677715633419232179380994115474465176922719327451468401271789977507988904732931427368808116955103951854089818399494769/12374301417232787041397482027622677173567634690549469907161188147887601399704516589093767880183665377226657919215722676879360000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08654181251664214
        },
        {
          "id": 5,
          "seq": "00101",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "230128034748922486256688588637230671949458440681098034523924329559297068741609976909802479672725372073793359375109599963635635326390322423554869892931636119210310345838083874966001/26937617846197441850371772941101937939259941481188260370676391734263470629105581566055739263682518047171019433454543568896000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09242834369850794
        },
        {
          "id": 8,
          "seq": "01000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "9998430752171271324951592032056306521604416324400091734189238312672711320260446205323797622602859677270576715563873893310977359976948821381714453215010543272074546518624716238910345369/963708371531069964691378935615945712021730121589907613876476253475221199575974618273655994032547805718229013397502566957318144000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10185752184076215
        },
        {
          "id": 26,
          "seq": "11010",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "145181693139332519387264295173178786870697765313562513562909801694469293941929192032003370134541389129941086270881719380380859457188084736052690253541133539631097588022254089818399494769/12374301417232787041397482027622677173567634690549469907161188147887601399704516589093767880183665377226657919215722676879360000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10831674064932001
        },
        {
          "id": 3,
          "seq": "00011",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "363554020246263216292353596193649158389168006804365344539578183906207783248999770934775198797955674953933257355209606047942374971168002074941014076808241201925077705838083874966001/26937617846197441850371772941101937939259941481188260370676391734263470629105581566055739263682518047171019433454543568896000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11617291373201097
        },
        {
          "id": 16,
          "seq": "10000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "1495565519249096301268071567806151595661283336834866825299506916357524699832318311634852745503082535238994418642962624403188663612777454387745699526573751979822638782531635137656705041/107078707947896662743486548401771745780192235732211957097386250386135688841774957585961777114727533968692112599722507439702016000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1181819525176672
        },
        {
          "id": 22,
          "seq": "10110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "13841576221842809980389560199905168496060416261994624506957039437012757904854997781586252460029236682159242461089017601427970184431593624288821709325735314204170229778114869457667184649/857270225536571486170236256956921779739387350757752645375025571481338831364783905876862955950476820522794856998345113600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12706732993935188
        },
        {
          "id": 25,
          "seq": "11001",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "1806534554147669240997167951325874370744670585372786058617549749043519166919015500069477520776271042151669749179104853749297523976324204478361197807610140185193989872946096606407464961/95252247281841276241137361884102419971043038973083627263891730164593203484975989541873661772275202280310539666482790400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13771635548702696
        },
        {
          "id": 14,
          "seq": "01110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "17431045491048291450983038088115105007254664120452809423797252079951339909469668058005819876471243892195588450853075479807684364639423341398085837884709884900728005854914869457667184649/857270225536571486170236256956921779739387350757752645375025571481338831364783905876862955950476820522794856998345113600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.14259452408238646
        },
        {
          "id": 21,
          "seq": "10101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "567565431254089109008127408966968458608271623257474681490415508487498004243609772553287277425488079548725353671359789868806980091385308350290512453819472540621443056465255598392436521/22956099240293740469479785668963076691481632326106852030550961348475548298056954720517607948405289635881771052575056356966400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.15723851052330864
        },
        {
          "id": 13,
          "seq": "01101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "686025800013533061698450422444453343695741570353465428162810174701844672513423329815525901436643570567885161324422868349572432393025046744539438875738966196411587773265255598392436521/22956099240293740469479785668963076691481632326106852030550961348475548298056954720517607948405289635881771052575056356966400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17287061526082995
        },
        {
          "id": 19,
          "seq": "10011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "755684083361583031151194608741997842735475741143414050548927268973691056355784737678657573290159923150057712812227147413599643379691932723380208798132156977947709424465255598392436521/22956099240293740469479785668963076691481632326106852030550961348475548298056954720517607948405289635881771052575056356966400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.18143500904373938
        },
        {
          "id": 0,
          "seq": "00000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "43764497568579432821144507649418452184098290850924680602183567647573396393949692629020329000567644411244975025543059241730671365356261781250111454464851876460557796011501668366132161/1321959357381440280783784548170021552841879453484098235770200622051057886935493303530392310058364616897433488885463054811136000000000000000000000000000000000000000000000000000000000000",
          "error": 0.18194994214887242
        },
        {
          "id": 11,
          "seq": "01011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "8024691865254173264412353082834302274412971364839749963153915396368561564280351818441527329564159698767239839911700036238207513909590739755109350560124128763745013620187300385531928689/206604893162643664225318071020667690223334690934961668274958652136279934682512592484658471535647606722935939473175507212697600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1970806024153572
        },
        {
          "id": 30,
          "seq": "11110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "995614887618008086286733216967755359462835535644850758302571940317589011511577679712617247276917719800175936425956602768416305533793941036973765276676834326035612451665255598392436521/22956099240293740469479785668963076691481632326106852030550961348475548298056954720517607948405289635881771052575056356966400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.208255578819472
        },
        {
          "id": 7,
          "seq": "00111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "9672482483817637168195571945418350330985884180336363979886726936179807667272440515161903509744733604609616988284686187824023582630276187197853277318054137707397569600987300385531928689/206604893162643664225318071020667690223334690934961668274958652136279934682512592484658471535647606722935939473175507212697600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.21637081177760606
        },
        {
          "id": 29,
          "seq": "11101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "11767839251977988179091865710232596752980865809647392799918966912309026162792070113899472111607290167598838766028870129124149492507923510118874804528186095873846389005787300385531928689/206604893162643664225318071020667690223334690934961668274958652136279934682512592484658471535647606722935939473175507212697600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.23865913496543525
        },
        {
          "id": 27,
          "seq": "11011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "14281986999454496478020507674913816344844188721779328966674355794079353858591295143954595549641223191038962105290945340176305921455098498219887253880505024086778607066587300385531928689/206604893162643664225318071020667690223334690934961668274958652136279934682512592484658471535647606722935939473175507212697600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2629202370733076
        },
        {
          "id": 23,
          "seq": "10111",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "264045614421644407384898271886213113114378945873039621378249853202273903780200024000227473517863048499628235810702816222184399747109241827090261726269232086235226333845583071674436001/3314118432369635012486541232963911196712825111116313854772473223758047163897722147726891554109114141185452572648454855065600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.28226398409705356
        },
        {
          "id": 15,
          "seq": "01111",
          "angle_index": 8,
          "point": [
            "38011575828/41143433197",
            "15744910235/41143433197"
          ],
          "error_sq": "302720088693689300412948959174625366749362054215374349114367090133541389406434139713350262904220118054398711556583425033279423289717055898850508834952552931930368527096258426122753841/3416112772217888813891287768058120569869581218949449502135741249588234256827003446516562290989335492213405711517423507603456000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2976833342478586
        },
        {
          "id": 31,
          "seq": "11111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "4629990967256732785838289411043059038315939400576325648260171940346276646828471402575354610281727910923869393784812497152569310460761395791687103278632114321834519269116257526691645773969/35200168578533221372864779762836922768526622904520554769817866240938109559812138074646969454218720160527803043425157722302054400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.36267506719255876
        }
      ]
    },
    "6": {
      "minimum": {
        "id": 18,
        "seq": "010010",
        "angle_index": 108,
        "point": [
          "54588744113/98257143505",
          "-81697829016/98257143505"
        ],
        "error_sq": "39820906719336319613306029997091221240780922231747187684497827764216901066100317007551329564874446689932854602574392826784822380686073448925875129837768513100920490437802703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
        "error": 0.029234258418660522
      },
      "margin_vs_exact_high_upper": 0.0038864968816975133,
      "records": [
        {
          "id": 18,
          "seq": "010010",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "39820906719336319613306029997091221240780922231747187684497827764216901066100317007551329564874446689932854602574392826784822380686073448925875129837768513100920490437802703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.029234258418660522
        },
        {
          "id": 12,
          "seq": "001100",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "40982137320483986947887949984218748260515224611911696138903218235951475414549104547699926109876734173546296427321601648096912571244369952644922962491170911464568966491306703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.029657450307499146
        },
        {
          "id": 34,
          "seq": "100010",
          "angle_index": 49,
          "point": [
            "-4623982328263/6240603691705",
            "4190933292816/6240603691705"
          ],
          "error_sq": "170608735331721761262104271904706673433256017871305118578428322751784441876672517174806052599433216835387318915199121987191536727543737020919629793507602768202036103252501165073344701424609332177/187954150332261316845473898088309388060602113305466130608502967574065012666350499691564202328645149034285981722976596421906642711347200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.030128303098397542
        },
        {
          "id": 33,
          "seq": "100001",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "46638884097659648444966451781950738551912265269346821702279562431687549330701615597147287399751501636458342383156438440172638033477272456852909419167769497204214241936964303470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.031638113860460865
        },
        {
          "id": 10,
          "seq": "001010",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "51083215804360958727795109894763106791850165353881680552024915163541865669287115866187508009035731390626429931556410431079970468870767768760192952371585482852554745457834703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03311125362873353
        },
        {
          "id": 20,
          "seq": "010100",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "776737189678244370042329318945925887580712007801371482300221896616657739598695546983501839713132839258840067633708833526439491279576960011627357573486861665124543036500784963666157662842423095041/622866069174940958010350108809667922052716341550658746897217582830501166790799875353909027489855002431118349379964368024015944934227968000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03531341458210662
        },
        {
          "id": 17,
          "seq": "010001",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "65854027689794930357497382664264913702059656413491712766609785445241371346834613815047295284683116686894668253653525163994872400498530914843480802431185516702351457660074703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0375947914728398
        },
        {
          "id": 6,
          "seq": "000110",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "82385562605856444418235129527005417151586272590401615761625999449203029947427871064130590097842035724524717118542433719714513548743621953411174394611772556284815376264362703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04204961900736128
        },
        {
          "id": 36,
          "seq": "100100",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "1123639260854777217316975089135535234908539508806295592244589623421220001403901910704870726670309689012372657106690186601127888930110812958285301729490438468242268212983428276306157662842423095041/622866069174940958010350108809667922052716341550658746897217582830501166790799875353909027489855002431118349379964368024015944934227968000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.042473310846959336
        },
        {
          "id": 56,
          "seq": "111000",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "88874091105026238611486979964006014464645394213366382896768415034397121650364153813602682981936886997907339349503222637138661803005095199225174024025496218850940602774616783470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04367411320376509
        },
        {
          "id": 24,
          "seq": "011000",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "1324390272567706220584169210738239175255331024500496022710221204368822378460681868283611506679793631942270509947357632668172875037579547282259879533487130217975570622233805840466157662842423095041/622866069174940958010350108809667922052716341550658746897217582830501166790799875353909027489855002431118349379964368024015944934227968000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04611164913006635
        },
        {
          "id": 9,
          "seq": "001001",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "101052276228823253247023463911849390072932691181514506629553128499185674952395477891558190186309666765650276908317429964848602128336236129461118791845029520654440595598506703470276910818813797/46593676645912554307661501326607056319210212339857327851889064212203736359336278413456514098323317455995096619424058483305296691200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0465703561856408
        },
        {
          "id": 1,
          "seq": "000001",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "2971690364452126767186197405351114757244027331647402986421730490782385037351956705675405742878157434856591678421150927883141940255379561593410691128789925914718585568467570883001228313009/1355534704040105080982311863966600715555298907224283505552003716666132651451965119291844231745383947709182698883504502822508953600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.046821622341806646
        },
        {
          "id": 52,
          "seq": "110100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "162745552036147903493914366985909702482020194682041792468260200804196045422269681133207845696498223074080443414880781728743428561784896967627819641397592586598274842981572803484620413095789161/59185900075280486202605873216176408618181616128222707532384840914513812979143312005621229864114185805648410801213305876110995619840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05243791745884293
        },
        {
          "id": 40,
          "seq": "101000",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "1802118403963636361152966366007432205611794248908700597598337177827713472578175232919398190224303652673348972134831944214947274439191340862815010764570145852950316729480076058706157662842423095041/622866069174940958010350108809667922052716341550658746897217582830501166790799875353909027489855002431118349379964368024015944934227968000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.053789105774618276
        },
        {
          "id": 5,
          "seq": "000101",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "453866607868891881399072292416457349675213492326396936854783892061507379017000818006299891402258731230579692212753316352437655266341940304867221783555049525137080731567698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05935205207444749
        },
        {
          "id": 44,
          "seq": "101100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "228181930446836546885675360237360458248986157497030631671660192117393949594982069781594595191202454177531324664867674153978188889236447341925467198831156779916511082516062403484620413095789161/59185900075280486202605873216176408618181616128222707532384840914513812979143312005621229864114185805648410801213305876110995619840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06209140636796513
        },
        {
          "id": 48,
          "seq": "110000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "171954326160494672408156540132768732633045416420750739594298894274310845780332991980135579261024944583857847126767673630581976776022473840826870383213132854032543829115162576600542981112985049/41484485394662311601549640146736578216545762481376829470316401746473127391432297695907571225096750311914808953827555096595493053005824000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06438188674101111
        },
        {
          "id": 50,
          "seq": "110010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "567535914001763336675704606634823800618332621020811659492816428440840984643512983613652085891638011314484442106873403830745392371997934754488013519475088153624859264943698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06636946209190529
        },
        {
          "id": 2,
          "seq": "000010",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "278705480234487585518771291564134557366834407733677664118202512747336424582025844412441415230262002538938592290584506703822046786327081657183435787765425927590763506071785109191416983694081/56906015630538150345061234769185978349171141949762454691792046291458336613761725234441112791627915379855705012109129076262679085056000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06998317872328283
        },
        {
          "id": 28,
          "seq": "011100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "297487642845968141655999409421503897251018207358077081123434083841985273817005753011119271219137269871090538391700223333263647188302645291223894337246042001752864024025899203484620413095789161/59185900075280486202605873216176408618181616128222707532384840914513812979143312005621229864114185805648410801213305876110995619840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0708965883832617
        },
        {
          "id": 3,
          "seq": "000011",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "741971089956080782658919547793983819199356905376317862479317641870267073705605108454708971736282390589952956154409429649221869093595285311051922278216334886314924197807698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07588660347452668
        },
        {
          "id": 42,
          "seq": "101010",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "351973769751518357316469029720740794075465926635166034508351250985237909737804578047196546525947430008225533064745028170998966983107451166646000455107136660849260584989892803484620413095789161/59185900075280486202605873216176408618181616128222707532384840914513812979143312005621229864114185805648410801213305876110995619840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0771162711195093
        },
        {
          "id": 49,
          "seq": "110001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "932783763582494965881622268771835375189095778759314456820704664491644506522403977676430411505521746857458577766081556812563509448278742455644227509647190050646005008303698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08508678461820625
        },
        {
          "id": 26,
          "seq": "011010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "963995609709217579156184076438841097872038307881022430532593754805801752624445016596775322275070348586968808484327482682071842606160162024913780597946862808001699530671698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08649861451545045
        },
        {
          "id": 4,
          "seq": "000100",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "50155215791472834794796633735315720006235802522598180060968109342076900222087195023078511872779538692637296218159536340061654744219070368326700499381940657265718498007976123243490775966009/6322890625615350038340137196576219816574571327751383854643560699050926290417969470493456976847546153317300556901014341806964342784000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0890635941310618
        },
        {
          "id": 38,
          "seq": "100110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1056872339028749838204301660739889659637499764597641924730245187047798274783211285461103921487036762076594796838603437921381063578084002728886708319289567292270518093743698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09056969161151769
        },
        {
          "id": 41,
          "seq": "101001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1199562354031863263139947990566145713052190191695731945958906927068483626307343106423236249790692686780287220308104336487658557530664080099068715935693297995198145644463698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09649016235202372
        },
        {
          "id": 22,
          "seq": "010110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1293781190893949362261099858502989611613964792432871586051514561865731889855159659670859369254827353515002302494212170908298966600169340929807089152627279515790190200751698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10020791818010777
        },
        {
          "id": 8,
          "seq": "001000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "14876455707628732565402890147105814187580511244976901150788759875936563838615116166486202066813902156377304578195054025534185233839285366088877818956205476698737427168467570883001228313009/1355534704040105080982311863966600715555298907224283505552003716666132651451965119291844231745383947709182698883504502822508953600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1047597410872952
        },
        {
          "id": 25,
          "seq": "011001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1454155027009220328574095927810361396560333989305132958153633648806971015186168728231661043532457364740742300220200683855707148022654702855084097991616456282162586601391698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10623728852117291
        },
        {
          "id": 37,
          "seq": "100101",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1572760953787611533882265746555162372792477112631367647589134533863158812220153845511561462672453663582190195259698741507941032627490999494426647499043285632434364893103698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11048491414350994
        },
        {
          "id": 14,
          "seq": "001110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1615339175392989441185347200881100358833428372946435093753130550020558670796682103207048551903576580954681405183988681681125759611230943251134428929478202728066772518831698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11197046611658294
        },
        {
          "id": 16,
          "seq": "010000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "87563206298387331150034051307739960653138270014040718395498877668420061743270975822970925176990959720374696897923064912512393786702902260736259295297151637354067170007976123243490775966009/6322890625615350038340137196576219816574571327751383854643560699050926290417969470493456976847546153317300556901014341806964342784000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11768009035568566
        },
        {
          "id": 21,
          "seq": "010101",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1866381194077284062237667321889908258330030052160580961701206880207336624725176203836622018513922761306769939269883704129000921524613286105747659806146365714850406090671698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12035712307108046
        },
        {
          "id": 60,
          "seq": "111100",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "1901640348413928613134777232241737288106673489799478955198363312962359257850052823568162985105284645235129490497319583503516700905882203964438216903664039916519132645295698193362258836969/128841791092209132249630828452329395003404183046337532516873690696838417851422494357416053170276309661559523648610644799178932224000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12148868045353277
        },
        {
          "id": 35,
          "seq": "100011",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "964224050584945138253628023805267019940377963716355070936644677948100125222688468047013151279567682907126239245216637394947718843966513123277536699475856019163089821306462403484620413095789161/59185900075280486202605873216176408618181616128222707532384840914513812979143312005621229864114185805648410801213305876110995619840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12763795919753276
        },
        {
          "id": 32,
          "seq": "100000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "275543113192444263180589418096301216942343105363846596175678349674258586476801960161419590745458371929734705903658583435424108057382619243474728523438345881928524088499599640530879361889/16734996346174136802250763752674082908090109965731895130271650823038674709283519991257336194387456144557811097327216084228505600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1283163417441026
        },
        {
          "id": 13,
          "seq": "001101",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "98691363196461726122887657916163468510009241105065176756649301659065565273813972560938375292864742494424784878262233274103116236299095179612995241682054615129215513500534858511754398482089/5624549949745445520762920081894363796870120408321615106305542774489064072584347206458097853991078419450057056766142290329600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1324633349817939
        },
        {
          "id": 19,
          "seq": "010011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "2082152505002264468491144325469998421758593557883015498973807126884715346180842561572855262581247211650047479452902052185060598736833302770349328497373785409146184840203527104187473714410849/109798311027248511559567260981294657959979211485166963949712301049956744767609174662639382771376099764443798609563864728623225241600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13770776764159082
        },
        {
          "id": 58,
          "seq": "111010",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "78913210372827897580892856682206595461791161156579227191863668606989140646894774910744842678410378502746971924658112928709368563104051637938565952272907571634323837122753911855068956493442881/4100296913364429784636168739700991207918317777666457412496740682602527708913989113507953335559496167779091594382517729650278400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13872898307813325
        },
        {
          "id": 11,
          "seq": "001011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "274322652569496624313814462653671063790449579018532148226050601858693233069940842496959520342058223993943206382756879887621119879610468542035579721076816374195082528200391900465274857156761/12199812336360945728840806775699406439997690165018551549968033449995193863067686073626598085708455529382644289951540525402580582400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.14995268989936697
        },
        {
          "id": 54,
          "seq": "110110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "10722090136720429391438342012236680817430960097223325997721205126581815569549099059044212196008356931778497713867635721104279614810593107715154983019296635140123384036077723539452106277049209/455588545929381087181796526633443467546479753074050823610748964733614189879332123723105926173277351975454621598057525516697600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.15340987939683493
        },
        {
          "id": 57,
          "seq": "111001",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "2800846157376626638228002715872427143426071773565051738846036552229228234709392897528715899554601530423205790398277574652216980897471693101780991239931689358972321838091527104187473714410849/109798311027248511559567260981294657959979211485166963949712301049956744767609174662639382771376099764443798609563864728623225241600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.15971540152566446
        },
        {
          "id": 7,
          "seq": "000111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "4075037313174334626528297992521984909595109585719854848635380715523498101188493802690114404680917215849159236011992568331202431306361506248525999889879591974884052959708541981052776014281/150614967115567231220256873774066746172810989691587056172444857407348072383551679921316025749487105301020299875944944758056550400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.16448705659203494
        },
        {
          "id": 46,
          "seq": "101110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "3013328168540053354693022373005876445445952224171182896289282019491932351888661332313767663821432145453049241889072394457882512313538564292049766985141731958060143129611527104187473714410849/109798311027248511559567260981294657959979211485166963949712301049956744767609174662639382771376099764443798609563864728623225241600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.16566294816848487
        },
        {
          "id": 53,
          "seq": "110101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "371430014979281215564675652009479146964507395519333011091328695508898376582815423539008320430310016833924276266462802284971417349759119501877074988148899242597681235400391900465274857156761/12199812336360945728840806775699406439997690165018551549968033449995193863067686073626598085708455529382644289951540525402580582400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17448653677742493
        },
        {
          "id": 30,
          "seq": "011110",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "4411225714273317339866434546705401153073441550055705006466419060160365735492219421439241901574003521350337843832676988419139408607989178075149320939133158685551291712222209808692449367402721/142661931519173047254339656710393488353673099680017961054825173343083227769146517828720284926991439992764786153530267227104319897600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17584320481537832
        },
        {
          "id": 0,
          "seq": "000000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "4904655679173380313130509074506203502353259397971216891333085731888510980218846186116139826259346580215983026728234451687952658660373087690401793293066329848176044796496396764777914257001/150614967115567231220256873774066746172810989691587056172444857407348072383551679921316025749487105301020299875944944758056550400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.18045553040347379
        },
        {
          "id": 45,
          "seq": "101101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "425499790253592440797087944499098885690327951324926166076340996251695249554777888172317934061836960862610112773496969653521728240837974388793789531267032186021644109256391900465274857156761/12199812336360945728840806775699406439997690165018551549968033449995193863067686073626598085708455529382644289951540525402580582400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.18675537069658174
        },
        {
          "id": 51,
          "seq": "110011",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "584419824320016012979376645474684277697106412999022312718314878395467581826645850016742441365288760024839761281721141971261972194923927930716072340476170195704233878859889978743605485266969/15851325724352560806037739634488165372630344408890884561647241482564803085460724203191142769665715554751642905947807469678257766400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.19201257622044848
        },
        {
          "id": 29,
          "seq": "011101",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "614801832645392423260889128932744457346307822369589564528453493359729822378702061325094039594754625930676174110346840456109395315080383804959044683746137352320661664280689978743605485266969/15851325724352560806037739634488165372630344408890884561647241482564803085460724203191142769665715554751642905947807469678257766400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.19694038453980017
        },
        {
          "id": 43,
          "seq": "101011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "4582265180148568518717855239230297340045277701306469045956506269890391502228909522059199506383319692855631231891614685085306264011924037680142439717238080842564284757003527104187473714410849/109798311027248511559567260981294657959979211485166963949712301049956744767609174662639382771376099764443798609563864728623225241600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.20428772850734836
        },
        {
          "id": 27,
          "seq": "011011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "45457417577238814125714445620676034320334350812020084918430999983644777134129107479393499370142533447553096846699250347967630611394118715945907941307237728227653242108622143937687263429697641/988184799245236604036105348831651921639812903366502675547410709449610702908482571963754444942384897879994187486074782557609027174400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2144782687681704
        },
        {
          "id": 39,
          "seq": "100111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "5258996905860757663006773622019994891458119879913657253843760225024956707157541728964176650209117200825712992822977120811204536625101369402159661641405341169845182706699527104187473714410849/109798311027248511559567260981294657959979211485166963949712301049956744767609174662639382771376099764443798609563864728623225241600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.21885356621766772
        },
        {
          "id": 23,
          "seq": "010111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "1264487466440687169733916418870364575799527162133312360821488690901023495087166121950037908506298126108638934682751283006749291984226848863471900436353591623248831549867115705797250327553601/24102068274274063513075740215406144430239339106500065257253919742673431778255672486920840120545973119024248475270116647746561638400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.22904990095699573
        },
        {
          "id": 62,
          "seq": "111110",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "7509426082633561549226963668180690175440673616531494128912576605180081122097114780626648221801683752686124421937894637234792613120782041134879767284697244544379653615858689808692449367402721/142661931519173047254339656710393488353673099680017961054825173343083227769146517828720284926991439992764786153530267227104319897600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2294295342756576
        },
        {
          "id": 15,
          "seq": "001111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "6385162599391676111860343499913944989867412490895673827431871791625102731991261247733126179017976114951927368824006596810091800310221788657298278553374603393379815070321927104187473714410849/109798311027248511559567260981294657959979211485166963949712301049956744767609174662639382771376099764443798609563864728623225241600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.24115049113182951
        },
        {
          "id": 61,
          "seq": "111101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "62032691653184213239347843369351482319766802783312184705148551942552237404737185400014085812069168684168282846315562299352855105872239140154997585203947851209194772622849343937687263429697641/988184799245236604036105348831651921639812903366502675547410709449610702908482571963754444942384897879994187486074782557609027174400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.25054816622287807
        },
        {
          "id": 59,
          "seq": "111011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "71034848844843523023172936761571426306754717296139399085631546316520161010590937099579622875679587725009121208467693822077454489553746972309581426413105298421171693127578943937687263429697641/988184799245236604036105348831651921639812903366502675547410709449610702908482571963754444942384897879994187486074782557609027174400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2681122429155564
        },
        {
          "id": 55,
          "seq": "110111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "214042986337340926054369468693179366815706797302999781179151574318994638103152756331435408300450882542389769439506239912694804979284541555013632569432311521179014036550212856199694480839289/2678007586030451501452860023934016047804371011833340584139324415852603530917296942991204457838441457669360941696679627527395737600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2827122320124565
        },
        {
          "id": 47,
          "seq": "101111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "14638104765693932371690411137074989041131976458120979089966560692729893948106939183063630832333719565618422731377591517994285971755778745036354090995716549341010060379423981926982814295874733961/168361315105898463296549682797476353657257013027011773326840989876553508943185102234756140843475057747479505594808183205881334831513600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.29486367283353476
        },
        {
          "id": 31,
          "seq": "011111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "1739876476915768491613344088916935602172055831724706532257142828161116538311805276636585644817697720585949488251376677053245267483830791989235984488501830453126119055387228427442534921763859329/18706812789544273699616631421941817073028557003001308147426776652950389882576122470528460093719450860831056177200909245097926092390400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.3049715368020009
        },
        {
          "id": 63,
          "seq": "111111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "21588557472425410702368834221472109191631247534336620587999742186133639744377742968168240124701998901383493753171206154546160038534916422487904562619458880572612760891326415206982814295874733961/168361315105898463296549682797476353657257013027011773326840989876553508943185102234756140843475057747479505594808183205881334831513600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.3580887337225128
        }
      ]
    },
    "7": {
      "minimum": {
        "id": 33,
        "seq": "0100001",
        "angle_index": 114,
        "point": [
          "256714782900/332097427381",
          "-210680377619/332097427381"
        ],
        "error_sq": "406843076011287938332064185671802293731278509158912128737166655551566373602733326541871342752226134376447356474311266251077581968237061682117220314524737489895706323516625206352014487071955821616541/623826289047831001882462160244664485171809527993381982439456931347729843764557602336563944025120141847838412958576865914946666582360719360000000000000000000000000000000000000000000000000000000000000000",
        "error": 0.025537691027413763
      },
      "margin_vs_exact_high_upper": 0.0001899294904507548,
      "records": [
        {
          "id": 33,
          "seq": "0100001",
          "angle_index": 114,
          "point": [
            "256714782900/332097427381",
            "-210680377619/332097427381"
          ],
          "error_sq": "406843076011287938332064185671802293731278509158912128737166655551566373602733326541871342752226134376447356474311266251077581968237061682117220314524737489895706323516625206352014487071955821616541/623826289047831001882462160244664485171809527993381982439456931347729843764557602336563944025120141847838412958576865914946666582360719360000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.025537691027413763
        },
        {
          "id": 17,
          "seq": "0010001",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "7178995102135927157778428450339108756823028362404617505446245342380000638531594669638951354914489959421009638607738580030549110625499481877114979109470267659288437173344626063713231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.025638131534796698
        },
        {
          "id": 10,
          "seq": "0001010",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "7229088501814112071794043796055085630041501850752886273427845750722689624270417154266148062705247781926133661976280950321984929863068528733030359972954892789428611939356206479713231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.025727424572590064
        },
        {
          "id": 6,
          "seq": "0000110",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "8459069506270077660918160670331084205930733303428687733367398515578500622325194474301182210276118560609736393452237894549385631648320922997055596038439925882530732475800440060257231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.02783016873920224
        },
        {
          "id": 9,
          "seq": "0001001",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "9372998419212872979842274153645032565015766968266337933509214816977523852297850760526397343445559167252735984314317091367003708356728976388886838722727835383164274041887007226209231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.02929502106971467
        },
        {
          "id": 65,
          "seq": "1000001",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "6436615631684804806566980622913894843476199689503563702570556924554656842421062670562860733453387554730272008931609993495157347088359556516982400873057338176075128623110307685080440202223947894048539241/7154094724876056405526385407766676552928210281864979812034253812858044750352015502466330708533094090031794820844861175555494799279657024749568000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.029995178083036676
        },
        {
          "id": 18,
          "seq": "0010010",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "137999594636082588611756314696963728421941861700313996288741151225664379699959506354478007300842178161919483106219876611785386407854020710680339678960923530783724654009273059727847060061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0307439455484677
        },
        {
          "id": 104,
          "seq": "1101000",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "581410119119327179864792296265927587201493664234057425119421906401161926181294893539173180919885526365906588241505214228218107747935196768780231937716887072903760192366489143992834733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03296080393484599
        },
        {
          "id": 12,
          "seq": "0001100",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "163959155906482787457347977591687415331580629494114393411533356936440574967819448295020696794478973529314193499608511574675178733636800833587068971899168780027756557745126749556387476061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03351108843071304
        },
        {
          "id": 88,
          "seq": "1011000",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "617091799778850603633550730154574609387836040375016914068941769401701685086086991909131634584603243391517164011972156118913349329992880964611921470483340500136160294027966141030914733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0339571623064658
        },
        {
          "id": 100,
          "seq": "1100100",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "636378544195560203807178521172322444998161527621874980619396632323251766376274211659922303056784822106142057684086372848355975236169891797831192681053284071963999068675719093412354733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.034483732475629476
        },
        {
          "id": 112,
          "seq": "1110000",
          "angle_index": 49,
          "point": [
            "-4623982328263/6240603691705",
            "4190933292816/6240603691705"
          ],
          "error_sq": "2709322857658006732639645626769592653818792641197690399340850155646945012057558830855497261467577486565688957535548322167313077415154763097555155512546621684266030308291281181379003534633930619967259577/2158797632357350076204381352081753457871875187034098929526204624562952461323178084019700588099735378295161702667307468241237983354418311987200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.035426187261378896
        },
        {
          "id": 56,
          "seq": "0111000",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "14491704499546694916031524354013912116626517411470256664550173329702173443592999781100283426362631188852646464441082461005043693768183169642799448752970907258490808797077252756218831303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03642623438046017
        },
        {
          "id": 5,
          "seq": "0000101",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "14503870341495955233981848558057363446877848771625068226643285791461749434926712856602489285149782152807800831459107138085290574732061469837630236861053759051084141071876580751713231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03644152115509593
        },
        {
          "id": 34,
          "seq": "0100010",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "196302897746776306295635082281983235174668841293057842841460161488066569223776130048084589261481561481224186786517863098744233146732658547836219403592106011505570529532752118040440468061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03666773231241429
        },
        {
          "id": 84,
          "seq": "1010100",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "771015743303235768640378718938159700597182133502797154848803474221634622394915826676328383989626996925886270472134774749931285015553973986126811232611326456146798765303124652319234733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.03795667189706429
        },
        {
          "id": 98,
          "seq": "1100010",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "869587078312965894147446303929845737128763354169159539779796643812914401374215402982984323566831902504897691022245796487221911419374065691545127160816244622973477015638459006444034733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04031002260011583
        },
        {
          "id": 20,
          "seq": "0010100",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "242439232564387965623745700723758271926237871463325805427127885498133169787969482368292428080850238650562354354737275387751086443320425795167661882687441587458626025392439933064916628061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04074948713947086
        },
        {
          "id": 66,
          "seq": "1000010",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "12577056789330723112113349321333957972042894275649486566047849261325912703225774863080604021580052326961718136007707171631388158180762594467709249803591330042456098435032193628124683658223947894048539241/7154094724876056405526385407766676552928210281864979812034253812858044750352015502466330708533094090031794820844861175555494799279657024749568000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0419287743920102
        },
        {
          "id": 52,
          "seq": "0110100",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "19366686335206828174843452982738496335419026978631005812880783199614797057890565716768391678000388035776995786235352046701770302806088507202252586259429709508742753329283473494778831303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04210970531024032
        },
        {
          "id": 76,
          "seq": "1001100",
          "angle_index": 108,
          "point": [
            "54588744113/98257143505",
            "-81697829016/98257143505"
          ],
          "error_sq": "1017835446833648400415515160819017380181599932917777506213959282276150373778396979093105399508558715157202082206576972066634406635683187683153884497386606568289150121280803390218754733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.043610924017946896
        },
        {
          "id": 82,
          "seq": "1010010",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "1120704338336458286771648933232836601628437098245400824074668437133312646775411923920527309998546791162685333552734771825189582067612271545508663552987862548820637151802911688090114733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.045761687321860645
        },
        {
          "id": 3,
          "seq": "0000011",
          "angle_index": 44,
          "point": [
            "-54588744113/98257143505",
            "81697829016/98257143505"
          ],
          "error_sq": "24100280117197620795884372920258486553767745085246064722973221547599740477630154344309756809655014745088215775193715879518411457966735943213424628129653365078606431354109960698209231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.04697487012096115
        },
        {
          "id": 36,
          "seq": "0100100",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "324360355878451081454019580129480361470868098464976419501281627462215367744628627574232909706553336231800374465243928901870691826656390732488213015742262047883362199849461560367328916061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.047134030774968784
        },
        {
          "id": 44,
          "seq": "0101100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "32992216348789452704057746216710805451643448876894173166551972669298364364990478986580040203167286519752367307005201270760078080655197232375933952245332199701435633647626856277546544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0487657211525051
        },
        {
          "id": 24,
          "seq": "0011000",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "360612010304692919337294917568662913187075615633078985499442454086830378394464566835964077346837419172618419503906678747349835178838806581131624001465525011807692235012471880715546260061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.049698214981773424
        },
        {
          "id": 97,
          "seq": "1100001",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "1768118034623861651340587974353135254269895572147368564424342862948568254912144320141161477509112594492973436643949016897959243660131115432743534910626213623520443313272956997914148687425322795577361/679795475255983874035091238190825760088810676916529368755316177856823613635629328456020994083389893317729409041852874880213848686424227840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.050999567392315
        },
        {
          "id": 50,
          "seq": "0110010",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "36615197278728885057472820805697764368427278472948028596247243516279333118257088890156368255539351215162572454935826239828864626407814606518687359257347091648800182433956716979754544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05137355203228086
        },
        {
          "id": 68,
          "seq": "1000100",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "19828350588191527866404342974069731528626838453186145804895006781954965058425241374493658475902772161346852851825821750198617816080015811238948189777339843447845348523434358285907729802223947894048539241/7154094724876056405526385407766676552928210281864979812034253812858044750352015502466330708533094090031794820844861175555494799279657024749568000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05264606934296517
        },
        {
          "id": 74,
          "seq": "1001010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "4219775571378130879415258769672382712374427561402053079908916144644413059770508184618472207653097940352079007188987168136253770108084458849661366054179348830608562668570924817364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.053399389704346906
        },
        {
          "id": 28,
          "seq": "0011100",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "4582296023457719446993428920760781743169601278659508992682549919340171120158056431135864332238998559575850109730862819605244078201160043637576789632949733302844339467510381288404702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05564590214116532
        },
        {
          "id": 40,
          "seq": "0101000",
          "angle_index": 52,
          "point": [
            "-9445922149379/11360513973829",
            "6311563395660/11360513973829"
          ],
          "error_sq": "462451328962794058113875633239957215274696659646175264030115036736734199814355473114075069694333611054317949305255104793799595528974316002101688634765166821573573004186371521870507668061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05627995128354679
        },
        {
          "id": 81,
          "seq": "1010001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "4993674913273232536115030333365437062141120917597105799954044319903779048411361022034155787566585548177813319391823293617829214464390965065595829248474389446540124908795713297364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05809004995918624
        },
        {
          "id": 42,
          "seq": "0101010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "107196386663745259096073866422012549148005292505737780829070520551052255786271906781728328878282698762874011458391421116794891277160496115357799174011527259597735644620153507567442910067709281/30200955714720148910601898810009542815232970418281984093747991186570176703618758840840616033763162095074539388934128254352022386507776000000000000000000000000000000000000000000000000000000000000",
          "error": 0.05957715083106418
        },
        {
          "id": 70,
          "seq": "1000110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "5911429343249721901927490051044660909802313845684464487917907898136490052614555695072036247322290464284329024067196786886328200422366446226903854472688567631277175807101097745364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06320302549785765
        },
        {
          "id": 72,
          "seq": "1001000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "24028177348930520103649783444211034827888569270292055849815344812905470352867533395629856154082375507275476697872532783122480995613227614314832259118370933277308301538630614594770160100211331076529/5882483277630972200968172582872658663974887389934805853783926056133291833507648612956298802724719617432385814286838024177419154666033250304000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06391165499204672
        },
        {
          "id": 49,
          "seq": "0110001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "6154523822742460437695392311598798830022050986593268046248446600282788626056250297592959189236610890731951628856124168212809423228243857398154493266648110528678864158922039630804702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06448947557239615
        },
        {
          "id": 1,
          "seq": "0000001",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "808481184010592771755832094518416545556461320894541767978005034179578663917234907325276706245914941424693357980373536532061831859668231091489739504141999987426016173371710277686477442335583689/192214273671340927143094915270296925447134827393266676904622570768569321832695061315613679636771631927081322135083356254704978467225600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06485480248346243
        },
        {
          "id": 48,
          "seq": "0110000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "2107418178484893758786659810160218947667490247648701628522704833102249468220536920061365658362265084061133840857015767150988427411186307239675664656823571160689862783699618071253671928117117817198849/476481145488108748278421979212685351781965878584719274156498010546796638514119537649460203020702289012023250957233879958370951527948693274624000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0665047248350889
        },
        {
          "id": 73,
          "seq": "1001001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "6593643528891230286609274573626326477248520890877889489840101810293835624929537427759126083317425842574080625482712986716829778717586256377749277706795569365560249130484487953364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06675047320907683
        },
        {
          "id": 26,
          "seq": "0011010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "6652853195518380450965105762429366010550030607317439917840080401791006589021777424337400416418339975220182197733801358233131805753960150203507681363760522089534548048917016091604702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0670495066795736
        },
        {
          "id": 38,
          "seq": "0100110",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "67408566108290434315149795963772419500932352147054693440505923975091107553739337261424278836998336177348220353360162118973278608531411097593373207453599152689778103245905184794154544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.06970540418119249
        },
        {
          "id": 120,
          "seq": "1111000",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "7536912358113184549912554130819322879174238719014098777563574212495678864937262813195523672438187191481136968669071719047364570327069874335027245378384731197943726125005091642324702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07136550598685161
        },
        {
          "id": 41,
          "seq": "0101001",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "74656633774344865430493126457641975009619705462019468576261342356132381742706029016006924813098906560776393864719690616013959845414647922635802421372786455667494257087931695343146544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07335726097266428
        },
        {
          "id": 80,
          "seq": "1010000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "44433597576091601495263421129182064960625055321852800628650423370957111478270249947654673682189735723492395730052777610879972812720622381290803027750984939842672520814984988089914622908383170201/8069250037902568176911073501882933695438803004025796781596606387014117741437103721476404393312372589070488085441478771162440541380018176000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07420602225056094
        },
        {
          "id": 69,
          "seq": "1000101",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "8829181955818466418482501332326955083273472437961068120142754377768920902050566393392158271717864749942809077516683533909894488236092478511985376906544303648709914894340970257364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0772417047542406
        },
        {
          "id": 22,
          "seq": "0010110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "8879824235748243224662596653889400182388182744185326156134215978322166368000831637767453166145416811470558432182201091256697285164589664358537286925109820893688715849304301902804702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.07746290887723781
        },
        {
          "id": 116,
          "seq": "1110100",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "9748233045617861024130511463930696413972095230359957155198719329231365936804157405952220420403741434744874671224193581789061353245953998586726072460118359975306357334311593581524702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08116234159600963
        },
        {
          "id": 25,
          "seq": "0011001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "9760088474411599117745277548627541165178125207559968558649302062124061923778644478275516479140536667295806862956724797119332356892464224888529731298172393464592800381046913768404702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08121167987006875
        },
        {
          "id": 2,
          "seq": "0000010",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "1288680245723569923013517724599164676862471276570503147827021081023538137470934766032913893401433964679153859195496385557317105421315417327003523861365059324135626191286590277686477442335583689/192214273671340927143094915270296925447134827393266676904622570768569321832695061315613679636771631927081322135083356254704978467225600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0818803646646369
        },
        {
          "id": 96,
          "seq": "1100000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "40435437467008587899145767181532337527070106861295787399206559614351498672145351291166181679995475285182540689670796639569081842359452604832194250688164692948205452206927669310674160100211331076529/5882483277630972200968172582872658663974887389934805853783926056133291833507648612956298802724719617432385814286838024177419154666033250304000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08290881776778733
        },
        {
          "id": 37,
          "seq": "0100101",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "97917470339108988185404540333633644943346438334507087938852660392666790287861819789216264955853941907922602340644514606908193136187936888618355851104061846377330254938010893526570544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08401155006464217
        },
        {
          "id": 14,
          "seq": "0001110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "11125614608019259926802625329730047531681373057369872827132845684023486267102891467831348597001008079867169136708645928807461523656382403216889747143664622635356813934213338242004702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08670689268158994
        },
        {
          "id": 67,
          "seq": "1000011",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "11951696020762054808741497460562729994261634093060742923900754548967357212949944516806809242246853682817109522643570258049335088365017494123154743775697970823051484103970117393364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0898682709708886
        },
        {
          "id": 108,
          "seq": "1101100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "5501629945990482425792204077014399568493024192491062367618215303283023294465142904630079330798420683667079224233827136001597700808891922113572489133065549806892105503962648309085323087425322795577361/679795475255983874035091238190825760088810676916529368755316177856823613635629328456020994083389893317729409041852874880213848686424227840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.08996147196841421
        },
        {
          "id": 21,
          "seq": "0010101",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "117467559387112507729763372593422779585414654750568449567215259213854119303968496209219561171383780227877236871847044045056189116905954527771058050991295924764169724204625222280746544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09201695931987366
        },
        {
          "id": 114,
          "seq": "1110010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "12827110560104276024853712541893169010058630100994133328395761072295107803809445106080677782966112135041840668150158305968974124552937254712168192321859277925373346874466186042324702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.0931013622878985
        },
        {
          "id": 4,
          "seq": "0000100",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "8318950635269277056941822787558271952310984004262851463913544396838370694191007218763004582605580460061180909862070122603051538146370609531385196292165589202473383180766967106168291434264796689/896583337544729797434563722431437077270978111558421864621845154112679749048567080164044932590263621007832009493497641240271171264446464000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09632498317909345
        },
        {
          "id": 35,
          "seq": "0100011",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "129897808638182528323410256825553865107819004268052752280570558105024460722290460367110590247082253518547016153373037090121355572995524432964082117877372775179439717579374516872746544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09676310983366707
        },
        {
          "id": 92,
          "seq": "1011100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "6493317144058352232288515582634452529619654282793697494945508149130668324383003884053309859947519952715409037709962001251570051799064858275382091995156637531833513801486693646939275087425322795577361/679795475255983874035091238190825760088810676916529368755316177856823613635629328456020994083389893317729409041852874880213848686424227840000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.09773366222399574
        },
        {
          "id": 13,
          "seq": "0001101",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "15241519249067935730705412593094388193312840162959796944906464321540613831228650163788243503538023693342554789065382225220207877775193008071780505172416473884588302680294351182804702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10148590904178105
        },
        {
          "id": 106,
          "seq": "1101010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "15445991631788097989476908389596630109405659480756735920181221295400523408865018641555829999411782435811560080401734514211014396804325347539707873248846550605309254482441692781524702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10216438248814338
        },
        {
          "id": 60,
          "seq": "0111100",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "151614492785728988399992915203506414787729238951827861966215562985332834186340748225748204551050963470028857940624553980887736129943753484292767288441205770291244460535233477820356144641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10453922205624075
        },
        {
          "id": 19,
          "seq": "0010011",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "152631171445365636700855512824918543755119604672886442039332487332252515491429637779866444020218149410993527752095769392327443898093513106449591949312598763852535492464268425930282544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10488913984588066
        },
        {
          "id": 113,
          "seq": "1110001",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "17115671177408509624668888717604212447863436083351142074793636807591631619627434630674173327559759500765910003501999437878435183148590171467223840108113851763877213566213187181524702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10754459388333043
        },
        {
          "id": 8,
          "seq": "0001000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "251792969719448172126091955063551271160572721883055479430027705865811256057065626452018770670993962494424650268502488132476594074458051299855709413980839964495282106052643364187386382481731521/21357141519037880793677212807810769494126091932585186322735841196507702425855006812845964404085736880786813570564817361633886496358400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.10858010000379038
        },
        {
          "id": 90,
          "seq": "1011010",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "17939848001954971317254322743239136906300028975541694683747129059464176782604063075443605004979698565056465006507064455623059533304819211763744701111803705714785577601231067552724702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11010346745319503
        },
        {
          "id": 102,
          "seq": "1100110",
          "angle_index": 107,
          "point": [
            "1878295615/3653541313",
            "-3133746912/3653541313"
          ],
          "error_sq": "18876412540099389207602721140811688981012023856024012904766052346384848048499132439056764796367291059129927713596836357825424898789024685997375115383316691833839610077559075642324702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11294092668767806
        },
        {
          "id": 11,
          "seq": "0001011",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "181794223675393429921388290153839640262523511515163034097494382723507990035749440948604385849266498265166326162273558087112440703729960439545453941718864463831539938653829755938346544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11447191419828687
        },
        {
          "id": 105,
          "seq": "1101001",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "7936598649018028992604900644784980165541752969970087345160228519513792851687586123707878874941544173246464868385727983675624400173958121736287891785433266905173830612845474654346336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11683475687860244
        },
        {
          "id": 58,
          "seq": "0111010",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "7966511357386114753361887472278017551899421559960193479457647224278797700528481329799657242884436412246140579343914531785722722086834207672308154155345021578988952658755544721546336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11705472246933725
        },
        {
          "id": 16,
          "seq": "0010000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "12691833712472179228256725943136727713511823814012129534102242994366800225525036496303099683599639565956180395650664970394019853551574650899038995924859974484967877432184567106168291434264796689/896583337544729797434563722431437077270978111558421864621845154112679749048567080164044932590263621007832009493497641240271171264446464000000000000000000000000000000000000000000000000000000000000",
          "error": 0.11897805224300209
        },
        {
          "id": 86,
          "seq": "1010110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "8547688309664240846644324528342386187625460275913543458270865743129888565920593227962217126204287115520339189011340573428402364250620888348129396731428623571788271368245542955146336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12124928560686374
        },
        {
          "id": 89,
          "seq": "1011001",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "82088523587037448376719860907067532369406266372280698630341175427385302043267902151151946816725553172282859079483474407385427440386717116410381425276136914115346947208768932146397024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12524915870982817
        },
        {
          "id": 7,
          "seq": "0000111",
          "angle_index": 43,
          "point": [
            "-1018438205856/1981001302465",
            "1699161493567/1981001302465"
          ],
          "error_sq": "219479773895238449033082863600883851952153444592876970219253174611217012554165553417273815032357464498843427688287782474947803513532523555507624017967715709667179964423152850019882544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1257784264782384
        },
        {
          "id": 32,
          "seq": "0100000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "1627101183435625929378303543697228514479789012807111908973017046201204429616468424384507695797346970917908276864323882662056066884739487024723695371918686463164980206895529678463143492696088521/99620370838303310826062635825715230807886456839824651624649461568075527672063008907116103621140402334203556610388626804474574584938496000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12780069142553083
        },
        {
          "id": 101,
          "seq": "1100101",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "9557604455834215706466673521057165150782903754992436676881574101640335547619707796207374226757336487699855485971588378714568129803900003290537057666859714127556019581402362718346336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12821220709924877
        },
        {
          "id": 54,
          "seq": "0110110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "86317952651840769270449390066216211124771031158968889125244632237262455760566494132339605756840870288529131729631952908161394663930118597400242910113636478679090959635856289033437024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.12843522785632808
        },
        {
          "id": 78,
          "seq": "1001110",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "89758759873801347289790159802221497214358680817954115962288700445678794919485349144737619722614171130830784477277897603184275295080431515068127765033538722801851785346258093075677024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1309700571147835
        },
        {
          "id": 57,
          "seq": "0111001",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "91778544538842159366266931872133472203800007950023871528402588125241994921090915965526048551407670298162023631676388604948150913816469205296745598746097798427974579091738405498077024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13243542762359498
        },
        {
          "id": 64,
          "seq": "1000000",
          "angle_index": 41,
          "point": [
            "-886381297395/2073139370837",
            "1874095794388/2073139370837"
          ],
          "error_sq": "16409777978564144934683397581017486586033150433969039975678003653319539351068770099418325317349575479552909458802139433856592190603415846561379466267736278015869639843254007106168291434264796689/896583337544729797434563722431437077270978111558421864621845154112679749048567080164044932590263621007832009493497641240271171264446464000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13528698581286266
        },
        {
          "id": 85,
          "seq": "1010101",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "10854020461373793776659495750154115971248113019348306357720652431130821626180154779429174112564789144554000699710569353549089977428332085482514700156219030766010324909665327556746336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13663128969956867
        },
        {
          "id": 46,
          "seq": "0101110",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "386162049678640664511556282275044637253818150735618573174743652184657167950225950498225329722879062935206727941532710675429464093629176440586130908610893299177847075492649077617229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.13816347524838685
        },
        {
          "id": 99,
          "seq": "1100011",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "404410430039499541427971886062494053011793032139050576543937967722987946759203426732756060775828744521788993901231673690644544989091471202610310073037666059539044682717947857777229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.14139030359636268
        },
        {
          "id": 53,
          "seq": "0110101",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "46517800793565826698851211702469034445814379842483650342361952532269068176241612892670645260042733069399562296133718590551372150179736258665805656332364454177237349281702765779692196317211236849/2247711586987244646769200479276525023756129154669236251237699113556755899190182650982936310258868545472077271398387462034444165473894400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.143859747958271
        },
        {
          "id": 77,
          "seq": "1001101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "333754572682840438044770110237524623501608882932775563786402880234621602995574394990755692209173636704739340330418371577294107671536833126048206702535386291596500755320314005105918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.14641254352733873
        },
        {
          "id": 30,
          "seq": "0011110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "334254031268376126605412592901631704827205598220253127962120115335997533217097974006842753076488480875673514620526937830068679518516158718714411001133410158897864992449859159665918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.146522054632161
        },
        {
          "id": 124,
          "seq": "1111100",
          "angle_index": 10,
          "point": [
            "689770091133/782122077125",
            "368689794956/782122077125"
          ],
          "error_sq": "1048321935360097749944538645384074614153557266282943764497309167723153603742073247995820142724478485248048926098603384703460847064707457274499220486476999449566612755639232415749061223759432381095081/47095056176654871437461119614328470905273480393635955408212382918454099768570399248181977087572367213219108959608763591739654432358400000000000000000000000000000000000000000000000000000000000000000000",
          "error": 0.14919685790112786
        },
        {
          "id": 83,
          "seq": "1010011",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "5608853482319208951837428564845734292747112215383233835943827017679195030123541104794663975892540171822074269518531804688066674319833650770418131539205639847109228761394114242188021813023470761/249745731887471627418800053252947224861792128296581805693077679284083988798909183442548478917652060608008585710931940226049351719321600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.149860787407272
        },
        {
          "id": 45,
          "seq": "0101101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "367555115023503935927009218653408415249679034812791276107317964566353468431041014986794276739080901622774041928146426929213609020288586057123289144686818828816903765678633518705918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.15364764517369747
        },
        {
          "id": 51,
          "seq": "0110011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "31123348886298186682720284831904513016009543547007895890824538448000892698546100188410607932939053197837291526623631351158278194956358243838220315420660465580068558712091718322699403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1570960713055594
        },
        {
          "id": 75,
          "seq": "1001011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "396832748368380167818906272910343893928198608131521830486493215151130728752332697870868348130279009573957414681764720628656948292595229694159427740447181263786884365239045064305918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1596498171759392
        },
        {
          "id": 29,
          "seq": "0011101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "33100810055913440743454105840178136142973736527112665292061953149856462784668407163517184370588984196409933828801833939193366955550890531834148440992988506686831775005531840055819403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.16200987045449528
        },
        {
          "id": 122,
          "seq": "1111010",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "411570929996876443643786882099268485320564848182705692837912876786060254589551907944379731834648212091520669073665153668432705260896239124337891901503719751218315146014922901105918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.162587449816577
        },
        {
          "id": 43,
          "seq": "0101011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "3902699805918277122472715885832267444034431341663170776376679912294426345233388846855093910614368833924183956223756006806169846143217985159708133009512463807105234412687128279553267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.16688833882965012
        },
        {
          "id": 71,
          "seq": "1000111",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "65698334573403756667871274792179881124451913971725795966893823374110303289164240759478561984769671371435426063695260891692484108528317833698203395022661999399108450021564638419692196317211236849/2247711586987244646769200479276525023756129154669236251237699113556755899190182650982936310258868545472077271398387462034444165473894400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17096487302556204
        },
        {
          "id": 118,
          "seq": "1110110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "52408320153818261183029480589135116634899368895544836340308814828120167010200137272496817267712406442210145977186037155071509874322172400968892176333666613721045408489249439927324284652532346481/1729928463042068344287854237432672329024213446539400092141603136917123896494255551840523116730944687343731899215750206292344806205030400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17405481724322316
        },
        {
          "id": 27,
          "seq": "0011011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "38734136762914082749946692086389836212601978609562416068682331147282461166243488492429401176028038056782560752524128026028231465180275099247318987897707390582239787479271748274699403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17525447028467625
        },
        {
          "id": 121,
          "seq": "1111001",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "39994127240890198967837540363888796412205441573116560745477173684064760318430622266821017300118710830823979717497783892383653768365823402097465657964830543528989063069906053237259403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17808210299888427
        },
        {
          "id": 39,
          "seq": "0100111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "54938482901740944067438161039757611683296743963984275746836790846864380233911285821850350733620206960268035483367929891899472778306688066327883488371882246900787725544760541367324284652532346481/1729928463042068344287854237432672329024213446539400092141603136917123896494255551840523116730944687343731899215750206292344806205030400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17820679477559467
        },
        {
          "id": 0,
          "seq": "0000000",
          "angle_index": 105,
          "point": [
            "82082025585/191979997073",
            "-173547861848/191979997073"
          ],
          "error_sq": "3049738477806899499282549803657081443066787550898864093166435224565172317304191881620732520087583775948111692035027193056716724668021684583096887084474013692890303918710000136858786319534541/94733501070153241568799859669934413724561275206144246872657748037737467635630882856389196469576950185845895581608356951554942566400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.17942357498355108
        },
        {
          "id": 110,
          "seq": "1101110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "42630947766507550926108573654609405018659027000493329291129096493603351519019683021244197202029410825295940308202552292383275908872970226144650165739914169687802677517193117567499403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.18385890007792752
        },
        {
          "id": 23,
          "seq": "0010111",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "704204399210791076542071052990228811321633712159403296355168970927011862749218831997235075187771934485391947294831781620186444334418795749866876174377430276097506801520951004017229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1865768772542934
        },
        {
          "id": 117,
          "seq": "1110101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "5034704136419138226669991070272930411503302479479032610612928293211763784037274035995787480181971740470318614661355325199425937094014235784724627102837251415409348592810705828353267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.189552883609378
        },
        {
          "id": 94,
          "seq": "1011110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "5178347621500819155720297588799915113505080543786411270917307493217611507468692496439388346678354907385304704391211032444014671379576773500897661684408741880546443541116533094913267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1922379023863942
        },
        {
          "id": 15,
          "seq": "0001111",
          "angle_index": 73,
          "point": [
            "-3428921765795/3793099975717",
            "-1621759214508/3793099975717"
          ],
          "error_sq": "779136353656856313261474550814771084271826698282051545191512977656845678298906589946159876167754644992600751272229132217699150927844130084929791295976764907888756491596073896817229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.1962524952820318
        },
        {
          "id": 109,
          "seq": "1101101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "50122374463420634303401023054942280664176192014186582768321639255866420301424164880823800354925280772259227773991061022570479648931516087391544438845166364402222865920416759024139403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.19935998030504606
        },
        {
          "id": 62,
          "seq": "0111110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "451265308298264141272628966810337491487451369642528285973164048060123515714922608976236462405198605566529994200330603981176868352795121022538178382369573090130299715916993610013286631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.19939620246618253
        },
        {
          "id": 115,
          "seq": "1110011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "5763512537769626169572036955032726274188861576796606658445565287510116688056750582808436204180270159246451917707165484187484748356974663084109623834606813115303482213534374574593267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.20280891401403137
        },
        {
          "id": 93,
          "seq": "1011101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "54425515973945313911145884390120935844184500475251339417049055391578858843187693753548005860411993168153717433461425384487376869305065045433581415157492689196358007135509940668939403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.20774158517425267
        },
        {
          "id": 107,
          "seq": "1101011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "6334590023178864968513607849612203419371835717604041565699276876820903849607159925988677162792312096876702883349689830130234475206328315500810422043063774887446047419544644106753267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.21261929540890678
        },
        {
          "id": 61,
          "seq": "0111101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "58242089933690094385614436047088789124728445210968246777553769328370202300978443778996480797958455270666957905114224878704457644837632820539229280526695141661749691867587640953355403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2149020899064017
        },
        {
          "id": 91,
          "seq": "1011011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "61596403600652928832031485505209323672061382495804290317904851790127924477699988800911747961942238631990740937358375758671541574348834456130915045303333913504055171118830161627659403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.22100385116153878
        },
        {
          "id": 103,
          "seq": "1100111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "63253537923468630183590449133534534757447658614219226984906669711277440023323202382305724981192244468452380938531643556585464462424119689483926587383677821422429560462395291601419403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.22395696556126043
        },
        {
          "id": 59,
          "seq": "0111011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "590885999294754467912766836728770088639387733339689963235232894440824790627437259104499977745535103430073049546806560032163320722268692960114683438892417105895405255268018450487910631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.22816696144585175
        },
        {
          "id": 87,
          "seq": "1010111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "7564469338802419801002395049983718164607745502847354901766231360520409544184784725177975996161620339570939352949890593459986696260883826103306402557045685966037386953474871409153267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.23234463664682278
        },
        {
          "id": 55,
          "seq": "0110111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "651099719718542657780653472553345921002427910704620241870743179906823298879938194283314534694411945942833341690454111810376508397430527147545064101853666449944201979642520366635622631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.23951055833569013
        },
        {
          "id": 79,
          "seq": "1001111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "912095590614077689025711040580242367484038751204582404362771031190979880274535740643750808293213379237609585042228000724818450710271665328644375449980326079935606249541423335025918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2420387220536203
        },
        {
          "id": 126,
          "seq": "1111110",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "8385290140274649139777816660842347141297518875147518895775125470779919191855208642041902436086432517329080204209272701680225104869913527241315512663870335669244448449206983866881267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.24462591636973116
        },
        {
          "id": 47,
          "seq": "0101111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "46591888905502909150388128858891885483127556741645809554585435499412267567520572051771254030598548927887120794414021175219853787293272478217834034501734369463141363163942430345068056818379583929/750218827815388353947558440861640766126503035411792187490320456164534991400542711059929418261070004207959877768162938957239359740313600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.24920754064485767
        },
        {
          "id": 31,
          "seq": "0011111",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "752542836723672251833225609037115749253408240958710549393244215590925852229025297145704404030806483078044358049930596222002353263067203473063287088432800512791535624498404239235686631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.257493649160283
        },
        {
          "id": 125,
          "seq": "1111101",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "768114597394441037826127379706988877362367677654440678281394966353764633384275294276363823948812976120921881299227410841776040530832564244992035605897457867538546277587612872366694631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2601440626263624
        },
        {
          "id": 123,
          "seq": "1111011",
          "angle_index": 9,
          "point": [
            "173547861848/191979997073",
            "82082025585/191979997073"
          ],
          "error_sq": "848537477953911544900671779981067359820686946551467087433958507015728340261055405737753657679356621228843539668970197105408550125496729661537551444141492578091739990270488109013606631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
          "error": 0.27342386839478205
        },
        {
          "id": 119,
          "seq": "1110111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "156836362112292139581075196681727719899079225379771579628238339385275525543074060694110796012595436029009294076671268600966298070217559159495464785798285278438466923859723561134749878531180686064282161/1933758886348985039915544178670267864313378900976056291314514246881149926552869694576614791292558525918868644162680037166146673418398439833600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.28478834962176053
        },
        {
          "id": 111,
          "seq": "1101111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "167755987969774628609439292063710858868947542308717752883707146360669022348506519063799535169850385421226473548407545259911477614235929645388413667467256031019781570335055623982708918531180686064282161/1933758886348985039915544178670267864313378900976056291314514246881149926552869694576614791292558525918868644162680037166146673418398439833600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.2945356404139457
        },
        {
          "id": 95,
          "seq": "1011111",
          "angle_index": 8,
          "point": [
            "38011575828/41143433197",
            "15744910235/41143433197"
          ],
          "error_sq": "17214622026234090067873476896481012814519037135756087964495349327088505892851965913069200685611888099452536478284467743298526860160641429213663031433912075154928488778213687049558891596604042603729/187667806627358936414306618433650531124499272576582651423771905107093718783321908861871296659303220167221868665086810356340031371465457664000000000000000000000000000000000000000000000000000000000000",
          "error": 0.3028683256663982
        },
        {
          "id": 63,
          "seq": "0111111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "421362275322091236425657029468583122641896059563762232966223618933468775863195247528721796129979561908611400559757169351336586145119263913994644596456786892544375874440237466652866532723765728036921/4384940785371848163073796323515346631096097281124844197992095797916439742750271416273502928101039741312627311026485345047951640404531609600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.3099887684858081
        },
        {
          "id": 127,
          "seq": "1111111",
          "angle_index": 72,
          "point": [
            "-10032184126500/10858757850421",
            "-4155466725421/10858757850421"
          ],
          "error_sq": "243570109446271574244962720007176816944529179856902815931494147398890526875805455328017118258266190509749364913134089213029104612984402783108650000292935809753379949801004058613256784131180686064282161/1933758886348985039915544178670267864313378900976056291314514246881149926552869694576614791292558525918868644162680037166146673418398439833600000000000000000000000000000000000000000000000000000000000000",
          "error": 0.35490395117163565
        }
      ]
    }
  }
}

==> anc/Reproducibility_Artifacts/certificates/exact_witness_D7.json <==
[
  {
    "id": 33,
    "seq": "0100001",
    "angle_index": 114,
    "point": [
      "256714782900/332097427381",
      "-210680377619/332097427381"
    ],
    "error_sq": "406843076011287938332064185671802293731278509158912128737166655551566373602733326541871342752226134376447356474311266251077581968237061682117220314524737489895706323516625206352014487071955821616541/623826289047831001882462160244664485171809527993381982439456931347729843764557602336563944025120141847838412958576865914946666582360719360000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.025537691027413763
  },
  {
    "id": 17,
    "seq": "0010001",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "7178995102135927157778428450339108756823028362404617505446245342380000638531594669638951354914489959421009638607738580030549110625499481877114979109470267659288437173344626063713231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.025638131534796698
  },
  {
    "id": 10,
    "seq": "0001010",
    "angle_index": 44,
    "point": [
      "-54588744113/98257143505",
      "81697829016/98257143505"
    ],
    "error_sq": "7229088501814112071794043796055085630041501850752886273427845750722689624270417154266148062705247781926133661976280950321984929863068528733030359972954892789428611939356206479713231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.025727424572590064
  },
  {
    "id": 6,
    "seq": "0000110",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "8459069506270077660918160670331084205930733303428687733367398515578500622325194474301182210276118560609736393452237894549385631648320922997055596038439925882530732475800440060257231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.02783016873920224
  },
  {
    "id": 9,
    "seq": "0001001",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "9372998419212872979842274153645032565015766968266337933509214816977523852297850760526397343445559167252735984314317091367003708356728976388886838722727835383164274041887007226209231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.02929502106971467
  },
  {
    "id": 65,
    "seq": "1000001",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "6436615631684804806566980622913894843476199689503563702570556924554656842421062670562860733453387554730272008931609993495157347088359556516982400873057338176075128623110307685080440202223947894048539241/7154094724876056405526385407766676552928210281864979812034253812858044750352015502466330708533094090031794820844861175555494799279657024749568000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.029995178083036676
  },
  {
    "id": 18,
    "seq": "0010010",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "137999594636082588611756314696963728421941861700313996288741151225664379699959506354478007300842178161919483106219876611785386407854020710680339678960923530783724654009273059727847060061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0307439455484677
  },
  {
    "id": 104,
    "seq": "1101000",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "581410119119327179864792296265927587201493664234057425119421906401161926181294893539173180919885526365906588241505214228218107747935196768780231937716887072903760192366489143992834733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.03296080393484599
  },
  {
    "id": 12,
    "seq": "0001100",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "163959155906482787457347977591687415331580629494114393411533356936440574967819448295020696794478973529314193499608511574675178733636800833587068971899168780027756557745126749556387476061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.03351108843071304
  },
  {
    "id": 88,
    "seq": "1011000",
    "angle_index": 44,
    "point": [
      "-54588744113/98257143505",
      "81697829016/98257143505"
    ],
    "error_sq": "617091799778850603633550730154574609387836040375016914068941769401701685086086991909131634584603243391517164011972156118913349329992880964611921470483340500136160294027966141030914733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0339571623064658
  },
  {
    "id": 100,
    "seq": "1100100",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "636378544195560203807178521172322444998161527621874980619396632323251766376274211659922303056784822106142057684086372848355975236169891797831192681053284071963999068675719093412354733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.034483732475629476
  },
  {
    "id": 112,
    "seq": "1110000",
    "angle_index": 49,
    "point": [
      "-4623982328263/6240603691705",
      "4190933292816/6240603691705"
    ],
    "error_sq": "2709322857658006732639645626769592653818792641197690399340850155646945012057558830855497261467577486565688957535548322167313077415154763097555155512546621684266030308291281181379003534633930619967259577/2158797632357350076204381352081753457871875187034098929526204624562952461323178084019700588099735378295161702667307468241237983354418311987200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.035426187261378896
  },
  {
    "id": 56,
    "seq": "0111000",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "14491704499546694916031524354013912116626517411470256664550173329702173443592999781100283426362631188852646464441082461005043693768183169642799448752970907258490808797077252756218831303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.03642623438046017
  },
  {
    "id": 5,
    "seq": "0000101",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "14503870341495955233981848558057363446877848771625068226643285791461749434926712856602489285149782152807800831459107138085290574732061469837630236861053759051084141071876580751713231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.03644152115509593
  },
  {
    "id": 34,
    "seq": "0100010",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "196302897746776306295635082281983235174668841293057842841460161488066569223776130048084589261481561481224186786517863098744233146732658547836219403592106011505570529532752118040440468061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.03666773231241429
  },
  {
    "id": 84,
    "seq": "1010100",
    "angle_index": 44,
    "point": [
      "-54588744113/98257143505",
      "81697829016/98257143505"
    ],
    "error_sq": "771015743303235768640378718938159700597182133502797154848803474221634622394915826676328383989626996925886270472134774749931285015553973986126811232611326456146798765303124652319234733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.03795667189706429
  },
  {
    "id": 98,
    "seq": "1100010",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "869587078312965894147446303929845737128763354169159539779796643812914401374215402982984323566831902504897691022245796487221911419374065691545127160816244622973477015638459006444034733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.04031002260011583
  },
  {
    "id": 20,
    "seq": "0010100",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "242439232564387965623745700723758271926237871463325805427127885498133169787969482368292428080850238650562354354737275387751086443320425795167661882687441587458626025392439933064916628061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.04074948713947086
  },
  {
    "id": 66,
    "seq": "1000010",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "12577056789330723112113349321333957972042894275649486566047849261325912703225774863080604021580052326961718136007707171631388158180762594467709249803591330042456098435032193628124683658223947894048539241/7154094724876056405526385407766676552928210281864979812034253812858044750352015502466330708533094090031794820844861175555494799279657024749568000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0419287743920102
  },
  {
    "id": 52,
    "seq": "0110100",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "19366686335206828174843452982738496335419026978631005812880783199614797057890565716768391678000388035776995786235352046701770302806088507202252586259429709508742753329283473494778831303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.04210970531024032
  },
  {
    "id": 76,
    "seq": "1001100",
    "angle_index": 108,
    "point": [
      "54588744113/98257143505",
      "-81697829016/98257143505"
    ],
    "error_sq": "1017835446833648400415515160819017380181599932917777506213959282276150373778396979093105399508558715157202082206576972066634406635683187683153884497386606568289150121280803390218754733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.043610924017946896
  },
  {
    "id": 82,
    "seq": "1010010",
    "angle_index": 44,
    "point": [
      "-54588744113/98257143505",
      "81697829016/98257143505"
    ],
    "error_sq": "1120704338336458286771648933232836601628437098245400824074668437133312646775411923920527309998546791162685333552734771825189582067612271545508663552987862548820637151802911688090114733873071958585197/535164127252341280941062086962829644870889492487930620568650332426626928138801991493475986099692304420273260619188078462734418670990131200000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.045761687321860645
  },
  {
    "id": 3,
    "seq": "0000011",
    "angle_index": 44,
    "point": [
      "-54588744113/98257143505",
      "81697829016/98257143505"
    ],
    "error_sq": "24100280117197620795884372920258486553767745085246064722973221547599740477630154344309756809655014745088215775193715879518411457966735943213424628129653365078606431354109960698209231303532080787453/10921716882700842468184940550261829487161010050774094297319394539318916900791877377417877267340659273883127767738532213525192217775308800000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.04697487012096115
  },
  {
    "id": 36,
    "seq": "0100100",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "324360355878451081454019580129480361470868098464976419501281627462215367744628627574232909706553336231800374465243928901870691826656390732488213015742262047883362199849461560367328916061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.047134030774968784
  },
  {
    "id": 44,
    "seq": "0101100",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "32992216348789452704057746216710805451643448876894173166551972669298364364990478986580040203167286519752367307005201270760078080655197232375933952245332199701435633647626856277546544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0487657211525051
  },
  {
    "id": 24,
    "seq": "0011000",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "360612010304692919337294917568662913187075615633078985499442454086830378394464566835964077346837419172618419503906678747349835178838806581131624001465525011807692235012471880715546260061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.049698214981773424
  },
  {
    "id": 97,
    "seq": "1100001",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "1768118034623861651340587974353135254269895572147368564424342862948568254912144320141161477509112594492973436643949016897959243660131115432743534910626213623520443313272956997914148687425322795577361/679795475255983874035091238190825760088810676916529368755316177856823613635629328456020994083389893317729409041852874880213848686424227840000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.050999567392315
  },
  {
    "id": 50,
    "seq": "0110010",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "36615197278728885057472820805697764368427278472948028596247243516279333118257088890156368255539351215162572454935826239828864626407814606518687359257347091648800182433956716979754544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.05137355203228086
  },
  {
    "id": 68,
    "seq": "1000100",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "19828350588191527866404342974069731528626838453186145804895006781954965058425241374493658475902772161346852851825821750198617816080015811238948189777339843447845348523434358285907729802223947894048539241/7154094724876056405526385407766676552928210281864979812034253812858044750352015502466330708533094090031794820844861175555494799279657024749568000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.05264606934296517
  },
  {
    "id": 74,
    "seq": "1001010",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "4219775571378130879415258769672382712374427561402053079908916144644413059770508184618472207653097940352079007188987168136253770108084458849661366054179348830608562668570924817364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.053399389704346906
  },
  {
    "id": 28,
    "seq": "0011100",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "4582296023457719446993428920760781743169601278659508992682549919340171120158056431135864332238998559575850109730862819605244078201160043637576789632949733302844339467510381288404702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.05564590214116532
  },
  {
    "id": 40,
    "seq": "0101000",
    "angle_index": 52,
    "point": [
      "-9445922149379/11360513973829",
      "6311563395660/11360513973829"
    ],
    "error_sq": "462451328962794058113875633239957215274696659646175264030115036736734199814355473114075069694333611054317949305255104793799595528974316002101688634765166821573573004186371521870507668061713222327521209/146001933160735845010742559342177072508738985344183261470086812507307035721469704131965932827206001837383567772344105623581526515911367852032000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.05627995128354679
  },
  {
    "id": 81,
    "seq": "1010001",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "4993674913273232536115030333365437062141120917597105799954044319903779048411361022034155787566585548177813319391823293617829214464390965065595829248474389446540124908795713297364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.05809004995918624
  },
  {
    "id": 42,
    "seq": "0101010",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "107196386663745259096073866422012549148005292505737780829070520551052255786271906781728328878282698762874011458391421116794891277160496115357799174011527259597735644620153507567442910067709281/30200955714720148910601898810009542815232970418281984093747991186570176703618758840840616033763162095074539388934128254352022386507776000000000000000000000000000000000000000000000000000000000000",
    "error": 0.05957715083106418
  },
  {
    "id": 70,
    "seq": "1000110",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "5911429343249721901927490051044660909802313845684464487917907898136490052614555695072036247322290464284329024067196786886328200422366446226903854472688567631277175807101097745364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.06320302549785765
  },
  {
    "id": 72,
    "seq": "1001000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "24028177348930520103649783444211034827888569270292055849815344812905470352867533395629856154082375507275476697872532783122480995613227614314832259118370933277308301538630614594770160100211331076529/5882483277630972200968172582872658663974887389934805853783926056133291833507648612956298802724719617432385814286838024177419154666033250304000000000000000000000000000000000000000000000000000000000000",
    "error": 0.06391165499204672
  },
  {
    "id": 49,
    "seq": "0110001",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "6154523822742460437695392311598798830022050986593268046248446600282788626056250297592959189236610890731951628856124168212809423228243857398154493266648110528678864158922039630804702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.06448947557239615
  },
  {
    "id": 1,
    "seq": "0000001",
    "angle_index": 105,
    "point": [
      "82082025585/191979997073",
      "-173547861848/191979997073"
    ],
    "error_sq": "808481184010592771755832094518416545556461320894541767978005034179578663917234907325276706245914941424693357980373536532061831859668231091489739504141999987426016173371710277686477442335583689/192214273671340927143094915270296925447134827393266676904622570768569321832695061315613679636771631927081322135083356254704978467225600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.06485480248346243
  },
  {
    "id": 48,
    "seq": "0110000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "2107418178484893758786659810160218947667490247648701628522704833102249468220536920061365658362265084061133840857015767150988427411186307239675664656823571160689862783699618071253671928117117817198849/476481145488108748278421979212685351781965878584719274156498010546796638514119537649460203020702289012023250957233879958370951527948693274624000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0665047248350889
  },
  {
    "id": 73,
    "seq": "1001001",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "6593643528891230286609274573626326477248520890877889489840101810293835624929537427759126083317425842574080625482712986716829778717586256377749277706795569365560249130484487953364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.06675047320907683
  },
  {
    "id": 26,
    "seq": "0011010",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "6652853195518380450965105762429366010550030607317439917840080401791006589021777424337400416418339975220182197733801358233131805753960150203507681363760522089534548048917016091604702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0670495066795736
  },
  {
    "id": 38,
    "seq": "0100110",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "67408566108290434315149795963772419500932352147054693440505923975091107553739337261424278836998336177348220353360162118973278608531411097593373207453599152689778103245905184794154544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.06970540418119249
  },
  {
    "id": 120,
    "seq": "1111000",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "7536912358113184549912554130819322879174238719014098777563574212495678864937262813195523672438187191481136968669071719047364570327069874335027245378384731197943726125005091642324702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.07136550598685161
  },
  {
    "id": 41,
    "seq": "0101001",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "74656633774344865430493126457641975009619705462019468576261342356132381742706029016006924813098906560776393864719690616013959845414647922635802421372786455667494257087931695343146544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.07335726097266428
  },
  {
    "id": 80,
    "seq": "1010000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "44433597576091601495263421129182064960625055321852800628650423370957111478270249947654673682189735723492395730052777610879972812720622381290803027750984939842672520814984988089914622908383170201/8069250037902568176911073501882933695438803004025796781596606387014117741437103721476404393312372589070488085441478771162440541380018176000000000000000000000000000000000000000000000000000000000000",
    "error": 0.07420602225056094
  },
  {
    "id": 69,
    "seq": "1000101",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "8829181955818466418482501332326955083273472437961068120142754377768920902050566393392158271717864749942809077516683533909894488236092478511985376906544303648709914894340970257364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0772417047542406
  },
  {
    "id": 22,
    "seq": "0010110",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "8879824235748243224662596653889400182388182744185326156134215978322166368000831637767453166145416811470558432182201091256697285164589664358537286925109820893688715849304301902804702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.07746290887723781
  },
  {
    "id": 116,
    "seq": "1110100",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "9748233045617861024130511463930696413972095230359957155198719329231365936804157405952220420403741434744874671224193581789061353245953998586726072460118359975306357334311593581524702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.08116234159600963
  },
  {
    "id": 25,
    "seq": "0011001",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "9760088474411599117745277548627541165178125207559968558649302062124061923778644478275516479140536667295806862956724797119332356892464224888529731298172393464592800381046913768404702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.08121167987006875
  },
  {
    "id": 2,
    "seq": "0000010",
    "angle_index": 105,
    "point": [
      "82082025585/191979997073",
      "-173547861848/191979997073"
    ],
    "error_sq": "1288680245723569923013517724599164676862471276570503147827021081023538137470934766032913893401433964679153859195496385557317105421315417327003523861365059324135626191286590277686477442335583689/192214273671340927143094915270296925447134827393266676904622570768569321832695061315613679636771631927081322135083356254704978467225600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0818803646646369
  },
  {
    "id": 96,
    "seq": "1100000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "40435437467008587899145767181532337527070106861295787399206559614351498672145351291166181679995475285182540689670796639569081842359452604832194250688164692948205452206927669310674160100211331076529/5882483277630972200968172582872658663974887389934805853783926056133291833507648612956298802724719617432385814286838024177419154666033250304000000000000000000000000000000000000000000000000000000000000",
    "error": 0.08290881776778733
  },
  {
    "id": 37,
    "seq": "0100101",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "97917470339108988185404540333633644943346438334507087938852660392666790287861819789216264955853941907922602340644514606908193136187936888618355851104061846377330254938010893526570544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.08401155006464217
  },
  {
    "id": 14,
    "seq": "0001110",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "11125614608019259926802625329730047531681373057369872827132845684023486267102891467831348597001008079867169136708645928807461523656382403216889747143664622635356813934213338242004702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.08670689268158994
  },
  {
    "id": 67,
    "seq": "1000011",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "11951696020762054808741497460562729994261634093060742923900754548967357212949944516806809242246853682817109522643570258049335088365017494123154743775697970823051484103970117393364702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0898682709708886
  },
  {
    "id": 108,
    "seq": "1101100",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "5501629945990482425792204077014399568493024192491062367618215303283023294465142904630079330798420683667079224233827136001597700808891922113572489133065549806892105503962648309085323087425322795577361/679795475255983874035091238190825760088810676916529368755316177856823613635629328456020994083389893317729409041852874880213848686424227840000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.08996147196841421
  },
  {
    "id": 21,
    "seq": "0010101",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "117467559387112507729763372593422779585414654750568449567215259213854119303968496209219561171383780227877236871847044045056189116905954527771058050991295924764169724204625222280746544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.09201695931987366
  },
  {
    "id": 114,
    "seq": "1110010",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "12827110560104276024853712541893169010058630100994133328395761072295107803809445106080677782966112135041840668150158305968974124552937254712168192321859277925373346874466186042324702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.0931013622878985
  },
  {
    "id": 4,
    "seq": "0000100",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "8318950635269277056941822787558271952310984004262851463913544396838370694191007218763004582605580460061180909862070122603051538146370609531385196292165589202473383180766967106168291434264796689/896583337544729797434563722431437077270978111558421864621845154112679749048567080164044932590263621007832009493497641240271171264446464000000000000000000000000000000000000000000000000000000000000",
    "error": 0.09632498317909345
  },
  {
    "id": 35,
    "seq": "0100011",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "129897808638182528323410256825553865107819004268052752280570558105024460722290460367110590247082253518547016153373037090121355572995524432964082117877372775179439717579374516872746544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.09676310983366707
  },
  {
    "id": 92,
    "seq": "1011100",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "6493317144058352232288515582634452529619654282793697494945508149130668324383003884053309859947519952715409037709962001251570051799064858275382091995156637531833513801486693646939275087425322795577361/679795475255983874035091238190825760088810676916529368755316177856823613635629328456020994083389893317729409041852874880213848686424227840000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.09773366222399574
  },
  {
    "id": 13,
    "seq": "0001101",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "15241519249067935730705412593094388193312840162959796944906464321540613831228650163788243503538023693342554789065382225220207877775193008071780505172416473884588302680294351182804702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.10148590904178105
  },
  {
    "id": 106,
    "seq": "1101010",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "15445991631788097989476908389596630109405659480756735920181221295400523408865018641555829999411782435811560080401734514211014396804325347539707873248846550605309254482441692781524702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.10216438248814338
  },
  {
    "id": 60,
    "seq": "0111100",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "151614492785728988399992915203506414787729238951827861966215562985332834186340748225748204551050963470028857940624553980887736129943753484292767288441205770291244460535233477820356144641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.10453922205624075
  },
  {
    "id": 19,
    "seq": "0010011",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "152631171445365636700855512824918543755119604672886442039332487332252515491429637779866444020218149410993527752095769392327443898093513106449591949312598763852535492464268425930282544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.10488913984588066
  },
  {
    "id": 113,
    "seq": "1110001",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "17115671177408509624668888717604212447863436083351142074793636807591631619627434630674173327559759500765910003501999437878435183148590171467223840108113851763877213566213187181524702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.10754459388333043
  },
  {
    "id": 8,
    "seq": "0001000",
    "angle_index": 105,
    "point": [
      "82082025585/191979997073",
      "-173547861848/191979997073"
    ],
    "error_sq": "251792969719448172126091955063551271160572721883055479430027705865811256057065626452018770670993962494424650268502488132476594074458051299855709413980839964495282106052643364187386382481731521/21357141519037880793677212807810769494126091932585186322735841196507702425855006812845964404085736880786813570564817361633886496358400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.10858010000379038
  },
  {
    "id": 90,
    "seq": "1011010",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "17939848001954971317254322743239136906300028975541694683747129059464176782604063075443605004979698565056465006507064455623059533304819211763744701111803705714785577601231067552724702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.11010346745319503
  },
  {
    "id": 102,
    "seq": "1100110",
    "angle_index": 107,
    "point": [
      "1878295615/3653541313",
      "-3133746912/3653541313"
    ],
    "error_sq": "18876412540099389207602721140811688981012023856024012904766052346384848048499132439056764796367291059129927713596836357825424898789024685997375115383316691833839610077559075642324702593317754769/1479846830021287296619493041690467597946415550495817220593651568141938658477319183201190185654394942658652430057772284463249096938881024000000000000000000000000000000000000000000000000000000000000",
    "error": 0.11294092668767806
  },
  {
    "id": 11,
    "seq": "0001011",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "181794223675393429921388290153839640262523511515163034097494382723507990035749440948604385849266498265166326162273558087112440703729960439545453941718864463831539938653829755938346544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.11447191419828687
  },
  {
    "id": 105,
    "seq": "1101001",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "7936598649018028992604900644784980165541752969970087345160228519513792851687586123707878874941544173246464868385727983675624400173958121736287891785433266905173830612845474654346336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.11683475687860244
  },
  {
    "id": 58,
    "seq": "0111010",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "7966511357386114753361887472278017551899421559960193479457647224278797700528481329799657242884436412246140579343914531785722722086834207672308154155345021578988952658755544721546336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.11705472246933725
  },
  {
    "id": 16,
    "seq": "0010000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "12691833712472179228256725943136727713511823814012129534102242994366800225525036496303099683599639565956180395650664970394019853551574650899038995924859974484967877432184567106168291434264796689/896583337544729797434563722431437077270978111558421864621845154112679749048567080164044932590263621007832009493497641240271171264446464000000000000000000000000000000000000000000000000000000000000",
    "error": 0.11897805224300209
  },
  {
    "id": 86,
    "seq": "1010110",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "8547688309664240846644324528342386187625460275913543458270865743129888565920593227962217126204287115520339189011340573428402364250620888348129396731428623571788271368245542955146336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.12124928560686374
  },
  {
    "id": 89,
    "seq": "1011001",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "82088523587037448376719860907067532369406266372280698630341175427385302043267902151151946816725553172282859079483474407385427440386717116410381425276136914115346947208768932146397024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.12524915870982817
  },
  {
    "id": 7,
    "seq": "0000111",
    "angle_index": 43,
    "point": [
      "-1018438205856/1981001302465",
      "1699161493567/1981001302465"
    ],
    "error_sq": "219479773895238449033082863600883851952153444592876970219253174611217012554165553417273815032357464498843427688287782474947803513532523555507624017967715709667179964423152850019882544641333118277089/13873377046040487225205943636547464491608381161561823852149309752180073747665904662367775389456936598321008347792915813881915279314780160000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1257784264782384
  },
  {
    "id": 32,
    "seq": "0100000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "1627101183435625929378303543697228514479789012807111908973017046201204429616468424384507695797346970917908276864323882662056066884739487024723695371918686463164980206895529678463143492696088521/99620370838303310826062635825715230807886456839824651624649461568075527672063008907116103621140402334203556610388626804474574584938496000000000000000000000000000000000000000000000000000000000000",
    "error": 0.12780069142553083
  },
  {
    "id": 101,
    "seq": "1100101",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "9557604455834215706466673521057165150782903754992436676881574101640335547619707796207374226757336487699855485971588378714568129803900003290537057666859714127556019581402362718346336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.12821220709924877
  },
  {
    "id": 54,
    "seq": "0110110",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "86317952651840769270449390066216211124771031158968889125244632237262455760566494132339605756840870288529131729631952908161394663930118597400242910113636478679090959635856289033437024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.12843522785632808
  },
  {
    "id": 78,
    "seq": "1001110",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "89758759873801347289790159802221497214358680817954115962288700445678794919485349144737619722614171130830784477277897603184275295080431515068127765033538722801851785346258093075677024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1309700571147835
  },
  {
    "id": 57,
    "seq": "0111001",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "91778544538842159366266931872133472203800007950023871528402588125241994921090915965526048551407670298162023631676388604948150913816469205296745598746097798427974579091738405498077024862159153455009/5232784019628319048606791068258718989474831154848439489801375879828233307618933249797997454174707468135456551067640399082183825817600000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.13243542762359498
  },
  {
    "id": 64,
    "seq": "1000000",
    "angle_index": 41,
    "point": [
      "-886381297395/2073139370837",
      "1874095794388/2073139370837"
    ],
    "error_sq": "16409777978564144934683397581017486586033150433969039975678003653319539351068770099418325317349575479552909458802139433856592190603415846561379466267736278015869639843254007106168291434264796689/896583337544729797434563722431437077270978111558421864621845154112679749048567080164044932590263621007832009493497641240271171264446464000000000000000000000000000000000000000000000000000000000000",
    "error": 0.13528698581286266
  },
  {
    "id": 85,
    "seq": "1010101",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "10854020461373793776659495750154115971248113019348306357720652431130821626180154779429174112564789144554000699710569353549089977428332085482514700156219030766010324909665327556746336095795461495001/581420446625368783178532340917635443274981239427604387755708431092025923068770361088666383797189718681717394563071155453575980646400000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.13663128969956867
  },
  {
    "id": 46,
    "seq": "0101110",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "386162049678640664511556282275044637253818150735618573174743652184657167950225950498225329722879062935206727941532710675429464093629176440586130908610893299177847075492649077617229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.13816347524838685
  },
  {
    "id": 99,
    "seq": "1100011",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "404410430039499541427971886062494053011793032139050576543937967722987946759203426732756060775828744521788993901231673690644544989091471202610310073037666059539044682717947857777229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.14139030359636268
  },
  {
    "id": 53,
    "seq": "0110101",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "46517800793565826698851211702469034445814379842483650342361952532269068176241612892670645260042733069399562296133718590551372150179736258665805656332364454177237349281702765779692196317211236849/2247711586987244646769200479276525023756129154669236251237699113556755899190182650982936310258868545472077271398387462034444165473894400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.143859747958271
  },
  {
    "id": 77,
    "seq": "1001101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "333754572682840438044770110237524623501608882932775563786402880234621602995574394990755692209173636704739340330418371577294107671536833126048206702535386291596500755320314005105918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.14641254352733873
  },
  {
    "id": 30,
    "seq": "0011110",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "334254031268376126605412592901631704827205598220253127962120115335997533217097974006842753076488480875673514620526937830068679518516158718714411001133410158897864992449859159665918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.146522054632161
  },
  {
    "id": 124,
    "seq": "1111100",
    "angle_index": 10,
    "point": [
      "689770091133/782122077125",
      "368689794956/782122077125"
    ],
    "error_sq": "1048321935360097749944538645384074614153557266282943764497309167723153603742073247995820142724478485248048926098603384703460847064707457274499220486476999449566612755639232415749061223759432381095081/47095056176654871437461119614328470905273480393635955408212382918454099768570399248181977087572367213219108959608763591739654432358400000000000000000000000000000000000000000000000000000000000000000000",
    "error": 0.14919685790112786
  },
  {
    "id": 83,
    "seq": "1010011",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "5608853482319208951837428564845734292747112215383233835943827017679195030123541104794663975892540171822074269518531804688066674319833650770418131539205639847109228761394114242188021813023470761/249745731887471627418800053252947224861792128296581805693077679284083988798909183442548478917652060608008585710931940226049351719321600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.149860787407272
  },
  {
    "id": 45,
    "seq": "0101101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "367555115023503935927009218653408415249679034812791276107317964566353468431041014986794276739080901622774041928146426929213609020288586057123289144686818828816903765678633518705918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.15364764517369747
  },
  {
    "id": 51,
    "seq": "0110011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "31123348886298186682720284831904513016009543547007895890824538448000892698546100188410607932939053197837291526623631351158278194956358243838220315420660465580068558712091718322699403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1570960713055594
  },
  {
    "id": 75,
    "seq": "1001011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "396832748368380167818906272910343893928198608131521830486493215151130728752332697870868348130279009573957414681764720628656948292595229694159427740447181263786884365239045064305918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1596498171759392
  },
  {
    "id": 29,
    "seq": "0011101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "33100810055913440743454105840178136142973736527112665292061953149856462784668407163517184370588984196409933828801833939193366955550890531834148440992988506686831775005531840055819403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.16200987045449528
  },
  {
    "id": 122,
    "seq": "1111010",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "411570929996876443643786882099268485320564848182705692837912876786060254589551907944379731834648212091520669073665153668432705260896239124337891901503719751218315146014922901105918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.162587449816577
  },
  {
    "id": 43,
    "seq": "0101011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "3902699805918277122472715885832267444034431341663170776376679912294426345233388846855093910614368833924183956223756006806169846143217985159708133009512463807105234412687128279553267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.16688833882965012
  },
  {
    "id": 71,
    "seq": "1000111",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "65698334573403756667871274792179881124451913971725795966893823374110303289164240759478561984769671371435426063695260891692484108528317833698203395022661999399108450021564638419692196317211236849/2247711586987244646769200479276525023756129154669236251237699113556755899190182650982936310258868545472077271398387462034444165473894400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.17096487302556204
  },
  {
    "id": 118,
    "seq": "1110110",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "52408320153818261183029480589135116634899368895544836340308814828120167010200137272496817267712406442210145977186037155071509874322172400968892176333666613721045408489249439927324284652532346481/1729928463042068344287854237432672329024213446539400092141603136917123896494255551840523116730944687343731899215750206292344806205030400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.17405481724322316
  },
  {
    "id": 27,
    "seq": "0011011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "38734136762914082749946692086389836212601978609562416068682331147282461166243488492429401176028038056782560752524128026028231465180275099247318987897707390582239787479271748274699403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.17525447028467625
  },
  {
    "id": 121,
    "seq": "1111001",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "39994127240890198967837540363888796412205441573116560745477173684064760318430622266821017300118710830823979717497783892383653768365823402097465657964830543528989063069906053237259403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.17808210299888427
  },
  {
    "id": 39,
    "seq": "0100111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "54938482901740944067438161039757611683296743963984275746836790846864380233911285821850350733620206960268035483367929891899472778306688066327883488371882246900787725544760541367324284652532346481/1729928463042068344287854237432672329024213446539400092141603136917123896494255551840523116730944687343731899215750206292344806205030400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.17820679477559467
  },
  {
    "id": 0,
    "seq": "0000000",
    "angle_index": 105,
    "point": [
      "82082025585/191979997073",
      "-173547861848/191979997073"
    ],
    "error_sq": "3049738477806899499282549803657081443066787550898864093166435224565172317304191881620732520087583775948111692035027193056716724668021684583096887084474013692890303918710000136858786319534541/94733501070153241568799859669934413724561275206144246872657748037737467635630882856389196469576950185845895581608356951554942566400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.17942357498355108
  },
  {
    "id": 110,
    "seq": "1101110",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "42630947766507550926108573654609405018659027000493329291129096493603351519019683021244197202029410825295940308202552292383275908872970226144650165739914169687802677517193117567499403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.18385890007792752
  },
  {
    "id": 23,
    "seq": "0010111",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "704204399210791076542071052990228811321633712159403296355168970927011862749218831997235075187771934485391947294831781620186444334418795749866876174377430276097506801520951004017229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1865768772542934
  },
  {
    "id": 117,
    "seq": "1110101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "5034704136419138226669991070272930411503302479479032610612928293211763784037274035995787480181971740470318614661355325199425937094014235784724627102837251415409348592810705828353267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.189552883609378
  },
  {
    "id": 94,
    "seq": "1011110",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "5178347621500819155720297588799915113505080543786411270917307493217611507468692496439388346678354907385304704391211032444014671379576773500897661684408741880546443541116533094913267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1922379023863942
  },
  {
    "id": 15,
    "seq": "0001111",
    "angle_index": 73,
    "point": [
      "-3428921765795/3793099975717",
      "-1621759214508/3793099975717"
    ],
    "error_sq": "779136353656856313261474550814771084271826698282051545191512977656845678298906589946159876167754644992600751272229132217699150927844130084929791295976764907888756491596073896817229766854901131641/20229404282885201820922804313488725213805162392023126261139292022010803092711643858846426792329816909248695442585487158309997489265049600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.1962524952820318
  },
  {
    "id": 109,
    "seq": "1101101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "50122374463420634303401023054942280664176192014186582768321639255866420301424164880823800354925280772259227773991061022570479648931516087391544438845166364402222865920416759024139403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.19935998030504606
  },
  {
    "id": 62,
    "seq": "0111110",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "451265308298264141272628966810337491487451369642528285973164048060123515714922608976236462405198605566529994200330603981176868352795121022538178382369573090130299715916993610013286631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.19939620246618253
  },
  {
    "id": 115,
    "seq": "1110011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "5763512537769626169572036955032726274188861576796606658445565287510116688056750582808436204180270159246451917707165484187484748356974663084109623834606813115303482213534374574593267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.20280891401403137
  },
  {
    "id": 93,
    "seq": "1011101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "54425515973945313911145884390120935844184500475251339417049055391578858843187693753548005860411993168153717433461425384487376869305065045433581415157492689196358007135509940668939403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.20774158517425267
  },
  {
    "id": 107,
    "seq": "1101011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "6334590023178864968513607849612203419371835717604041565699276876820903849607159925988677162792312096876702883349689830130234475206328315500810422043063774887446047419544644106753267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.21261929540890678
  },
  {
    "id": 61,
    "seq": "0111101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "58242089933690094385614436047088789124728445210968246777553769328370202300978443778996480797958455270666957905114224878704457644837632820539229280526695141661749691867587640953355403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.2149020899064017
  },
  {
    "id": 91,
    "seq": "1011011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "61596403600652928832031485505209323672061382495804290317904851790127924477699988800911747961942238631990740937358375758671541574348834456130915045303333913504055171118830161627659403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.22100385116153878
  },
  {
    "id": 103,
    "seq": "1100111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "63253537923468630183590449133534534757447658614219226984906669711277440023323202382305724981192244468452380938531643556585464462424119689483926587383677821422429560462395291601419403511696080584649/1261117849557667822985845739088418127858651602527222667171228686812583320544312297291741352096858677073580554528281900387119363723467161600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.22395696556126043
  },
  {
    "id": 59,
    "seq": "0111011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "590885999294754467912766836728770088639387733339689963235232894440824790627437259104499977745535103430073049546806560032163320722268692960114683438892417105895405255268018450487910631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.22816696144585175
  },
  {
    "id": 87,
    "seq": "1010111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "7564469338802419801002395049983718164607745502847354901766231360520409544184784725177975996161620339570939352949890593459986696260883826103306402557045685966037386953474871409153267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.23234463664682278
  },
  {
    "id": 55,
    "seq": "0110111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "651099719718542657780653472553345921002427910704620241870743179906823298879938194283314534694411945942833341690454111810376508397430527147545064101853666449944201979642520366635622631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.23951055833569013
  },
  {
    "id": 79,
    "seq": "1001111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "912095590614077689025711040580242367484038751204582404362771031190979880274535740643750808293213379237609585042228000724818450710271665328644375449980326079935606249541423335025918561872791118329/15569356167378615098590688136894050961217921018854600829274428232254115068448299966564708050578502186093587092941751856631103255845273600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.2420387220536203
  },
  {
    "id": 126,
    "seq": "1111110",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "8385290140274649139777816660842347141297518875147518895775125470779919191855208642041902436086432517329080204209272701680225104869913527241315512663870335669244448449206983866881267056855120064961/140124205506407535887316193232046458650961289169691407463469854090287035616034699699082372455206519674842283836475766709679929302607462400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.24462591636973116
  },
  {
    "id": 47,
    "seq": "0101111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "46591888905502909150388128858891885483127556741645809554585435499412267567520572051771254030598548927887120794414021175219853787293272478217834034501734369463141363163942430345068056818379583929/750218827815388353947558440861640766126503035411792187490320456164534991400542711059929418261070004207959877768162938957239359740313600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.24920754064485767
  },
  {
    "id": 31,
    "seq": "0011111",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "752542836723672251833225609037115749253408240958710549393244215590925852229025297145704404030806483078044358049930596222002353263067203473063287088432800512791535624498404239235686631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.257493649160283
  },
  {
    "id": 125,
    "seq": "1111101",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "768114597394441037826127379706988877362367677654440678281394966353764633384275294276363823948812976120921881299227410841776040530832564244992035605897457867538546277587612872366694631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.2601440626263624
  },
  {
    "id": 123,
    "seq": "1111011",
    "angle_index": 9,
    "point": [
      "173547861848/191979997073",
      "82082025585/191979997073"
    ],
    "error_sq": "848537477953911544900671779981067359820686946551467087433958507015728340261055405737753657679356621228843539668970197105408550125496729661537551444141492578091739990270488109013606631605264725261841/11350060646019010406872611651795763150727864422745004004541058181313249884898810675625672168871728093662224990754537103484074273511204454400000000000000000000000000000000000000000000000000000000000000",
    "error": 0.27342386839478205
  },
  {
    "id": 119,
    "seq": "1110111",
    "angle_index": 72,
    "point": [
      "-10032184126500/10858757850421",
      "-4155466725421/10858757850421"
    ],
    "error_sq": "156836362112292139581075196681727719899079225379771579628238339385275525543074060694110796012595436029009294076671268600966298070217559159495464785798285278438466923859723561134749878531180686064282161/1933758886348985039915544178670267864313378900976056291314514246881149926552869694576614791292558525918868644162680037166146673418398439833600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.28478834962176053
  },
  {
    "id": 111,
    "seq": "1101111",
    "angle_index": 72,
    "point": [
      "-10032184126500/10858757850421",
      "-4155466725421/10858757850421"
    ],
    "error_sq": "167755987969774628609439292063710858868947542308717752883707146360669022348506519063799535169850385421226473548407545259911477614235929645388413667467256031019781570335055623982708918531180686064282161/1933758886348985039915544178670267864313378900976056291314514246881149926552869694576614791292558525918868644162680037166146673418398439833600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.2945356404139457
  },
  {
    "id": 95,
    "seq": "1011111",
    "angle_index": 8,
    "point": [
      "38011575828/41143433197",
      "15744910235/41143433197"
    ],
    "error_sq": "17214622026234090067873476896481012814519037135756087964495349327088505892851965913069200685611888099452536478284467743298526860160641429213663031433912075154928488778213687049558891596604042603729/187667806627358936414306618433650531124499272576582651423771905107093718783321908861871296659303220167221868665086810356340031371465457664000000000000000000000000000000000000000000000000000000000000",
    "error": 0.3028683256663982
  },
  {
    "id": 63,
    "seq": "0111111",
    "angle_index": 72,
    "point": [
      "-10032184126500/10858757850421",
      "-4155466725421/10858757850421"
    ],
    "error_sq": "421362275322091236425657029468583122641896059563762232966223618933468775863195247528721796129979561908611400559757169351336586145119263913994644596456786892544375874440237466652866532723765728036921/4384940785371848163073796323515346631096097281124844197992095797916439742750271416273502928101039741312627311026485345047951640404531609600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.3099887684858081
  },
  {
    "id": 127,
    "seq": "1111111",
    "angle_index": 72,
    "point": [
      "-10032184126500/10858757850421",
      "-4155466725421/10858757850421"
    ],
    "error_sq": "243570109446271574244962720007176816944529179856902815931494147398890526875805455328017118258266190509749364913134089213029104612984402783108650000292935809753379949801004058613256784131180686064282161/1933758886348985039915544178670267864313378900976056291314514246881149926552869694576614791292558525918868644162680037166146673418398439833600000000000000000000000000000000000000000000000000000000000000",
    "error": 0.35490395117163565
  }
]

==> anc/Reproducibility_Artifacts/certificates/verification_summary.json <==
{
  "mode": "stored exact rational certificate",
  "matrix_checks": {
    "all_D1_D7_witness_lower_above_L4_full_disk_upper": true,
    "D8_full_disk_upper_below_L4_full_disk_lower": true
  },
  "depth_checks": {
    "1": true,
    "2": true,
    "3": true,
    "4": true,
    "5": true,
    "6": true,
    "7": true
  },
  "scalar_checks": {
    "structural_floor_matches_formula": true,
    "zero_floor_curve_decreases": true
  },
  "resource_checks": {
    "low_bit_total_is_80": true,
    "tied_fp16_compression_is_3_65x": true,
    "untied_fp16_compression_is_7_2x": true
  },
  "matrix_values": {
    "D7_min_witness_error": 0.025537691027413763,
    "D8_student_lower": 0.023444549963753256,
    "D8_student_upper": 0.02416130050098645,
    "L4_high_lower": 0.02443160395016757,
    "L4_high_upper": 0.02534776153696301,
    "inner_cells": 2432,
    "outer_cells": 2504
  },
  "all_checks_pass": true
}

==> anc/Reproducibility_Artifacts/code/exact_witness_verify.py <==
from fractions import Fraction as F
import math, json
import numpy as np

# Float model only to choose one witness point per schedule.
Wf=np.array([[[.65,0.],[0.,.65]],[[0.,-.65],[.65,0.]]],float)
Sf=np.array([[[.10,0.],[0.,-.10]],[[0.,.10],[-.10,0.]]],float)
lf=np.array([.35,0.])
seg=[(0.,.30,0),(.30,.65,1),(.65,1.,0)]
def modef(t):
    for a,b,j in seg:
        if a<=t<b or (b==1 and t<=1):return j

def qlevels(a,n): return np.linspace(-a,a,n)
def nearest(x,lev):
    lev=np.asarray(lev);x=np.asarray(x);return lev[np.abs(x[...,None]-lev).argmin(axis=-1)]
Wqf=nearest(Wf,qlevels(.65,16)); Sqf=nearest(Sf,qlevels(.1,16)); lqf=nearest(lf,np.linspace(0,.7,16))
def softf(z,l): return np.sign(z)*np.maximum(abs(z)-l,0.)
def sim_tf(p,D):
    x=np.zeros(2);h=1/D
    for k in range(D):
        j=modef(k/D);x=x+h*(softf(Wf[j]@p+Sf[j]@x,lf[j])-x)
    return x
def sim_sf(p,seq):
    x=np.zeros(2);h=1/len(seq)
    for j in seq:x=x+h*(softf(Wqf[j]@p+Sqf[j]@x,lqf[j])-x)
    return x
angles=np.linspace(0,2*math.pi,128,endpoint=False)
pts=np.array([(math.cos(a),math.sin(a)) for a in angles])
refs=np.array([sim_tf(p,32) for p in pts])

# Exact rational model.
q=lambda s:F(str(s))
W=[((q('.65'),F(0)),(F(0),q('.65'))),((F(0),q('-.65')),(q('.65'),F(0)))]
S=[((q('.10'),F(0)),(F(0),q('-.10'))),((F(0),q('.10')),(q('-.10'),F(0)))]
lam=[q('.35'),F(0)]
Wlev=[q('-.65')+F(i,15)*q('1.30') for i in range(16)]
Slev=[q('-.10')+F(i,15)*q('.20') for i in range(16)]
Llev=[F(i,15)*q('.70') for i in range(16)]
def nearestq(x,lev):return min(enumerate(lev),key=lambda iv:(abs(iv[1]-x),iv[0]))[1]
Wq=[tuple(tuple(nearestq(x,Wlev) for x in row) for row in M) for M in W]
Sq=[tuple(tuple(nearestq(x,Slev) for x in row) for row in M) for M in S]
lq=[nearestq(x,Llev) for x in lam]
def mv(M,v):return (M[0][0]*v[0]+M[0][1]*v[1],M[1][0]*v[0]+M[1][1]*v[1])
def va(a,b):return (a[0]+b[0],a[1]+b[1])
def sm(s,a):return (s*a[0],s*a[1])
def softq(z,l):
    out=[]
    for x in z:
        if x>l:out.append(x-l)
        elif x<-l:out.append(x+l)
        else:out.append(F(0))
    return tuple(out)
def moder(k,D):
    t=F(k,D)
    if t<F(3,10):return 0
    if t<F(13,20):return 1
    return 0
def sim_tq(p,D=32):
    x=(F(0),F(0));h=F(1,D)
    for k in range(D):
        j=moder(k,D);z=va(mv(W[j],p),mv(S[j],x));x=va(sm(F(1)-h,x),sm(h,softq(z,lam[j])))
    return x
def sim_sq(p,seq):
    D=len(seq);h=F(1,D);x=(F(0),F(0))
    for j in seq:
        z=va(mv(Wq[j],p),mv(Sq[j],x));x=va(sm(F(1)-h,x),sm(h,softq(z,lq[j])))
    return x
def rat_unit(theta,maxden=1000000):
    # rational stereographic parameter, exact unit vector
    if abs((theta%(2*math.pi))-math.pi)<1e-14:return (F(-1),F(0))
    if abs(theta%(2*math.pi))<1e-14:return (F(1),F(0))
    t=F(math.tan(theta/2)).limit_denominator(maxden);d=1+t*t
    return ((1-t*t)/d,2*t/d)

all_depths={}
high_upper=0.02534776153696301
for D in range(1,8):
    records=[]
    for iid in range(1<<D):
        seq=[(iid>>(D-1-k))&1 for k in range(D)]
        errs=np.linalg.norm(np.array([sim_sf(p,seq) for p in pts])-refs,axis=1)
        idx=int(np.argmax(errs)); p=rat_unit(float(angles[idx]))
        st=sim_sq(p,seq);rt=sim_tq(p,32);dv=(st[0]-rt[0],st[1]-rt[1]);sq=dv[0]*dv[0]+dv[1]*dv[1]
        records.append({'id':iid,'seq':''.join(map(str,seq)),'angle_index':idx,'point':[str(p[0]),str(p[1])], 'error_sq':str(sq), 'error':math.sqrt(float(sq))})
    records.sort(key=lambda r:r['error'])
    all_depths[str(D)]={
        'minimum':records[0],
        'margin_vs_exact_high_upper':records[0]['error']-high_upper,
        'records':records,
    }
    print('D',D,'minimum exact rational witness lower',records[0]['error'],'seq',records[0]['seq'],'margin',records[0]['error']-high_upper)
out=str(__import__('pathlib').Path(__file__).resolve().parents[1] / 'certificates' / 'exact_witness_D1_D7.json')
open(out,'w').write(json.dumps({'high_upper':high_upper,'depths':all_depths},indent=2))
print('wrote',out)


==> anc/Reproducibility_Artifacts/code/make_broad_matrix_figure.py <==
from pathlib import Path
import pandas as pd
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap

ROOT = Path(__file__).resolve().parents[1]
phase = pd.read_csv(ROOT/'data'/'certified_phase_diagram.csv')
rob = pd.read_csv(ROOT/'data'/'four_atom_robustness.csv')

mpl.rcParams.update({
    'text.usetex': True,
    'font.family': 'serif',
    'font.size': 9,
    'axes.titlesize': 10,
    'axes.labelsize': 9,
    'legend.fontsize': 9,
    'xtick.labelsize': 9,
    'ytick.labelsize': 9,
    'figure.dpi': 160,
    'savefig.bbox': 'tight',
})

fig, axes = plt.subplots(1, 2, figsize=(7.25, 3.45), gridspec_kw={'width_ratios':[1.18,1]})

# Panel a: L=4 teacher/precision status heatmap.
df = phase[phase['L'] == 4].copy()
teacher_order = list(dict.fromkeys(df['teacher']))
precision_order = ['binary','ternary','2bit','3bit','4bit']
status_code = {
    'impossible_all_depths_floor': 0,
    'certified_no_match_tested_depths': 1,
    'ambiguous_or_not_matched_up_to_cap': 1,
    'certified_match_upper_bound': 2,
    'certified_exact_match_depth': 3,
}
M = np.full((len(teacher_order), len(precision_order)), np.nan)
ann = [['' for _ in precision_order] for _ in teacher_order]
for i,t in enumerate(teacher_order):
    for j,p in enumerate(precision_order):
        row=df[(df.teacher==t)&(df.precision==p)]
        if row.empty: continue
        r=row.iloc[0]; code=status_code[r.status]; M[i,j]=code
        if code==3: ann[i][j]=rf'$D_{{\min}}={int(r.observed_D_match)}$'
        elif code==2: ann[i][j]=rf'$D\leq {int(r.observed_D_match)}$'
        elif code==0: ann[i][j]=r'floor'
        else: ann[i][j]=r'?'
colors=['#D97B66','#D9D9D9','#86B6F2','#1F5AA6']
cmap=ListedColormap(colors)
ax=axes[0]
im=ax.imshow(M, aspect='auto', vmin=-0.5, vmax=3.5, cmap=cmap)
for i in range(M.shape[0]):
    for j in range(M.shape[1]):
        if np.isfinite(M[i,j]):
            color='white' if M[i,j] in (0,3) else 'black'
            ax.text(j,i,ann[i][j],ha='center',va='center',fontsize=6.7,color=color)
ax.set_xticks(range(len(precision_order)), ['binary','ternary','2-bit','3-bit','4-bit'])
pretty=[t.replace('_','\\_') for t in teacher_order]
ax.set_yticks(range(len(teacher_order)), pretty)
ax.set_title(r'Certified matrix phase status at reference depth $L=4$')
ax.set_xlabel('low-bit dictionary')
ax.set_ylabel('teacher')
# external legend
from matplotlib.patches import Patch
handles=[Patch(facecolor=colors[3],label='exact match'),Patch(facecolor=colors[2],label='feasible upper bound'),Patch(facecolor=colors[0],label='positive-floor impossible'),Patch(facecolor=colors[1],label='unresolved at cap')]
ax.legend(handles=handles,loc='upper center',bbox_to_anchor=(0.5,-0.21),ncol=2,frameon=False,columnspacing=0.8,handlelength=1.3)
ax.text(-0.16,1.12,r'\textbf{a}',transform=ax.transAxes,fontsize=10)

# Panel b: aggregate two-to-four atom improvement.
ax=axes[1]
grp=rob.groupby('D')['improvement_ratio']
Ds=np.array(sorted(grp.groups))
q25=np.array([grp.get_group(d).quantile(.25) for d in Ds])
med=np.array([grp.get_group(d).median() for d in Ds])
q75=np.array([grp.get_group(d).quantile(.75) for d in Ds])
mx=np.array([grp.get_group(d).max() for d in Ds])
ax.fill_between(Ds,q25,q75,alpha=.22,label='interquartile range')
ax.plot(Ds,med,marker='o',lw=1.8,label='median improvement')
ax.plot(Ds,mx,marker='s',lw=1.5,ls='--',label='maximum improvement')
ax.axhline(1,color='black',lw=.9,ls=':')
ax.set_yscale('log')
ax.set_xlabel(r'low-bit depth $D$')
ax.set_ylabel(r'$E_{\mathrm{2\,atom}}/E_{\mathrm{4\,atom}}$')
ax.set_title('Expanded dictionaries enlarge reachable geometry')
ax.grid(True,which='both',alpha=.25)
ax.legend(loc='upper center',bbox_to_anchor=(0.5,-0.21),ncol=1,frameon=False)
ax.text(-0.16,1.12,r'\textbf{b}',transform=ax.transAxes,fontsize=10)

fig.subplots_adjust(top=.86,wspace=.35,bottom=.34,left=.13,right=.98)
for ext in ['pdf','png']:
    fig.savefig(ROOT/'figures'/f'matrix_breadth_supplement.{ext}',dpi=240)
plt.close(fig)


==> anc/Reproducibility_Artifacts/code/make_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import math
import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap, BoundaryNorm
from matplotlib.patches import Circle, Rectangle

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'data'
FIG = ROOT / 'figures'
FIG.mkdir(exist_ok=True)

mpl.rcParams.update({
    'text.usetex': True,
    'font.family': 'serif',
    'font.serif': ['Computer Modern Roman'],
    'font.size': 9.0,
    'axes.labelsize': 9.0,
    'axes.titlesize': 9.5,
    'legend.fontsize': 9.0,
    'xtick.labelsize': 9.0,
    'ytick.labelsize': 9.0,
    'axes.linewidth': 0.75,
    'lines.linewidth': 1.6,
    'lines.markersize': 4.5,
    'figure.dpi': 160,
    'savefig.dpi': 300,
    'savefig.bbox': 'tight',
    'text.latex.preamble': r'\usepackage{amsmath}\usepackage{siunitx}\usepackage{bm}',
})

COL = {
    'blue': '#2F5D8C',
    'orange': '#D97732',
    'green': '#3D8B74',
    'red': '#B6484A',
    'purple': '#7868A6',
    'gray': '#63666A',
    'lightgray': '#E9EAEC',
    'gold': '#C49A3A',
    'navy': '#173A5E',
}
MARKERS = ['o','s','^','D','P','v']


def save(fig, name):
    for ext in ('pdf','png'):
        fig.savefig(FIG / f'{name}.{ext}', bbox_inches='tight', facecolor='white')
    plt.close(fig)


def structural_split():
    df = pd.read_csv(DATA/'structural_split.csv')
    fig, axes = plt.subplots(1,2,figsize=(7.15,3.05), gridspec_kw={'wspace':0.31})
    ax=axes[0]
    z=df[df.target=='zero_floor_atom']
    p=df[df.target=='positive_floor_mid_threshold']
    ax.loglog(z.D,z.exact_error,'o-',color=COL['blue'],label=r'compatible: $E_{\mathrm{rel}}=0$')
    guide=z.exact_error.iloc[0]*(z.D.iloc[0]/z.D)
    ax.loglog(z.D,guide,'--',color=COL['gray'],label=r'$D^{-1}$ guide')
    ax.loglog(p.D,p.exact_error,'s-',color=COL['red'],label=r'incompatible target')
    floor=float(p.relaxed_floor.iloc[0])
    ax.axhline(floor,color=COL['red'],ls=':',lw=1.4,label=r'exact floor $\alpha_s/6$')
    ax.set_xlabel(r'low-bit depth $D$')
    ax.set_ylabel(r'globally optimal uniform error')
    ax.set_title(r'Same dictionary, different asymptotics')
    ax.grid(True,which='both',alpha=.2)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.24),ncol=2,frameon=False,
              handlelength=2.1,columnspacing=.8,borderaxespad=0.)

    ax=axes[1]
    # Stacked decomposition for the incompatible target: the floor is structural,
    # while the small finite-depth remainder is removable.
    sel=p[p.D.isin([4,8,16])].copy()
    corr=np.maximum(sel.exact_error-floor,0)
    x=np.arange(len(sel))
    ax.bar(x,[floor]*len(sel),width=.58,color='#E8B3B1',label=r'structural floor')
    ax.bar(x,corr,bottom=floor,width=.58,color=COL['red'],label=r'finite-depth remainder')
    ax.set_xticks(x,[rf'$D={int(d)}$' for d in sel.D])
    ax.set_ylabel(r'globally optimal error')
    ax.set_ylim(0,0.132)
    ax.set_title(r'Depth removes the remainder, not the floor')
    ax.grid(True,axis='y',alpha=.2)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.24),ncol=2,frameon=False,
              columnspacing=.8,borderaxespad=0.)
    for i,(e,c) in enumerate(zip(sel.exact_error,corr)):
        if c>5e-5:
            ax.text(i,e+0.001,rf'$+{c:.1e}$',ha='center',va='bottom',fontsize=6.5)
    fig.text(0.012,0.98,r'\textbf{a}',va='top',ha='left',fontsize=10)
    fig.text(0.505,0.98,r'\textbf{b}',va='top',ha='left',fontsize=10)
    save(fig,'structural_split')

def minimax_rate():
    df=pd.read_csv(DATA/'minimax_edge_law.csv')
    order=['binary_gain','ternary_gain','uniform_2bit_gain','uniform_3bit_gain']
    labels={'binary_gain':r'binary gain', 'ternary_gain':r'ternary gain',
            'uniform_2bit_gain':r'uniform 2-bit gain','uniform_3bit_gain':r'uniform 3-bit gain'}
    colors=[COL['red'],COL['orange'],COL['green'],COL['blue']]
    fig,axes=plt.subplots(1,2,figsize=(7.15,3.05),gridspec_kw={'wspace':.30})
    for i,k in enumerate(order):
        g=df[df.precision==k]
        axes[0].loglog(g.D,g.exact_error,marker=MARKERS[i],color=colors[i],label=labels[k])
        axes[0].loglog(g.D,g.theory_error,ls='--',color=colors[i],alpha=.65)
        axes[1].semilogx(g.D,g.D_times_error,marker=MARKERS[i],color=colors[i],label=labels[k])
    axes[0].set_xlabel(r'depth $D$')
    axes[0].set_ylabel(r'minimax error')
    axes[0].set_title(r'Global optimum matches the edge formula')
    axes[0].grid(True,which='both',alpha=.2)
    handles,labels=axes[0].get_legend_handles_labels()
    axes[1].set_xlabel(r'depth $D$')
    axes[1].set_ylabel(r'$D\,E_D^\star$')
    axes[1].set_title(r'Alphabet-dependent first-order constant')
    axes[1].grid(True,which='both',alpha=.2)
    fig.legend(handles,labels,loc='lower center',bbox_to_anchor=(.5,-.005),ncol=4,frameon=False,columnspacing=.9,handlelength=2.0)
    fig.subplots_adjust(bottom=.22,top=.88)
    fig.text(0.012,0.98,r'\textbf{a}',va='top',ha='left',fontsize=10)
    fig.text(0.505,0.98,r'\textbf{b}',va='top',ha='left',fontsize=10)
    save(fig,'minimax_rate')


def phase_and_sweetspot():
    df=pd.read_csv(DATA/'fixed_teacher_phase.csv')
    rs=pd.read_csv(DATA/'resource_sweetspots.csv')
    precisions=['binary','ternary','uniform_2bit','uniform_3bit','uniform_4bit']
    pnames=[r'Binary',r'Ternary',r'2-bit',r'3-bit',r'4-bit']
    Ls=sorted(df.L.unique())
    # status: 0 impossible, 1 finite match; annotate exact D.
    A=np.zeros((len(precisions),len(Ls)))
    ann=[['' for _ in Ls] for _ in precisions]
    for i,p in enumerate(precisions):
        for j,L in enumerate(Ls):
            r=df[(df.precision==p)&(df.L==L)].iloc[0]
            if bool(r.possible) and np.isfinite(r.exact_D_match):
                A[i,j]=1
                ann[i][j]=rf'$D={int(r.exact_D_match)}$'
            else:
                A[i,j]=0
                ann[i][j]=r'$\infty$'
    fig,axes=plt.subplots(1,2,figsize=(7.15,2.9),gridspec_kw={'width_ratios':[1.35,1],'wspace':.32})
    cmap=ListedColormap(['#F2C6A6','#B8D4E3'])
    axes[0].imshow(A,aspect='auto',cmap=cmap,vmin=0,vmax=1)
    axes[0].set_xticks(range(len(Ls)),[rf'${int(x)}$' for x in Ls])
    axes[0].set_yticks(range(len(pnames)),pnames)
    axes[0].set_xlabel(r'high-resolution depth $L$')
    axes[0].set_title(r'Certified feasibility and matching depth')
    for i in range(len(precisions)):
        for j in range(len(Ls)):
            axes[0].text(j,i,ann[i][j],ha='center',va='center',fontsize=9.0,
                         color=COL['navy'] if A[i,j] else '#7A3518')
    for x in np.arange(-.5,len(Ls),1): axes[0].axvline(x,color='white',lw=1)
    for y in np.arange(-.5,len(precisions),1): axes[0].axhline(y,color='white',lw=1)
    legend_handles=[Rectangle((0,0),1,1,facecolor='#B8D4E3',edgecolor='none',label=r'finite certified match'),
                    Rectangle((0,0),1,1,facecolor='#F2C6A6',edgecolor='none',label=r'floor above tolerance')]
    axes[0].legend(handles=legend_handles,loc='upper center',bbox_to_anchor=(.5,-.20),ncol=2,frameon=False)

    ax=axes[1]
    # all feasible resource costs plus emphasize optimum
    bits={'binary':1,'ternary':2,'uniform_2bit':2,'uniform_3bit':3,'uniform_4bit':4}
    for j,L in enumerate(Ls):
        rows=df[(df.L==L)&(df.possible==True)&np.isfinite(df.exact_D_match)]
        xs=[];ys=[];labs=[]
        for p in precisions:
            rr=rows[rows.precision==p]
            if len(rr):
                d=float(rr.iloc[0].exact_D_match);xs.append(bits[p]);ys.append(bits[p]*d);labs.append(p)
        if xs:
            ax.plot(xs,ys,marker=MARKERS[j],label=rf'$L={int(L)}$')
    opt=rs[rs.metric=='tied_schedule_bits']
    ax.scatter([bits[p] for p in opt.best_precision],opt.cost,s=60,facecolors='none',edgecolors=COL['red'],lw=1.5,
               label=r'certified optimum')
    ax.set_xlabel(r'nominal stored bits per symbol')
    ax.set_ylabel(r'normalized matched storage $bD$')
    ax.set_xticks([1,2,3,4])
    ax.set_title(r'The optimal precision moves with accuracy')
    ax.grid(True,alpha=.2)
    ax.legend(loc='upper left',frameon=False,ncol=2)
    fig.text(0.012,0.98,r'\textbf{a}',va='top',ha='left',fontsize=10)
    fig.text(0.585,0.98,r'\textbf{b}',va='top',ha='left',fontsize=10)
    save(fig,'phase_sweetspot')


def soft(z,lam):
    return np.sign(z)*np.maximum(np.abs(z)-lam,0.0)


def simulate_layers(layers,pts):
    x=np.zeros((len(pts),2),float)
    for W,S,lam,h in layers:
        x=x+h*(soft(pts@W.T+x@S.T,lam)-x)
    return x


def matrix_certificate():
    frontier=pd.read_csv(DATA/'frontier_A_4bit_2x_depth.csv')
    pwa=pd.read_csv(DATA/'pwa_A_4bit_2x_depth.csv')
    cert=pwa[pwa.n_sides==16].iloc[0]
    # Teacher and low-bit quantized atoms exactly as in the certified notebook.
    W=np.array([[[.65,0.],[0.,.65]],[[0.,-.65],[.65,0.]]])
    S=np.array([[[.10,0.],[0.,-.10]],[[0.,.10],[-.10,0.]]])
    lam=np.array([.35,0.])
    seg=((0.,.30,0),(.30,.65,1),(.65,1.,0))
    def mode(t):
        for a,b,j in seg:
            if (t>=a-1e-14 and t<b-1e-14) or (b==1 and t<=1): return j
        return seg[-1][2]
    def teacher_layers(D):
        return [(W[mode(k/D)],S[mode(k/D)],float(lam[mode(k/D)]),1./D) for k in range(D)]
    def qnearest(x,levels):
        levels=np.asarray(levels);return levels[np.abs(x[...,None]-levels).argmin(-1)]
    qW=qnearest(W,np.linspace(-.65,.65,16))
    qS=qnearest(S,np.linspace(-.10,.10,16))
    qL=qnearest(lam,np.linspace(0,.70,16))
    seq=np.array([int(c) for c in '00000101'])
    student_layers=[(qW[j],qS[j],float(qL[j]),1/len(seq)) for j in seq]
    # Dense disk for visualization only; certificate values are from exact PWA polygons.
    n=401
    gx=np.linspace(-1,1,n);gy=np.linspace(-1,1,n)
    X,Y=np.meshgrid(gx,gy);mask=X**2+Y**2<=1+1e-12
    pts=np.column_stack([X[mask],Y[mask]])
    ref=simulate_layers(teacher_layers(32),pts)
    hi=simulate_layers(teacher_layers(4),pts)
    lo=simulate_layers(student_layers,pts)
    err_hi=np.linalg.norm(hi-ref,axis=1);err_lo=np.linalg.norm(lo-ref,axis=1)
    Zhi=np.full_like(X,np.nan,float);Zlo=np.full_like(X,np.nan,float);Zhi[mask]=err_hi;Zlo[mask]=err_lo
    vmax=max(float(np.nanmax(Zhi)),float(np.nanmax(Zlo)))

    fig=plt.figure(figsize=(7.15,5.05))
    gs=fig.add_gridspec(2,2,width_ratios=[1.43,1],height_ratios=[1,1],wspace=.28,hspace=.30)
    ax=fig.add_subplot(gs[:,0])
    ax.plot(frontier.D,frontier.global_witness_error,'o-',color=COL['blue'],label=r'globally optimal low-bit witness error')
    ax.axhspan(cert.high_lower,cert.high_upper,color=COL['orange'],alpha=.25,label=r'high-precision full-disk interval')
    ax.axvline(8,color=COL['red'],ls='--',lw=1.2)
    ax.scatter([8],[frontier.loc[frontier.D==8,'global_witness_error'].iloc[0]],s=70,facecolors='none',edgecolors=COL['red'],lw=1.5,zorder=5)
    ax.annotate(r'$D_{\min}=8=2L$',xy=(8,.02358),xytext=(8.55,.043),arrowprops=dict(arrowstyle='->',lw=.8),fontsize=9.0)
    ax.set_xlabel(r'low-bit depth $D$')
    ax.set_ylabel(r'error or certified bound')
    ax.set_yscale('log')
    ax.set_title(r'Every $D\leq7$ fails; $D=8$ succeeds',pad=7)
    ax.grid(True,which='both',alpha=.2)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.12),ncol=1,frameon=False,borderaxespad=0.)

    im=None
    for row,(Z,title) in enumerate([(Zhi,r'high precision: $L=4$'),(Zlo,r'low bit: $D=8$')]):
        axr=fig.add_subplot(gs[row,1])
        im=axr.imshow(Z,extent=(-1,1,-1,1),origin='lower',cmap='magma',vmin=0,vmax=vmax,rasterized=True)
        axr.add_patch(Circle((0,0),1,fill=False,color='white',lw=.65,alpha=.9))
        axr.set_aspect('equal');axr.set_xticks([-1,0,1]);axr.set_yticks([-1,0,1])
        axr.set_xlabel(r'$y_1$');axr.set_ylabel(r'$y_2$')
        axr.set_title(title+r' error field',pad=5)
    # Shared vertical color bar aligned with the stacked maps.
    cax=fig.add_axes([.925,.18,.018,.66])
    cb=fig.colorbar(im,cax=cax,orientation='vertical')
    cb.set_label(r'$\|F(y)-F_{32}(y)\|_2$',labelpad=4)
    fig.subplots_adjust(left=.085,right=.90,bottom=.15,top=.92)
    fig.text(0.015,0.975,r'\textbf{a}',va='top',ha='left',fontsize=10)
    fig.text(0.665,0.975,r'\textbf{b}',va='top',ha='left',fontsize=10)
    fig.text(0.665,0.505,r'\textbf{c}',va='top',ha='left',fontsize=10)
    save(fig,'matrix_certificate')


def optimization_gap():
    df=pd.read_csv(DATA/'matrix_exact_vs_local.csv')
    fig,axes=plt.subplots(1,2,figsize=(7.15,3.25),gridspec_kw={'wspace':.31})
    ax=axes[0]
    ax.semilogy(df.D,df.exact_grid_error,'o-',color=COL['navy'],label=r'global optimum')
    ax.semilogy(df.D,df.local_best,'s--',color=COL['green'],label=r'best of $64$ local restarts')
    ax.semilogy(df.D,df.local_median,'^--',color=COL['red'],label=r'median local restart')
    ax.set_xlabel(r'depth $D$');ax.set_ylabel(r'finite-grid error')
    ax.set_title(r'Representability is not trainability')
    ax.grid(True,which='both',alpha=.2);h1,l1=ax.get_legend_handles_labels()
    ax=axes[1]
    ax.semilogy(df.D,df.best_to_exact_ratio,'s-',color=COL['green'],label=r'best/global')
    ax.semilogy(df.D,df.median_to_exact_ratio,'^-',color=COL['red'],label=r'median/global')
    ax.axhline(1,color=COL['gray'],ls=':',lw=1)
    ax.set_xlabel(r'depth $D$');ax.set_ylabel(r'optimization gap ratio')
    ax.set_title(r'Heuristics can miss by orders of magnitude')
    ax.grid(True,which='both',alpha=.2);h2,l2=ax.get_legend_handles_labels()
    fig.legend(h1+h2,l1+l2,loc='lower center',bbox_to_anchor=(.5,-.035),ncol=3,frameon=False,columnspacing=.8,handlelength=2.0)
    fig.subplots_adjust(bottom=.30,top=.88)
    fig.text(0.012,0.98,r'\textbf{a}',va='top',ha='left',fontsize=10)
    fig.text(0.505,0.98,r'\textbf{b}',va='top',ha='left',fontsize=10)
    save(fig,'optimization_gap')


def prediction_plot():
    phase=pd.read_csv(DATA/'fixed_teacher_phase.csv')
    r=phase[np.isfinite(phase.exact_D_match)&np.isfinite(phase.pred_D_fit)]
    fig,ax=plt.subplots(figsize=(3.45,2.75))
    markers={'ternary':'s','uniform_3bit':'^','uniform_4bit':'o'}
    colors={'ternary':COL['orange'],'uniform_3bit':COL['green'],'uniform_4bit':COL['blue']}
    for p,g in r.groupby('precision'):
        ax.scatter(g.exact_D_match,g.pred_D_fit,s=42,marker=markers.get(p,'o'),color=colors.get(p,COL['gray']),label=g.display.iloc[0])
    lim=max(r.exact_D_match.max(),r.pred_D_fit.max())*1.12
    ax.plot([0,lim],[0,lim],'--',color=COL['gray'],lw=1,label=r'perfect prediction')
    ax.set_xlim(0,lim);ax.set_ylim(0,lim)
    ax.set_xlabel(r'exact matching depth')
    ax.set_ylabel(r'calibration-only prediction')
    ax.set_title(r'Prospective matching-depth prediction')
    ax.grid(True,alpha=.2)
    ax.legend(loc='upper left',frameon=True,framealpha=.92,edgecolor='none')
    ax.text(.98,.04,r'median factor $1.32\times$',transform=ax.transAxes,ha='right',va='bottom',fontsize=9.0)
    save(fig,'prediction')



def reachability_concept():
    fig,axes=plt.subplots(1,2,figsize=(7.15,2.85),gridspec_kw={'wspace':.27})
    theta=np.linspace(0,2*np.pi,500)
    # Favorable: target inside relaxed set; pure finite-depth points converge toward it.
    for ax,inside in zip(axes,[True,False]):
        x=1.15*np.cos(theta)+0.16*np.cos(2*theta)
        y=.72*np.sin(theta)
        ax.fill(x,y,color='#DCEAE5',alpha=1,zorder=0)
        ax.plot(x,y,color=COL['green'],lw=1.5,label=r'relaxed endpoint set $\mathcal R_b$')
        # discrete endpoint clouds at increasing depths
        rng=np.random.default_rng(7 if inside else 11)
        for q,alpha,ms in [(12,.20,11),(32,.35,8),(96,.70,5)]:
            ang=rng.uniform(0,2*np.pi,q)
            rad=np.sqrt(rng.uniform(.2,.95,q))
            xx=rad*(1.15*np.cos(ang)+.16*np.cos(2*ang))
            yy=rad*.72*np.sin(ang)
            ax.scatter(xx,yy,s=ms,color=COL['blue'],alpha=alpha,edgecolors='none')
        if inside:
            target=(.56,.18)
            ax.scatter(*target,s=90,marker='*',color=COL['red'],zorder=5,label=r'target $F$')
            ax.annotate(r'$E_{\mathrm{rel},b}=0$',xy=target,xytext=(-1.18,.93),arrowprops=dict(arrowstyle='->',lw=.8),fontsize=9.0)
            ax.set_title(r'Compatible: depth removes the switching error')
        else:
            target=(1.58,.20)
            ax.scatter(*target,s=90,marker='*',color=COL['red'],zorder=5,label=r'target $F$')
            # closest-point schematic
            edge=(1.19,.12)
            ax.plot([edge[0],target[0]],[edge[1],target[1]],ls='--',color=COL['red'],lw=1.2)
            ax.text(1.34,.23,r'$E_{\mathrm{rel},b}>0$',fontsize=9.0,rotation=8)
            ax.set_title(r'Incompatible: an irreducible floor remains')
        ax.set_aspect('equal');ax.set_xlim(-1.45,1.85);ax.set_ylim(-1.0,1.05)
        ax.set_xticks([]);ax.set_yticks([])
        for sp in ax.spines.values():sp.set_visible(False)
    handles,labels=axes[0].get_legend_handles_labels()
    fig.legend(handles,labels,loc='lower center',bbox_to_anchor=(.5,.00),ncol=2,frameon=False)
    fig.subplots_adjust(bottom=.18,top=.86)
    fig.text(0.012,0.98,r'\textbf{a}',va='top',ha='left',fontsize=10)
    fig.text(0.505,0.98,r'\textbf{b}',va='top',ha='left',fontsize=10)
    save(fig,'reachability_concept')

if __name__=='__main__':
    reachability_concept(); structural_split(); minimax_rate(); phase_and_sweetspot(); matrix_certificate(); optimization_gap(); prediction_plot()
    print('Wrote figures to',FIG)


==> anc/Reproducibility_Artifacts/code/make_pretrained_robustness_figures.py <==
from pathlib import Path
import json
import shutil
import subprocess
import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'data' / 'pretrained'
FIG = ROOT / 'figures' / 'pretrained'
FIG.mkdir(parents=True, exist_ok=True)

# Require LaTeX for all simulation figures, matching the paper's typography.
if shutil.which('latex') is None:
    raise RuntimeError('latex is required for figure text rendering')
mpl.rcParams.update({
    'text.usetex': True,
    'font.family': 'serif',
    'font.size': 9.0,
    'axes.titlesize': 9.5,
    'axes.labelsize': 9.5,
    'xtick.labelsize': 8.5,
    'ytick.labelsize': 8.5,
    'legend.fontsize': 8.2,
    'figure.dpi': 180,
    'savefig.dpi': 300,
    'axes.linewidth': 0.8,
    'lines.linewidth': 1.8,
    'lines.markersize': 5.5,
    'grid.alpha': 0.22,
    'grid.linewidth': 0.55,
})

BLUE = '#2F5D8C'
ORANGE = '#D97732'
GREEN = '#3D8B74'
RED = '#B6484A'
GRAY = '#666666'

hp = pd.read_csv(DATA / 'high_precision_controls.csv')
pt = pd.read_csv(DATA / 'paper_table_robustness.csv')
cm = pd.read_csv(DATA / 'candidate_metrics.csv')
contrasts = pd.read_csv(DATA / 'depth_contrasts.csv')

# Figure 1: causal high-precision control, split for readability.
fig, axes = plt.subplots(1, 2, figsize=(7.05, 3.15), sharex=True)
for ax, target, title in zip(
    axes,
    ['direct', 'coherent'],
    ['Original one-step target: refinement moves away',
     'Depth-coherent target: refinement converges'],
):
    for layer, color, marker, label in [
        (1, BLUE, 'o', r'FFN layer 1'),
        (3, ORANGE, 's', r'FFN layer 3'),
    ]:
        g = hp[(hp.layer == layer) & (hp.target == target)].sort_values('depth')
        ax.plot(g.depth, g.endpoint_relative_rmse, marker=marker, color=color, label=label)
    ax.set_xscale('log', base=2)
    ax.set_yscale('log')
    ax.set_xticks([1, 2, 4, 8, 16])
    ax.set_xticklabels([r'$1$', r'$2$', r'$4$', r'$8$', r'$16$'])
    ax.set_title(title, pad=7)
    ax.set_xlabel(r'microdepth $D$')
    ax.grid(True, which='both')
axes[0].set_ylabel(r'relative hidden-map RMSE')
# D^{-1} guide in coherent panel, anchored to layer-3 depth 2.
g3 = hp[(hp.layer == 3) & (hp.target == 'coherent')].sort_values('depth')
anchor = float(g3[g3.depth == 2].endpoint_relative_rmse.iloc[0])
Ds = np.array([2, 4, 8, 16], dtype=float)
axes[1].plot(Ds, anchor * 2.0 / Ds, '--', color=GRAY, linewidth=1.2, label=r'$D^{-1}$ guide')
for idx, ax in enumerate(axes):
    ax.text(-0.14, 1.04, rf'\textbf{{{chr(97+idx)}}}', transform=ax.transAxes,
            ha='left', va='bottom')
handles, labels = axes[1].get_legend_handles_labels()
# Reorder: two layers and guide.
fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, -0.035), ncol=3, frameon=False)
fig.subplots_adjust(left=0.10, right=0.985, top=0.88, bottom=0.24, wspace=0.24)
for ext in ('pdf', 'png'):
    fig.savefig(FIG / f'pretrained_depth_coherence_control.{ext}', bbox_inches='tight')
plt.close(fig)

# Figure 2: QAT robustness across seeds. Principal method is locally hardened pure schedule.
fig, axes = plt.subplots(1, 3, figsize=(7.25, 2.95))
metrics = [
    ('endpoint_mean', 'endpoint_ci_low', 'endpoint_ci_high', r'relative hidden-map RMSE', False),
    ('logit_mean', 'logit_ci_low', 'logit_ci_high', r'logit RMSE', False),
    ('agreement_mean', 'agreement_ci_low', 'agreement_ci_high', r'prediction agreement (\%)', True),
]
for ax, (mean_col, low_col, high_col, ylabel, percent) in zip(axes, metrics):
    for layer, color, marker, label in [
        (1, BLUE, 'o', r'FFN layer 1'),
        (3, ORANGE, 's', r'FFN layer 3'),
    ]:
        g = pt[pt.layer == layer].sort_values('depth')
        y = g[mean_col].to_numpy(float)
        lo = g[low_col].to_numpy(float)
        hi = g[high_col].to_numpy(float)
        if percent:
            y, lo, hi = 100*y, 100*lo, 100*hi
        ax.errorbar(g.depth, y, yerr=np.vstack([y-lo, hi-y]), marker=marker,
                    color=color, capsize=2.8, label=label)
    ax.set_xscale('log', base=2)
    ax.set_xticks([4, 8, 16])
    ax.set_xticklabels([r'$4$', r'$8$', r'$16$'])
    ax.set_xlabel(r'low-bit microdepth $D$')
    ax.set_ylabel(ylabel)
    ax.grid(True, which='both')
for idx, ax in enumerate(axes):
    ax.text(-0.17, 1.045, rf'\textbf{{{chr(97+idx)}}}', transform=ax.transAxes,
            ha='left', va='bottom')
handles, labels = axes[0].get_legend_handles_labels()
fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.5, -0.05), ncol=2, frameon=False)
fig.subplots_adjust(left=0.085, right=0.99, top=0.90, bottom=0.28, wspace=0.37)
for ext in ('pdf', 'png'):
    fig.savefig(FIG / f'pretrained_qat_robustness.{ext}', bbox_inches='tight')
plt.close(fig)

# Figure 3: compilation gap, pure locally hardened versus relaxed controls.
rows = []
for layer in [1, 3]:
    for depth in [4, 8, 16]:
        g = cm[(cm.layer == layer) & (cm.depth == depth)]
        rel = g[g.method == 'qat_relaxed'].set_index('seed')['endpoint_relative_rmse']
        hard = g[g.method == 'qat_local'].set_index('seed')['endpoint_relative_rmse']
        common = rel.index.intersection(hard.index)
        vals = 100.0 * (hard.loc[common] / rel.loc[common] - 1.0)
        rows.append({'layer': layer, 'depth': depth, 'mean': vals.mean(), 'min': vals.min(), 'max': vals.max()})
gap = pd.DataFrame(rows)
gap.to_csv(DATA / 'compilation_gap_summary.csv', index=False)
fig, ax = plt.subplots(figsize=(4.55, 2.75))
for layer, color, marker, label in [
    (1, BLUE, 'o', r'FFN layer 1'),
    (3, ORANGE, 's', r'FFN layer 3'),
]:
    g = gap[gap.layer == layer].sort_values('depth')
    y = g['mean'].to_numpy(float)
    ax.errorbar(g.depth, y,
                yerr=np.vstack([y-g['min'].to_numpy(float), g['max'].to_numpy(float)-y]),
                marker=marker, color=color, capsize=2.8, label=label)
ax.axhline(0.0, color=GRAY, linewidth=1.0, linestyle='--')
ax.set_xscale('log', base=2)
ax.set_xticks([4, 8, 16])
ax.set_xticklabels([r'$4$', r'$8$', r'$16$'])
ax.set_xlabel(r'low-bit microdepth $D$')
ax.set_ylabel(r'$100(E_{\rm hard}/E_{\rm rel}-1)$ (\%)')
ax.set_title(r'Hard compilation remains close to the relaxed program', pad=7)
ax.grid(True, which='both')
ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.23), ncol=2, frameon=False)
fig.subplots_adjust(left=0.18, right=0.98, top=0.88, bottom=0.30)
for ext in ('pdf', 'png'):
    fig.savefig(FIG / f'pretrained_compilation_gap.{ext}', bbox_inches='tight')
plt.close(fig)

print('Wrote figures to', FIG)


==> anc/Reproducibility_Artifacts/code/make_resource_figures.py <==
#!/usr/bin/env python3
"""Generate the central resource-theory figures with LaTeX text."""
from __future__ import annotations

import math
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch, Rectangle

ROOT = Path(__file__).resolve().parents[1]
FIG = ROOT / "figures"
DATA = ROOT / "data"
FIG.mkdir(parents=True, exist_ok=True)
DATA.mkdir(parents=True, exist_ok=True)

# Manuscript palette.
DEEP = "#173A5E"
MID = "#2F5D8C"
RED = "#B6484A"
ORANGE = "#D97732"
GREEN = "#3D8B74"
GOLD = "#C49A3A"
PURPLE = "#6C4A8E"
GRAY = "#5F666D"
LIGHT_BLUE = "#EAF2F8"
LIGHT_GREEN = "#EAF6F1"
LIGHT_ORANGE = "#FDF2E9"

mpl.rcParams.update({
    "text.usetex": True,
    "text.latex.preamble": r"\usepackage{amsmath,amssymb,bm}",
    "font.family": "serif",
    "font.size": 9.2,
    "axes.labelsize": 9.5,
    "axes.titlesize": 10.4,
    "legend.fontsize": 8.2,
    "xtick.labelsize": 8.3,
    "ytick.labelsize": 8.3,
    "axes.linewidth": 0.8,
    "lines.linewidth": 2.0,
    "pdf.fonttype": 42,
    "ps.fonttype": 42,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.03,
})


def finish(fig: plt.Figure, stem: str) -> None:
    fig.savefig(FIG / f"{stem}.pdf")
    fig.savefig(FIG / f"{stem}.png", dpi=320)
    plt.close(fig)


def panel(ax: plt.Axes, letter: str) -> None:
    ax.text(-0.12, 1.08, rf"\textbf{{({letter})}}", transform=ax.transAxes,
            ha="left", va="bottom", fontsize=10.4)


def arithmetic_phase() -> None:
    D = np.unique(np.geomspace(2, 512, 240).round().astype(int))
    floor = 0.025
    C = 0.9
    rho = 2.4e-4
    ideal = floor + C / D
    writeback = floor + C / D + rho * D
    feedback = floor + (C + 0.18) / D
    dopt = math.sqrt(C / rho)

    Dd = np.arange(2, 121)
    delta = 0.10
    err_write = []
    err_feedback = []
    for d in Dd:
        x = 0.0
        for _ in range(d):
            x = delta * np.round((x + 1.0 / d) / delta)
        err_write.append(abs(x - 1.0))
        x = 0.0
        r = 0.0
        for _ in range(d):
            q = delta * np.round((1.0 / d + r) / delta)
            x += q
            r = 1.0 / d + r - q
        err_feedback.append(abs(x - 1.0))
    err_write = np.asarray(err_write)
    err_feedback = np.asarray(err_feedback)

    np.savetxt(DATA / "arithmetic_resource_phase.csv",
               np.column_stack([D, ideal, writeback, feedback]), delimiter=",",
               header="depth,ideal,naive_writeback,error_feedback", comments="")
    np.savetxt(DATA / "fixed_grid_diagnostic.csv",
               np.column_stack([Dd, err_write, err_feedback]), delimiter=",",
               header="depth,naive_error,error_feedback_error", comments="")

    fig, axs = plt.subplots(1, 2, figsize=(10.3, 3.55), gridspec_kw={"wspace": 0.28})
    ax = axs[0]
    ax.loglog(D, ideal, color=DEEP, label=r"ideal: $E_\infty+C/D$")
    ax.loglog(D, writeback, color=RED, label=r"state write-back: $E_\infty+C/D+D\rho$")
    ax.loglog(D, feedback, color=GREEN, label=r"increment feedback: $E_\infty+\widetilde C/D$")
    ax.axhline(floor, color=GRAY, lw=1.2, ls="--", label=r"structural floor $E_\infty$")
    ax.axvline(dopt, color=ORANGE, lw=1.1, ls=":")
    ax.scatter([dopt], [floor + C/dopt + rho*dopt], s=34, color=ORANGE, zorder=5)
    ax.set_xlabel(r"microdepth $D$")
    ax.set_ylabel(r"certified error envelope")
    ax.set_title(r"Depth helps only while updates remain visible")
    ax.grid(True, which="both", alpha=0.22, linewidth=0.55)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), frameon=False, ncol=2)
    panel(ax, "a")

    ax = axs[1]
    eps = 8e-5
    ax.semilogy(Dd, np.maximum(err_write, eps), color=RED,
                label=r"nearest-grid state write-back")
    ax.semilogy(Dd, np.maximum(err_feedback, eps), color=GREEN,
                label=r"increment error feedback")
    ax.axvspan(21, Dd[-1], color=LIGHT_ORANGE, alpha=0.7)
    ax.axvline(20, color=ORANGE, lw=1.1, ls="--")
    ax.set_ylim(5e-5, 1.5)
    ax.set_xlabel(r"microdepth $D$")
    ax.set_ylabel(r"terminal error to $x^\star(1)=1$")
    ax.set_title(r"A fixed activation grid can freeze the residual flow")
    ax.grid(True, which="both", alpha=0.22, linewidth=0.55)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), frameon=False, ncol=1)
    panel(ax, "b")
    fig.subplots_adjust(bottom=0.28, top=0.88)
    finish(fig, "arithmetic_resource_phase")


def necessity_metadata() -> None:
    D = np.arange(2, 257)
    exact = np.exp(-1) - (1 - 1 / D) ** D
    asymp = 1 / (2 * np.e * D)
    lower = 1 / (4 * np.e * D)
    upper = 1 / (2 * np.e * (D - 1))
    np.savetxt(DATA / "fixed_teacher_exact.csv",
               np.column_stack([D, exact, asymp, lower, upper]), delimiter=",",
               header="depth,exact,asymptote,lower_bound,upper_bound", comments="")

    depths = np.geomspace(2, 512, 240)
    bits = np.linspace(0, 96, 241)
    DD, SS = np.meshgrid(depths, bits)
    m = 8.0
    Csyn = 1.0
    Cmeta = 1.0
    excess = Csyn / DD + Cmeta * 2 ** (-SS / m)
    np.savez(DATA / "depth_metadata_surface.npz", depth=depths, bits=bits, excess=excess)

    fig, axs = plt.subplots(1, 2, figsize=(10.3, 3.7), gridspec_kw={"wspace": 0.31})
    ax = axs[0]
    ax.loglog(D, exact, color=DEEP, label=r"exact fixed-teacher error")
    ax.loglog(D, asymp, color=ORANGE, ls="--", label=r"$1/(2eD)$ asymptote")
    ax.fill_between(D, lower, upper, color=LIGHT_BLUE, alpha=0.95,
                    label=r"proved nonasymptotic envelope")
    ax.set_xlabel(r"microdepth $D$")
    ax.set_ylabel(r"best endpoint error")
    ax.set_title(r"A single fixed target forces first-order depth")
    ax.grid(True, which="both", alpha=0.22, linewidth=0.55)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), frameon=False)
    panel(ax, "a")

    ax = axs[1]
    pcm = ax.pcolormesh(depths, bits, np.log10(excess), shading="auto", cmap="viridis_r")
    ax.set_xscale("log", base=2)
    balance_D = np.geomspace(2, 256, 180)
    balance_s = m * np.log2(balance_D)
    mask = balance_s <= bits.max()
    ax.plot(balance_D[mask], balance_s[mask], color="white", lw=4.2, solid_capstyle="round")
    ax.plot(balance_D[mask], balance_s[mask], color=PURPLE, lw=1.8, ls="--",
            label=r"balanced terms: $s=m\log_2 D$")
    ax.set_xlabel(r"microdepth $D$")
    ax.set_ylabel(r"global metadata bits $s$")
    ax.set_title(r"Depth and codebook metadata are distinct resources")
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.18), frameon=False)
    cbar = fig.colorbar(pcm, ax=ax, pad=0.025, fraction=0.046)
    cbar.set_label(r"$\log_{10}\!\bigl(C_{\rm syn}/D+C_{\rm meta}2^{-s/m}\bigr)$")
    panel(ax, "b")
    fig.subplots_adjust(bottom=0.28, top=0.88)
    finish(fig, "necessity_metadata")


def hybrid_route() -> None:
    t = np.linspace(0, 1, 1001)
    tau = 0.50
    tau_hat = 0.46
    eta = 0.04
    nu = 1.0
    w = 0.065
    gamma = t - tau
    gamma_hat = t - tau_hat

    # Simple deterministic routed state illustration.
    dt = t[1] - t[0]
    zstar = np.zeros_like(t)
    zhat = np.zeros_like(t)
    for k in range(len(t) - 1):
        ustar = -0.65 if t[k] < tau else 0.90
        uhat = -0.65 if t[k] < tau_hat else 0.90
        zstar[k + 1] = zstar[k] + dt * (-0.8 * zstar[k] + ustar)
        zhat[k + 1] = zhat[k] + dt * (-0.8 * zhat[k] + uhat)
    state_err = np.abs(zhat - zstar)
    envelope = 1.18 * state_err.max() + 0.004

    np.savetxt(DATA / "hybrid_route_window.csv",
               np.column_stack([t, gamma, gamma_hat, zstar, zhat, state_err]), delimiter=",",
               header="time,target_gap,implemented_gap,target_state,implemented_state,state_error", comments="")

    fig, axs = plt.subplots(1, 2, figsize=(10.3, 3.45), gridspec_kw={"wspace": 0.28})
    ax = axs[0]
    ax.axvspan(tau - w, tau + w, color=LIGHT_ORANGE, alpha=0.95,
               label=r"certified event window")
    ax.plot(t, gamma, color=DEEP, label=r"target score gap $\gamma(t)$")
    ax.plot(t, gamma_hat, color=RED, ls="--", label=r"implemented gap $\widehat\gamma(t)$")
    ax.axhline(0, color=GRAY, lw=0.9)
    ax.axvline(tau, color=DEEP, lw=1.0, ls=":")
    ax.axvline(tau_hat, color=RED, lw=1.0, ls=":")
    ax.set_xlim(0.28, 0.72)
    ax.set_ylim(-0.24, 0.24)
    ax.set_xlabel(r"residual time $t$")
    ax.set_ylabel(r"entering--leaving score gap")
    ax.set_title(r"Transversality localizes route disagreement")
    ax.grid(True, alpha=0.22, linewidth=0.55)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.2), frameon=False, ncol=1)
    panel(ax, "a")

    ax = axs[1]
    ax.plot(t, state_err, color=PURPLE, label=r"route-induced state error")
    ax.axhline(envelope, color=GREEN, ls="--", label=r"small-gain envelope $\overline E_D$")
    ax.axvspan(tau_hat, tau, color=LIGHT_ORANGE, alpha=0.95,
               label=r"actual support mismatch")
    ax.set_xlim(0.28, 1.0)
    ax.set_ylim(0, envelope * 1.22)
    ax.set_xlabel(r"residual time $t$")
    ax.set_ylabel(r"$|x(t)-z^\star(t)|$")
    ax.set_title(r"The event error propagates, but remains controlled")
    ax.grid(True, alpha=0.22, linewidth=0.55)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.2), frameon=False, ncol=1)
    panel(ax, "b")
    fig.subplots_adjust(bottom=0.30, top=0.88)
    finish(fig, "hybrid_route_window")


def certificate_decisions() -> None:
    tol = 0.25
    rows = [
        (r"certified feasible", 0.055, 0.19, GREEN),
        (r"finite-depth impossible", 0.31, 0.46, RED),
        (r"asymptotically impossible", 0.285, 0.385, PURPLE),
        (r"unresolved", 0.17, 0.34, ORANGE),
    ]
    np.savetxt(DATA / "certificate_decisions.csv",
               np.array([[lo, hi] for _, lo, hi, _ in rows]), delimiter=",",
               header="lower_endpoint,upper_endpoint", comments="")

    fig, ax = plt.subplots(figsize=(8.9, 3.5))
    ax.axvspan(0, tol, color=LIGHT_GREEN, alpha=0.85)
    ax.axvspan(tol, 0.52, color=LIGHT_ORANGE, alpha=0.52)
    ax.axvline(tol, color=DEEP, lw=1.5, ls="--")
    yvals = np.arange(len(rows))[::-1]
    for y, (name, lo, hi, color) in zip(yvals, rows):
        ax.plot([lo, hi], [y, y], color=color, lw=6.0, solid_capstyle="round")
        ax.scatter([lo, hi], [y, y], color=color, s=34, zorder=3)
        ax.text(-0.015, y, name, ha="right", va="center", fontsize=9.2)
    ax.text(tol, len(rows)-0.25, r"requested tolerance $\varepsilon$",
            ha="center", va="bottom", color=DEEP)
    ax.text(tol/2, -0.72, r"acceptable error", ha="center", va="center", color=GREEN)
    ax.text((tol+0.52)/2, -0.72, r"error exceeds tolerance", ha="center", va="center", color=RED)
    ax.set_xlim(0, 0.52)
    ax.set_ylim(-0.95, len(rows)-0.05)
    ax.set_yticks([])
    ax.set_xlabel(r"implemented target error")
    ax.set_title(r"A certificate reports a verdict only when the interval clears the threshold")
    ax.grid(axis="x", alpha=0.22, linewidth=0.55)
    for spine in ["left", "right", "top"]:
        ax.spines[spine].set_visible(False)
    finish(fig, "certificate_decisions")


def attention_exact() -> None:
    a = 1.0
    u0 = 0.85
    mu = math.tanh(1.0)
    D = np.arange(2, 129)
    d1 = np.exp(-1) - (1 - 1 / D) ** D
    dm = np.exp(-mu) - (1 - mu / D) ** D
    exact = np.sqrt(2 * a * a * d1 * d1 + 2 * u0 * u0 * dm * dm)
    const = (1 / math.sqrt(2)) * math.sqrt(a*a*math.exp(-2) + u0*u0*mu**4*math.exp(-2*mu))
    asymp = const / D
    enum_D = np.arange(2, 13)
    enum_exact = exact[:len(enum_D)]
    np.savetxt(DATA / "attention_fixed_target_exact.csv",
               np.column_stack([D, exact, asymp]), delimiter=",",
               header="depth,exact_error,first_order_asymptote", comments="")

    fig, axs = plt.subplots(1, 2, figsize=(10.3, 3.55), gridspec_kw={"wspace": 0.30})
    ax = axs[0]
    ax.set_xlim(0, 1)
    ax.set_ylim(0, 1)
    ax.axis("off")
    token_kw = dict(boxstyle="round,pad=0.32", fc=LIGHT_BLUE, ec=DEEP, lw=1.6)
    mode_kw = dict(boxstyle="round,pad=0.32", fc=LIGHT_GREEN, ec=GREEN, lw=1.6)
    ax.text(0.12, 0.72, r"token $1$\\$x+u$", ha="center", va="center", bbox=token_kw)
    ax.text(0.12, 0.28, r"token $2$\\$x-u$", ha="center", va="center", bbox=token_kw)
    ax.text(0.49, 0.50,
            r"$P=\begin{bmatrix}p&1-p\\1-p&p\end{bmatrix}$"
            "\n" r"$2p-1=\mu=\tanh(1)$",
            ha="center", va="center", bbox=dict(boxstyle="round,pad=0.38", fc=LIGHT_ORANGE, ec=ORANGE, lw=1.6))
    ax.text(0.84, 0.72, r"mean mode\\$\dot x=c-x$", ha="center", va="center", bbox=mode_kw)
    ax.text(0.84, 0.28, r"disagreement mode\\$\dot u=-\mu u$", ha="center", va="center", bbox=mode_kw)
    for y in (0.72, 0.28):
        ax.add_patch(FancyArrowPatch((0.22, y), (0.36, 0.55 if y > 0.5 else 0.45),
                                     arrowstyle="-|>", mutation_scale=11, lw=1.4, color=DEEP))
        ax.add_patch(FancyArrowPatch((0.63, 0.55 if y > 0.5 else 0.45), (0.72, y),
                                     arrowstyle="-|>", mutation_scale=11, lw=1.4, color=GREEN))
    ax.text(0.5, 0.93, r"nonuniform self-attention separates two invariant modes",
            ha="center", va="center", fontsize=10.2)
    panel(ax, "a")

    ax = axs[1]
    ax.loglog(D, exact, color=DEEP, label=r"closed-form global optimum")
    ax.loglog(D, asymp, color=ORANGE, ls="--", label=r"first-order asymptote")
    ax.scatter(enum_D, enum_exact, facecolor="white", edgecolor=RED, s=36, linewidth=1.3,
               zorder=4, label=r"exhaustive schedules ($D\le12$)")
    ax.set_xlabel(r"microdepth $D$")
    ax.set_ylabel(r"optimal Frobenius endpoint error")
    ax.set_title(r"The exact attention error is first order")
    ax.grid(True, which="both", alpha=0.22, linewidth=0.55)
    ax.legend(loc="upper center", bbox_to_anchor=(0.5, -0.19), frameon=False)
    panel(ax, "b")
    fig.subplots_adjust(bottom=0.28, top=0.89)
    finish(fig, "attention_fixed_target_exact")


def main() -> None:
    arithmetic_phase()
    necessity_metadata()
    hybrid_route()
    certificate_decisions()
    attention_exact()
    print("generated merged v9 figures")


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/code/make_revised_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import math
import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap
from matplotlib.patches import Circle, Rectangle, FancyBboxPatch, FancyArrowPatch

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data'; FIG=ROOT/'figures'; FIG.mkdir(exist_ok=True)
mpl.rcParams.update({
 'text.usetex':True,'font.family':'serif','font.serif':['Computer Modern Roman'],
 'font.size':9.1,'axes.labelsize':9.2,'axes.titlesize':9.8,'legend.fontsize':9.0,
 'xtick.labelsize':9.0,'ytick.labelsize':9.0,'axes.linewidth':.75,
 'lines.linewidth':1.7,'lines.markersize':5,'savefig.dpi':320,
 'savefig.bbox':'tight','text.latex.preamble':r'\usepackage{amsmath}\usepackage{siunitx}\usepackage{bm}\usepackage{makecell}'})
C={'blue':'#2F5D8C','orange':'#D97732','green':'#3D8B74','red':'#B6484A','purple':'#7868A6','gray':'#63666A','navy':'#173A5E'}

def save(fig,name):
 for ext in ('pdf','png'): fig.savefig(FIG/f'{name}.{ext}',facecolor='white')
 plt.close(fig)

def engineering_workflow():
 fig,ax=plt.subplots(figsize=(7.2,2.8)); ax.axis('off'); ax.set_xlim(0,1); ax.set_ylim(0,1)
 boxes=[(.015,.60,.17,.23,'1. Specify',r'\shortstack{complete end-to-end\\low-bit dictionary}'),
        (.215,.60,.17,.23,'2. Compute',r'\shortstack{infinite-depth\\floor $E_{\infty,b}$}'),
        (.415,.60,.17,.23,'3. Compare',r'$E_{\infty,b}<\varepsilon_H$?'),
        (.615,.60,.17,.23,'4. Price',r'\shortstack{dictionary constant,\\stability, route margin}'),
        (.815,.60,.17,.23,'5. Choose',r'\shortstack{matched depth and\\total resources}')]
 fills=['#EAF2F8','#EAF6F1','#FDF2E9','#F3EDF8','#EAF2F8']
 for (x,y,w,h,t,b),fc in zip(boxes,fills):
  ax.add_patch(FancyBboxPatch((x,y),w,h,boxstyle='round,pad=.010,rounding_size=.018',facecolor=fc,edgecolor=C['navy'],lw=1))
  ax.text(x+w/2,y+.69*h,rf'\textbf{{{t}}}',ha='center',va='center',fontsize=9.0)
  ax.text(x+w/2,y+.30*h,b,ha='center',va='center',fontsize=9.0)
 for i in range(4):
  ax.add_patch(FancyArrowPatch((boxes[i][0]+boxes[i][2],.715),(boxes[i+1][0],.715),arrowstyle='-|>',mutation_scale=9,lw=.9,color=C['gray']))
 ax.text(.60,.64,'yes',color=C['green'],ha='center',fontsize=9.0)
 ax.add_patch(FancyArrowPatch((.50,.60),(.50,.37),arrowstyle='-|>',mutation_scale=9,lw=.9,color=C['red']))
 ax.text(.515,.48,'no',color=C['red'],ha='left',fontsize=9.0)
 ax.add_patch(FancyBboxPatch((.30,.08),.40,.22,boxstyle='round,pad=.011,rounding_size=.018',facecolor='#F9E2E1',edgecolor=C['red'],lw=1))
 ax.text(.50,.217,r'\textbf{Check the finite shallow exception set}',ha='center',fontsize=9.0,color='#7A2B2D')
 ax.text(.50,.145,r'If no shallow depth matches, reject this precision:',ha='center',fontsize=9.0,color='#7A2B2D')
 ax.text(.50,.095,r'deeper refinement cannot cross the structural floor.',ha='center',fontsize=9.0,color='#7A2B2D')
 ax.text(.015,.94,r'\textbf{End-to-end replacement decision rule}',ha='left',fontsize=10.5,color=C['navy'])
 ax.text(.985,.94,r'$D\ge \max\{D_0,\,C_b\mathcal S/(\varepsilon_H-E_{\infty,b})\}$',ha='right',fontsize=10.2,color=C['navy'])
 save(fig,'engineering_workflow')

def polygon(K,r):
 th=2*np.pi*np.arange(K)/K; return r*np.c_[np.cos(th),np.sin(th)]

def attention_codebook():
 floors=pd.read_csv(DATA/'transformer_attention_codebook_floors.csv')
 phase=pd.read_csv(DATA/'transformer_attention_codebook_phase.csv')
 sweet=pd.read_csv(DATA/'transformer_attention_codebook_sweetspots.csv')
 target=2*np.array([np.cos(np.pi/8),np.sin(np.pi/8)]); r=2.4
 fig,axs=plt.subplots(1,3,figsize=(7.2,2.55),gridspec_kw={'wspace':.28})
 for i,(name,K) in enumerate([('binary',2),('2-bit',4),('3-bit',8)]):
  V=polygon(K,r); VV=np.vstack([V,V[0]]); ax=axs[i]
  ax.fill(VV[:,0],VV[:,1],facecolor='#E7F0F7',edgecolor=C['blue'],lw=1.3)
  ax.scatter(V[:,0],V[:,1],s=28,color=C['blue'],zorder=3)
  ax.scatter([target[0]],[target[1]],marker='*',s=90,color=C['red'],zorder=4,label='target')
  fl=float(floors[floors.precision==name].relaxed_floor.iloc[0])
  ax.set_title(rf'{name}: $E_{{\infty,b}}={fl:.3f}$')
  ax.set_aspect('equal'); ax.set_xlim(-2.7,2.7); ax.set_ylim(-2.7,2.7); ax.set_xticks([-2,0,2]); ax.set_yticks([-2,0,2] if i==0 else [])
  ax.set_xlabel(r'coefficient $v_1$');
  if i==0: ax.set_ylabel(r'coefficient $v_2$')
  ax.grid(True,alpha=.14)
 axs[-1].legend(loc='upper center',bbox_to_anchor=(.5,-.22),frameon=False)
 fig.subplots_adjust(bottom=.25,top=.83)
 for x,l in zip([.01,.345,.68],['a','b','c']): fig.text(x,.98,rf'\textbf{{{l}}}',va='top',fontsize=10)
 save(fig,'attention_codebook_geometry')

 order=['binary','ternary','2-bit','3-bit','4-bit']; Ls=sorted(phase.L.unique())
 A=np.zeros((len(order),len(Ls))); ann=[['' for _ in Ls] for _ in order]
 for i,p in enumerate(order):
  for j,L in enumerate(Ls):
   row=phase[(phase.precision==p)&(phase.L==L)].iloc[0]
   if np.isfinite(row.D_match): A[i,j]=1; ann[i][j]=rf'$D={int(row.D_match)}$'
   else: ann[i][j]=r'$\infty$'
 fig,axs=plt.subplots(1,2,figsize=(7.2,2.9),gridspec_kw={'width_ratios':[1.45,1],'wspace':.34})
 ax=axs[0]; ax.imshow(A,aspect='auto',cmap=ListedColormap(['#F2C6A6','#B8D4E3']),vmin=0,vmax=1)
 ax.set_xticks(range(len(Ls)),[rf'${x}$' for x in Ls]); ax.set_yticks(range(len(order)),[x.title() for x in order]); ax.set_xlabel(r'high-resolution depth $L$ (tolerance $1/L$)'); ax.set_title('Certified feasibility and matching depth')
 for i in range(len(order)):
  for j in range(len(Ls)): ax.text(j,i,ann[i][j],ha='center',va='center',fontsize=9.0,color=C['navy'] if A[i,j] else '#7A3518')
 for x in np.arange(-.5,len(Ls),1): ax.axvline(x,color='white',lw=1)
 for y in np.arange(-.5,len(order),1): ax.axhline(y,color='white',lw=1)
 handles=[Rectangle((0,0),1,1,facecolor='#B8D4E3',label='finite match'),Rectangle((0,0),1,1,facecolor='#F2C6A6',label='floor above tolerance')]
 ax.legend(handles=handles,loc='upper center',bbox_to_anchor=(.5,-.22),ncol=2,frameon=False)
 ax=axs[1]; ax.plot(sweet.L,sweet.total_bits,'o-',color=C['green'])
 for _,row in sweet.iterrows():
  Lval=int(row.L)
  if Lval==2: off=(5,7); ha='left'
  elif Lval in (8,16): off=(-5,7); ha='right'
  else: off=(0,7); ha='center'
  ax.annotate(row.best_precision,(row.L,row.total_bits),xytext=off,textcoords='offset points',ha=ha,fontsize=9.0)
 ax.set_xscale('log',base=2); ax.set_xticks(Ls,[rf'${x}$' for x in Ls]); ax.set_xlabel(r'reference depth $L$'); ax.set_ylabel('matched codebook + schedule bits'); ax.set_title('Accuracy-dependent optimum'); ax.grid(True,alpha=.2)
 fig.subplots_adjust(bottom=.28,top=.85)
 fig.text(.01,.98,r'\textbf{a}',va='top',fontsize=10); fig.text(.61,.98,r'\textbf{b}',va='top',fontsize=10)
 save(fig,'attention_codebook_phase_summary')

def soft(z,lam): return np.sign(z)*np.maximum(np.abs(z)-lam,0)
def simulate(layers,pts):
 x=np.zeros((len(pts),2))
 for W,S,lam,h in layers: x=x+h*(soft(pts@W.T+x@S.T,lam)-x)
 return x

def matrix_certificate():
 fr=pd.read_csv(DATA/'frontier_A_4bit_2x_depth.csv'); pwa=pd.read_csv(DATA/'pwa_A_4bit_2x_depth.csv'); cert=pwa[pwa.n_sides==16].iloc[0]
 W=np.array([[[.65,0],[0,.65]],[[0,-.65],[.65,0]]]); S=np.array([[[.10,0],[0,-.10]],[[0,.10],[-.10,0]]]); lam=np.array([.35,0.]); seg=((0,.30,0),(.30,.65,1),(.65,1,0))
 def mode(t):
  for a,b,j in seg:
   if (a<=t<b) or (b==1 and t<=1): return j
 def tl(D): return [(W[mode(k/D)],S[mode(k/D)],float(lam[mode(k/D)]),1/D) for k in range(D)]
 def qn(x,lev): lev=np.asarray(lev); return lev[np.abs(x[...,None]-lev).argmin(-1)]
 qW=qn(W,np.linspace(-.65,.65,16)); qS=qn(S,np.linspace(-.10,.10,16)); qL=qn(lam,np.linspace(0,.70,16)); seq=[0,0,0,0,0,1,0,1]; sl=[(qW[j],qS[j],float(qL[j]),1/8) for j in seq]
 g=np.linspace(-1,1,321); X,Y=np.meshgrid(g,g); mask=X*X+Y*Y<=1+1e-12; pts=np.c_[X[mask],Y[mask]]
 ref=simulate(tl(32),pts); hi=simulate(tl(4),pts); lo=simulate(sl,pts)
 ZH=np.full_like(X,np.nan,dtype=float); ZL=ZH.copy(); ZH[mask]=np.linalg.norm(hi-ref,axis=1); ZL[mask]=np.linalg.norm(lo-ref,axis=1); vmax=max(np.nanmax(ZH),np.nanmax(ZL))
 fig=plt.figure(figsize=(7.2,5.1)); gs=fig.add_gridspec(2,2,width_ratios=[1.45,1],height_ratios=[1,1],wspace=.28,hspace=.21)
 ax=fig.add_subplot(gs[:,0]); ax.semilogy(fr.D,fr.global_witness_error,'o-',color=C['navy'],label='global witness lower bound'); ax.axhspan(cert.high_lower,cert.high_upper,color='#BDD7E7',alpha=.65,label=r'FP depth-$4$ full-disk interval'); ax.errorbar([8],[(cert.student_lower+cert.student_upper)/2],yerr=[[(cert.student_upper-cert.student_lower)/2]],fmt='s',color=C['green'],capsize=3,label=r'4-bit depth-$8$ full-disk interval'); ax.axvline(8,color=C['gray'],ls=':',lw=1); ax.set_xticks(range(1,13)); ax.set_xlabel(r'low-bit depth $D$'); ax.set_ylabel('error or certified bound'); ax.set_title(r'Every $D\leq7$ fails; $D=8$ succeeds'); ax.grid(True,which='both',alpha=.2); ax.legend(loc='upper center',bbox_to_anchor=(.5,-.14),frameon=False)
 ims=[]
 for r,(Z,title) in enumerate([(ZH,r'FP depth $L=4$'),(ZL,r'4-bit depth $D=8$')]):
  aa=fig.add_subplot(gs[r,1]); im=aa.imshow(Z,extent=(-1,1,-1,1),origin='lower',cmap='magma',vmin=0,vmax=vmax,rasterized=True); ims.append(im); aa.add_patch(Circle((0,0),1,fill=False,color='white',lw=.65)); aa.set_aspect('equal'); aa.set_xticks([-1,0,1]); aa.set_yticks([-1,0,1]); aa.set_ylabel(r'$y_2$'); aa.set_title(title+' error field');
  if r: aa.set_xlabel(r'$y_1$')
  else: aa.set_xticklabels([])
 cax=fig.add_axes([.704,.065,.225,.018]); cb=fig.colorbar(ims[-1],cax=cax,orientation='horizontal'); cb.set_label(r'$\|F(y)-F_{32}(y)\|_2$',labelpad=2)
 fig.subplots_adjust(bottom=.19,top=.91,left=.10,right=.96)
 fig.text(.01,.98,r'\textbf{a}',va='top',fontsize=10); fig.text(.68,.98,r'\textbf{b}',va='top',fontsize=10); fig.text(.68,.505,r'\textbf{c}',va='top',fontsize=10)
 save(fig,'matrix_certificate_revised')

if __name__=='__main__':
 attention_codebook(); matrix_certificate(); print('revised figures written')


==> anc/Reproducibility_Artifacts/code/make_summary_figures.py <==
#!/usr/bin/env python3
"""Generate the fixed-teacher and metadata summary figures."""
from pathlib import Path
import math
import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np

ROOT=Path(__file__).resolve().parents[1]
FIG=ROOT/'figures'; DATA=ROOT/'data'
FIG.mkdir(exist_ok=True); DATA.mkdir(exist_ok=True)
DEEP='#173A5E'; RED='#B6484A'; ORANGE='#D97732'; GREEN='#3D8B74'; PURPLE='#6C4A8E'
LIGHT_BLUE='#EAF2F8'; LIGHT_GREEN='#EAF6F1'
mpl.rcParams.update({
    'text.usetex':True,
    'text.latex.preamble':r'\usepackage{amsmath,amssymb,bm}',
    'font.family':'serif','font.size':9.2,'axes.labelsize':9.5,'axes.titlesize':10.3,
    'legend.fontsize':8.2,'xtick.labelsize':8.2,'ytick.labelsize':8.2,
    'axes.linewidth':0.8,'lines.linewidth':2.0,'pdf.fonttype':42,'ps.fonttype':42,
    'savefig.bbox':'tight','savefig.pad_inches':0.03,
})

def panel(ax,letter):
    ax.text(-0.12,1.07,rf'\textbf{{({letter})}}',transform=ax.transAxes,
            ha='left',va='bottom',fontsize=10.3)

def finish(fig,stem):
    fig.savefig(FIG/f'{stem}.pdf')
    fig.savefig(FIG/f'{stem}.png',dpi=320)
    plt.close(fig)

def fixed_teacher():
    D=np.arange(2,513)
    a=1.0
    exact=a*(np.exp(-1)-(1-1/D)**D)
    asym=a/(2*np.e*D)
    lower=a/(4*np.e*D)
    upper=a/(2*np.e*(D-1))
    np.savetxt(DATA/'fixed_teacher_necessity.csv',
               np.column_stack([D,exact,asym,lower,upper]),delimiter=',',
               header='depth,exact_error,first_order_asymptote,lower_bound,upper_bound',comments='')
    fig,axs=plt.subplots(1,2,figsize=(10.3,3.55),gridspec_kw={'wspace':0.30})
    ax=axs[0]
    ax.loglog(D,exact,color=DEEP,label=r'exact optimum')
    ax.loglog(D,asym,color=ORANGE,ls='--',label=r'$a/(2eD)$ asymptote')
    ax.fill_between(D,lower,upper,color=LIGHT_BLUE,alpha=0.95,
                    label=r'proved nonasymptotic envelope')
    ax.set_xlabel(r'microdepth $D$'); ax.set_ylabel(r'best endpoint error')
    ax.set_title(r'One fixed teacher forces first-order depth')
    ax.grid(True,which='both',alpha=.22,linewidth=.55)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.18),frameon=False,ncol=1)
    panel(ax,'a')
    ax=axs[1]
    ax.semilogx(D,D*exact,color=DEEP,label=r'$D\,E_D(x^\star)$')
    ax.axhline(a/(2*np.e),color=ORANGE,ls='--',label=r'limit $a/(2e)$')
    ax.fill_between(D,D*lower,D*upper,color=LIGHT_GREEN,alpha=.85,
                    label=r'scaled theorem envelope')
    ax.set_xlabel(r'microdepth $D$'); ax.set_ylabel(r'scaled error $D\,E_D$')
    ax.set_title(r'The leading constant is nonzero')
    ax.grid(True,which='both',alpha=.22,linewidth=.55)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.18),frameon=False,ncol=1)
    panel(ax,'b')
    fig.subplots_adjust(bottom=.29,top=.88)
    finish(fig,'fixed_teacher_necessity')

def metadata():
    depths=np.geomspace(2,1024,300)
    bits=np.linspace(0,112,281)
    m=8.; Csyn=1.; Cmeta=1.; ell=1.
    DD,SS=np.meshgrid(depths,bits)
    excess=Csyn/DD+Cmeta*2**(-SS/m)
    np.savez(DATA/'metadata_resources.npz',depth=depths,bits=bits,excess=excess)
    B=np.arange(32,4097)
    s=np.ceil(m*np.log2(np.maximum(1,Cmeta*B)))
    D=np.maximum(1,np.floor((B-s)/ell))
    depth_term=Csyn/D
    meta_term=Cmeta*2**(-s/m)
    np.savetxt(DATA/'metadata_budget_allocation.csv',
               np.column_stack([B,s,D,depth_term,meta_term]),delimiter=',',
               header='budget,metadata_bits,depth,depth_term,metadata_term',comments='')
    fig,axs=plt.subplots(1,2,figsize=(10.3,3.7),gridspec_kw={'wspace':.33})
    ax=axs[0]
    pcm=ax.pcolormesh(depths,bits,np.log10(excess),shading='auto',cmap='viridis_r')
    ax.set_xscale('log',base=2)
    balance_D=np.geomspace(2,1024,240); balance_s=m*np.log2(balance_D)
    mask=balance_s<=bits.max()
    ax.plot(balance_D[mask],balance_s[mask],color='white',lw=4.4,solid_capstyle='round')
    ax.plot(balance_D[mask],balance_s[mask],color=PURPLE,lw=1.8,ls='--',
            label=r'balanced terms: $s=m\log_2D$')
    ax.set_xlabel(r'microdepth $D$'); ax.set_ylabel(r'global metadata bits $s$')
    ax.set_title(r'Two resources determine the excess error')
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.18),frameon=False)
    cb=fig.colorbar(pcm,ax=ax,pad=.025,fraction=.046)
    cb.set_label(r'$\log_{10}(C_{\rm syn}/D+C_{\rm meta}2^{-s/m})$')
    panel(ax,'a')
    ax=axs[1]
    ax.loglog(B,depth_term,color=DEEP,label=r'synthesis term $C_{\rm syn}/D_B$')
    ax.loglog(B,meta_term,color=GREEN,ls='--',label=r'metadata term $C_{\rm meta}2^{-s_B/m}$')
    ax.loglog(B,1/B,color=ORANGE,ls=':',label=r'reference $B^{-1}$')
    ax.set_xlabel(r'total declared budget $B$'); ax.set_ylabel(r'excess-error contribution')
    ax.set_title(r'Logarithmic metadata preserves the first-order budget law')
    ax.grid(True,which='both',alpha=.22,linewidth=.55)
    ax.legend(loc='upper center',bbox_to_anchor=(.5,-.18),frameon=False,ncol=1)
    panel(ax,'b')
    fig.subplots_adjust(bottom=.29,top=.88)
    finish(fig,'metadata_resources')

if __name__=='__main__':
    fixed_teacher(); metadata()
    print('wrote summary figures')


==> anc/Reproducibility_Artifacts/code/proof_sanity_checks.py <==
#!/usr/bin/env python3
"""Independent numerical sanity checks for analytic inequalities in the paper.

These checks are not substitutes for the proofs. They are intended to catch
sign, indexing, and endpoint mistakes in the displayed formulas.
"""
from __future__ import annotations

import math
import random
import mpmath as mp
from dataclasses import dataclass


def check_midpoint_inequality(max_d: int = 200000) -> None:
    mp.mp.dps = 60
    worst = mp.inf
    worst_d = None
    for d in range(2, max_d + 1):
        D = mp.mpf(d)
        log_lhs = (D - 1) * mp.log(1 - 1 / D) + mp.log(1 - 1 / (2 * D))
        margin = mp.e ** log_lhs - mp.e ** (-1)
        if margin < worst:
            worst, worst_d = margin, d
    assert worst >= 0, (worst_d, worst)
    print(f"sharpness midpoint inequality: PASS (minimum sampled margin {float(worst):.3e} at D={worst_d})")


def check_euler_lower(max_l: int = 200000) -> None:
    mp.mp.dps = 60
    worst = mp.inf
    worst_l = None
    for ell in range(2, max_l + 1):
        L = mp.mpf(ell)
        lhs = mp.e ** (-1) - mp.e ** (L * mp.log(1 - 1 / L))
        rhs = 1 / (4 * mp.e * L)
        margin = lhs - rhs
        if margin < worst:
            worst, worst_l = margin, ell
    assert worst >= 0, (worst_l, worst)
    print(f"Euler lower bound: PASS (minimum sampled margin {float(worst):.3e} at L={worst_l})")


def balanced_round(probabilities: list[list[float]]) -> tuple[list[int], list[list[float]]]:
    j = len(probabilities[0])
    r = [0.0] * j
    sequence: list[int] = []
    states = [r.copy()]
    for p in probabilities:
        assert len(p) == j
        assert abs(sum(p) - 1.0) < 1e-10
        idx = max(range(j), key=lambda i: r[i] + p[i])
        sequence.append(idx)
        r = [r[i] + p[i] - (1.0 if i == idx else 0.0) for i in range(j)]
        states.append(r.copy())
    return sequence, states


def check_balanced_rounding(trials: int = 500, steps: int = 1000) -> None:
    rng = random.Random(20260715)
    for j in range(2, 10):
        for _ in range(trials // 10):
            ps = []
            for _k in range(steps):
                raw = [rng.expovariate(1.0) for _ in range(j)]
                total = sum(raw)
                ps.append([x / total for x in raw])
            seq, states = balanced_round(ps)
            for r in states:
                assert abs(sum(r)) < 5e-10
                assert min(r) > -1.0 - 1e-10
                assert max(r) <= j - 1 + 1e-10
            counts = [0] * j
            cumulative = [0.0] * j
            for k, idx in enumerate(seq):
                counts[idx] += 1
                for i in range(j):
                    cumulative[i] += ps[k][i]
                    discrepancy = counts[i] - cumulative[i]
                    assert abs(discrepancy) <= j - 1 + 1e-9
    print("balanced rounding invariants: PASS")


def soft(x: float, lam: float) -> float:
    return math.copysign(max(abs(x) - lam, 0.0), x) if x else 0.0


def check_structural_split(samples: int = 200001) -> None:
    # Normalized exact approximation: S_{1/2}(t) by (1/3)t+(2/3)S_1(t).
    max_err = 0.0
    arg = 0.0
    for k in range(samples):
        t = -2.0 + 4.0 * k / (samples - 1)
        err = abs(soft(t, 0.5) - (t / 3.0 + 2.0 * soft(t, 1.0) / 3.0))
        if err > max_err:
            max_err, arg = err, t
    assert abs(max_err - 1.0 / 6.0) < 2e-10, (max_err, arg)
    print(f"structural split exact approximant: PASS (max error {max_err:.12f})")



def check_signed_ray_lower_edge(max_d: int = 256) -> None:
    """Verify the corrected lower-edge construction, including target feasibility."""
    a = 0.73
    delta0 = 0.41
    alpha = 1.0 - math.exp(-1.0)
    for d in range(1, max_d + 1):
        r = 1.0 - 1.0 / d
        c_d = delta0 * (r ** (d - 1)) / (2.0 * d * alpha)
        assert 0.0 <= c_d <= delta0 + 1e-15
        target = a * alpha * c_d
        smallest_positive = a * delta0 * (r ** (d - 1)) / d
        assert abs(target - 0.5 * smallest_positive) < 2e-14
        lower = a * delta0 / (2.0 * math.e * d)
        assert target + 2e-15 >= lower
        if d <= 16:
            # Any pure endpoint is a nonnegative weighted sum of alphabet values.
            # Exhaustively verify that no endpoint lies between 0 and the
            # one-symbol earliest endpoint.
            endpoints = []
            for mask in range(1 << d):
                x = 0.0
                for k in range(d):
                    qk = delta0 if ((mask >> (d - 1 - k)) & 1) else 0.0
                    x = r * x + a * qk / d
                endpoints.append(x)
            err = min(abs(x - target) for x in endpoints)
            assert abs(err - target) < 2e-13
    print("signed-ray lower-edge target and gap: PASS")


def check_discrete_euler_stability(trials: int = 2000) -> None:
    """Check the explicit-Euler one-sided factor and its product bound."""
    rng = random.Random(20260718)
    for _ in range(trials):
        L = rng.uniform(0.05, 3.0)
        mu = rng.uniform(-L, L)
        h = rng.uniform(1e-4, min(0.2, 0.8 / L))
        # Scalar linear field G(x)=c x with c chosen so |c|<=L and c<=mu.
        c = rng.uniform(-L, min(L, mu))
        kappa = math.sqrt(max(0.0, 1.0 + 2.0 * h * mu + h * h * L * L))
        exact = abs(1.0 + h * c)
        assert exact <= kappa + 2e-14
        log_bound = h * mu + 0.5 * h * h * L * L
        if kappa > 0:
            assert math.log(kappa) <= log_bound + 2e-14
    print("discrete one-sided Euler stability: PASS")


def check_route_margin_bootstrap(trials: int = 5000) -> None:
    """Stress-test the selected/unselected score separation inequality."""
    rng = random.Random(20260718)
    for _ in range(trials):
        gamma = rng.uniform(0.01, 2.0)
        eta = rng.uniform(0.0, gamma / 5.0)
        Lr = rng.uniform(0.01, 3.0)
        delta = rng.uniform(0.0, max(0.0, (gamma / 2.0 - eta) / Lr) * 0.99)
        assert 2.0 * (eta + Lr * delta) < gamma
        # Worst admissible perturbation of a selected-minus-unselected gap.
        perturbed_gap = gamma - 2.0 * eta - 2.0 * Lr * delta
        assert perturbed_gap > 0.0
    print("hard-routing margin bootstrap inequality: PASS")

def check_sharp_edge_formula(max_d: int = 10000) -> None:
    delta = 1.7
    for d in range(2, max_d + 1):
        r = 1.0 - 1.0 / d
        gap = delta * r ** (d - 1) / d
        assert gap >= delta / (math.e * d) - 2e-15
    print("edge-gap lower bound: PASS")


if __name__ == "__main__":
    check_midpoint_inequality()
    check_euler_lower()
    check_balanced_rounding()
    check_structural_split()
    check_signed_ray_lower_edge()
    check_discrete_euler_stability()
    check_route_margin_bootstrap()
    check_sharp_edge_formula()
    print("ALL ANALYTIC SANITY CHECKS PASS")


==> anc/Reproducibility_Artifacts/code/rational_pwa_verify.py <==
from fractions import Fraction as F
from math import tan, pi
from dataclasses import dataclass
import itertools, time, sys

# basic vector/matrix rational ops for 2D

def q(x):
    if isinstance(x,F): return x
    if isinstance(x,int): return F(x,1)
    return F(str(x))

def vadd(a,b): return (a[0]+b[0],a[1]+b[1])
def vsub(a,b): return (a[0]-b[0],a[1]-b[1])
def smul(s,a): return (s*a[0],s*a[1])
def dot(a,b): return a[0]*b[0]+a[1]*b[1]
def mvec(M,v): return (dot(M[0],v),dot(M[1],v))
def madd(A,B): return ((A[0][0]+B[0][0],A[0][1]+B[0][1]),(A[1][0]+B[1][0],A[1][1]+B[1][1]))
def mmul(A,B):
    return ((A[0][0]*B[0][0]+A[0][1]*B[1][0], A[0][0]*B[0][1]+A[0][1]*B[1][1]),
            (A[1][0]*B[0][0]+A[1][1]*B[1][0], A[1][0]*B[0][1]+A[1][1]*B[1][1]))
def mscale(s,A): return ((s*A[0][0],s*A[0][1]),(s*A[1][0],s*A[1][1]))
I=((F(1),F(0)),(F(0),F(1)))
Z=((F(0),F(0)),(F(0),F(0)))
ZV=(F(0),F(0))

def rational_unit(theta, maxden=10000):
    # exact rational point on unit circle using t=tan(theta/2)
    # handle theta near pi mod 2pi
    twopi=2*pi
    theta=theta%twopi
    if abs(theta-pi)<1e-12: return (F(-1),F(0))
    if abs(theta)<1e-12 or abs(theta-twopi)<1e-12: return (F(1),F(0))
    t=F(tan(theta/2)).limit_denominator(maxden)
    den=1+t*t
    return ((1-t*t)/den, 2*t/den)

def rational_regular_directions(n,maxden=10000):
    pts=[]
    for k in range(n):
        pts.append(rational_unit(2*pi*k/n,maxden))
    # remove duplicates
    out=[]
    for p in pts:
        if p not in out: out.append(p)
    return out

def line_intersection(n1,b1,n2,b2):
    # n1.x=b1, n2.x=b2
    det=n1[0]*n2[1]-n1[1]*n2[0]
    if det==0: raise ValueError('parallel')
    return ((b1*n2[1]-n1[1]*b2)/det,(n1[0]*b2-b1*n2[0])/det)

def polygons(n,maxden=10000):
    dirs=rational_regular_directions(n,maxden)
    inner=dirs
    outer=[]
    for a,b in zip(dirs,dirs[1:]+dirs[:1]):
        outer.append(line_intersection(a,F(1),b,F(1)))
    return inner,outer

def clip_polygon(poly,a,b):
    if not poly:return []
    out=[]
    m=len(poly)
    for idx in range(m):
        P=poly[idx]; Q=poly[(idx+1)%m]
        fP=dot(a,P)-b; fQ=dot(a,Q)-b
        inP=fP<=0; inQ=fQ<=0
        if inP: out.append(P)
        if inP!=inQ:
            den=fP-fQ
            if den!=0:
                # P + fP/(fP-fQ)*(Q-P)
                out.append(vadd(P,smul(fP/den,vsub(Q,P))))
    # dedup exact consecutive
    clean=[]
    for p in out:
        if not clean or p!=clean[-1]: clean.append(p)
    if len(clean)>1 and clean[0]==clean[-1]: clean.pop()
    return clean if len(clean)>=3 else []

def refine_joint(cells,key,layers,keys):
    for li,(W,S,lam,h) in enumerate(layers):
        new=[]
        one_h=F(1)-h
        for cell in cells:
            poly=cell['poly'];A=cell['A'][key];c=cell['c'][key]
            Zm=madd(mmul(S,A),W); zc=mvec(S,c)
            for modes in itertools.product((-1,0,1),repeat=2):
                p=poly
                for i,mode in enumerate(modes):
                    Zi=Zm[i]
                    if mode==1:
                        # Z y + zc >= lam => -Z y <= zc-lam
                        p=clip_polygon(p,(-Zi[0],-Zi[1]),zc[i]-lam)
                    elif mode==-1:
                        # Z y + zc <= -lam => Z y <= -lam-zc
                        p=clip_polygon(p,Zi,-lam-zc[i])
                    else:
                        # <= lam and >= -lam
                        p=clip_polygon(p,Zi,lam-zc[i])
                        if p: p=clip_polygon(p,(-Zi[0],-Zi[1]),lam+zc[i])
                    if not p: break
                if not p: continue
                nc={'poly':p,'A':{k:cell['A'][k] for k in keys},'c':{k:cell['c'][k] for k in keys}}
                A2=mscale(one_h,A);c2=smul(one_h,c)
                # mutate rows via list
                A2l=[list(A2[0]),list(A2[1])]; c2l=[c2[0],c2[1]]
                for i,mode in enumerate(modes):
                    if mode==1:
                        A2l[i][0]+=h*Zm[i][0];A2l[i][1]+=h*Zm[i][1];c2l[i]+=h*(zc[i]-lam)
                    elif mode==-1:
                        A2l[i][0]+=h*Zm[i][0];A2l[i][1]+=h*Zm[i][1];c2l[i]+=h*(zc[i]+lam)
                nc['A']=dict(nc['A']);nc['c']=dict(nc['c'])
                nc['A'][key]=((A2l[0][0],A2l[0][1]),(A2l[1][0],A2l[1][1]))
                nc['c'][key]=(c2l[0],c2l[1])
                new.append(nc)
        cells=new
        print(key,li+1,'/',len(layers),'cells',len(cells),flush=True)
    return cells

# exact case A definitions
W_teacher=[((q('.65'),q('0')),(q('0'),q('.65'))),((q('0'),q('-.65')),(q('.65'),q('0')))]
S_teacher=[((q('.10'),q('0')),(q('0'),q('-.10'))),((q('0'),q('.10')),(q('-.10'),q('0')))]
lam_teacher=[q('.35'),q('0')]
segments=[(q('0'),q('.30'),0),(q('.30'),q('.65'),1),(q('.65'),q('1'),0)]

def mode_at(t):
    for a,b,j in segments:
        if a<=t<b or (b==1 and t<=1):return j
    return segments[-1][2]

def teacher_layers(D):
    h=F(1,D); out=[]
    for k in range(D):
        j=mode_at(F(k,D));out.append((W_teacher[j],S_teacher[j],lam_teacher[j],h))
    return out

# quantized 4bit via exact nearest with lower tie
W_levels=[q('-.65')+F(i,15)*q('1.30') for i in range(16)]
S_levels=[q('-.10')+F(i,15)*q('.20') for i in range(16)]
L_levels=[F(i,15)*q('.70') for i in range(16)]
def nearest(x,levels): return min(enumerate(levels),key=lambda iv:(abs(iv[1]-x),iv[0]))[1]
def quant_mat(M,levels): return tuple(tuple(nearest(x,levels) for x in row) for row in M)
Wq=[quant_mat(M,W_levels) for M in W_teacher]
Sq=[quant_mat(M,S_levels) for M in S_teacher]
lamq=[nearest(x,L_levels) for x in lam_teacher]

def schedule_layers(seq):
    D=len(seq);h=F(1,D)
    return [(Wq[j],Sq[j],lamq[j],h) for j in seq]

def exact_pwa(seq,n=16,maxden=10000,inner=True):
    inn,out=polygons(n,maxden); poly=inn if inner else out
    keys=('student','high','reference')
    cells=[{'poly':poly,'A':{k:Z for k in keys},'c':{k:ZV for k in keys}}]
    cells=refine_joint(cells,'student',schedule_layers(seq),keys)
    cells=refine_joint(cells,'high',teacher_layers(4),keys)
    cells=refine_joint(cells,'reference',teacher_layers(32),keys)
    maxsq={'student':F(0),'high':F(0)}
    arg={}
    for cell in cells:
        Ar=cell['A']['reference'];cr=cell['c']['reference']
        for key in ('student','high'):
            Ad=((cell['A'][key][0][0]-Ar[0][0],cell['A'][key][0][1]-Ar[0][1]),(cell['A'][key][1][0]-Ar[1][0],cell['A'][key][1][1]-Ar[1][1]))
            cd=(cell['c'][key][0]-cr[0],cell['c'][key][1]-cr[1])
            for p in cell['poly']:
                v=vadd(mvec(Ad,p),cd); sq=dot(v,v)
                if sq>maxsq[key]:maxsq[key]=sq;arg[key]=p
    return maxsq,arg,len(cells)

if __name__=='__main__':
    print('Wq',Wq,'Sq',Sq,'lamq',lamq)
    n=int(sys.argv[1]) if len(sys.argv)>1 else 12
    seq=[0,0,0,0,0,1,0,1]
    for inner in (True,False):
        t=time.time();r=exact_pwa(seq,n=n,maxden=10000,inner=inner);print('RESULT',n,inner,r,'time',time.time()-t)


==> anc/Reproducibility_Artifacts/code/replot_reviewed_transformer_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data'; FIG=ROOT/'figures'; FIG.mkdir(exist_ok=True)
C={'blue':'#2F5D8C','orange':'#D97732','green':'#3D8B74','red':'#B6484A','purple':'#7868A6','gray':'#63666A','navy':'#173A5E','gold':'#C49A3A'}
MARK={'binary':'o','ternary':'s','uniform_2bit':'^','uniform_3bit':'D'}
mpl.rcParams.update({
 'text.usetex':True,'font.family':'serif','font.serif':['Computer Modern Roman'],
 'font.size':9.5,'axes.labelsize':9.7,'axes.titlesize':10.1,'legend.fontsize':9.0,
 'xtick.labelsize':9.0,'ytick.labelsize':9.0,'axes.linewidth':.8,
 'lines.linewidth':1.8,'lines.markersize':5.2,'savefig.dpi':360,
 'savefig.bbox':'tight','text.latex.preamble':r'\usepackage{amsmath}\usepackage{siunitx}\usepackage{bm}'})

def save(fig,name):
    for ext in ('pdf','png'): fig.savefig(FIG/f'{name}.{ext}',facecolor='white')
    plt.close(fig)

def panel_labels(fig, xs, y=.98):
    for x,l in zip(xs,'abcdefghijklmnopqrstuvwxyz'):
        fig.text(x,y,rf'\textbf{{{l}}}',va='top',fontsize=10.5)

def structural():
    df=pd.read_csv(DATA/'transformer_attention_structural_split.csv')
    amap=pd.read_csv(DATA/'transformer_representative_attention_map.csv').values
    fig,axs=plt.subplots(1,3,figsize=(7.5,2.65),gridspec_kw={'width_ratios':[1,1,.82],'wspace':.34})
    g=df[df.target=='compatible_attention'].sort_values('D')
    ax=axs[0]; ax.loglog(g.D,g.error,'o-',color=C['blue'],label='compatible target')
    guide=g.error.iloc[0]*g.D.iloc[0]/g.D.to_numpy(); ax.loglog(g.D,guide,'--',color=C['gray'],label=r'$D^{-1}$ guide')
    ax.set_xlabel(r'low-bit microdepth $D$'); ax.set_ylabel('max fixed-witness terminal error'); ax.set_title('Reachable target')
    ax.grid(True,which='both',alpha=.2); ax.legend(loc='upper center',bbox_to_anchor=(.5,-.28),frameon=False,ncol=1)
    g=df[df.target=='orthogonal_attention'].sort_values('D')
    ax=axs[1]; ax.semilogx(g.D,g.error,'s-',color=C['red'],label='orthogonal target')
    ax.axhline(g.floor.iloc[0],ls='--',color=C['red'],alpha=.7,label='exact invariant floor')
    ax.set_xlabel(r'low-bit microdepth $D$'); ax.set_ylabel('max fixed-witness terminal error'); ax.set_title('Missing output direction')
    ax.grid(True,which='both',alpha=.2); ax.legend(loc='upper center',bbox_to_anchor=(.5,-.28),frameon=False,ncol=1)
    ax=axs[2]; im=ax.imshow(amap,cmap='Blues',vmin=0,vmax=amap.max())
    ax.set_xticks(range(amap.shape[1]),[rf'$k_{i+1}$' for i in range(amap.shape[1])]); ax.set_yticks(range(amap.shape[0]),[rf'$q_{i+1}$' for i in range(amap.shape[0])])
    ax.set_title('Token-dependent coupling')
    for i in range(amap.shape[0]):
        for j in range(amap.shape[1]):
            ax.text(j,i,f'{amap[i,j]:.2f}',ha='center',va='center',fontsize=9.0,color='white' if amap[i,j]>.35 else C['navy'])
    fig.subplots_adjust(bottom=.28,top=.84,left=.08,right=.98)
    panel_labels(fig,[.01,.355,.705])
    save(fig,'transformer_attention_structural_split')

def minimax_rate():
    df=pd.read_csv(DATA/'transformer_attention_minimax_rate.csv')
    labels={'binary':'binary gain','ternary':'ternary gain','uniform_2bit':'uniform 2-bit gain','uniform_3bit':'uniform 3-bit gain'}
    colors={'binary':C['red'],'ternary':C['orange'],'uniform_2bit':C['green'],'uniform_3bit':C['blue']}
    fig,axs=plt.subplots(1,2,figsize=(7.2,2.7),gridspec_kw={'wspace':.31})
    for p,g in df.groupby('alphabet',sort=False):
        g=g.sort_values('D'); axs[0].loglog(g.D,g.error,marker=MARK[p],color=colors[p],label=labels[p]); axs[1].semilogx(g.D,g.D_error,marker=MARK[p],color=colors[p],label=labels[p])
    axs[0].set(xlabel=r'depth $D$',ylabel='max fixed-witness terminal error',title='Nonlinear attention obeys a first-order law')
    axs[1].set(xlabel=r'depth $D$',ylabel=r'$D E_D$',title='The constant depends on the alphabet')
    for ax in axs: ax.grid(True,which='both',alpha=.2)
    handles,lab=axs[0].get_legend_handles_labels(); fig.legend(handles,lab,loc='lower center',bbox_to_anchor=(.5,-.03),ncol=4,frameon=False)
    fig.subplots_adjust(bottom=.28,top=.84,left=.10,right=.98)
    panel_labels(fig,[.01,.515])
    save(fig,'transformer_attention_first_order_rate')

def stability():
    df=pd.read_csv(DATA/'transformer_attention_stability_budget.csv')
    mat=pd.read_csv(DATA/'transformer_attention_stability_matching.csv')
    fig,axs=plt.subplots(1,2,figsize=(7.25,2.75),gridspec_kw={'width_ratios':[1.18,1],'wspace':.34})
    colors={1.0:C['blue'],.25:C['orange'],.0625:C['red']}
    for eps,g in mat.groupby('eps_norm',sort=False):
        g=g.sort_values('block_scale'); axs[0].plot(g.stability_budget,g.asymptotic_constant,'o-',color=colors[eps],label=rf'$\epsilon_{{\rm norm}}={eps:g}$')
        for _,r in g.iterrows(): axs[0].annotate(rf'${r.block_scale:g}$',(r.stability_budget,r.asymptotic_constant),xytext=(3,3),textcoords='offset points',fontsize=9.0)
    axs[0].set(xlabel=r'empirical stability budget $\exp(\widehat\mu_+T)$',ylabel=r'large-depth constant $D E_D$',title='Dynamical amplification controls the depth cost'); axs[0].grid(True,alpha=.2)
    axs[0].legend(loc='upper center',bbox_to_anchor=(.5,-.25),frameon=False,ncol=1)
    eps_order=[1.0,.25,.0625]; scale_order=[.5,1.,1.5]
    M=np.array([[mat[(mat.eps_norm==e)&(mat.block_scale==s)].D_match.iloc[0] for s in scale_order] for e in eps_order])
    im=axs[1].imshow(M,cmap='YlOrRd',aspect='auto',vmin=np.nanmin(M),vmax=np.nanmax(M))
    axs[1].set_xticks(range(3),[r'$0.5$',r'$1$',r'$1.5$']); axs[1].set_yticks(range(3),[r'$1$',r'$0.25$',r'$0.0625$']); axs[1].set_xlabel('residual-block scale'); axs[1].set_ylabel(r'RMSNorm regularizer $\epsilon_{\rm norm}$'); axs[1].set_title(r'Depth for error $\leq2.5\times10^{-3}$')
    for i in range(3):
        for j in range(3): axs[1].text(j,i,rf'${int(M[i,j])}$',ha='center',va='center',fontsize=9.0,color=C['navy'] if M[i,j]<96 else 'white')
    fig.subplots_adjust(bottom=.27,top=.83,left=.10,right=.98)
    panel_labels(fig,[.01,.57])
    save(fig,'transformer_attention_stability_budget')

def routing():
    df=pd.read_csv(DATA/'transformer_routing_margin_phase.csv')
    eta=float(df.eta.iloc[0]); piv=df.pivot_table(index='gamma',columns='D',values='error',aggfunc='min').sort_index()
    fig,axs=plt.subplots(1,2,figsize=(7.25,2.8),gridspec_kw={'wspace':.33})
    im=axs[0].imshow(np.log10(np.maximum(piv.values,1e-8)),origin='lower',aspect='auto',extent=[piv.columns.min(),piv.columns.max(),piv.index.min(),piv.index.max()],cmap='magma')
    axs[0].axhline(eta,color='white',ls='--',lw=1.2,label=rf'router radius $\eta={eta:g}$'); axs[0].set(xlabel=r'low-bit depth $D$',ylabel='minimum hard-routing margin',title='A routing-margin phase transition')
    axs[0].legend(loc='upper center',bbox_to_anchor=(.5,-.25),frameon=False)
    cb=fig.colorbar(im,ax=axs[0],fraction=.046,pad=.03); cb.set_label(r'$\log_{10}$ terminal error')
    sel=[.10,.22,.30]; colors=[C['red'],C['orange'],C['blue']]
    for ga,co in zip(sel,colors):
        g=df[np.isclose(df.gamma,ga)].sort_values('D'); axs[1].loglog(g.D,g.error,'o-',ms=3.4,color=co,label=rf'$\gamma={ga:.2f}$')
    g=df[np.isclose(df.gamma,.30)].sort_values('D'); guide=g.error.iloc[0]*g.D.iloc[0]/g.D.to_numpy(); axs[1].loglog(g.D,guide,'--',color=C['gray'],label=r'$D^{-1}$ guide')
    floor=df[np.isclose(df.gamma,.10)].sort_values('D').error.tail(20).median(); axs[1].axhline(floor,ls=':',color=C['red'],label='routing floor')
    axs[1].set(xlabel=r'depth $D$',ylabel='optimal endpoint error',title='Above the margin, first-order decay returns'); axs[1].grid(True,which='both',alpha=.2)
    axs[1].legend(loc='upper center',bbox_to_anchor=(.5,-.25),frameon=False,ncol=2)
    fig.subplots_adjust(bottom=.30,top=.83,left=.10,right=.96)
    panel_labels(fig,[.01,.525])
    save(fig,'transformer_routing_margin_phase')

def global_search():
    df=pd.read_csv(DATA/'transformer_attention_global_search.csv')
    fig,axs=plt.subplots(1,2,figsize=(7.25,3.35),gridspec_kw={'wspace':.32})
    axs[0].semilogy(df.D,df.global_error,'o-',color=C['navy'],label='global exhaustive optimum')
    axs[0].semilogy(df.D,df.balanced_error,'s-',color=C['green'],label='balanced switching')
    axs[0].semilogy(df.D,df.local_median,'^-',color=C['red'],label='median local search')
    axs[0].fill_between(df.D,df.local_best,df.local_q90,color=C['red'],alpha=.14,label='local-search spread')
    axs[0].set(xlabel=r'depth $D$',ylabel='worst error on fixed witness sequences',title='Noncommuting attention atoms make order matter'); axs[0].grid(True,which='both',alpha=.2)
    axs[1].plot(df.D,df.balanced_error/df.global_error,'s-',color=C['green'],label='balanced/global')
    axs[1].plot(df.D,df.local_median/df.global_error,'^-',color=C['red'],label='median local/global')
    axs[1].plot(df.D,df.local_q90/df.global_error,'D--',color=C['purple'],label='90th percentile/global')
    axs[1].axhline(1,color=C['gray'],lw=.8,ls=':'); axs[1].set(xlabel=r'depth $D$',ylabel='multiplicative optimization gap',title='Search and representability are different frontiers'); axs[1].grid(True,alpha=.2)
    for ax in axs: ax.legend(loc='upper center',bbox_to_anchor=(.5,-.27),frameon=False,ncol=1)
    fig.subplots_adjust(bottom=.30,top=.86,left=.10,right=.98)
    panel_labels(fig,[.01,.515])
    save(fig,'transformer_attention_global_search')

def medium():
    df=pd.read_csv(DATA/'transformer_medium_scale_transformer.csv')
    fig,axs=plt.subplots(1,2,figsize=(7.2,2.65),gridspec_kw={'wspace':.31})
    comp=df[df.case=='compatible'].sort_values('D'); orth=df[df.case=='orthogonal'].sort_values('D')
    axs[0].loglog(comp.D,comp.error,'o-',color=C['blue'],label='compatible ternary transformer'); axs[0].loglog(orth.D,orth.error,'s-',color=C['red'],label='orthogonal target')
    guide=comp.error.iloc[0]*comp.D.iloc[0]/comp.D.to_numpy(); axs[0].loglog(comp.D,guide,'--',color=C['gray'],label=r'$D^{-1}$ guide'); axs[0].axhline(orth.error.iloc[-1],ls='--',color=C['red'],alpha=.7,label='exposed floor')
    axs[0].set(xlabel=r'low-bit microdepth $D$',ylabel='maximum held-out terminal error',title='8 tokens, width 16, two-head attention + MLP'); axs[0].grid(True,which='both',alpha=.2)
    stable=comp.iloc[:-1].copy()  # final point is reference-integration limited
    axs[1].semilogx(stable.D,stable.Derror,'o-',color=C['green']); med=np.median(stable.Derror); axs[1].axhline(med,color=C['gray'],ls='--',label=r'median $D E_D$')
    axs[1].set(xlabel=r'low-bit microdepth $D$',ylabel=r'$D E_D$',title='First-order constant before reference saturation'); axs[1].grid(True,alpha=.2); axs[1].legend(loc='upper center',bbox_to_anchor=(.5,-.25),frameon=False)
    handles,labels=axs[0].get_legend_handles_labels(); axs[0].legend(handles,labels,loc='upper center',bbox_to_anchor=(.5,-.25),frameon=False,ncol=1)
    fig.subplots_adjust(bottom=.31,top=.82,left=.10,right=.98)
    panel_labels(fig,[.01,.515])
    save(fig,'transformer_medium_scale_transformer')

    sc=pd.read_csv(DATA/'transformer_transformer_scale_sweep.csv')
    summary=sc.groupby(['tokens','width','heads'],as_index=False).agg(D_error=('D_error',lambda x: np.median(np.asarray(x)[:-1])),orthogonal_floor=('orthogonal_floor','first'))
    labels=[rf'$({int(r.tokens)},{int(r.width)},{int(r.heads)})$' for _,r in summary.iterrows()]
    x=np.arange(len(summary)); fig,axs=plt.subplots(1,2,figsize=(7.0,2.55),gridspec_kw={'wspace':.34})
    axs[0].plot(x,summary.D_error,'o-',color=C['green']); axs[0].set_xticks(x,labels,rotation=0); axs[0].set_xlabel(r'$(n,d,H)$'); axs[0].set_ylabel(r'representative $D E_D$'); axs[0].set_title('First-order constant versus scale'); axs[0].grid(True,alpha=.2)
    axs[1].plot(x,summary.orthogonal_floor,'s-',color=C['red']); axs[1].set_xticks(x,labels,rotation=0); axs[1].set_xlabel(r'$(n,d,H)$'); axs[1].set_ylabel('missing-direction floor'); axs[1].set_title('Exposed floor versus scale'); axs[1].grid(True,alpha=.2)
    fig.subplots_adjust(bottom=.22,top=.82,left=.11,right=.98); panel_labels(fig,[.01,.515]); save(fig,'transformer_scale_sweep')

if __name__=='__main__':
    structural(); minimax_rate(); stability(); routing(); global_search(); medium(); print('reviewed transformer figures regenerated')


==> anc/Reproducibility_Artifacts/code/transformer_proof_sanity_checks.py <==
#!/usr/bin/env python3
"""Independent numerical/algebraic sanity checks for the companion manuscript.

These checks do not replace the proofs. They target common failure modes:
prefix-discrepancy sign conventions, edge-gap target feasibility, softmax
Jacobian constants, attention Lipschitz algebra, and consistency of released
simulation tables with the claims printed in the paper.
"""
from __future__ import annotations

import math
from pathlib import Path
import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
RNG = np.random.default_rng(20260715)


def online_round(P: np.ndarray):
    D, J = P.shape
    q = np.zeros(J, dtype=float)
    sig = np.empty(D, dtype=int)
    qs = [q.copy()]
    for k in range(D):
        r = q + P[k]
        j = int(np.argmax(r))
        sig[k] = j
        q = r.copy()
        q[j] -= 1.0
        qs.append(q.copy())
    return sig, np.stack(qs)


def check_rounding():
    worst = 0.0
    for J in range(1, 9):
        for D in (1, 2, 3, 7, 31, 127):
            for _ in range(25):
                P = RNG.dirichlet(np.ones(J), size=D)
                sig, qs = online_round(P)
                E = np.zeros((D, J))
                E[np.arange(D), sig] = 1.0
                disc = np.cumsum(E - P, axis=0)
                worst = max(worst, float(np.max(np.abs(disc))))
                assert np.max(np.abs(disc)) < J + 1e-12
                assert np.max(np.abs(qs.sum(axis=1))) < 1e-10
                if J > 1:
                    assert np.min(qs) > -1.0 - 1e-12
                    assert np.max(qs) < J + 1e-12
    return worst


def check_sharpness():
    a = 1.37
    Delta = 2 * a
    min_slack = float("inf")
    max_u = 0.0
    for D in list(range(2, 1000)) + [10_000, 100_000, 1_000_000]:
        r = 1.0 - 1.0 / D
        alpha_inf = 1.0 - math.exp(-1.0)
        m = a * (1.0 - r ** (D - 1))
        u = m / alpha_inf
        max_u = max(max_u, u)
        assert -1e-14 <= u <= a + 1e-12
        half_gap = Delta / (2 * D) * r ** (D - 1)
        lower = Delta / (2 * math.e * D)
        slack = half_gap - lower
        min_slack = min(min_slack, slack)
        assert half_gap + 1e-15 >= lower
    return max_u, min_slack


def softmax(x: np.ndarray, axis=-1):
    x = x - np.max(x, axis=axis, keepdims=True)
    e = np.exp(x)
    return e / np.sum(e, axis=axis, keepdims=True)


def check_softmax_jacobian():
    maxeig = 0.0
    for n in range(2, 33):
        for _ in range(120):
            p = RNG.dirichlet(np.ones(n))
            J = np.diag(p) - np.outer(p, p)
            ev = float(np.linalg.eigvalsh(J)[-1])
            maxeig = max(maxeig, ev)
            assert ev <= 0.5 + 1e-12
    return maxeig


def attention(Z, Wq, Wk, Wv, Wo):
    r = Wq.shape[1]
    Q, K, V = Z @ Wq, Z @ Wk, Z @ Wv
    P = softmax((Q @ K.T) / math.sqrt(r), axis=1)
    return P @ V @ Wo


def check_attention_bound():
    worst_ratio = 0.0
    for n, d, r, dv, do in [(3, 2, 2, 2, 2), (8, 5, 3, 4, 6), (16, 7, 4, 5, 7)]:
        for _ in range(50):
            mats = []
            bounds = []
            for shape in [(d, r), (d, r), (d, dv), (dv, do)]:
                M = RNG.normal(size=shape)
                op = np.linalg.norm(M, 2)
                M /= max(op, 1e-12)
                scale = RNG.uniform(0.1, 1.2)
                M *= scale
                mats.append(M)
                bounds.append(np.linalg.norm(M, 2))
            Wq, Wk, Wv, Wo = mats
            q, k, v, o = bounds
            RN = RNG.uniform(0.2, 2.0)
            Z = RNG.normal(size=(n, d)); Z *= RN / max(np.linalg.norm(Z), 1e-12)
            H = RNG.normal(size=(n, d)); H /= max(np.linalg.norm(H), 1e-12)
            eps = 1e-6
            fd = np.linalg.norm(attention(Z + eps * H, Wq, Wk, Wv, Wo) - attention(Z, Wq, Wk, Wv, Wo)) / eps
            bound = o * v * (math.sqrt(n) + q * k * RN * RN / math.sqrt(r))
            ratio = fd / max(bound, 1e-15)
            worst_ratio = max(worst_ratio, ratio)
            assert fd <= bound * (1 + 2e-5) + 1e-8
    return worst_ratio


def check_random_linear_chattering():
    # Scalar, time-varying affine fields G_j(t,z)=a_j+b_j t-c_j z.
    # Compare a relaxed high-resolution reference with the manuscript's
    # rounded pure Euler construction and verify the explicit theorem bound.
    worst_ratio = 0.0
    for _ in range(12):
        J = int(RNG.integers(2, 6))
        T = RNG.uniform(0.3, 1.5)
        aa = RNG.uniform(-0.8, 0.8, J)
        bb = RNG.uniform(-0.5, 0.5, J)
        cc = RNG.uniform(0.0, 1.1, J)
        B = float(np.max(np.abs(aa)) + T * np.max(np.abs(bb)) + 2.5 * np.max(cc))
        L = float(np.max(cc))
        K = float(np.max(np.abs(bb)))
        for D in (8, 16, 32, 64):
            h = T / D
            # Smooth simplex path and interval-midpoint approximation.
            ts = (np.arange(D) + 0.5) * h
            raw = np.stack([1.2 + np.sin((j + 1) * ts + 0.3 * j) for j in range(J)], axis=1)
            P = raw / raw.sum(axis=1, keepdims=True)
            sig, _ = online_round(P)
            # High-resolution RK4 for piecewise-constant P over each interval.
            zrel = 0.0
            sub = 48
            dt = h / sub
            for k in range(D):
                p = P[k]
                t = k * h
                def f(tt, z):
                    return float(np.dot(p, aa + bb * tt - cc * z))
                for s in range(sub):
                    tt = t + s * dt
                    k1 = f(tt, zrel)
                    k2 = f(tt + dt/2, zrel + dt*k1/2)
                    k3 = f(tt + dt/2, zrel + dt*k2/2)
                    k4 = f(tt + dt, zrel + dt*k3)
                    zrel += dt * (k1 + 2*k2 + 2*k3 + k4) / 6
            zpure = 0.0
            for k in range(D):
                t = k * h
                j = sig[k]
                zpure += h * (aa[j] + bb[j] * t - cc[j] * zpure)
            Phi = (math.exp(L*T)-1)/L if L > 0 else T
            Cfh = T * ((K + L*B)/2 * Phi + J*J*(B + T*(K + L*B))*math.exp(L*T))
            err = abs(zpure - zrel)
            ratio = err / max(Cfh / D, 1e-15)
            worst_ratio = max(worst_ratio, ratio)
            assert err <= Cfh / D + 5e-6
    return worst_ratio



def check_normalization_jacobian(trials: int = 2000):
    """Check the exact 1/sqrt(eps) RMSNorm Jacobian bound."""
    worst = 0.0
    for _ in range(trials):
        d = int(RNG.integers(2, 65))
        eps = 10.0 ** RNG.uniform(-5.0, 1.0)
        x = RNG.normal(size=d)
        r = math.sqrt(eps + float(x @ x) / d)
        J = np.eye(d) / r - np.outer(x, x) / (d * r**3)
        op = float(np.linalg.norm(J, 2))
        ratio = op * math.sqrt(eps)
        worst = max(worst, ratio)
        assert op <= 1.0 / math.sqrt(eps) * (1 + 2e-12)
    return worst


def check_serial_splitting(trials: int = 500):
    """Check local h^2 bound and global T^2/D scaling for linear serial fields."""
    worst_local = 0.0
    worst_global = 0.0
    for _ in range(trials):
        T = RNG.uniform(0.2, 2.0)
        D = int(RNG.integers(4, 200))
        h = T / D
        aa = RNG.uniform(-0.8, 0.8)
        mm = RNG.uniform(-0.8, 0.8)
        # a(x)=aa*x+c, m(x)=mm*x+d; choose bounded trajectory numerically.
        c = RNG.uniform(-0.5, 0.5); d0 = RNG.uniform(-0.5, 0.5)
        x = RNG.uniform(-0.5, 0.5)
        # local identity: serial - combined Euler = h^2*mm*a(x).
        a_x = aa*x + c
        serial = x + h*a_x
        serial = serial + h*(mm*serial + d0)
        combined = x + h*(a_x + mm*x + d0)
        local = abs(serial-combined)
        bound = h*h*abs(mm)*abs(a_x)
        worst_local=max(worst_local, local/max(bound,1e-15))
        assert local <= bound + 2e-14
        # Full serial and combined trajectories; conservative transition budget.
        xs = x; xc = x
        Ba = 0.0
        states=[]
        for _k in range(D):
            Ba=max(Ba,abs(aa*xs+c),abs(aa*xc+c)); states.append((xs,xc))
            y=xs+h*(aa*xs+c); xs=y+h*(mm*y+d0)
            xc=xc+h*((aa+mm)*xc+c+d0)
        # Recompute B_a on all encountered states with small safety margin.
        Ba=max(Ba,*(abs(aa*z+c) for pair in states for z in pair)) + 1e-12
        Lg=abs(aa+mm)
        S=math.exp(Lg*T)
        gb=T*T*abs(mm)*Ba*S/D
        ratio=abs(xs-xc)/max(gb,1e-15)
        worst_global=max(worst_global,ratio)
        assert abs(xs-xc) <= gb + 1e-9
    return worst_local,worst_global


def check_released_data():
    split = pd.read_csv(DATA / "transformer_attention_structural_split.csv")
    rate = pd.read_csv(DATA / "transformer_attention_minimax_rate.csv")
    route = pd.read_csv(DATA / "transformer_routing_margin_phase.csv")
    medium = pd.read_csv(DATA / "transformer_medium_scale_transformer.csv")
    sweep = pd.read_csv(DATA / "transformer_transformer_scale_sweep.csv")

    # Compatible split decreases; incompatible stays at its exact invariant floor.
    comp = split[split["target"] == "compatible_attention"].sort_values("D")
    inc = split[split["target"] == "orthogonal_attention"].sort_values("D")
    assert comp["error"].iloc[-1] < comp["error"].iloc[0] / 20
    assert np.ptp(inc["error"].to_numpy()) < 1e-11

    # Scaled first-order error plateaus rather than diverges.
    tail = rate[rate["D"] >= 64]
    grouped = tail.groupby("alphabet")["D_error"].agg(["min", "max"])
    assert np.all(grouped["max"] / grouped["min"] < 1.8)

    # Routing labels agree with the analytic condition used in the simulation.
    # In this two-token experiment the true top-1 score gap is 2*gamma and
    # each score can shift by eta, so the theorem's condition is gamma > eta.
    predicted = route["gamma"] > route["eta"]
    assert np.all(predicted.to_numpy() == route["stable_margin"].astype(bool).to_numpy())

    # Medium-scale compatible error decreases and incompatible floor persists.
    mc = medium[medium["case"] == "compatible"].sort_values("D")
    mi = medium[medium["case"] == "orthogonal"].sort_values("D")
    assert mc["error"].iloc[-1] < mc["error"].iloc[0] / 10
    assert np.ptp(mi["error"].to_numpy()) < 1e-6

    assert set(sweep["tokens"]) == {4, 8, 16}
    return {
        "split_ratio": float(comp["error"].iloc[0] / comp["error"].iloc[-1]),
        "incompatible_range": float(np.ptp(inc["error"].to_numpy())),
        "rate_plateau_max_ratio": float((grouped["max"] / grouped["min"]).max()),
        "medium_ratio": float(mc["error"].iloc[0] / mc["error"].iloc[-1]),
    }


def main():
    out = []
    out.append(f"online rounding: PASS; worst prefix discrepancy={check_rounding():.8f}")
    max_u, slack = check_sharpness()
    out.append(f"sharpness target feasibility: PASS; max u={max_u:.12f}; minimum inequality slack={slack:.3e}")
    out.append(f"softmax Jacobian: PASS; largest sampled spectral norm={check_softmax_jacobian():.12f}")
    out.append(f"attention Lipschitz algebra: PASS; worst finite-difference/bound ratio={check_attention_bound():.6f}")
    out.append(f"normalization Jacobian: PASS; worst normalized ratio={check_normalization_jacobian():.12f}")
    sl,sg=check_serial_splitting()
    out.append(f"serial splitting: PASS; worst local ratio={sl:.6f}, worst global/bound ratio={sg:.6f}")
    out.append(f"random nonlinear-chattering envelope (linear fields): PASS; worst error/bound ratio={check_random_linear_chattering():.6e}")
    stats = check_released_data()
    out.append("released-data consistency: PASS; " + ", ".join(f"{k}={v:.6g}" for k,v in stats.items()))
    out.append("ALL SANITY CHECKS PASSED")
    print("\n".join(out))


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/code/transformer_run_experiments.py <==
#!/usr/bin/env python3
"""Reproduce all numerical results for the transformer/routing companion paper.

The experiments are deterministic and intentionally separate structural reachability,
finite-depth switching, dynamical amplification, and optimization effects.
"""
from __future__ import annotations

from dataclasses import dataclass
from itertools import combinations
from pathlib import Path
import json, math, time, subprocess

import numpy as np
import pandas as pd
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap
from matplotlib.patches import Rectangle
from scipy.optimize import linprog

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIG = ROOT / "figures"
VER = ROOT / "verification"
for p in (DATA, FIG, VER): p.mkdir(parents=True, exist_ok=True)

SEED = 20260715
rng = np.random.default_rng(SEED)

# ------------------------- plotting style -------------------------
mpl.rcParams.update({
    "text.usetex": True,
    "font.family": "serif",
    "font.serif": ["Computer Modern Roman"],
    "font.size": 9.0,
    "axes.labelsize": 9.0,
    "axes.titlesize": 9.6,
    "legend.fontsize": 7.4,
    "xtick.labelsize": 8.0,
    "ytick.labelsize": 8.0,
    "axes.linewidth": 0.75,
    "lines.linewidth": 1.65,
    "lines.markersize": 4.5,
    "figure.dpi": 160,
    "savefig.dpi": 320,
    "savefig.bbox": "tight",
    "text.latex.preamble": r"\usepackage{amsmath}\usepackage{siunitx}\usepackage{bm}",
})
COL = {
    "navy": "#173A5E", "blue": "#2F5D8C", "cyan": "#4C93A8",
    "green": "#3D8B74", "orange": "#D97732", "red": "#B6484A",
    "purple": "#7868A6", "gold": "#C49A3A", "gray": "#63666A",
    "light": "#E9EAEC", "cream": "#F7F2EA",
}
MARKERS = ["o", "s", "^", "D", "P", "v"]

def savefig(fig, name: str):
    pdf = FIG / f"{name}.pdf"
    png = FIG / f"{name}.png"
    fig.savefig(pdf, facecolor="white", bbox_inches="tight")
    plt.close(fig)
    # Rasterize the already typeset PDF; direct Matplotlib PNG rendering with
    # text.usetex can be dramatically slower because it retypesets every label.
    subprocess.run(["pdftocairo", "-png", "-singlefile", "-r", "220", str(pdf), str(png.with_suffix(''))], check=True)

# ------------------------- attention block -------------------------
n_tok, d_model = 3, 2
WQ0 = np.array([[0.95, 0.25], [-0.20, 0.75]])
WK0 = np.array([[0.70, -0.35], [0.45, 0.90]])
WV0 = np.array([[0.65, 0.15], [-0.25, 0.85]])
WO0 = np.array([[0.55, -0.10], [0.20, 0.60]])
W10 = np.array([[0.65, -0.35, 0.25], [0.15, 0.55, -0.45]])
W20 = np.array([[0.45, -0.15], [0.25, 0.40], [-0.35, 0.30]])

ATOM1 = dict(
    WQ=np.array([[0.20, -0.85], [0.70, 0.25]]),
    WK=np.array([[-0.45, 0.65], [0.80, 0.15]]),
    WV=np.array([[0.10, 0.75], [-0.70, 0.25]]),
    WO=np.array([[0.05, 0.65], [-0.55, 0.15]]),
    W1=np.array([[-0.35, 0.55, 0.25], [0.60, 0.10, -0.50]]),
    W2=np.array([[0.15, 0.40], [-0.45, 0.20], [0.35, -0.25]]),
)
ATOM0 = dict(WQ=WQ0, WK=WK0, WV=WV0, WO=WO0, W1=W10, W2=W20)


def rmsnorm(X: np.ndarray, eps: float) -> np.ndarray:
    return X / np.sqrt(np.mean(X * X, axis=-1, keepdims=True) + eps)


def softmax_rows(A: np.ndarray) -> np.ndarray:
    A = A - np.max(A, axis=-1, keepdims=True)
    E = np.exp(A)
    return E / np.sum(E, axis=-1, keepdims=True)


def transformer_field(
    X: np.ndarray,
    eps: float = 0.25,
    scale: float = 1.0,
    params: dict = ATOM0,
    projection: np.ndarray | None = None,
) -> np.ndarray:
    """A pre-normalized one-head attention + tanh-MLP residual field."""
    Z = rmsnorm(X, eps)
    Q, K, V = Z @ params["WQ"], Z @ params["WK"], Z @ params["WV"]
    P = softmax_rows(np.einsum("...ik,...jk->...ij", Q, K) / math.sqrt(Q.shape[-1]))
    A = np.einsum("...ij,...jk->...ik", P, V) @ params["WO"]
    M = np.tanh(Z @ params["W1"]) @ params["W2"]
    U = scale * (A + 0.35 * M)
    return U if projection is None else U @ projection


def make_inputs(B: int = 160, radius: float = 2.0, seed: int = SEED) -> np.ndarray:
    r = np.random.default_rng(seed)
    X = r.normal(size=(B, n_tok, d_model))
    nr = np.linalg.norm(X.reshape(B, -1), axis=1)
    X *= np.minimum(1.0, radius / np.maximum(nr, 1e-12))[:, None, None]
    structured = np.array([
        [[1, 0], [0, 1], [-1, 0]],
        [[0.5, 0.5], [-0.5, 0.5], [0, -1]],
        [[1, 1], [-1, -1], [0.5, -0.5]],
        [[0, 0], [1, -1], [-1, 1]],
        [[1, -0.2], [0.4, 0.8], [-0.7, -0.4]],
        [[-0.9, 0.3], [0.2, -0.7], [0.6, 0.5]],
    ], dtype=float)
    X[: min(B, len(structured))] = structured[: min(B, len(structured))]
    return X


def rk4(
    X0: np.ndarray,
    field,
    n_steps: int = 2048,
    T: float = 1.0,
) -> np.ndarray:
    X = X0.copy()
    h = T / n_steps
    for k in range(n_steps):
        t = k * h
        a = field(t, X)
        b = field(t + h / 2, X + h * a / 2)
        c = field(t + h / 2, X + h * b / 2)
        d = field(t + h, X + h * c)
        X += h * (a + 2 * b + 2 * c + d) / 6
    return X


def euler_schedule(X0: np.ndarray, gains: np.ndarray, field, T: float = 1.0) -> np.ndarray:
    X = X0.copy()
    h = T / len(gains)
    for k, q in enumerate(gains):
        X += h * q * field(X)
    return X


def error_feedback_schedule(targets: np.ndarray, levels: np.ndarray) -> np.ndarray:
    levels = np.asarray(levels, dtype=float)
    residue = 0.0
    out = np.empty(len(targets), dtype=float)
    for k, c in enumerate(targets):
        j = int(np.argmin(np.abs(levels - (c + residue))))
        out[k] = levels[j]
        residue += c - out[k]
    return out


def uniform_error(A: np.ndarray, B: np.ndarray) -> float:
    return float(np.max(np.linalg.norm((A - B).reshape(len(A), -1), axis=1)))

# ------------------------- experiment 1/2 -------------------------
def run_attention_structural_and_rate():
    X0 = make_inputs(64)
    base = lambda X, eps=0.25, scale=1.0, projection=None: transformer_field(
        X, eps=eps, scale=scale, params=ATOM0, projection=projection
    )
    ref_half = rk4(X0, lambda t, X: 0.5 * base(X), n_steps=512)
    Dvals = np.array([4, 8, 16, 32, 64, 128, 256])
    alphabets = {
        "binary": np.array([0.0, 1.0]),
        "ternary": np.array([0.0, 0.5, 1.0]),
        "uniform_2bit": np.linspace(0, 1, 4),
        "uniform_3bit": np.linspace(0, 1, 8),
    }
    rows = []
    for name, levels in alphabets.items():
        for D in Dvals:
            q = error_feedback_schedule(np.full(D, 0.5), levels)
            out = euler_schedule(X0, q, lambda X: base(X))
            err = uniform_error(out, ref_half)
            rows.append(dict(alphabet=name, D=D, error=err, D_error=D * err,
                             mean_gain=float(np.mean(q))))
    rate = pd.DataFrame(rows)
    rate.to_csv(DATA / "attention_minimax_rate.csv", index=False)

    P1, P2 = np.diag([1.0, 0.0]), np.diag([0.0, 1.0])
    ref_zero = rk4(X0, lambda t, X: 0.5 * base(X, projection=P1), n_steps=512)
    ref_floor = rk4(X0, lambda t, X: base(X, projection=P2), n_steps=512)
    rows = []
    for D in Dvals[:-1]:
        q = np.resize(np.array([0.0, 1.0]), D)
        out0 = euler_schedule(X0, q, lambda X: base(X, projection=P1))
        # The zero schedule is globally optimal for the orthogonal target because
        # every nonzero atom adds an orthogonal first-feature component.
        outf = X0.copy()
        rows.extend([
            dict(target="compatible_attention", D=D, error=uniform_error(out0, ref_zero), floor=0.0),
            dict(target="orthogonal_attention", D=D, error=uniform_error(outf, ref_floor),
                 floor=uniform_error(X0, ref_floor)),
        ])
    split = pd.DataFrame(rows)
    split.to_csv(DATA / "attention_structural_split.csv", index=False)

    # Representative attention maps for visual context.
    Z = rmsnorm(X0[:1], 0.25)
    Q, K = Z @ WQ0, Z @ WK0
    P = softmax_rows(np.einsum("...ik,...jk->...ij", Q, K) / math.sqrt(2))[0]
    pd.DataFrame(P).to_csv(DATA / "representative_attention_map.csv", index=False)

    # Figure: structural split.
    fig, axes = plt.subplots(1, 3, figsize=(7.2, 2.75), gridspec_kw={"width_ratios": [1.35, 1.35, 0.9], "wspace": 0.34})
    z = split[split.target == "compatible_attention"]
    p = split[split.target == "orthogonal_attention"]
    ax = axes[0]
    ax.loglog(z.D, z.error, "o-", color=COL["blue"], label=r"reachable target")
    ax.loglog(z.D, z.error.iloc[0] * z.D.iloc[0] / z.D, "--", color=COL["gray"], label=r"$D^{-1}$ guide")
    ax.set_xlabel(r"low-bit depth $D$")
    ax.set_ylabel(r"max fixed-witness terminal error")
    ax.set_title(r"Reachable target: first-order decay")
    ax.grid(True, which="both", alpha=.2)
    ax.legend(loc="upper center", bbox_to_anchor=(.5, -.25), frameon=False, ncol=1)

    ax = axes[1]
    ax.semilogx(p.D, p.error, "s-", color=COL["red"], label=r"orthogonal target")
    ax.axhline(float(p.floor.iloc[0]), ls="--", color=COL["red"], label=r"exact invariant-subspace floor")
    ax.set_xlabel(r"low-bit depth $D$")
    ax.set_ylabel(r"max fixed-witness terminal error")
    ax.set_title(r"Missing direction: nonzero floor")
    ax.grid(True, which="both", alpha=.2)
    ax.legend(loc="upper center", bbox_to_anchor=(.5, -.25), frameon=False, ncol=1)

    ax = axes[2]
    im = ax.imshow(P, cmap="Blues", vmin=0, vmax=max(.65, P.max()))
    for i in range(P.shape[0]):
        for j in range(P.shape[1]):
            ax.text(j, i, rf"${P[i,j]:.2f}$", ha="center", va="center", fontsize=7,
                    color="white" if P[i,j] > .42 else COL["navy"])
    ax.set_xticks(range(n_tok), [rf"$k_{j+1}$" for j in range(n_tok)])
    ax.set_yticks(range(n_tok), [rf"$q_{i+1}$" for i in range(n_tok)])
    ax.set_title(r"State-dependent token coupling")
    fig.text(.012, .98, r"\textbf{a}", va="top", fontsize=10)
    fig.text(.395, .98, r"\textbf{b}", va="top", fontsize=10)
    fig.text(.78, .98, r"\textbf{c}", va="top", fontsize=10)
    fig.subplots_adjust(bottom=.26, top=.86)
    savefig(fig, "attention_structural_split")

    # Figure: sharp rate and alphabet constants.
    order = ["binary", "ternary", "uniform_2bit", "uniform_3bit"]
    labels = {"binary": r"binary gain", "ternary": r"ternary gain",
              "uniform_2bit": r"uniform 2-bit gain", "uniform_3bit": r"uniform 3-bit gain"}
    colors = [COL["red"], COL["orange"], COL["green"], COL["blue"]]
    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.85), gridspec_kw={"wspace": .30})
    for i, name in enumerate(order):
        g = rate[rate.alphabet == name]
        axes[0].loglog(g.D, g.error, marker=MARKERS[i], color=colors[i], label=labels[name])
        axes[1].semilogx(g.D, g.D_error, marker=MARKERS[i], color=colors[i], label=labels[name])
    axes[0].set_xlabel(r"depth $D$")
    axes[0].set_ylabel(r"max fixed-witness error")
    axes[0].set_title(r"Nonlinear attention obeys a first-order depth law")
    axes[0].grid(True, which="both", alpha=.2)
    axes[1].set_xlabel(r"depth $D$")
    axes[1].set_ylabel(r"$D E_D$")
    axes[1].set_title(r"The constant depends on the alphabet")
    axes[1].grid(True, which="both", alpha=.2)
    handles, labs = axes[0].get_legend_handles_labels()
    fig.legend(handles, labs, loc="lower center", bbox_to_anchor=(.5, -.005), ncol=4,
               frameon=False, columnspacing=.9, handlelength=2.0)
    fig.subplots_adjust(bottom=.23, top=.87)
    fig.text(.012, .98, r"\textbf{a}", va="top", fontsize=10)
    fig.text(.505, .98, r"\textbf{b}", va="top", fontsize=10)
    savefig(fig, "attention_first_order_rate")

# ------------------------- experiment 3: stability -------------------------
def finite_difference_jacobian(fun, x: np.ndarray, delta: float = 2e-5) -> np.ndarray:
    v = x.reshape(-1)
    J = np.empty((len(v), len(v)), dtype=float)
    for j in range(len(v)):
        e = np.zeros_like(v); e[j] = delta
        fp = fun((v + e).reshape(x.shape)).reshape(-1)
        fm = fun((v - e).reshape(x.shape)).reshape(-1)
        J[:, j] = (fp - fm) / (2 * delta)
    return J


def run_stability_budget():
    X0 = make_inputs(20, seed=SEED + 1)
    eps_list = [1.0, 0.25, 0.0625]
    scales = [0.5, 1.0, 1.5]
    Dvals = [32, 64, 128, 256]
    rows = []
    for eps in eps_list:
        for scale in scales:
            H = lambda X, eps=eps, scale=scale: transformer_field(X, eps=eps, scale=scale, params=ATOM0)
            ref = rk4(X0, lambda t, X: 0.5 * H(X), n_steps=256)
            # Empirical one-sided growth on states fixed before the sweep.
            mus, lips = [], []
            for x in X0[:3]:
                J = finite_difference_jacobian(lambda Z: 0.5 * H(Z[None])[0], x)
                mus.append(float(np.linalg.eigvalsh((J + J.T) / 2).max()))
                lips.append(float(np.linalg.svd(J, compute_uv=False)[0]))
            mu = max(mus); lip = max(lips); budget = math.exp(max(mu, 0.0))
            for D in Dvals:
                q = np.resize(np.array([0.0, 1.0]), D)
                out = euler_schedule(X0, q, H)
                err = uniform_error(out, ref)
                rows.append(dict(eps_norm=eps, block_scale=scale, D=D, error=err,
                                 D_error=D * err, mu_emp=mu, lip_emp=lip,
                                 stability_budget=budget))
    df = pd.DataFrame(rows)
    df.to_csv(DATA / "attention_stability_budget.csv", index=False)

    # Compute first tested depth reaching a common tolerance.
    tol = 2.5e-3
    match = []
    for (eps, scale), g in df.groupby(["eps_norm", "block_scale"]):
        gg = g.sort_values("D")
        ok = gg[gg.error <= tol]
        match.append(dict(eps_norm=eps, block_scale=scale,
                          D_match=float(ok.D.iloc[0]) if len(ok) else np.inf,
                          stability_budget=float(gg.stability_budget.iloc[0]),
                          asymptotic_constant=float(gg.D_error.iloc[-2:].mean())))
    md = pd.DataFrame(match)
    md.to_csv(DATA / "attention_stability_matching.csv", index=False)

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.85), gridspec_kw={"wspace": .33})
    ax = axes[0]
    last = df[df.D == 256]
    for eps, marker, color in zip(eps_list, ["o", "s", "^"], [COL["blue"], COL["orange"], COL["red"]]):
        g = last[last.eps_norm == eps]
        ax.plot(g.stability_budget, g.D_error, marker=marker, color=color,
                label=rf"$\epsilon_{{\rm norm}}={eps:g}$")
        for _, r in g.iterrows():
            ax.annotate(rf"${r.block_scale:g}$", (r.stability_budget, r.D_error),
                        xytext=(3, 4), textcoords="offset points", fontsize=6.7)
    ax.set_xlabel(r"empirical stability budget $\exp(\mu_+ T)$")
    ax.set_ylabel(r"large-depth constant $D E_D$")
    ax.set_title(r"Dynamical amplification controls the depth cost")
    ax.grid(True, alpha=.2)
    ax.legend(loc="upper left", frameon=False)

    ax = axes[1]
    piv = md.pivot(index="eps_norm", columns="block_scale", values="D_match").sort_index(ascending=False)
    arr = piv.to_numpy(dtype=float)
    finite = arr[np.isfinite(arr)]
    vmax = finite.max() if finite.size else 256
    show = np.where(np.isfinite(arr), arr, vmax * 1.25)
    im = ax.imshow(show, cmap="YlOrRd", aspect="auto")
    ax.set_xticks(range(len(piv.columns)), [rf"${x:g}$" for x in piv.columns])
    ax.set_yticks(range(len(piv.index)), [rf"${x:g}$" for x in piv.index])
    ax.set_xlabel(r"residual-block scale")
    ax.set_ylabel(r"RMSNorm regularizer $\epsilon_{\rm norm}$")
    ax.set_title(r"Depth needed for error $\le 2.5\times10^{-3}$")
    for i in range(arr.shape[0]):
        for j in range(arr.shape[1]):
            txt = rf"${int(arr[i,j])}$" if np.isfinite(arr[i,j]) else r"$>256$"
            ax.text(j, i, txt, ha="center", va="center", fontsize=7.5,
                    color="white" if show[i,j] > .6 * show.max() else COL["navy"])
    fig.text(.012, .98, r"\textbf{a}", va="top", fontsize=10)
    fig.text(.515, .98, r"\textbf{b}", va="top", fontsize=10)
    fig.subplots_adjust(bottom=.16, top=.86)
    savefig(fig, "attention_stability_budget")

# ------------------------- experiment 4: exact attention codebook geometry -------------------------
def polygon_vertices(K: int, radius: float) -> np.ndarray:
    a = 2 * np.pi * np.arange(K) / K
    return radius * np.c_[np.cos(a), np.sin(a)]


def point_in_convex_polygon(point: np.ndarray, V: np.ndarray) -> bool:
    cross = []
    for i in range(len(V)):
        a, b = V[i], V[(i + 1) % len(V)]
        cross.append((b[0] - a[0]) * (point[1] - a[1]) - (b[1] - a[1]) * (point[0] - a[0]))
    return all(c >= -1e-10 for c in cross) or all(c <= 1e-10 for c in cross)


def nearest_edge(point: np.ndarray, V: np.ndarray):
    best = (np.inf, None, None, None)
    for i in range(len(V)):
        a, b = V[i], V[(i + 1) % len(V)]
        d = b - a
        t = float(np.clip(np.dot(point - a, d) / max(np.dot(d, d), 1e-15), 0, 1))
        q = a + t * d
        dist = float(np.linalg.norm(point - q))
        if dist < best[0]: best = (dist, i, t, q)
    return best


def relaxed_support(point: np.ndarray, V: np.ndarray):
    K = len(V)
    if not point_in_convex_polygon(point, V):
        dist, i, t, q = nearest_edge(point, V)
        p = np.zeros(K); p[i] = 1 - t; p[(i + 1) % K] = t
        return dist, p
    # Find a basic feasible barycentric representation by LP.
    Aeq = np.vstack([V.T, np.ones(K)])
    beq = np.r_[point, 1.0]
    res = linprog(np.zeros(K), A_eq=Aeq, b_eq=beq, bounds=[(0, None)] * K, method="highs")
    if not res.success:
        raise RuntimeError("Barycentric LP failed")
    p = np.maximum(res.x, 0); p /= p.sum()
    return 0.0, p


def best_integer_average(point: np.ndarray, V: np.ndarray, D: int, p_rel: np.ndarray) -> tuple[float, np.ndarray]:
    K = len(V)
    active = set(np.where(p_rel > 1e-9)[0].tolist())
    # Add neighboring and opposite vertices to make the finite search robust.
    for i in list(active):
        active.update([(i - 1) % K, (i + 1) % K, (i + K // 2) % K])
    active = sorted(active)
    # If support is still too small for an interior point, include the closest directions.
    if len(active) < min(4, K):
        angles = np.arctan2(V[:, 1], V[:, 0])
        theta = math.atan2(point[1], point[0])
        order = np.argsort(np.abs(np.angle(np.exp(1j * (angles - theta)))))
        active = sorted(set(active).union(order[: min(4, K)].tolist()))
    best = np.inf; best_counts = np.zeros(K, dtype=int)
    # Caratheodory: search all subsets of size at most three within the candidate set.
    subsets = []
    for r in range(1, min(3, len(active)) + 1): subsets.extend(combinations(active, r))
    for sub in subsets:
        if len(sub) == 1:
            counts = np.zeros(K, int); counts[sub[0]] = D
            err = np.linalg.norm(point - counts @ V / D)
            if err < best: best, best_counts = err, counts
        elif len(sub) == 2:
            i, j = sub
            ns = np.arange(D + 1)
            av = (ns[:, None] * V[i] + (D - ns)[:, None] * V[j]) / D
            errs = np.linalg.norm(av - point, axis=1); k = int(np.argmin(errs))
            if errs[k] < best:
                counts = np.zeros(K, int); counts[i] = k; counts[j] = D - k
                best, best_counts = float(errs[k]), counts
        else:
            i, j, k = sub
            for ni in range(D + 1):
                nj = np.arange(D - ni + 1); nk = D - ni - nj
                av = (ni * V[i] + nj[:, None] * V[j] + nk[:, None] * V[k]) / D
                errs = np.linalg.norm(av - point, axis=1); q = int(np.argmin(errs))
                if errs[q] < best:
                    counts = np.zeros(K, int); counts[i] = ni; counts[j] = int(nj[q]); counts[k] = int(nk[q])
                    best, best_counts = float(errs[q]), counts
    return best, best_counts


def regular_codebook_best(target: np.ndarray, V: np.ndarray, D: int) -> tuple[float, np.ndarray]:
    """Exact symmetry-reduced count search for the fixed regular polygons."""
    K = len(V)
    best = np.inf; best_counts = np.zeros(K, dtype=int)
    def check(counts):
        nonlocal best, best_counts
        err = float(np.linalg.norm(target - counts @ V / D))
        if err < best:
            best, best_counts = err, counts.copy()
    if K in (2, 3, 4):
        # The target is outside these polygons and the exposed nearest face is [v0,v1]
        # (for K=2 this is the entire segment).
        for n0 in range(D + 1):
            c = np.zeros(K, int); c[0] = n0; c[1] = D - n0; check(c)
    elif K == 8:
        # Target lies on the bisector of v0,v1.  Radial contraction is obtained by
        # mixing that pair with its opposite pair v4,v5. Symmetry leaves O(D) cases.
        for m in range(D + 1):
            for n0 in {m // 2, (m + 1) // 2}:
                n1 = m - n0
                r = D - m
                for n4 in {r // 2, (r + 1) // 2}:
                    n5 = r - n4
                    c = np.zeros(K, int); c[0]=n0; c[1]=n1; c[4]=n4; c[5]=n5; check(c)
    elif K == 16:
        # The target direction is exactly v1; mix with the antipodal v9 to reduce radius.
        for n1 in range(D + 1):
            c = np.zeros(K, int); c[1] = n1; c[9] = D - n1; check(c)
    else:
        raise ValueError(K)
    return best, best_counts


def run_attention_codebook_phase():
    radius = 2.4
    target = 2.0 * np.array([math.cos(math.pi / 8), math.sin(math.pi / 8)])
    specs = [
        ("binary", 2, 1), ("ternary", 3, math.log2(3)),
        ("2-bit", 4, 2), ("3-bit", 8, 3), ("4-bit", 16, 4),
    ]
    Dmax = 160
    rows, floors = [], []
    cache = {}
    for name, K, bits in specs:
        V = polygon_vertices(K, radius)
        floor, p = relaxed_support(target, V)
        floors.append(dict(precision=name, K=K, bits=bits, relaxed_floor=floor,
                           support=int(np.sum(p > 1e-9))))
        for D in range(1, Dmax + 1):
            err, cnt = regular_codebook_best(target, V, D)
            rows.append(dict(precision=name, K=K, bits=bits, D=D, error=err,
                             relaxed_floor=floor, finite_remainder=max(err - floor, 0),
                             active_atoms=int(np.sum(cnt > 0))))
        cache[name] = (V, p)
    front = pd.DataFrame(rows); floor_df = pd.DataFrame(floors)
    front.to_csv(DATA / "attention_codebook_frontier.csv", index=False)
    floor_df.to_csv(DATA / "attention_codebook_floors.csv", index=False)

    # High-resolution left-Riemann error for a(t)=1+2t is exactly 1/L.
    Lvals = [2, 4, 8, 16]
    phase, resources = [], []
    param_count = 24
    for L in Lvals:
        tol = 1.0 / L
        feasible = []
        for name, K, bits in specs:
            g = front[front.precision == name]
            ok = g[g.error <= tol]
            Dm = int(ok.D.iloc[0]) if len(ok) else None
            floor_val = float(floor_df[floor_df.precision == name].relaxed_floor.iloc[0])
            possible = floor_val < tol - 1e-12
            codebook_bits = K * param_count * max(1.0, bits)
            schedule_bits = (Dm * math.ceil(math.log2(K))) if Dm is not None else np.inf
            total = codebook_bits + schedule_bits
            phase.append(dict(L=L, tolerance=tol, precision=name, possible=possible,
                              D_match=Dm if Dm is not None else np.inf,
                              total_bits=total, codebook_bits=codebook_bits,
                              schedule_bits=schedule_bits))
            if Dm is not None: feasible.append((total, name, Dm))
        if feasible:
            total, name, Dm = min(feasible)
            resources.append(dict(L=L, best_precision=name, D_match=Dm, total_bits=total))
    ph = pd.DataFrame(phase); rs = pd.DataFrame(resources)
    ph.to_csv(DATA / "attention_codebook_phase.csv", index=False)
    rs.to_csv(DATA / "attention_codebook_sweetspots.csv", index=False)

    fig = plt.figure(figsize=(7.25, 5.25))
    gs = fig.add_gridspec(2, 3, height_ratios=[1.05, 1], width_ratios=[1, 1, 1.12], hspace=.42, wspace=.34)
    for col, name in enumerate(["binary", "2-bit", "3-bit"]):
        ax = fig.add_subplot(gs[0, col])
        V, _ = cache[name]; VV = np.vstack([V, V[0]])
        ax.fill(VV[:, 0], VV[:, 1], color=COL["light"], edgecolor=COL["blue"], lw=1.2)
        ax.scatter(V[:, 0], V[:, 1], color=COL["blue"], s=26, zorder=3)
        ax.scatter([target[0]], [target[1]], marker="*", color=COL["red"], s=85, zorder=4)
        floor = float(floor_df[floor_df.precision == name].relaxed_floor.iloc[0])
        ax.set_title(rf"{name}: $E_{{\rm rel}}={floor:.3f}$")
        ax.set_aspect("equal"); ax.set_xlim(-2.7, 2.7); ax.set_ylim(-2.7, 2.7)
        ax.set_xticks([-2, 0, 2]); ax.set_yticks([-2, 0, 2] if col == 0 else [])
        ax.set_xlabel(r"attention-output coefficient $v_1$")
        if col == 0: ax.set_ylabel(r"coefficient $v_2$")
        ax.grid(True, alpha=.15)

    ax = fig.add_subplot(gs[1, :2])
    precs = [x[0] for x in specs]; Lvals = sorted(ph.L.unique())
    A = np.zeros((len(precs), len(Lvals))); ann = [["" for _ in Lvals] for _ in precs]
    for i, pnm in enumerate(precs):
        for j, L in enumerate(Lvals):
            r = ph[(ph.precision == pnm) & (ph.L == L)].iloc[0]
            if np.isfinite(r.D_match): A[i,j]=1; ann[i][j]=rf"$D={int(r.D_match)}$"
            else: ann[i][j]=r"$\infty$"
    ax.imshow(A, aspect="auto", cmap=ListedColormap(["#F2C6A6", "#B8D4E3"]), vmin=0, vmax=1)
    ax.set_xticks(range(len(Lvals)), [rf"${L}$" for L in Lvals])
    ax.set_yticks(range(len(precs)), [p.title() for p in precs])
    ax.set_xlabel(r"high-resolution depth $L$ (tolerance $1/L$)")
    ax.set_title(r"Feasibility phase diagram")
    for i in range(len(precs)):
        for j in range(len(Lvals)):
            ax.text(j,i,ann[i][j],ha="center",va="center",fontsize=8,
                    color=COL["navy"] if A[i,j] else "#7A3518")
    for x in np.arange(-.5,len(Lvals),1): ax.axvline(x,color="white",lw=1)
    for y in np.arange(-.5,len(precs),1): ax.axhline(y,color="white",lw=1)

    ax = fig.add_subplot(gs[1, 2])
    ax.plot(rs.L, rs.total_bits, "o-", color=COL["green"])
    for _, r in rs.iterrows():
        if int(r.L) == 8:
            offset, ha = (-7, 7), "right"
        elif int(r.L) == 16:
            offset, ha = (7, 7), "left"
        else:
            offset, ha = (0, 7), "center"
        ax.annotate(r.best_precision, (r.L, r.total_bits), xytext=offset,
                    textcoords="offset points", ha=ha, fontsize=7)
    ax.set_xscale("log", base=2); ax.set_xticks(Lvals,[rf"${L}$" for L in Lvals])
    ax.set_xlabel(r"reference depth $L$"); ax.set_ylabel(r"matched codebook + schedule bits")
    ax.set_title(r"Matched-storage sweet spot"); ax.grid(True,alpha=.2)
    fig.text(.012,.985,r"\textbf{a}",va="top",fontsize=10)
    fig.text(.34,.985,r"\textbf{b}",va="top",fontsize=10)
    fig.text(.66,.985,r"\textbf{c}",va="top",fontsize=10)
    fig.text(.012,.48,r"\textbf{d}",va="top",fontsize=10)
    fig.text(.665,.48,r"\textbf{e}",va="top",fontsize=10)
    savefig(fig, "attention_codebook_phase")

# ------------------------- experiment 5: routing margin -------------------------
def run_routing_margin():
    eta = 0.18  # router quantization/bias radius
    c = 0.37    # target active-expert gain
    Dvals = np.arange(2, 129)
    gammas = np.linspace(0.02, 0.34, 33)
    rows = []
    # Three complete atoms: inactive; active with +eta router; active with -eta router.
    # Two symmetric tokens have router scores +/-gamma. When gamma<eta every active
    # atom misroutes one token; when gamma>eta both active atoms route correctly.
    for gamma in gammas:
        stable = gamma > eta
        for D in Dvals:
            n_active = int(round(c * D))
            if stable:
                # both active router atoms produce (+1,-1); only count quantization remains
                pred = n_active / D
                error = abs(pred - c)
                mismatch = 0.0
            else:
                # choose n_+ and n_- to minimize max error on target outputs (+c,-c)
                best = np.inf; best_mis = 1.0
                for nplus in range(n_active + 1):
                    nminus = n_active - nplus
                    y = (nplus - nminus) / D
                    err = max(abs(y - c), abs(y + c))
                    if err < best:
                        best = err
                        # exactly one of two tokens is misrouted for every active step
                        best_mis = n_active / (2 * D)
                error, mismatch = best, best_mis
            rows.append(dict(gamma=gamma, D=D, error=error, route_mismatch=mismatch,
                             stable_margin=stable, eta=eta, target_gain=c))
    df = pd.DataFrame(rows)
    df.to_csv(DATA / "routing_margin_phase.csv", index=False)

    fig, axes = plt.subplots(1, 2, figsize=(7.25, 2.95), gridspec_kw={"wspace": .48})
    ax = axes[0]
    piv = df.pivot(index="gamma", columns="D", values="error").sort_index(ascending=True)
    # Use log color but preserve zero with floor.
    Z = np.log10(np.maximum(piv.to_numpy(), 1e-4))
    im = ax.imshow(Z, origin="lower", aspect="auto",
                   extent=[Dvals.min(), Dvals.max(), gammas.min(), gammas.max()],
                   cmap="magma", vmin=-4, vmax=math.log10(c))
    ax.axhline(eta, color="white", ls="--", lw=1.3)
    ax.text(124, eta + .008, r"routing margin $=\eta$", color="white", ha="right", va="bottom", fontsize=7.5)
    ax.set_xlabel(r"low-bit depth $D$")
    ax.set_ylabel(r"minimum hard-routing margin $\gamma$")
    ax.set_title(r"A routing-margin phase transition")
    cb = fig.colorbar(im, ax=ax, fraction=.042, pad=.025)
    cb.set_label(r"$\log_{10}$ error", labelpad=4)

    ax = axes[1]
    for gamma, color, marker in [(0.10, COL["red"], "s"), (0.22, COL["orange"], "^"), (0.30, COL["blue"], "o")]:
        g = df[np.isclose(df.gamma, gamma, atol=.006)].sort_values("D")
        lab = rf"$\gamma={g.gamma.iloc[0]:.2f}$"
        ax.loglog(g.D, g.error, marker=marker, markevery=12, color=color, label=lab)
    guide = 0.5 / Dvals
    ax.loglog(Dvals, guide, "--", color=COL["gray"], label=r"$D^{-1}$ guide")
    ax.axhline(c, color=COL["red"], ls=":", lw=1.1, label=r"routing floor")
    ax.set_xlabel(r"depth $D$")
    ax.set_ylabel(r"optimal endpoint error", labelpad=3)
    ax.set_title(r"Above the margin, first-order decay returns")
    ax.grid(True, which="both", alpha=.2)
    ax.legend(loc="upper center", bbox_to_anchor=(.5, -.22), ncol=2, frameon=False)
    fig.subplots_adjust(bottom=.25, top=.86)
    fig.text(.012, .98, r"\textbf{a}", va="top", fontsize=10)
    fig.text(.515, .98, r"\textbf{b}", va="top", fontsize=10)
    savefig(fig, "routing_margin_phase")

# ------------------------- experiment 6: global search -------------------------
def H_atom(X: np.ndarray, j: int) -> np.ndarray:
    return transformer_field(X, eps=0.2, scale=1.0, params=ATOM0 if j == 0 else ATOM1)


def mixed_reference(X0: np.ndarray, n_steps: int = 768) -> np.ndarray:
    return rk4(X0, lambda t, X: 0.5 * (H_atom(X, 0) + H_atom(X, 1)), n_steps=n_steps)


def evaluate_schedule_batch(seqs: np.ndarray, X0: np.ndarray, ref: np.ndarray) -> np.ndarray:
    S, D = seqs.shape; I = len(X0)
    X = np.broadcast_to(X0, (S,) + X0.shape).copy(); h = 1.0 / D
    for k in range(D):
        H0, H1 = H_atom(X, 0), H_atom(X, 1)
        X += h * np.where(seqs[:, k, None, None, None] == 0, H0, H1)
    return np.linalg.norm((X - ref[None]).reshape(S, I, -1), axis=-1).max(axis=1)


def eval_one(seq: np.ndarray, X0: np.ndarray, ref: np.ndarray) -> float:
    return float(evaluate_schedule_batch(seq[None].astype(np.int8), X0, ref)[0])


def run_global_search():
    X0 = make_inputs(4, seed=SEED + 9)
    ref = mixed_reference(X0, 768)
    Dvals = [8, 10, 12, 14, 16]
    rows = []
    for D in Dvals:
        start_time = time.time(); best = np.inf; best_seq = None
        total = 2 ** D
        for start in range(0, total, 4096):
            ids = np.arange(start, min(total, start + 4096), dtype=np.uint32)[:, None]
            seqs = ((ids >> np.arange(D, dtype=np.uint32)) & 1).astype(np.int8)
            errs = evaluate_schedule_batch(seqs, X0, ref)
            q = int(np.argmin(errs))
            if errs[q] < best: best = float(errs[q]); best_seq = seqs[q].copy()
        # Deterministic balanced alternation.
        balanced = np.resize(np.array([0, 1], dtype=np.int8), D)
        bal_err = eval_one(balanced, X0, ref)
        # Multi-start coordinate descent; exact objective, no gradients.
        local = []
        rr = np.random.default_rng(SEED + D)
        for rep in range(16):
            s = rr.integers(0, 2, size=D, dtype=np.int8); cur = eval_one(s, X0, ref)
            improved = True
            while improved:
                improved = False
                for k in rr.permutation(D):
                    ss = s.copy(); ss[k] ^= 1; val = eval_one(ss, X0, ref)
                    if val + 1e-13 < cur:
                        s, cur, improved = ss, val, True
            local.append(cur)
        rows.append(dict(D=D, global_error=best, balanced_error=bal_err,
                         local_best=min(local), local_median=float(np.median(local)),
                         local_q90=float(np.quantile(local, .9)),
                         best_sequence="".join(map(str, best_seq.tolist())),
                         exhaustive_sequences=total, runtime_s=time.time() - start_time))
    df = pd.DataFrame(rows); df.to_csv(DATA / "attention_global_search.csv", index=False)

    fig, axes = plt.subplots(1, 2, figsize=(7.15, 2.85), gridspec_kw={"wspace": .31})
    ax = axes[0]
    ax.loglog(df.D, df.global_error, "o-", color=COL["blue"], label=r"global exhaustive optimum")
    ax.loglog(df.D, df.balanced_error, "s--", color=COL["green"], label=r"balanced switching")
    ax.loglog(df.D, df.local_median, "^--", color=COL["red"], label=r"median local search")
    ax.fill_between(df.D, df.local_best, df.local_q90, color=COL["red"], alpha=.13, label=r"local-search spread")
    ax.set_xlabel(r"depth $D$")
    ax.set_ylabel(r"worst error on fixed witness sequences")
    ax.set_title(r"Noncommuting attention atoms make order matter")
    ax.grid(True, which="both", alpha=.2)
    ax.legend(loc="upper center", bbox_to_anchor=(.5, -.24), frameon=False, ncol=1)

    ax = axes[1]
    ax.plot(df.D, df.balanced_error / df.global_error, "s-", color=COL["green"], label=r"balanced / global")
    ax.plot(df.D, df.local_median / df.global_error, "^-", color=COL["red"], label=r"median local / global")
    ax.plot(df.D, df.local_q90 / df.global_error, "o--", color=COL["purple"], label=r"90th percentile / global")
    ax.axhline(1, color=COL["gray"], lw=1)
    ax.set_xlabel(r"depth $D$")
    ax.set_ylabel(r"multiplicative optimization gap")
    ax.set_title(r"Trainability and representability are different frontiers")
    ax.grid(True, alpha=.2)
    ax.legend(loc="upper center", bbox_to_anchor=(.5, -.24), frameon=False, ncol=1)
    fig.subplots_adjust(bottom=.27, top=.86)
    fig.text(.012, .98, r"\textbf{a}", va="top", fontsize=10)
    fig.text(.515, .98, r"\textbf{b}", va="top", fontsize=10)
    savefig(fig, "attention_global_search")

# ------------------------- summary -------------------------
def write_summary():
    summary = {
        "seed": SEED,
        "experiments": [
            "state-dependent attention structural split",
            "attention first-order depth law",
            "finite-horizon stability budget",
            "attention-output codebook phase diagram",
            "hard-routing margin transition",
            "exhaustive noncommuting-attention schedule search",
        ],
    }
    (DATA / "experiment_manifest.json").write_text(json.dumps(summary, indent=2))


def main():
    t0 = time.time()
    print("[1/5] attention structural split and rate", flush=True)
    run_attention_structural_and_rate()
    print("[2/5] stability budget", flush=True)
    run_stability_budget()
    print("[3/5] codebook phase", flush=True)
    run_attention_codebook_phase()
    print("[4/5] routing margin", flush=True)
    run_routing_margin()
    print("[5/5] global attention search", flush=True)
    run_global_search()
    write_summary()
    elapsed = time.time() - t0
    (VER / "experiment_run.txt").write_text(f"All experiments completed in {elapsed:.2f} seconds.\n")
    print(f"Completed all experiments in {elapsed:.1f}s")


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/code/transformer_run_medium_scale.py <==
#!/usr/bin/env python3
from pathlib import Path
import math, json, time
import numpy as np, pandas as pd, torch
ROOT=Path(__file__).resolve().parents[1]; DATA=ROOT/'data'; FIG=ROOT/'figures'; VER=ROOT/'verification'
for p in (DATA,FIG,VER): p.mkdir(exist_ok=True)
torch.manual_seed(20260716); np.random.seed(20260716); torch.set_num_threads(4)

def norm(x,eps=.15): return x/torch.sqrt(torch.mean(x*x,dim=-1,keepdim=True)+eps)
class Block:
 def __init__(self,d=16,h=2,ff=32,seed=19,scale=.10):
  g=torch.Generator().manual_seed(seed); self.d=d;self.h=h;self.dh=d//h;self.scale=scale
  def ter(shape,s): return torch.randint(-1,2,shape,generator=g).float()*s
  self.Wq=ter((d,d),1/math.sqrt(d));self.Wk=ter((d,d),1/math.sqrt(d));self.Wv=ter((d,d),1/math.sqrt(d));self.Wo=ter((d,d),1/math.sqrt(d))
  self.W1=ter((d,ff),1/math.sqrt(d));self.W2=ter((ff,d),1/math.sqrt(ff))
 def __call__(self,x):
  z=norm(x);B,n,d=z.shape
  q=(z@self.Wq).reshape(B,n,self.h,self.dh).transpose(1,2); k=(z@self.Wk).reshape(B,n,self.h,self.dh).transpose(1,2); v=(z@self.Wv).reshape(B,n,self.h,self.dh).transpose(1,2)
  p=torch.softmax(q@k.transpose(-1,-2)/math.sqrt(self.dh),dim=-1); a=(p@v).transpose(1,2).reshape(B,n,d)@self.Wo
  m=torch.tanh(z@self.W1)@self.W2
  return self.scale*(a+.35*m)

def rk4(x0,f,steps=384):
 x=x0.clone();h=1/steps
 with torch.no_grad():
  for k in range(steps):
   a=f(x);b=f(x+h*a/2);c=f(x+h*b/2);d=f(x+h*c);x=x+h*(a+2*b+2*c+d)/6
 return x

def pure(x0,f,gains):
 x=x0.clone();h=1/len(gains)
 with torch.no_grad():
  for q in gains:x=x+h*float(q)*f(x)
 return x

def ef(D,target=.5):
 r=0.;out=[]
 for _ in range(D):
  q=1. if target+r>=.5 else 0.;out.append(q);r+=target-q
 return out

def main():
 t0=time.time(); B,n,d=96,8,16; g=torch.Generator().manual_seed(20260716)
 x0=torch.randn(B,n,d,generator=g)*.55
 block=Block(d=d,h=2,ff=32,seed=23,scale=.11)
 P1=torch.zeros(d,d);P1[:8,:8]=torch.eye(8);P2=torch.eye(d)-P1
 f1=lambda x:block(x)@P1; f2=lambda x:block(x)@P2
 ref=rk4(x0,lambda x:.5*f1(x),steps=384); bad=rk4(x0,f2,steps=384)
 floor=float(torch.max(torch.linalg.vector_norm((bad-x0)[:,:,8:],dim=(-2,-1))))
 rows=[]
 for D in [8,12,16,24,32,48,64,96,128,192,256,384]:
  out=pure(x0,f1,ef(D)); e=float(torch.max(torch.linalg.vector_norm(out-ref,dim=(-2,-1))))
  out0=x0; eb=float(torch.max(torch.linalg.vector_norm(out0-bad,dim=(-2,-1))))
  rows += [dict(case='compatible',D=D,error=e,Derror=D*e),dict(case='orthogonal',D=D,error=eb,Derror=D*eb)]
 df=pd.DataFrame(rows);df.to_csv(DATA/'medium_scale_transformer.csv',index=False)
 (VER/'medium_scale_manifest.json').write_text(json.dumps({'batch':B,'tokens':n,'width':d,'heads':2,'reference_steps':384,'floor':floor,'runtime_s':time.time()-t0},indent=2))
 print(df);print('floor',floor,'runtime',time.time()-t0)
if __name__=='__main__':main()


==> anc/Reproducibility_Artifacts/code/transformer_run_scale_sweep.py <==
#!/usr/bin/env python3
from pathlib import Path
import math, time, json
import numpy as np, pandas as pd, torch
ROOT=Path(__file__).resolve().parents[1]; DATA=ROOT/'data'; VER=ROOT/'verification'
for p in (DATA,VER): p.mkdir(exist_ok=True)
torch.set_num_threads(4)

def norm(x,eps=.15): return x/torch.sqrt(torch.mean(x*x,dim=-1,keepdim=True)+eps)
class Block:
 def __init__(self,d,h,ff,seed,scale=.09):
  g=torch.Generator().manual_seed(seed); self.d=d; self.h=h; self.dh=d//h; self.scale=scale
  def ter(shape,s): return torch.randint(-1,2,shape,generator=g).float()*s
  self.Wq=ter((d,d),1/math.sqrt(d)); self.Wk=ter((d,d),1/math.sqrt(d)); self.Wv=ter((d,d),1/math.sqrt(d)); self.Wo=ter((d,d),1/math.sqrt(d))
  self.W1=ter((d,ff),1/math.sqrt(d)); self.W2=ter((ff,d),1/math.sqrt(ff))
 def __call__(self,x):
  z=norm(x);B,n,d=z.shape
  q=(z@self.Wq).reshape(B,n,self.h,self.dh).transpose(1,2);k=(z@self.Wk).reshape(B,n,self.h,self.dh).transpose(1,2);v=(z@self.Wv).reshape(B,n,self.h,self.dh).transpose(1,2)
  p=torch.softmax(q@k.transpose(-1,-2)/math.sqrt(self.dh),dim=-1); a=(p@v).transpose(1,2).reshape(B,n,d)@self.Wo
  m=torch.tanh(z@self.W1)@self.W2
  return self.scale*(a+.35*m)
def rk4(x0,f,steps=384):
 x=x0.clone();h=1/steps
 with torch.no_grad():
  for _ in range(steps):
   a=f(x);b=f(x+h*a/2);c=f(x+h*b/2);d=f(x+h*c);x=x+h*(a+2*b+2*c+d)/6
 return x
def pure(x0,f,D):
 x=x0.clone();h=1/D
 with torch.no_grad():
  for k in range(D): x=x+h*(1.0 if k%2 else 0.0)*f(x)
 return x
rows=[]; t0=time.time()
configs=[(4,8,1),(8,16,2),(16,32,4)]
for tokens,width,heads in configs:
 g=torch.Generator().manual_seed(1000+tokens+width)
 x0=torch.randn(32,tokens,width,generator=g)*.5
 block=Block(width,heads,2*width,seed=31+width,scale=.09)
 P1=torch.zeros(width,width); P1[:width//2,:width//2]=torch.eye(width//2); P2=torch.eye(width)-P1
 f1=lambda x,block=block,P1=P1:block(x)@P1
 f2=lambda x,block=block,P2=P2:block(x)@P2
 ref=rk4(x0,lambda x:.5*f1(x),steps=384); bad=rk4(x0,f2,steps=384)
 floor=float(torch.max(torch.linalg.vector_norm((bad-x0)[:,:,width//2:],dim=(-2,-1))))
 for D in [16,32,64,128,256]:
  out=pure(x0,f1,D);err=float(torch.max(torch.linalg.vector_norm(out-ref,dim=(-2,-1))))
  rows.append(dict(tokens=tokens,width=width,heads=heads,D=D,error=err,D_error=D*err,orthogonal_floor=floor))
pd.DataFrame(rows).to_csv(DATA/'transformer_scale_sweep.csv',index=False)
(VER/'scale_sweep_manifest.json').write_text(json.dumps({'configs':configs,'batch':32,'reference_steps':384,'runtime_s':time.time()-t0},indent=2))
print(pd.DataFrame(rows));print('runtime',time.time()-t0)


==> anc/Reproducibility_Artifacts/code/verify_affine_floor_certificate_attached.py <==
#!/usr/bin/env python3
"""Exact-rational interval verification for the affine floor example.

The only transcendental quantities are exp(-1) and 1/sqrt(2).  They are
bounded by exact rational intervals.  All subsequent interval operations use
fractions.Fraction, so the reported inequalities are rigorous.
"""
from __future__ import annotations

import itertools
import json
import math
from fractions import Fraction
from pathlib import Path
from typing import Tuple

ROOT = Path(__file__).resolve().parents[1]
OUT = ROOT / "certificates" / "affine_floor_interval_verification.json"
Interval = Tuple[Fraction, Fraction]


def add(a: Interval, b: Interval) -> Interval:
    return a[0] + b[0], a[1] + b[1]


def sub(a: Interval, b: Interval) -> Interval:
    return a[0] - b[1], a[1] - b[0]


def mul(a: Interval, b: Interval) -> Interval:
    vals = [a[i] * b[j] for i in (0, 1) for j in (0, 1)]
    return min(vals), max(vals)


def square(a: Interval) -> Interval:
    lo, hi = a
    if lo <= 0 <= hi:
        return Fraction(0), max(lo * lo, hi * hi)
    vals = (lo * lo, hi * hi)
    return min(vals), max(vals)


def exp_minus_one_interval(terms: int = 32) -> Interval:
    # Alternating series: odd partial sums are lower, even partial sums upper.
    total = Fraction(0)
    lower = None
    upper = None
    fact = 1
    for n in range(terms + 1):
        if n > 0:
            fact *= n
        total += Fraction((-1) ** n, fact)
        if n % 2 == 0:
            upper = total
        else:
            lower = total
    if lower is None or upper is None:
        raise RuntimeError("insufficient terms")
    return lower, upper


def inv_sqrt_two_interval() -> Interval:
    scale = 10**18
    root_lo = Fraction(1414213562373095048, scale)
    root_hi = Fraction(1414213562373095049, scale)
    assert root_lo * root_lo < 2 < root_hi * root_hi
    return Fraction(1, 1) / root_hi, Fraction(1, 1) / root_lo


def endpoint(D: int, bits: tuple[int, ...]) -> tuple[Fraction, Fraction]:
    h = Fraction(1, D)
    r1 = Fraction(D - 1, D)
    r2 = Fraction(D - 2, D)
    x1 = Fraction(0)
    x2 = Fraction(0)
    for bit in bits:
        x1 = r1 * x1 + (h if bit == 1 else 0)
        x2 = r2 * x2 + (h if bit == 2 else 0)
    return x1, x2


def frac_text(x: Fraction) -> str:
    return f"{x.numerator}/{x.denominator}"


def decimal_text(x: Fraction, digits: int = 18) -> str:
    return f"{float(x):.{digits}g}"


def main() -> None:
    e_inv = exp_minus_one_interval()
    inv_sqrt2 = inv_sqrt_two_interval()
    delta = Fraction(3, 20)
    tolerance_sq = Fraction(1, 100)

    one = (Fraction(1), Fraction(1))
    bar1 = sub(one, e_inv)
    delta_i = (delta, delta)
    delta_over_sqrt2 = mul(delta_i, inv_sqrt2)
    target1 = add(bar1, delta_over_sqrt2)
    target2 = delta_over_sqrt2

    shallow = {}
    for D in (2, 3):
        schedule_results = []
        min_lower = None
        min_upper = None
        for bits in itertools.product((1, 2), repeat=D):
            y1, y2 = endpoint(D, bits)
            d1 = sub(target1, (y1, y1))
            d2 = sub(target2, (y2, y2))
            dist_sq = add(square(d1), square(d2))
            schedule_results.append(
                {
                    "schedule": list(bits),
                    "endpoint": [frac_text(y1), frac_text(y2)],
                    "distance_squared_lower": frac_text(dist_sq[0]),
                    "distance_squared_upper": frac_text(dist_sq[1]),
                    "distance_squared_lower_decimal": decimal_text(dist_sq[0]),
                }
            )
            min_lower = dist_sq[0] if min_lower is None else min(min_lower, dist_sq[0])
            min_upper = dist_sq[1] if min_upper is None else min(min_upper, dist_sq[1])
        assert min_lower is not None and min_upper is not None
        shallow[str(D)] = {
            "minimum_distance_squared_lower": frac_text(min_lower),
            "minimum_distance_squared_upper": frac_text(min_upper),
            "minimum_distance_lower_decimal": math.sqrt(float(min_lower)),
            "minimum_distance_upper_decimal": math.sqrt(float(min_upper)),
            "strictly_above_tolerance": min_lower > tolerance_sq,
            "schedule_intervals": schedule_results,
        }

    # For D >= 4, the finite-depth support lower bound is monotone increasing.
    # It is therefore enough to verify L_4 > 0.1 exactly by intervals.
    r4_power = Fraction(81, 256)
    gap4 = sub(e_inv, (r4_power, r4_power))
    gap4_over_sqrt2 = mul(gap4, inv_sqrt2)
    L4 = sub((delta, delta), gap4_over_sqrt2)
    assert L4[0] > Fraction(1, 10)

    result = {
        "method": "exact rational interval arithmetic",
        "exp_minus_one_interval": [frac_text(e_inv[0]), frac_text(e_inv[1])],
        "inv_sqrt_two_interval": [frac_text(inv_sqrt2[0]), frac_text(inv_sqrt2[1])],
        "delta": frac_text(delta),
        "tolerance": "1/10",
        "shallow_depths": shallow,
        "D4_support_lower_interval": [frac_text(L4[0]), frac_text(L4[1])],
        "D4_support_lower_decimal": [float(L4[0]), float(L4[1])],
        "support_lower_is_monotone_for_D_ge_2": (
            "(1-1/D)^D is increasing: for real x>1, the derivative of "
            "x log(1-1/x) is 1/(x-1)-log(1+1/(x-1))>0"
        ),
        "all_D_at_least_4_strictly_above_tolerance": True,
        "all_positive_integer_depths_strictly_above_tolerance": bool(
            shallow["2"]["strictly_above_tolerance"]
            and shallow["3"]["strictly_above_tolerance"]
        ),
    }
    OUT.write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({
        "D2": shallow["2"]["strictly_above_tolerance"],
        "D3": shallow["3"]["strictly_above_tolerance"],
        "D_ge_4": True,
        "all_depths": result["all_positive_integer_depths_strictly_above_tolerance"],
    }, indent=2))


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/code/verify_all_certificates.py <==
"""Independent checker for the paper's headline certificates.

Quick mode validates every stored exact rational inequality and all reported
scalar/resource claims.  Passing ``--recompute-pwa`` additionally regenerates
the inner/outer piecewise-affine polygon bounds from scratch; this is exact but
can take several minutes because rational numerators grow substantially.

Usage
-----
python code/verify_all_certificates.py
python code/verify_all_certificates.py --recompute-pwa
"""
from __future__ import annotations

import argparse
import json
import math
from fractions import Fraction as F
from pathlib import Path
import sys

import pandas as pd

ROOT = Path(__file__).resolve().parents[1]


def load_or_recompute(recompute: bool):
    if recompute:
        sys.path.insert(0, str(ROOT / "code"))
        import rational_pwa_verify as pwa
        seq = [0, 0, 0, 0, 0, 1, 0, 1]
        inner_sq, _, inner_cells = pwa.exact_pwa(seq, n=16, maxden=10000, inner=True)
        outer_sq, _, outer_cells = pwa.exact_pwa(seq, n=16, maxden=10000, inner=False)
        return inner_sq, outer_sq, inner_cells, outer_cells

    stored = json.loads((ROOT / "certificates" / "exact_matrix_certificate.json").read_text())
    inner_sq = {
        "student": F(stored["D8_student_lower_sq"]),
        "high": F(stored["L4_high_lower_sq"]),
    }
    outer_sq = {
        "student": F(stored["D8_student_upper_sq"]),
        "high": F(stored["L4_high_upper_sq"]),
    }
    return inner_sq, outer_sq, stored["inner_cells"], stored["outer_cells"]


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--recompute-pwa", action="store_true")
    args = parser.parse_args()

    inner_sq, outer_sq, inner_cells, outer_cells = load_or_recompute(args.recompute_pwa)
    witness = json.loads((ROOT / "certificates" / "exact_witness_D1_D7.json").read_text())

    depth_checks = {}
    for d in range(1, 8):
        rec = witness["depths"][str(d)]["minimum"]
        depth_checks[str(d)] = F(rec["error_sq"]) > outer_sq["high"]

    matrix_checks = {
        "all_D1_D7_witness_lower_above_L4_full_disk_upper": all(depth_checks.values()),
        "D8_full_disk_upper_below_L4_full_disk_lower": outer_sq["student"] < inner_sq["high"],
    }

    split = pd.read_csv(ROOT / "data" / "structural_split.csv")
    positive = split[split["target"] == "positive_floor_mid_threshold"]
    s_rec = 0.25
    analytic_floor = ((1.0 - math.exp(-(1.0 - s_rec))) / (1.0 - s_rec)) / 6.0
    reported_floor = float(positive["relaxed_floor"].iloc[0])
    zero_curve = split[split["target"] == "zero_floor_atom"].sort_values("D")["exact_error"]
    scalar_checks = {
        "structural_floor_matches_formula": abs(reported_floor - analytic_floor) < 1e-12,
        "zero_floor_curve_decreases": bool(zero_curve.is_monotonic_decreasing),
    }

    resource = pd.read_csv(ROOT / "data" / "resource_certificates.csv")
    row = resource.iloc[0]
    resource_checks = {
        "low_bit_total_is_80": int(row["total_lowbit_bits"]) == 80,
        "tied_fp16_compression_is_3_65x": abs(float(row["compression_tied"]) - 3.65) < 0.01,
        "untied_fp16_compression_is_7_2x": abs(float(row["compression_untied"]) - 7.2) < 0.01,
    }

    d7_sq = F(witness["depths"]["7"]["minimum"]["error_sq"])
    out = {
        "mode": "recomputed exact PWA" if args.recompute_pwa else "stored exact rational certificate",
        "matrix_checks": matrix_checks,
        "depth_checks": depth_checks,
        "scalar_checks": scalar_checks,
        "resource_checks": resource_checks,
        "matrix_values": {
            "D7_min_witness_error": math.sqrt(float(d7_sq)),
            "D8_student_lower": math.sqrt(float(inner_sq["student"])),
            "D8_student_upper": math.sqrt(float(outer_sq["student"])),
            "L4_high_lower": math.sqrt(float(inner_sq["high"])),
            "L4_high_upper": math.sqrt(float(outer_sq["high"])),
            "inner_cells": inner_cells,
            "outer_cells": outer_cells,
        },
    }
    all_ok = all(v for group in (matrix_checks, scalar_checks, resource_checks) for v in group.values())
    out["all_checks_pass"] = all_ok
    target = ROOT / "certificates" / "verification_summary.json"
    target.write_text(json.dumps(out, indent=2))
    print(json.dumps(out, indent=2))
    if not all_ok:
        raise SystemExit("At least one certificate check failed")


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/code/verify_attention_fixed_target_converse.py <==
#!/usr/bin/env python3
"""Verify the exact fixed-target converse for a nonuniform two-token attention head.

The attention head uses ternary projections
    W_Q = W_K = e_2, W_V = e_1, W_O = -e_1^T,
and atom-specific binary residual bias q in {-a,+a}.  On the invariant state
    [[x+u, 1], [x-u, -1]],
softmax attention is nonuniform and induces
    x' = q-x,  u' = -tanh(1) u.
The script brute-forces all schedules for shallow depths and compares them with
an exact closed form, then writes the full depth curve and a publication figure.
"""
from __future__ import annotations

import csv
import itertools
import json
import math
from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIGURES = ROOT / "figures"
CERTS = ROOT / "certificates"
for directory in (DATA, FIGURES, CERTS):
    directory.mkdir(parents=True, exist_ok=True)

A = 1.0
U0 = 0.7
MU = math.tanh(1.0)


def delta(c: float, depth: int) -> float:
    return math.exp(-c) - (1.0 - c / depth) ** depth


def exact_error(depth: int, a: float = A, u0: float = U0) -> float:
    return math.sqrt(
        2.0 * (a * delta(1.0, depth)) ** 2
        + 2.0 * (u0 * delta(MU, depth)) ** 2
    )


def endpoint(schedule: tuple[float, ...], u0: float = U0) -> np.ndarray:
    depth = len(schedule)
    h = 1.0 / depth
    x = 0.0
    u = u0
    for q in schedule:
        x = (1.0 - h) * x + h * q
        u = (1.0 - h * MU) * u
    return np.array([[x + u, 1.0], [x - u, -1.0]])


def target(a: float = A, u0: float = U0) -> np.ndarray:
    x = a * (1.0 - math.exp(-1.0))
    u = u0 * math.exp(-MU)
    return np.array([[x + u, 1.0], [x - u, -1.0]])


def attention_direct(x: float, u: float) -> np.ndarray:
    """Evaluate the declared self-attention map directly."""
    X = np.array([[x + u, 1.0], [x - u, -1.0]])
    q = X[:, [1]]
    k = X[:, [1]]
    v = X[:, [0]]
    scores = q @ k.T
    shifted = scores - scores.max(axis=1, keepdims=True)
    P = np.exp(shifted)
    P /= P.sum(axis=1, keepdims=True)
    out = np.zeros_like(X)
    out[:, [0]] = -(P @ v)
    return P, out


# Verify the exact invariant reduction for representative states.
reduction_residuals: list[float] = []
for x in (-0.4, 0.0, 0.8):
    for u in (-0.7, 0.2, 1.1):
        P, out = attention_direct(x, u)
        expected_p = math.exp(1.0) / (math.exp(1.0) + math.exp(-1.0))
        expected_P = np.array([[expected_p, 1.0 - expected_p],
                               [1.0 - expected_p, expected_p]])
        expected_out = np.array([[-x - MU * u, 0.0],
                                 [-x + MU * u, 0.0]])
        reduction_residuals.append(float(np.max(np.abs(P - expected_P))))
        reduction_residuals.append(float(np.max(np.abs(out - expected_out))))

# Brute-force shallow depths.
brute_force_rows: list[dict[str, float | int | bool]] = []
for depth in range(2, 13):
    tgt = target()
    best = math.inf
    best_schedule: tuple[float, ...] | None = None
    for signs in itertools.product((-A, A), repeat=depth):
        err = float(np.linalg.norm(endpoint(signs) - tgt, ord="fro"))
        if err < best:
            best = err
            best_schedule = signs
    formula = exact_error(depth)
    brute_force_rows.append(
        {
            "depth": depth,
            "brute_force_error": best,
            "closed_form_error": formula,
            "absolute_residual": abs(best - formula),
            "all_plus_is_optimal": bool(best_schedule == (A,) * depth),
        }
    )

# Full curve and asymptotic coefficient.
limit = math.sqrt(
    A * A * math.exp(-2.0)
    + U0 * U0 * MU**4 * math.exp(-2.0 * MU)
) / math.sqrt(2.0)
curve_rows: list[dict[str, float | int]] = []
for depth in range(2, 257):
    err = exact_error(depth)
    curve_rows.append(
        {
            "depth": depth,
            "exact_error": err,
            "depth_times_error": depth * err,
            "asymptotic_scaled_limit": limit,
            "scalar_component": math.sqrt(2.0) * A * delta(1.0, depth),
            "attention_disagreement_component": math.sqrt(2.0) * abs(U0) * delta(MU, depth),
        }
    )

with (DATA / "attention_fixed_target_exact.csv").open("w", newline="", encoding="utf-8") as handle:
    writer = csv.DictWriter(handle, fieldnames=list(curve_rows[0]))
    writer.writeheader()
    writer.writerows(curve_rows)

fig, ax = plt.subplots(figsize=(6.4, 3.8))
depths = np.array([row["depth"] for row in curve_rows], dtype=float)
scaled = np.array([row["depth_times_error"] for row in curve_rows], dtype=float)
ax.plot(depths, scaled, label=r"$D E_D^{\mathrm{attn}}$")
ax.axhline(limit, linestyle="--", label="exact asymptotic coefficient")
ax.set_xlabel("depth $D$")
ax.set_ylabel(r"scaled optimal error $D E_D^{\mathrm{attn}}$")
ax.set_title("Exact fixed-target converse for nonuniform two-token attention")
ax.legend()
fig.tight_layout()
fig.savefig(FIGURES / "attention_fixed_target_exact.pdf", bbox_inches="tight")
fig.savefig(FIGURES / "attention_fixed_target_exact.png", dpi=220, bbox_inches="tight")
plt.close(fig)

report = {
    "parameters": {"a": A, "u0": U0, "mu": MU},
    "attention_matrix_nonuniform": True,
    "attention_matrix_off_uniform_gap": MU / 2.0,
    "maximum_invariant_reduction_residual": max(reduction_residuals),
    "brute_force_depths": [row["depth"] for row in brute_force_rows],
    "maximum_brute_force_formula_residual": max(float(row["absolute_residual"]) for row in brute_force_rows),
    "all_plus_optimal_at_all_checked_depths": all(bool(row["all_plus_is_optimal"]) for row in brute_force_rows),
    "asymptotic_scaled_limit": limit,
    "scaled_error_at_depth_256": 256.0 * exact_error(256),
    "all_checks_pass": (
        max(reduction_residuals) < 1e-13
        and max(float(row["absolute_residual"]) for row in brute_force_rows) < 1e-12
        and all(bool(row["all_plus_is_optimal"]) for row in brute_force_rows)
        and abs(256.0 * exact_error(256) - limit) < 2e-3
    ),
    "brute_force_rows": brute_force_rows,
}
(CERTS / "attention_fixed_target_verification.json").write_text(
    json.dumps(report, indent=2), encoding="utf-8"
)
print(json.dumps(report, indent=2))
if not report["all_checks_pass"]:
    raise SystemExit("attention converse verification failed")


==> anc/Reproducibility_Artifacts/code/verify_bit_exact_error_feedback.py <==
#!/usr/bin/env python3
"""Randomized exact-integer check of the common-lattice error-feedback theorem."""
from __future__ import annotations
import json, math, random
from pathlib import Path

ROOT=Path(__file__).resolve().parents[1]
random.seed(20260723)

def nearest_multiple(x:int,m:int)->int:
    # deterministic ties toward the nonnegative direction; residual bound is what matters.
    q0=math.floor(x/m)
    lo=q0*m; hi=(q0+1)*m
    if x-lo < hi-x: return lo
    return hi

trials=[]
for trial in range(500):
    qdim=random.randint(1,8)
    D=random.randint(1,100)
    m=random.randint(1,64)
    vmax=random.randint(1,100)
    z=[m*random.randint(-20,20) for _ in range(qdim)]
    z0=z.copy(); r=[0]*qdim; total=z.copy()
    max_r=max_a=max_q=max_z=0
    for _ in range(D):
        v=[random.randint(-vmax,vmax) for _ in range(qdim)]
        total=[a+b for a,b in zip(total,v)]
        a=[vi+ri for vi,ri in zip(v,r)]
        q=[nearest_multiple(ai,m) for ai in a]
        r=[ai-qi for ai,qi in zip(a,q)]
        z=[zi+qi for zi,qi in zip(z,q)]
        max_r=max(max_r,max(abs(x) for x in r))
        max_a=max(max_a,max(abs(x) for x in a))
        max_q=max(max_q,max(abs(x//m) for x in q))
        max_z=max(max_z,max(abs(x//m) for x in z))
        assert all(abs(x) <= m/2 for x in r)
        assert all(zi+ri==ti for zi,ri,ti in zip(z,r,total))
    terminal_lattice=all(t % m == 0 for t in total)
    if terminal_lattice:
        assert all(x==0 for x in r)
        assert z==total
    Mr=math.ceil(m/2)
    Ma=vmax+Mr
    Mq=math.ceil(vmax/m+1)
    Mz0=max(abs(x//m) for x in z0)
    bz_bound=Mz0+D*Mq
    assert max_r <= Mr
    assert max_a <= Ma
    assert max_q <= Mq
    assert max_z <= bz_bound
    trials.append({
        'D':D,'dimension':qdim,'m':m,'vmax_fine_units':vmax,
        'max_residual_fine_units':max_r,'residual_bound':Mr,
        'max_prequant_fine_units':max_a,'prequant_bound':Ma,
        'max_output_coarse_units':max_q,'output_bound':Mq,
        'max_state_coarse_units':max_z,'state_bound':bz_bound,
        'terminal_on_coarse_lattice':terminal_lattice,
    })
# Exhaustive scalar check for small moduli, depths, and increments.
exhaustive_sequences=0
for m in range(1,9):
    choices=list(range(-m,m+1))
    for D in range(1,6):
        import itertools
        for seq in itertools.product(choices, repeat=D):
            exhaustive_sequences += 1
            z=0; r=0; total=0
            for v in seq:
                total += v
                a=v+r
                q=nearest_multiple(a,m)
                r=a-q
                z += q
                assert abs(r) <= m/2
                assert z+r == total
            if total % m == 0:
                assert r == 0 and z == total

report={
    'random_seed':20260723,
    'exhaustive_scalar_sequences':exhaustive_sequences,
    'trials':len(trials),
    'all_checks_pass':True,
    'terminal_exact_recovery_trials':sum(t['terminal_on_coarse_lattice'] for t in trials),
    'max_observed_residual_to_bound_ratio':max(t['max_residual_fine_units']/t['residual_bound'] for t in trials),
    'sample_trials':trials[:12],
}
out=ROOT/'certificates'/'bit_exact_error_feedback_verification.json'
out.write_text(json.dumps(report,indent=2))
print(json.dumps(report,indent=2))


==> anc/Reproducibility_Artifacts/code/verify_exact_matrix.py <==
"""Compatibility wrapper. Prefer verify_all_certificates.py."""
from verify_all_certificates import main

if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/data/arithmetic_resource_phase.csv <==
depth,ideal,naive_writeback,error_feedback
2.000000000000000000e+00,4.750000000000000333e-01,4.754800000000000137e-01,5.650000000000000577e-01
3.000000000000000000e+00,3.250000000000000111e-01,3.257200000000000095e-01,3.850000000000000644e-01
4.000000000000000000e+00,2.500000000000000000e-01,2.509600000000000164e-01,2.950000000000000400e-01
5.000000000000000000e+00,2.049999999999999878e-01,2.061999999999999944e-01,2.410000000000000198e-01
6.000000000000000000e+00,1.749999999999999889e-01,1.764399999999999857e-01,2.050000000000000155e-01
7.000000000000000000e+00,1.535714285714285809e-01,1.552514285714285680e-01,1.792857142857142982e-01
8.000000000000000000e+00,1.375000000000000111e-01,1.394200000000000161e-01,1.600000000000000033e-01
9.000000000000000000e+00,1.250000000000000000e-01,1.271599999999999953e-01,1.450000000000000178e-01
1.000000000000000000e+01,1.149999999999999911e-01,1.173999999999999905e-01,1.330000000000000071e-01
1.100000000000000000e+01,1.068181818181818121e-01,1.094581818181818156e-01,1.231818181818181979e-01
1.200000000000000000e+01,1.000000000000000056e-01,1.028799999999999992e-01,1.150000000000000189e-01
1.300000000000000000e+01,9.423076923076922906e-02,9.735076923076922684e-02,1.080769230769230704e-01
1.400000000000000000e+01,8.928571428571430157e-02,9.264571428571430345e-02,1.021428571428571463e-01
1.500000000000000000e+01,8.500000000000000611e-02,8.860000000000001208e-02,9.700000000000000289e-02
1.600000000000000000e+01,8.125000000000000278e-02,8.508999999999999897e-02,9.249999999999999889e-02
1.700000000000000000e+01,7.794117647058823595e-02,8.202117647058823624e-02,8.852941176470588425e-02
1.800000000000000000e+01,7.500000000000001110e-02,7.932000000000001549e-02,8.500000000000000611e-02
1.900000000000000000e+01,7.236842105263158187e-02,7.692842105263157648e-02,8.184210526315789658e-02
2.000000000000000000e+01,7.000000000000000666e-02,7.480000000000000537e-02,7.900000000000001465e-02
2.100000000000000000e+01,6.785714285714286587e-02,7.289714285714286868e-02,7.642857142857142905e-02
2.200000000000000000e+01,6.590909090909091717e-02,7.118909090909092408e-02,7.409090909090909616e-02
2.300000000000000000e+01,6.413043478260870012e-02,6.965043478260869725e-02,7.195652173913044680e-02
2.400000000000000000e+01,6.250000000000000000e-02,6.826000000000000123e-02,7.000000000000000666e-02
2.500000000000000000e+01,6.100000000000000561e-02,6.700000000000000400e-02,6.820000000000001061e-02
2.600000000000000000e+01,5.961538461538461869e-02,6.585538461538462118e-02,6.653846153846154632e-02
2.700000000000000000e+01,5.833333333333333426e-02,6.481333333333333391e-02,6.500000000000000222e-02
2.800000000000000000e+01,5.714285714285714801e-02,6.386285714285715176e-02,6.357142857142858428e-02
2.900000000000000000e+01,5.603448275862069061e-02,6.299448275862068458e-02,6.224137931034483262e-02
3.000000000000000000e+01,5.500000000000000722e-02,6.220000000000000528e-02,6.100000000000000561e-02
3.100000000000000000e+01,5.403225806451612823e-02,6.147225806451613039e-02,5.983870967741936053e-02
3.200000000000000000e+01,5.312500000000000555e-02,6.080500000000000488e-02,5.875000000000000361e-02
3.300000000000000000e+01,5.227272727272727626e-02,6.019272727272727275e-02,5.772727272727273123e-02
3.400000000000000000e+01,5.147058823529411520e-02,5.963058823529411578e-02,5.676470588235294629e-02
3.500000000000000000e+01,5.071428571428571175e-02,5.911428571428570949e-02,5.585714285714286215e-02
3.600000000000000000e+01,5.000000000000000278e-02,5.864000000000000462e-02,5.500000000000000722e-02
3.700000000000000000e+01,4.932432432432432706e-02,5.820432432432432607e-02,5.418918918918919081e-02
3.800000000000000000e+01,4.868421052631578816e-02,5.780421052631579126e-02,5.342105263157895245e-02
3.900000000000000000e+01,4.807692307692307959e-02,5.743692307692307986e-02,5.269230769230769107e-02
4.000000000000000000e+01,4.750000000000000056e-02,5.709999999999999798e-02,5.200000000000000455e-02
4.100000000000000000e+01,4.695121951219512202e-02,5.679121951219512354e-02,5.134146341463415031e-02
4.200000000000000000e+01,4.642857142857143016e-02,5.650857142857142884e-02,5.071428571428571869e-02
4.300000000000000000e+01,4.593023255813953598e-02,5.625023255813953876e-02,5.011627906976744151e-02
4.400000000000000000e+01,4.545454545454545581e-02,5.601454545454545575e-02,4.954545454545454530e-02
4.500000000000000000e+01,4.499999999999999833e-02,5.580000000000000238e-02,4.900000000000000189e-02
4.600000000000000000e+01,4.456521739130435422e-02,5.560521739130435542e-02,4.847826086956522063e-02
4.700000000000000000e+01,4.414893617021276723e-02,5.542893617021276559e-02,4.797872340425532456e-02
4.800000000000000000e+01,4.374999999999999722e-02,5.526999999999999968e-02,4.750000000000000056e-02
4.900000000000000000e+01,4.336734693877551672e-02,5.512734693877551634e-02,4.704081632653061423e-02
5.000000000000000000e+01,4.300000000000000350e-02,5.500000000000000722e-02,4.660000000000000253e-02
5.100000000000000000e+01,4.264705882352941291e-02,5.488705882352941379e-02,4.617647058823529799e-02
5.300000000000000000e+01,4.198113207547170267e-02,5.470113207547170481e-02,4.537735849056603876e-02
5.400000000000000000e+01,4.166666666666667129e-02,5.462666666666667059e-02,4.499999999999999833e-02
5.500000000000000000e+01,4.136363636363636631e-02,5.456363636363636971e-02,4.463636363636364068e-02
5.600000000000000000e+01,4.107142857142857817e-02,5.451142857142857873e-02,4.428571428571428936e-02
5.800000000000000000e+01,4.051724137931034253e-02,5.443724137931034435e-02,4.362068965517242047e-02
5.900000000000000000e+01,4.025423728813559698e-02,5.441423728813559596e-02,4.330508474576271610e-02
6.100000000000000000e+01,3.975409836065574298e-02,5.439409836065574322e-02,4.270491803278689269e-02
6.200000000000000000e+01,3.951612903225806828e-02,5.439612903225807261e-02,4.241935483870967749e-02
6.300000000000000000e+01,3.928571428571428492e-02,5.440571428571428642e-02,4.214285714285714857e-02
6.500000000000000000e+01,3.884615384615384970e-02,5.444615384615385245e-02,4.161538461538461658e-02
6.600000000000000000e+01,3.863636363636363535e-02,5.447636363636363527e-02,4.136363636363636631e-02
6.800000000000000000e+01,3.823529411764706176e-02,5.455529411764706293e-02,4.088235294117647384e-02
7.000000000000000000e+01,3.785714285714286004e-02,5.465714285714286247e-02,4.042857142857143177e-02
7.100000000000000000e+01,3.767605633802817433e-02,5.471605633802817392e-02,4.021126760563380198e-02
7.300000000000000000e+01,3.732876712328767055e-02,5.484876712328767140e-02,3.979452054794520993e-02
7.500000000000000000e+01,3.700000000000000511e-02,5.500000000000000722e-02,3.940000000000000446e-02
7.600000000000000000e+01,3.684210526315789824e-02,5.508210526315789751e-02,3.921052631578947345e-02
7.800000000000000000e+01,3.653846153846154049e-02,5.525846153846154102e-02,3.884615384615384970e-02
8.000000000000000000e+01,3.625000000000000444e-02,5.545000000000000623e-02,3.850000000000000644e-02
8.200000000000000000e+01,3.597560975609756517e-02,5.565560975609756822e-02,3.817073170731707932e-02
8.400000000000000000e+01,3.571428571428571230e-02,5.587428571428570967e-02,3.785714285714286004e-02
8.600000000000000000e+01,3.546511627906977215e-02,5.610511627906977772e-02,3.755813953488372492e-02
8.800000000000000000e+01,3.522727272727273207e-02,5.634727272727273195e-02,3.727272727272727681e-02
9.000000000000000000e+01,3.500000000000000333e-02,5.660000000000000447e-02,3.700000000000000511e-02
9.200000000000000000e+01,3.478260869565217434e-02,5.686260869565216980e-02,3.673913043478260754e-02
9.400000000000000000e+01,3.457446808510638431e-02,5.713446808510638797e-02,3.648936170212765950e-02
9.600000000000000000e+01,3.437500000000000278e-02,5.741500000000000770e-02,3.625000000000000444e-02
9.900000000000000000e+01,3.409090909090908839e-02,5.785090909090909173e-02,3.590909090909091134e-02
1.010000000000000000e+02,3.391089108910891325e-02,5.815089108910891091e-02,3.569306930693069702e-02
1.030000000000000000e+02,3.373786407766990458e-02,5.845786407766990350e-02,3.548543689320388800e-02
1.060000000000000000e+02,3.349056603773584856e-02,5.893056603773584590e-02,3.518867924528301661e-02
1.080000000000000000e+02,3.333333333333333287e-02,5.925333333333333841e-02,3.500000000000000333e-02
1.110000000000000000e+02,3.310810810810810995e-02,5.974810810810811390e-02,3.472972972972973582e-02
1.130000000000000000e+02,3.296460176991150570e-02,6.008460176991151092e-02,3.455752212389380518e-02
1.160000000000000000e+02,3.275862068965517543e-02,6.059862068965517212e-02,3.431034482758620746e-02
1.190000000000000000e+02,3.256302521008403589e-02,6.112302521008403794e-02,3.407563025210084279e-02
1.210000000000000000e+02,3.243801652892561865e-02,6.147801652892562196e-02,3.392561983471074905e-02
1.240000000000000000e+02,3.225806451612903136e-02,6.201806451612903309e-02,3.370967741935484291e-02
1.270000000000000000e+02,3.208661417322834775e-02,6.256661417322834096e-02,3.350393700787401841e-02
1.300000000000000000e+02,3.192307692307692207e-02,6.312307692307692064e-02,3.330769230769230899e-02
1.330000000000000000e+02,3.176691729323308233e-02,6.368691729323308626e-02,3.312030075187970268e-02
1.360000000000000000e+02,3.161764705882352811e-02,6.425764705882353045e-02,3.294117647058823761e-02
1.400000000000000000e+02,3.142857142857143071e-02,6.502857142857143558e-02,3.271428571428571658e-02
1.430000000000000000e+02,3.129370629370629292e-02,6.561370629370630314e-02,3.255244755244755817e-02
1.460000000000000000e+02,3.116438356164383597e-02,6.620438356164383420e-02,3.239726027397260566e-02
1.500000000000000000e+02,3.099999999999999978e-02,6.700000000000000400e-02,3.219999999999999946e-02
1.530000000000000000e+02,3.088235294117647189e-02,6.760235294117647453e-02,3.205882352941176461e-02
1.570000000000000000e+02,3.073248407643312113e-02,6.841248407643311935e-02,3.187898089171974786e-02
1.600000000000000000e+02,3.062499999999999944e-02,6.902500000000000302e-02,3.175000000000000044e-02
1.640000000000000000e+02,3.048780487804878328e-02,6.984780487804878590e-02,3.158536585365853688e-02
1.680000000000000000e+02,3.035714285714286031e-02,7.067714285714285505e-02,3.142857142857143071e-02
1.720000000000000000e+02,3.023255813953488330e-02,7.151255813953488749e-02,3.127906976744185968e-02
1.760000000000000000e+02,3.011363636363636326e-02,7.235363636363636997e-02,3.113636363636363910e-02
1.800000000000000000e+02,3.000000000000000236e-02,7.320000000000000118e-02,3.099999999999999978e-02
1.840000000000000000e+02,2.989130434782608786e-02,7.405130434782608573e-02,3.086956521739130793e-02
1.890000000000000000e+02,2.976190476190476372e-02,7.512190476190476474e-02,3.071428571428571480e-02
1.930000000000000000e+02,2.966321243523316331e-02,7.598321243523316337e-02,3.059585492227979292e-02
1.980000000000000000e+02,2.954545454545454836e-02,7.706545454545454810e-02,3.045454545454545636e-02
2.020000000000000000e+02,2.945544554455445732e-02,7.793544554455446305e-02,3.034653465346534920e-02
2.070000000000000000e+02,2.934782608695652231e-02,7.902782608695652078e-02,3.021739130434782789e-02
2.120000000000000000e+02,2.924528301886792497e-02,8.012528301886792659e-02,3.009433962264151247e-02
2.170000000000000000e+02,2.914746543778801852e-02,8.122746543778802675e-02,2.997695852534562264e-02
2.220000000000000000e+02,2.905405405405405567e-02,8.233405405405405664e-02,2.986486486486486513e-02
2.270000000000000000e+02,2.896475770925110299e-02,8.344475770925111058e-02,2.975770925110132401e-02
2.330000000000000000e+02,2.886266094420601031e-02,8.478266094420601473e-02,2.963519313304721278e-02
2.380000000000000000e+02,2.878151260504201864e-02,8.590151260504202968e-02,2.953781512605042209e-02
2.440000000000000000e+02,2.868852459016393505e-02,8.724852459016393946e-02,2.942622950819672248e-02
2.490000000000000000e+02,2.861445783132530313e-02,8.837445783132530375e-02,2.933734939759036209e-02
2.550000000000000000e+02,2.852941176470588300e-02,8.972941176470589086e-02,2.923529411764706071e-02
2.610000000000000000e+02,2.844827586206896686e-02,9.108827586206896809e-02,2.913793103448275926e-02
2.670000000000000000e+02,2.837078651685393318e-02,9.245078651685392779e-02,2.904494382022472163e-02
2.740000000000000000e+02,2.828467153284671548e-02,9.404467153284670755e-02,2.894160583941605969e-02
2.800000000000000000e+02,2.821428571428571605e-02,9.541428571428571537e-02,2.885714285714285898e-02
2.870000000000000000e+02,2.813588850174216296e-02,9.701588850174215628e-02,2.876306620209059459e-02
2.930000000000000000e+02,2.807167235494880536e-02,9.839167235494880592e-02,2.868600682593856754e-02
3.000000000000000000e+02,2.800000000000000058e-02,1.000000000000000056e-01,2.860000000000000042e-02
3.070000000000000000e+02,2.793159609120521303e-02,1.016115960912052085e-01,2.851791530944625466e-02
3.150000000000000000e+02,2.785714285714285809e-02,1.034571428571428586e-01,2.842857142857143152e-02
3.220000000000000000e+02,2.779503105590062223e-02,1.050750310559006306e-01,2.835403726708074501e-02
3.290000000000000000e+02,2.773556231003039552e-02,1.066955623100303979e-01,2.828267477203647712e-02
3.370000000000000000e+02,2.767062314540059617e-02,1.085506231454006071e-01,2.820474777448071443e-02
3.450000000000000000e+02,2.760869565217391464e-02,1.104086956521739132e-01,2.813043478260869590e-02
3.530000000000000000e+02,2.754957507082153242e-02,1.122695750708215395e-01,2.805949008498583724e-02
3.620000000000000000e+02,2.748618784530387077e-02,1.143661878453038627e-01,2.798342541436464256e-02
3.700000000000000000e+02,2.743243243243243326e-02,1.162324324324324337e-01,2.791891891891892102e-02
3.790000000000000000e+02,2.737467018469657079e-02,1.183346701846965665e-01,2.784960422163588675e-02
3.880000000000000000e+02,2.731958762886597947e-02,1.204395876288659878e-01,2.778350515463917647e-02
3.970000000000000000e+02,2.726700251889168855e-02,1.225470025188916956e-01,2.772040302267002668e-02
4.060000000000000000e+02,2.721674876847290925e-02,1.246567487684729081e-01,2.766009852216749082e-02
4.160000000000000000e+02,2.716346153846153910e-02,1.270034615384615373e-01,2.759615384615384664e-02
4.250000000000000000e+02,2.711764705882353105e-02,1.291176470588235314e-01,2.754117647058823559e-02
4.350000000000000000e+02,2.706896551724138206e-02,1.314689655172413818e-01,2.748275862068965542e-02
4.450000000000000000e+02,2.702247191011235977e-02,1.338224719101123728e-01,2.742696629213483422e-02
4.560000000000000000e+02,2.697368421052631637e-02,1.364136842105263259e-01,2.736842105263158006e-02
4.670000000000000000e+02,2.692719486081370656e-02,1.390071948608136987e-01,2.731263383297644759e-02
4.780000000000000000e+02,2.688284518828451888e-02,1.416028451882845318e-01,2.725941422594142446e-02
4.890000000000000000e+02,2.684049079754601344e-02,1.442004907975460160e-01,2.720858895705521516e-02
5.000000000000000000e+02,2.680000000000000090e-02,1.468000000000000138e-01,2.716000000000000011e-02
5.120000000000000000e+02,2.675781250000000208e-02,1.496378124999999948e-01,2.710937500000000153e-02


==> anc/Reproducibility_Artifacts/data/arithmetic_resource_phase_v9.csv <==
depth,ideal,naive_writeback,error_feedback
2.000000000000000000e+00,4.750000000000000333e-01,4.754800000000000137e-01,5.650000000000000577e-01
3.000000000000000000e+00,3.250000000000000111e-01,3.257200000000000095e-01,3.850000000000000644e-01
4.000000000000000000e+00,2.500000000000000000e-01,2.509600000000000164e-01,2.950000000000000400e-01
5.000000000000000000e+00,2.049999999999999878e-01,2.061999999999999944e-01,2.410000000000000198e-01
6.000000000000000000e+00,1.749999999999999889e-01,1.764399999999999857e-01,2.050000000000000155e-01
7.000000000000000000e+00,1.535714285714285809e-01,1.552514285714285680e-01,1.792857142857142982e-01
8.000000000000000000e+00,1.375000000000000111e-01,1.394200000000000161e-01,1.600000000000000033e-01
9.000000000000000000e+00,1.250000000000000000e-01,1.271599999999999953e-01,1.450000000000000178e-01
1.000000000000000000e+01,1.149999999999999911e-01,1.173999999999999905e-01,1.330000000000000071e-01
1.100000000000000000e+01,1.068181818181818121e-01,1.094581818181818156e-01,1.231818181818181979e-01
1.200000000000000000e+01,1.000000000000000056e-01,1.028799999999999992e-01,1.150000000000000189e-01
1.300000000000000000e+01,9.423076923076922906e-02,9.735076923076922684e-02,1.080769230769230704e-01
1.400000000000000000e+01,8.928571428571430157e-02,9.264571428571430345e-02,1.021428571428571463e-01
1.500000000000000000e+01,8.500000000000000611e-02,8.860000000000001208e-02,9.700000000000000289e-02
1.600000000000000000e+01,8.125000000000000278e-02,8.508999999999999897e-02,9.249999999999999889e-02
1.700000000000000000e+01,7.794117647058823595e-02,8.202117647058823624e-02,8.852941176470588425e-02
1.800000000000000000e+01,7.500000000000001110e-02,7.932000000000001549e-02,8.500000000000000611e-02
1.900000000000000000e+01,7.236842105263158187e-02,7.692842105263157648e-02,8.184210526315789658e-02
2.000000000000000000e+01,7.000000000000000666e-02,7.480000000000000537e-02,7.900000000000001465e-02
2.100000000000000000e+01,6.785714285714286587e-02,7.289714285714286868e-02,7.642857142857142905e-02
2.200000000000000000e+01,6.590909090909091717e-02,7.118909090909092408e-02,7.409090909090909616e-02
2.300000000000000000e+01,6.413043478260870012e-02,6.965043478260869725e-02,7.195652173913044680e-02
2.400000000000000000e+01,6.250000000000000000e-02,6.826000000000000123e-02,7.000000000000000666e-02
2.500000000000000000e+01,6.100000000000000561e-02,6.700000000000000400e-02,6.820000000000001061e-02
2.600000000000000000e+01,5.961538461538461869e-02,6.585538461538462118e-02,6.653846153846154632e-02
2.700000000000000000e+01,5.833333333333333426e-02,6.481333333333333391e-02,6.500000000000000222e-02
2.800000000000000000e+01,5.714285714285714801e-02,6.386285714285715176e-02,6.357142857142858428e-02
2.900000000000000000e+01,5.603448275862069061e-02,6.299448275862068458e-02,6.224137931034483262e-02
3.000000000000000000e+01,5.500000000000000722e-02,6.220000000000000528e-02,6.100000000000000561e-02
3.100000000000000000e+01,5.403225806451612823e-02,6.147225806451613039e-02,5.983870967741936053e-02
3.200000000000000000e+01,5.312500000000000555e-02,6.080500000000000488e-02,5.875000000000000361e-02
3.300000000000000000e+01,5.227272727272727626e-02,6.019272727272727275e-02,5.772727272727273123e-02
3.400000000000000000e+01,5.147058823529411520e-02,5.963058823529411578e-02,5.676470588235294629e-02
3.500000000000000000e+01,5.071428571428571175e-02,5.911428571428570949e-02,5.585714285714286215e-02
3.600000000000000000e+01,5.000000000000000278e-02,5.864000000000000462e-02,5.500000000000000722e-02
3.700000000000000000e+01,4.932432432432432706e-02,5.820432432432432607e-02,5.418918918918919081e-02
3.800000000000000000e+01,4.868421052631578816e-02,5.780421052631579126e-02,5.342105263157895245e-02
3.900000000000000000e+01,4.807692307692307959e-02,5.743692307692307986e-02,5.269230769230769107e-02
4.000000000000000000e+01,4.750000000000000056e-02,5.709999999999999798e-02,5.200000000000000455e-02
4.100000000000000000e+01,4.695121951219512202e-02,5.679121951219512354e-02,5.134146341463415031e-02
4.200000000000000000e+01,4.642857142857143016e-02,5.650857142857142884e-02,5.071428571428571869e-02
4.300000000000000000e+01,4.593023255813953598e-02,5.625023255813953876e-02,5.011627906976744151e-02
4.400000000000000000e+01,4.545454545454545581e-02,5.601454545454545575e-02,4.954545454545454530e-02
4.500000000000000000e+01,4.499999999999999833e-02,5.580000000000000238e-02,4.900000000000000189e-02
4.600000000000000000e+01,4.456521739130435422e-02,5.560521739130435542e-02,4.847826086956522063e-02
4.700000000000000000e+01,4.414893617021276723e-02,5.542893617021276559e-02,4.797872340425532456e-02
4.800000000000000000e+01,4.374999999999999722e-02,5.526999999999999968e-02,4.750000000000000056e-02
4.900000000000000000e+01,4.336734693877551672e-02,5.512734693877551634e-02,4.704081632653061423e-02
5.000000000000000000e+01,4.300000000000000350e-02,5.500000000000000722e-02,4.660000000000000253e-02
5.100000000000000000e+01,4.264705882352941291e-02,5.488705882352941379e-02,4.617647058823529799e-02
5.300000000000000000e+01,4.198113207547170267e-02,5.470113207547170481e-02,4.537735849056603876e-02
5.400000000000000000e+01,4.166666666666667129e-02,5.462666666666667059e-02,4.499999999999999833e-02
5.500000000000000000e+01,4.136363636363636631e-02,5.456363636363636971e-02,4.463636363636364068e-02
5.600000000000000000e+01,4.107142857142857817e-02,5.451142857142857873e-02,4.428571428571428936e-02
5.800000000000000000e+01,4.051724137931034253e-02,5.443724137931034435e-02,4.362068965517242047e-02
5.900000000000000000e+01,4.025423728813559698e-02,5.441423728813559596e-02,4.330508474576271610e-02
6.100000000000000000e+01,3.975409836065574298e-02,5.439409836065574322e-02,4.270491803278689269e-02
6.200000000000000000e+01,3.951612903225806828e-02,5.439612903225807261e-02,4.241935483870967749e-02
6.300000000000000000e+01,3.928571428571428492e-02,5.440571428571428642e-02,4.214285714285714857e-02
6.500000000000000000e+01,3.884615384615384970e-02,5.444615384615385245e-02,4.161538461538461658e-02
6.600000000000000000e+01,3.863636363636363535e-02,5.447636363636363527e-02,4.136363636363636631e-02
6.800000000000000000e+01,3.823529411764706176e-02,5.455529411764706293e-02,4.088235294117647384e-02
7.000000000000000000e+01,3.785714285714286004e-02,5.465714285714286247e-02,4.042857142857143177e-02
7.100000000000000000e+01,3.767605633802817433e-02,5.471605633802817392e-02,4.021126760563380198e-02
7.300000000000000000e+01,3.732876712328767055e-02,5.484876712328767140e-02,3.979452054794520993e-02
7.500000000000000000e+01,3.700000000000000511e-02,5.500000000000000722e-02,3.940000000000000446e-02
7.600000000000000000e+01,3.684210526315789824e-02,5.508210526315789751e-02,3.921052631578947345e-02
7.800000000000000000e+01,3.653846153846154049e-02,5.525846153846154102e-02,3.884615384615384970e-02
8.000000000000000000e+01,3.625000000000000444e-02,5.545000000000000623e-02,3.850000000000000644e-02
8.200000000000000000e+01,3.597560975609756517e-02,5.565560975609756822e-02,3.817073170731707932e-02
8.400000000000000000e+01,3.571428571428571230e-02,5.587428571428570967e-02,3.785714285714286004e-02
8.600000000000000000e+01,3.546511627906977215e-02,5.610511627906977772e-02,3.755813953488372492e-02
8.800000000000000000e+01,3.522727272727273207e-02,5.634727272727273195e-02,3.727272727272727681e-02
9.000000000000000000e+01,3.500000000000000333e-02,5.660000000000000447e-02,3.700000000000000511e-02
9.200000000000000000e+01,3.478260869565217434e-02,5.686260869565216980e-02,3.673913043478260754e-02
9.400000000000000000e+01,3.457446808510638431e-02,5.713446808510638797e-02,3.648936170212765950e-02
9.600000000000000000e+01,3.437500000000000278e-02,5.741500000000000770e-02,3.625000000000000444e-02
9.900000000000000000e+01,3.409090909090908839e-02,5.785090909090909173e-02,3.590909090909091134e-02
1.010000000000000000e+02,3.391089108910891325e-02,5.815089108910891091e-02,3.569306930693069702e-02
1.030000000000000000e+02,3.373786407766990458e-02,5.845786407766990350e-02,3.548543689320388800e-02
1.060000000000000000e+02,3.349056603773584856e-02,5.893056603773584590e-02,3.518867924528301661e-02
1.080000000000000000e+02,3.333333333333333287e-02,5.925333333333333841e-02,3.500000000000000333e-02
1.110000000000000000e+02,3.310810810810810995e-02,5.974810810810811390e-02,3.472972972972973582e-02
1.130000000000000000e+02,3.296460176991150570e-02,6.008460176991151092e-02,3.455752212389380518e-02
1.160000000000000000e+02,3.275862068965517543e-02,6.059862068965517212e-02,3.431034482758620746e-02
1.190000000000000000e+02,3.256302521008403589e-02,6.112302521008403794e-02,3.407563025210084279e-02
1.210000000000000000e+02,3.243801652892561865e-02,6.147801652892562196e-02,3.392561983471074905e-02
1.240000000000000000e+02,3.225806451612903136e-02,6.201806451612903309e-02,3.370967741935484291e-02
1.270000000000000000e+02,3.208661417322834775e-02,6.256661417322834096e-02,3.350393700787401841e-02
1.300000000000000000e+02,3.192307692307692207e-02,6.312307692307692064e-02,3.330769230769230899e-02
1.330000000000000000e+02,3.176691729323308233e-02,6.368691729323308626e-02,3.312030075187970268e-02
1.360000000000000000e+02,3.161764705882352811e-02,6.425764705882353045e-02,3.294117647058823761e-02
1.400000000000000000e+02,3.142857142857143071e-02,6.502857142857143558e-02,3.271428571428571658e-02
1.430000000000000000e+02,3.129370629370629292e-02,6.561370629370630314e-02,3.255244755244755817e-02
1.460000000000000000e+02,3.116438356164383597e-02,6.620438356164383420e-02,3.239726027397260566e-02
1.500000000000000000e+02,3.099999999999999978e-02,6.700000000000000400e-02,3.219999999999999946e-02
1.530000000000000000e+02,3.088235294117647189e-02,6.760235294117647453e-02,3.205882352941176461e-02
1.570000000000000000e+02,3.073248407643312113e-02,6.841248407643311935e-02,3.187898089171974786e-02
1.600000000000000000e+02,3.062499999999999944e-02,6.902500000000000302e-02,3.175000000000000044e-02
1.640000000000000000e+02,3.048780487804878328e-02,6.984780487804878590e-02,3.158536585365853688e-02
1.680000000000000000e+02,3.035714285714286031e-02,7.067714285714285505e-02,3.142857142857143071e-02
1.720000000000000000e+02,3.023255813953488330e-02,7.151255813953488749e-02,3.127906976744185968e-02
1.760000000000000000e+02,3.011363636363636326e-02,7.235363636363636997e-02,3.113636363636363910e-02
1.800000000000000000e+02,3.000000000000000236e-02,7.320000000000000118e-02,3.099999999999999978e-02
1.840000000000000000e+02,2.989130434782608786e-02,7.405130434782608573e-02,3.086956521739130793e-02
1.890000000000000000e+02,2.976190476190476372e-02,7.512190476190476474e-02,3.071428571428571480e-02
1.930000000000000000e+02,2.966321243523316331e-02,7.598321243523316337e-02,3.059585492227979292e-02
1.980000000000000000e+02,2.954545454545454836e-02,7.706545454545454810e-02,3.045454545454545636e-02
2.020000000000000000e+02,2.945544554455445732e-02,7.793544554455446305e-02,3.034653465346534920e-02
2.070000000000000000e+02,2.934782608695652231e-02,7.902782608695652078e-02,3.021739130434782789e-02
2.120000000000000000e+02,2.924528301886792497e-02,8.012528301886792659e-02,3.009433962264151247e-02
2.170000000000000000e+02,2.914746543778801852e-02,8.122746543778802675e-02,2.997695852534562264e-02
2.220000000000000000e+02,2.905405405405405567e-02,8.233405405405405664e-02,2.986486486486486513e-02
2.270000000000000000e+02,2.896475770925110299e-02,8.344475770925111058e-02,2.975770925110132401e-02
2.330000000000000000e+02,2.886266094420601031e-02,8.478266094420601473e-02,2.963519313304721278e-02
2.380000000000000000e+02,2.878151260504201864e-02,8.590151260504202968e-02,2.953781512605042209e-02
2.440000000000000000e+02,2.868852459016393505e-02,8.724852459016393946e-02,2.942622950819672248e-02
2.490000000000000000e+02,2.861445783132530313e-02,8.837445783132530375e-02,2.933734939759036209e-02
2.550000000000000000e+02,2.852941176470588300e-02,8.972941176470589086e-02,2.923529411764706071e-02
2.610000000000000000e+02,2.844827586206896686e-02,9.108827586206896809e-02,2.913793103448275926e-02
2.670000000000000000e+02,2.837078651685393318e-02,9.245078651685392779e-02,2.904494382022472163e-02
2.740000000000000000e+02,2.828467153284671548e-02,9.404467153284670755e-02,2.894160583941605969e-02
2.800000000000000000e+02,2.821428571428571605e-02,9.541428571428571537e-02,2.885714285714285898e-02
2.870000000000000000e+02,2.813588850174216296e-02,9.701588850174215628e-02,2.876306620209059459e-02
2.930000000000000000e+02,2.807167235494880536e-02,9.839167235494880592e-02,2.868600682593856754e-02
3.000000000000000000e+02,2.800000000000000058e-02,1.000000000000000056e-01,2.860000000000000042e-02
3.070000000000000000e+02,2.793159609120521303e-02,1.016115960912052085e-01,2.851791530944625466e-02
3.150000000000000000e+02,2.785714285714285809e-02,1.034571428571428586e-01,2.842857142857143152e-02
3.220000000000000000e+02,2.779503105590062223e-02,1.050750310559006306e-01,2.835403726708074501e-02
3.290000000000000000e+02,2.773556231003039552e-02,1.066955623100303979e-01,2.828267477203647712e-02
3.370000000000000000e+02,2.767062314540059617e-02,1.085506231454006071e-01,2.820474777448071443e-02
3.450000000000000000e+02,2.760869565217391464e-02,1.104086956521739132e-01,2.813043478260869590e-02
3.530000000000000000e+02,2.754957507082153242e-02,1.122695750708215395e-01,2.805949008498583724e-02
3.620000000000000000e+02,2.748618784530387077e-02,1.143661878453038627e-01,2.798342541436464256e-02
3.700000000000000000e+02,2.743243243243243326e-02,1.162324324324324337e-01,2.791891891891892102e-02
3.790000000000000000e+02,2.737467018469657079e-02,1.183346701846965665e-01,2.784960422163588675e-02
3.880000000000000000e+02,2.731958762886597947e-02,1.204395876288659878e-01,2.778350515463917647e-02
3.970000000000000000e+02,2.726700251889168855e-02,1.225470025188916956e-01,2.772040302267002668e-02
4.060000000000000000e+02,2.721674876847290925e-02,1.246567487684729081e-01,2.766009852216749082e-02
4.160000000000000000e+02,2.716346153846153910e-02,1.270034615384615373e-01,2.759615384615384664e-02
4.250000000000000000e+02,2.711764705882353105e-02,1.291176470588235314e-01,2.754117647058823559e-02
4.350000000000000000e+02,2.706896551724138206e-02,1.314689655172413818e-01,2.748275862068965542e-02
4.450000000000000000e+02,2.702247191011235977e-02,1.338224719101123728e-01,2.742696629213483422e-02
4.560000000000000000e+02,2.697368421052631637e-02,1.364136842105263259e-01,2.736842105263158006e-02
4.670000000000000000e+02,2.692719486081370656e-02,1.390071948608136987e-01,2.731263383297644759e-02
4.780000000000000000e+02,2.688284518828451888e-02,1.416028451882845318e-01,2.725941422594142446e-02
4.890000000000000000e+02,2.684049079754601344e-02,1.442004907975460160e-01,2.720858895705521516e-02
5.000000000000000000e+02,2.680000000000000090e-02,1.468000000000000138e-01,2.716000000000000011e-02
5.120000000000000000e+02,2.675781250000000208e-02,1.496378124999999948e-01,2.710937500000000153e-02


==> anc/Reproducibility_Artifacts/data/attention_fixed_target_exact.csv <==
depth,exact_error,first_order_asymptote
2.000000000000000000e+00,1.945976715963377568e-01,1.534309549829377395e-01
3.000000000000000000e+00,1.186842604754597824e-01,1.022873033219584976e-01
4.000000000000000000e+00,8.549552483426145488e-02,7.671547749146886974e-02
5.000000000000000000e+00,6.683599058203663901e-02,6.137238199317509441e-02
6.000000000000000000e+00,5.486951061747770420e-02,5.114365166097924881e-02
7.000000000000000000e+00,4.654017835228770050e-02,4.383741570941078469e-02
8.000000000000000000e+00,4.040766773811269724e-02,3.835773874573443487e-02
9.000000000000000000e+00,3.570378273810547592e-02,3.409576777398616587e-02
1.000000000000000000e+01,3.198122425795997537e-02,3.068619099658754720e-02
1.100000000000000000e+01,2.896182851206060074e-02,2.789653726962504354e-02
1.200000000000000000e+01,2.646351000440164830e-02,2.557182583048962440e-02
1.300000000000000000e+01,2.436206863103225484e-02,2.360476230506734427e-02
1.400000000000000000e+01,2.256987695018605744e-02,2.191870785470539235e-02
1.500000000000000000e+01,2.102333951336786064e-02,2.045746066439169814e-02
1.600000000000000000e+01,1.967518188928768508e-02,1.917886937286721744e-02
1.700000000000000000e+01,1.848952998979926446e-02,1.805070058622796833e-02
1.800000000000000000e+01,1.743866859496294441e-02,1.704788388699308294e-02
1.900000000000000000e+01,1.650084645417042653e-02,1.615062684030923665e-02
2.000000000000000000e+01,1.565875383488152250e-02,1.534309549829377360e-02
2.100000000000000000e+01,1.489844382456941875e-02,1.461247190313692823e-02
2.200000000000000000e+01,1.420855346740793057e-02,1.394826863481252177e-02
2.300000000000000000e+01,1.357973180224843375e-02,1.334182217242936910e-02
2.400000000000000000e+01,1.300421339407436573e-02,1.278591291524481220e-02
2.500000000000000000e+01,1.247549593439773938e-02,1.227447639863501853e-02
2.600000000000000000e+01,1.198809343904166762e-02,1.180238115253367213e-02
2.700000000000000000e+01,1.153734513947029389e-02,1.136525592466205471e-02
2.800000000000000000e+01,1.111926593602206338e-02,1.095935392735269617e-02
2.900000000000000000e+01,1.073042823623923843e-02,1.058144517123708536e-02
3.000000000000000000e+01,1.036786775319093953e-02,1.022873033219584907e-02
3.100000000000000000e+01,1.002900778071232762e-02,9.898771289221789532e-03
3.200000000000000000e+01,9.711597851152423480e-03,9.589434686433608718e-03
3.300000000000000000e+01,9.413663686342221837e-03,9.298845756541681759e-03
3.400000000000000000e+01,9.133466088322611184e-03,9.025350293113984165e-03
3.500000000000000000e+01,8.869466960652846663e-03,8.767483141882156591e-03
3.600000000000000000e+01,8.620301057871657471e-03,8.523941943496541468e-03
3.700000000000000000e+01,8.384752367245472404e-03,8.293565134212850173e-03
3.800000000000000000e+01,8.161734260218858963e-03,8.075313420154618324e-03
3.900000000000000000e+01,7.950272729763872143e-03,7.868254101689115335e-03
4.000000000000000000e+01,7.749492168027163549e-03,7.671547749146886801e-03
4.100000000000000000e+01,7.558603246215431400e-03,7.484436828435987038e-03
4.200000000000000000e+01,7.376892542865346770e-03,7.306235951568464115e-03
4.300000000000000000e+01,7.203713633194150368e-03,7.136323487578499249e-03
4.400000000000000000e+01,7.038479404872273124e-03,6.974134317406260886e-03
4.500000000000000000e+01,6.880655407729991541e-03,6.819153554797233001e-03
4.600000000000000000e+01,6.729754078611324165e-03,6.670911086214684552e-03
4.700000000000000000e+01,6.585329709950958274e-03,6.528976807784584585e-03
4.800000000000000000e+01,6.446974052611934188e-03,6.392956457622406101e-03
4.900000000000000000e+01,6.314312461697934101e-03,6.262487958487254584e-03
5.000000000000000000e+01,6.187000508629640801e-03,6.137238199317509267e-03
5.100000000000000000e+01,6.064720995016208323e-03,6.016900195409322777e-03
5.200000000000000000e+01,5.947181313780710785e-03,5.901190576266836067e-03
5.300000000000000000e+01,5.834111111347776817e-03,5.789847357846707003e-03
5.400000000000000000e+01,5.725260211549090122e-03,5.682627962331027356e-03
5.500000000000000000e+01,5.620396767694393024e-03,5.579307453925009055e-03
5.600000000000000000e+01,5.519305614080186398e-03,5.479676963676348087e-03
5.700000000000000000e+01,5.421786792271873594e-03,5.383542280103078594e-03
5.800000000000000000e+01,5.327654230911930446e-03,5.290722585618542681e-03
5.900000000000000000e+01,5.236734560714344580e-03,5.201049321455516843e-03
6.000000000000000000e+01,5.148866048774787367e-03,5.114365166097924534e-03
6.100000000000000000e+01,5.063897638369263196e-03,5.030523114194680040e-03
6.200000000000000000e+01,4.981688082342360969e-03,4.949385644610894766e-03
6.300000000000000000e+01,4.902105159520477040e-03,4.870823967712309410e-03
6.400000000000000000e+01,4.825024965073898206e-03,4.794717343216804359e-03
6.500000000000000000e+01,4.750331266782920406e-03,4.720952461013469201e-03
6.600000000000000000e+01,4.677914920208040006e-03,4.649422878270840880e-03
6.700000000000000000e+01,4.607673336519436946e-03,4.580028506953365448e-03
6.800000000000000000e+01,4.539509997595045365e-03,4.512675146556992083e-03
6.900000000000000000e+01,4.473334013525440134e-03,4.447274057476456079e-03
7.000000000000000000e+01,4.409059718241841765e-03,4.383741570941078296e-03
7.100000000000000000e+01,4.346606299551490638e-03,4.321998731913739324e-03
7.200000000000000000e+01,4.285897460149890731e-03,4.261970971748270734e-03
7.300000000000000000e+01,4.226861106672009927e-03,4.203587807751718759e-03
7.400000000000000000e+01,4.169429064049165815e-03,4.146782567106425087e-03
7.500000000000000000e+01,4.113536812922759592e-03,4.091492132878339801e-03
7.600000000000000000e+01,4.059123247811362994e-03,4.037656710077309162e-03
7.700000000000000000e+01,4.006130454273493062e-03,3.985219609946434420e-03
7.800000000000000000e+01,3.954503503295078194e-03,3.934127050844557667e-03
7.900000000000000000e+01,3.904190261363320834e-03,3.884327974251588177e-03
8.000000000000000000e+01,3.855141214847822555e-03,3.835773874573443400e-03
8.100000000000000000e+01,3.807309307494753658e-03,3.788418641554018237e-03
8.200000000000000000e+01,3.760649789810757617e-03,3.742218414217993519e-03
8.300000000000000000e+01,3.715120079458833317e-03,3.697131445371993827e-03
8.400000000000000000e+01,3.670679631609357740e-03,3.653117975784232058e-03
8.500000000000000000e+01,3.627289818532218688e-03,3.610140117245593840e-03
8.600000000000000000e+01,3.584913817603830894e-03,3.568161743789249624e-03
8.700000000000000000e+01,3.543516507066310842e-03,3.527148390412361643e-03
8.800000000000000000e+01,3.503064368982141026e-03,3.487067158703130443e-03
8.900000000000000000e+01,3.463525398681696014e-03,3.447886628830061639e-03
9.000000000000000000e+01,3.424869020326291955e-03,3.409576777398616500e-03
9.100000000000000000e+01,3.387066008067956668e-03,3.372108900723906448e-03
9.200000000000000000e+01,3.350088412333370770e-03,3.335455543107342276e-03
9.300000000000000000e+01,3.313909490911834486e-03,3.299590429740596655e-03
9.400000000000000000e+01,3.278503644476682410e-03,3.264488403892292293e-03
9.500000000000000000e+01,3.243846356153569192e-03,3.230125368061846983e-03
9.600000000000000000e+01,3.209914134911681562e-03,3.196478228811203050e-03
9.700000000000000000e+01,3.176684462473593640e-03,3.163524845009025449e-03
9.800000000000000000e+01,3.144135743467705961e-03,3.131243979243627292e-03
9.900000000000000000e+01,3.112247258630433753e-03,3.099615252180560297e-03
1.000000000000000000e+02,3.080999120829603331e-03,3.068619099658754634e-03
1.010000000000000000e+02,3.050372233687590091e-03,3.038236732335400803e-03
1.020000000000000000e+02,3.020348252680057823e-03,3.008450097704661388e-03
1.030000000000000000e+02,2.990909548506659726e-03,2.979241844328888150e-03
1.040000000000000000e+02,2.962039172526165741e-03,2.950595288133418034e-03
1.050000000000000000e+02,2.933720824276351072e-03,2.922494380627385386e-03
1.060000000000000000e+02,2.905938820733650584e-03,2.894923678923353502e-03
1.070000000000000000e+02,2.878678067386425832e-03,2.867868317438088382e-03
1.080000000000000000e+02,2.851924030865513309e-03,2.841313981165513678e-03
1.090000000000000000e+02,2.825662713110068010e-03,2.815246880420875942e-03
1.100000000000000000e+02,2.799880626976314433e-03,2.789653726962504528e-03
1.110000000000000000e+02,2.774564773087076757e-03,2.764521711404283391e-03
1.120000000000000000e+02,2.749702618016740350e-03,2.739838481838174043e-03
1.130000000000000000e+02,2.725282073589584825e-03,2.715592123591818383e-03
1.140000000000000000e+02,2.701291477276536630e-03,2.691771140051539297e-03
1.150000000000000000e+02,2.677719573632685035e-03,2.668364434485873821e-03
1.160000000000000000e+02,2.654555496681672636e-03,2.645361292809271340e-03
1.170000000000000000e+02,2.631788753222842094e-03,2.622751367229704967e-03
1.180000000000000000e+02,2.609409206968337034e-03,2.600524660727758421e-03
1.190000000000000000e+02,2.587407063506314692e-03,2.578671512318281376e-03
1.200000000000000000e+02,2.565772856006834010e-03,2.557182583048962267e-03
1.210000000000000000e+02,2.544497431633833875e-03,2.536048842693185579e-03
1.220000000000000000e+02,2.523571938645510770e-03,2.515261557097340020e-03
1.230000000000000000e+02,2.502987814103824205e-03,2.494812276145329157e-03
1.240000000000000000e+02,2.482736772184574673e-03,2.474692822305447383e-03
1.250000000000000000e+02,2.462810793094316521e-03,2.454895279727003620e-03
1.260000000000000000e+02,2.443202112420140258e-03,2.435411983856154705e-03
1.270000000000000000e+02,2.423903211103888965e-03,2.416235511542326811e-03
1.280000000000000000e+02,2.404906805781825002e-03,2.397358671608402179e-03


==> anc/Reproducibility_Artifacts/data/attention_fixed_target_exact_v9.csv <==
depth,exact_error,first_order_asymptote
2.000000000000000000e+00,1.945976715963377568e-01,1.534309549829377395e-01
3.000000000000000000e+00,1.186842604754597824e-01,1.022873033219584976e-01
4.000000000000000000e+00,8.549552483426145488e-02,7.671547749146886974e-02
5.000000000000000000e+00,6.683599058203663901e-02,6.137238199317509441e-02
6.000000000000000000e+00,5.486951061747770420e-02,5.114365166097924881e-02
7.000000000000000000e+00,4.654017835228770050e-02,4.383741570941078469e-02
8.000000000000000000e+00,4.040766773811269724e-02,3.835773874573443487e-02
9.000000000000000000e+00,3.570378273810547592e-02,3.409576777398616587e-02
1.000000000000000000e+01,3.198122425795997537e-02,3.068619099658754720e-02
1.100000000000000000e+01,2.896182851206060074e-02,2.789653726962504354e-02
1.200000000000000000e+01,2.646351000440164830e-02,2.557182583048962440e-02
1.300000000000000000e+01,2.436206863103225484e-02,2.360476230506734427e-02
1.400000000000000000e+01,2.256987695018605744e-02,2.191870785470539235e-02
1.500000000000000000e+01,2.102333951336786064e-02,2.045746066439169814e-02
1.600000000000000000e+01,1.967518188928768508e-02,1.917886937286721744e-02
1.700000000000000000e+01,1.848952998979926446e-02,1.805070058622796833e-02
1.800000000000000000e+01,1.743866859496294441e-02,1.704788388699308294e-02
1.900000000000000000e+01,1.650084645417042653e-02,1.615062684030923665e-02
2.000000000000000000e+01,1.565875383488152250e-02,1.534309549829377360e-02
2.100000000000000000e+01,1.489844382456941875e-02,1.461247190313692823e-02
2.200000000000000000e+01,1.420855346740793057e-02,1.394826863481252177e-02
2.300000000000000000e+01,1.357973180224843375e-02,1.334182217242936910e-02
2.400000000000000000e+01,1.300421339407436573e-02,1.278591291524481220e-02
2.500000000000000000e+01,1.247549593439773938e-02,1.227447639863501853e-02
2.600000000000000000e+01,1.198809343904166762e-02,1.180238115253367213e-02
2.700000000000000000e+01,1.153734513947029389e-02,1.136525592466205471e-02
2.800000000000000000e+01,1.111926593602206338e-02,1.095935392735269617e-02
2.900000000000000000e+01,1.073042823623923843e-02,1.058144517123708536e-02
3.000000000000000000e+01,1.036786775319093953e-02,1.022873033219584907e-02
3.100000000000000000e+01,1.002900778071232762e-02,9.898771289221789532e-03
3.200000000000000000e+01,9.711597851152423480e-03,9.589434686433608718e-03
3.300000000000000000e+01,9.413663686342221837e-03,9.298845756541681759e-03
3.400000000000000000e+01,9.133466088322611184e-03,9.025350293113984165e-03
3.500000000000000000e+01,8.869466960652846663e-03,8.767483141882156591e-03
3.600000000000000000e+01,8.620301057871657471e-03,8.523941943496541468e-03
3.700000000000000000e+01,8.384752367245472404e-03,8.293565134212850173e-03
3.800000000000000000e+01,8.161734260218858963e-03,8.075313420154618324e-03
3.900000000000000000e+01,7.950272729763872143e-03,7.868254101689115335e-03
4.000000000000000000e+01,7.749492168027163549e-03,7.671547749146886801e-03
4.100000000000000000e+01,7.558603246215431400e-03,7.484436828435987038e-03
4.200000000000000000e+01,7.376892542865346770e-03,7.306235951568464115e-03
4.300000000000000000e+01,7.203713633194150368e-03,7.136323487578499249e-03
4.400000000000000000e+01,7.038479404872273124e-03,6.974134317406260886e-03
4.500000000000000000e+01,6.880655407729991541e-03,6.819153554797233001e-03
4.600000000000000000e+01,6.729754078611324165e-03,6.670911086214684552e-03
4.700000000000000000e+01,6.585329709950958274e-03,6.528976807784584585e-03
4.800000000000000000e+01,6.446974052611934188e-03,6.392956457622406101e-03
4.900000000000000000e+01,6.314312461697934101e-03,6.262487958487254584e-03
5.000000000000000000e+01,6.187000508629640801e-03,6.137238199317509267e-03
5.100000000000000000e+01,6.064720995016208323e-03,6.016900195409322777e-03
5.200000000000000000e+01,5.947181313780710785e-03,5.901190576266836067e-03
5.300000000000000000e+01,5.834111111347776817e-03,5.789847357846707003e-03
5.400000000000000000e+01,5.725260211549090122e-03,5.682627962331027356e-03
5.500000000000000000e+01,5.620396767694393024e-03,5.579307453925009055e-03
5.600000000000000000e+01,5.519305614080186398e-03,5.479676963676348087e-03
5.700000000000000000e+01,5.421786792271873594e-03,5.383542280103078594e-03
5.800000000000000000e+01,5.327654230911930446e-03,5.290722585618542681e-03
5.900000000000000000e+01,5.236734560714344580e-03,5.201049321455516843e-03
6.000000000000000000e+01,5.148866048774787367e-03,5.114365166097924534e-03
6.100000000000000000e+01,5.063897638369263196e-03,5.030523114194680040e-03
6.200000000000000000e+01,4.981688082342360969e-03,4.949385644610894766e-03
6.300000000000000000e+01,4.902105159520477040e-03,4.870823967712309410e-03
6.400000000000000000e+01,4.825024965073898206e-03,4.794717343216804359e-03
6.500000000000000000e+01,4.750331266782920406e-03,4.720952461013469201e-03
6.600000000000000000e+01,4.677914920208040006e-03,4.649422878270840880e-03
6.700000000000000000e+01,4.607673336519436946e-03,4.580028506953365448e-03
6.800000000000000000e+01,4.539509997595045365e-03,4.512675146556992083e-03
6.900000000000000000e+01,4.473334013525440134e-03,4.447274057476456079e-03
7.000000000000000000e+01,4.409059718241841765e-03,4.383741570941078296e-03
7.100000000000000000e+01,4.346606299551490638e-03,4.321998731913739324e-03
7.200000000000000000e+01,4.285897460149890731e-03,4.261970971748270734e-03
7.300000000000000000e+01,4.226861106672009927e-03,4.203587807751718759e-03
7.400000000000000000e+01,4.169429064049165815e-03,4.146782567106425087e-03
7.500000000000000000e+01,4.113536812922759592e-03,4.091492132878339801e-03
7.600000000000000000e+01,4.059123247811362994e-03,4.037656710077309162e-03
7.700000000000000000e+01,4.006130454273493062e-03,3.985219609946434420e-03
7.800000000000000000e+01,3.954503503295078194e-03,3.934127050844557667e-03
7.900000000000000000e+01,3.904190261363320834e-03,3.884327974251588177e-03
8.000000000000000000e+01,3.855141214847822555e-03,3.835773874573443400e-03
8.100000000000000000e+01,3.807309307494753658e-03,3.788418641554018237e-03
8.200000000000000000e+01,3.760649789810757617e-03,3.742218414217993519e-03
8.300000000000000000e+01,3.715120079458833317e-03,3.697131445371993827e-03
8.400000000000000000e+01,3.670679631609357740e-03,3.653117975784232058e-03
8.500000000000000000e+01,3.627289818532218688e-03,3.610140117245593840e-03
8.600000000000000000e+01,3.584913817603830894e-03,3.568161743789249624e-03
8.700000000000000000e+01,3.543516507066310842e-03,3.527148390412361643e-03
8.800000000000000000e+01,3.503064368982141026e-03,3.487067158703130443e-03
8.900000000000000000e+01,3.463525398681696014e-03,3.447886628830061639e-03
9.000000000000000000e+01,3.424869020326291955e-03,3.409576777398616500e-03
9.100000000000000000e+01,3.387066008067956668e-03,3.372108900723906448e-03
9.200000000000000000e+01,3.350088412333370770e-03,3.335455543107342276e-03
9.300000000000000000e+01,3.313909490911834486e-03,3.299590429740596655e-03
9.400000000000000000e+01,3.278503644476682410e-03,3.264488403892292293e-03
9.500000000000000000e+01,3.243846356153569192e-03,3.230125368061846983e-03
9.600000000000000000e+01,3.209914134911681562e-03,3.196478228811203050e-03
9.700000000000000000e+01,3.176684462473593640e-03,3.163524845009025449e-03
9.800000000000000000e+01,3.144135743467705961e-03,3.131243979243627292e-03
9.900000000000000000e+01,3.112247258630433753e-03,3.099615252180560297e-03
1.000000000000000000e+02,3.080999120829603331e-03,3.068619099658754634e-03
1.010000000000000000e+02,3.050372233687590091e-03,3.038236732335400803e-03
1.020000000000000000e+02,3.020348252680057823e-03,3.008450097704661388e-03
1.030000000000000000e+02,2.990909548506659726e-03,2.979241844328888150e-03
1.040000000000000000e+02,2.962039172526165741e-03,2.950595288133418034e-03
1.050000000000000000e+02,2.933720824276351072e-03,2.922494380627385386e-03
1.060000000000000000e+02,2.905938820733650584e-03,2.894923678923353502e-03
1.070000000000000000e+02,2.878678067386425832e-03,2.867868317438088382e-03
1.080000000000000000e+02,2.851924030865513309e-03,2.841313981165513678e-03
1.090000000000000000e+02,2.825662713110068010e-03,2.815246880420875942e-03
1.100000000000000000e+02,2.799880626976314433e-03,2.789653726962504528e-03
1.110000000000000000e+02,2.774564773087076757e-03,2.764521711404283391e-03
1.120000000000000000e+02,2.749702618016740350e-03,2.739838481838174043e-03
1.130000000000000000e+02,2.725282073589584825e-03,2.715592123591818383e-03
1.140000000000000000e+02,2.701291477276536630e-03,2.691771140051539297e-03
1.150000000000000000e+02,2.677719573632685035e-03,2.668364434485873821e-03
1.160000000000000000e+02,2.654555496681672636e-03,2.645361292809271340e-03
1.170000000000000000e+02,2.631788753222842094e-03,2.622751367229704967e-03
1.180000000000000000e+02,2.609409206968337034e-03,2.600524660727758421e-03
1.190000000000000000e+02,2.587407063506314692e-03,2.578671512318281376e-03
1.200000000000000000e+02,2.565772856006834010e-03,2.557182583048962267e-03
1.210000000000000000e+02,2.544497431633833875e-03,2.536048842693185579e-03
1.220000000000000000e+02,2.523571938645510770e-03,2.515261557097340020e-03
1.230000000000000000e+02,2.502987814103824205e-03,2.494812276145329157e-03
1.240000000000000000e+02,2.482736772184574673e-03,2.474692822305447383e-03
1.250000000000000000e+02,2.462810793094316521e-03,2.454895279727003620e-03
1.260000000000000000e+02,2.443202112420140258e-03,2.435411983856154705e-03
1.270000000000000000e+02,2.423903211103888965e-03,2.416235511542326811e-03
1.280000000000000000e+02,2.404906805781825002e-03,2.397358671608402179e-03


==> anc/Reproducibility_Artifacts/data/attention_minimax_rate.csv <==
alphabet,D,error,D_error,mean_gain
binary,4,0.02831042463092615,0.1132416985237046,0.5
binary,8,0.014393306616003179,0.11514645292802543,0.5
binary,16,0.007251215059049854,0.11601944094479766,0.5
binary,32,0.003638496942434239,0.11643190215789564,0.5
binary,64,0.0018223678960011017,0.11663154534407051,0.5
binary,128,0.0009119503439205705,0.11672964402183303,0.5
binary,256,0.0004561650503616978,0.11677825289259464,0.5
ternary,4,0.014393306616003179,0.057573226464012715,0.5
ternary,8,0.007251215059049854,0.05800972047239883,0.5
ternary,16,0.003638496942434239,0.05821595107894782,0.5
ternary,32,0.0018223678960011017,0.058315772672035256,0.5
ternary,64,0.0009119503439205705,0.058364822010916514,0.5
ternary,128,0.0004561650503616978,0.05838912644629732,0.5
ternary,256,0.0002281297773030467,0.058401222989579955,0.5
uniform_2bit,4,0.016181413240922468,0.06472565296368987,0.49999999999999994
uniform_2bit,8,0.008109529225689607,0.06487623380551685,0.5
uniform_2bit,16,0.0040566590569337925,0.06490654491094068,0.5
uniform_2bit,32,0.002028418887371042,0.06490940439587334,0.5
uniform_2bit,64,0.0010141816060000005,0.06490762278400003,0.5
uniform_2bit,128,0.0005070774346659394,0.06490591163724024,0.4999999999999999
uniform_2bit,256,0.0002535345655146724,0.06490484877175613,0.4999999999999999
uniform_3bit,4,0.014793064091277229,0.059172256365108915,0.5
uniform_3bit,8,0.007428012884307798,0.05942410307446239,0.5
uniform_3bit,16,0.0037202612074581295,0.05952417931933007,0.5
uniform_3bit,32,0.0018614756762474604,0.05956722163991873,0.5
uniform_3bit,64,0.0009310457033970805,0.05958692501741315,0.4999999999999999
uniform_3bit,128,0.00046559619962004383,0.05959631355136561,0.49999999999999994
uniform_3bit,256,0.0002328159802177173,0.05960089093573563,0.49999999999999994


==> anc/Reproducibility_Artifacts/data/attention_stability_budget.csv <==
eps_norm,block_scale,D,error,D_error,mu_emp,lip_emp,stability_budget
1.0,0.5,32,0.0004626758083561439,0.014805625867396605,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,0.5,64,0.00023162401647032404,0.014823937054100738,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,0.5,128,0.00011588359861766953,0.0148331006230617,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,0.5,256,5.795970464046309e-05,0.014837684387958551,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,1.0,32,0.0019003521089910995,0.06081126748771518,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.0,64,0.0009522903832486392,0.060946584527912906,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.0,128,0.00047667411551291473,0.061014286785653085,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.0,256,0.00023846932913621277,0.06104814825887047,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.5,32,0.004349466852899468,0.13918293929278297,0.3763569756322232,0.37879782692304675,1.4569671427172026
1.0,1.5,64,0.0021820999312065856,0.13965439559722148,0.3763569756322232,0.37879782692304675,1.4569671427172026
1.0,1.5,128,0.0010934590032432067,0.13996275241513045,0.3763569756322232,0.37879782692304675,1.4569671427172026
1.0,1.5,256,0.0005473330225167381,0.14011725376428497,0.3763569756322232,0.37879782692304675,1.4569671427172026
0.25,0.5,32,0.0007626752244501105,0.024405607182403536,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,0.5,64,0.0003821040830579134,0.024454661315706457,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,0.5,128,0.00019124386803051356,0.024479215107905735,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,0.5,256,9.566991609800854e-05,0.024491498521090185,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,1.0,32,0.00313700660612482,0.10038421139599424,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.0,64,0.0015735427797486969,0.1007067379039166,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.0,128,0.0007880281356192324,0.10086760135926175,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.0,256,0.0003943278351211722,0.10094792579102008,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.5,32,0.007067993093721663,0.22617577899909322,0.5863310414984224,0.5968232304154254,1.797381783903957
0.25,1.5,64,0.0035463589714052834,0.22696697416993813,0.5863310414984224,0.5968232304154254,1.797381783903957
0.25,1.5,128,0.00177623081823056,0.2273575447335117,0.5863310414984224,0.5968232304154254,1.797381783903957
0.25,1.5,256,0.0008888731269895863,0.22755152050933408,0.5863310414984224,0.5968232304154254,1.797381783903957
0.0625,0.5,32,0.001172467718285093,0.03751896698512298,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,0.5,64,0.000587717294658362,0.03761390685813517,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,0.5,128,0.0002942276399746132,0.03766113791675049,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,0.5,256,0.00014720582598380086,0.03768469145185302,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,1.0,32,0.004542511743594342,0.14536037579501895,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.0,64,0.0022763092075625603,0.14568378928400386,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.0,128,0.0011393680099873924,0.14583910527838623,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.0,256,0.0005699809389219293,0.1459151203640139,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.5,32,0.009364172724084588,0.2996535271707068,0.7776346728634581,0.8034478479769148,2.1763184675629215
0.0625,1.5,64,0.004683236115018009,0.2997271113611526,0.7776346728634581,0.8034478479769148,2.1763184675629215
0.0625,1.5,128,0.002341684785808989,0.2997356525835506,0.7776346728634581,0.8034478479769148,2.1763184675629215
0.0625,1.5,256,0.0011708308055465007,0.2997326862199042,0.7776346728634581,0.8034478479769148,2.1763184675629215


==> anc/Reproducibility_Artifacts/data/attention_stability_matching.csv <==
eps_norm,block_scale,D_match,stability_budget,asymptotic_constant
0.0625,0.5,32.0,1.295907935029927,0.037672914684301756
0.0625,1.0,64.0,1.6793773760735293,0.14587711282120008
0.0625,1.5,128.0,2.1763184675629215,0.29973416940172737
0.25,0.5,32.0,1.2158503159114364,0.024485356814497962
0.25,1.0,64.0,1.4782919907019398,0.10090776357514092
0.25,1.5,128.0,1.797381783903957,0.2274545326214229
1.0,0.5,32.0,1.1336611206171703,0.014835392505510126
1.0,1.0,32.0,1.2851875363989784,0.061031217522261774
1.0,1.5,64.0,1.4569671427172026,0.1400400030897077


==> anc/Reproducibility_Artifacts/data/attention_structural_split.csv <==
target,D,error,floor
compatible_attention,4,0.01750625933587487,0.0
orthogonal_attention,4,1.0773485729781593,1.0773485729781593
compatible_attention,8,0.009102145072243021,0.0
orthogonal_attention,8,1.0773485729781593,1.0773485729781593
compatible_attention,16,0.004651446478949104,0.0
orthogonal_attention,16,1.0773485729781593,1.0773485729781593
compatible_attention,32,0.0023515036988736833,0.0
orthogonal_attention,32,1.0773485729781593,1.0773485729781593
compatible_attention,64,0.0011822838928985252,0.0
orthogonal_attention,64,1.0773485729781593,1.0773485729781593
compatible_attention,128,0.000592785879484846,0.0
orthogonal_attention,128,1.0773485729781593,1.0773485729781593


==> anc/Reproducibility_Artifacts/data/boundary_certificates.csv <==
teacher,precision,D,kind,L,lower,upper,gap,cells,evaluations,iterations,Lipschitz,reference_tol
binary_exact,2bit,4,student,8,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,-,8,highres,8,0.02348546756927151,0.07104951804470988,0.047564050475438366,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,2bit,4,student,12,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,-,12,highres,12,0.01080532675995547,0.06620614202449436,0.05540081526453889,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,2bit,6,student,12,0.005505325978648743,0.06019169894398407,0.05468637296533533,30138,40459,164,2.2980970388562794,0.004284396239803273
binary_exact,2bit,8,student,4,0.003283706170874449,0.056255151617957605,0.052971445447083154,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,-,4,highres,4,0.06271046851858586,0.10519187450480005,0.042481405986214194,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,2bit,10,student,4,0.0011614849007975,0.056216977881597505,0.05505549298080001,30154,40475,164,2.2980970388562794,0.004284396239803273
binary_exact,2bit,12,student,4,0.0,0.05585118033484943,0.05585118033484943,30182,40503,164,2.2980970388562794,0.004284396239803273
binary_exact,3bit,4,student,8,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,3bit,4,student,12,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,3bit,6,student,12,0.005505325978648743,0.06019169894398407,0.05468637296533533,30138,40459,164,2.2980970388562794,0.004284396239803273
binary_exact,3bit,8,student,4,0.003283706170874449,0.056255151617957605,0.052971445447083154,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,3bit,10,student,4,0.0011614849007975,0.056216977881597505,0.05505549298080001,30154,40475,164,2.2980970388562794,0.004284396239803273
binary_exact,3bit,12,student,4,0.0,0.05585118033484943,0.05585118033484943,30182,40503,164,2.2980970388562794,0.004284396239803273
binary_exact,4bit,4,student,8,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,4bit,4,student,12,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,4bit,6,student,12,0.005505325978648743,0.06019169894398407,0.05468637296533533,30138,40459,164,2.2980970388562794,0.004284396239803273
binary_exact,4bit,8,student,4,0.003283706170874449,0.056255151617957605,0.052971445447083154,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,4bit,10,student,4,0.0011614849007975,0.056216977881597505,0.05505549298080001,30154,40475,164,2.2980970388562794,0.004284396239803273
binary_exact,4bit,12,student,4,0.0,0.05585118033484943,0.05585118033484943,30182,40503,164,2.2980970388562794,0.004284396239803273
binary_exact,binary,4,student,8,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,binary,4,student,12,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,binary,6,student,12,0.005505325978648743,0.06019169894398407,0.05468637296533533,30138,40459,164,2.2980970388562794,0.004284396239803273
binary_exact,binary,8,student,4,0.003283706170874449,0.056255151617957605,0.052971445447083154,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,binary,10,student,4,0.0011614849007975,0.056216977881597505,0.05505549298080001,30154,40475,164,2.2980970388562794,0.004284396239803273
binary_exact,binary,12,student,4,0.0,0.05585118033484943,0.05585118033484943,30182,40503,164,2.2980970388562794,0.004284396239803273
binary_exact,ternary,4,student,8,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,ternary,4,student,12,0.010820281325603396,0.061795287308763436,0.05097500598316004,30010,40267,163,2.2980970388562794,0.004284396239803273
binary_exact,ternary,6,student,12,0.005505325978648743,0.06019169894398407,0.05468637296533533,30138,40459,164,2.2980970388562794,0.004284396239803273
binary_exact,ternary,8,student,4,0.003283706170874449,0.056255151617957605,0.052971445447083154,30112,40433,164,2.2980970388562794,0.004284396239803273
binary_exact,ternary,10,student,4,0.0011614849007975,0.056216977881597505,0.05505549298080001,30154,40475,164,2.2980970388562794,0.004284396239803273
binary_exact,ternary,12,student,4,0.0,0.05585118033484943,0.05585118033484943,30182,40503,164,2.2980970388562794,0.004284396239803273
dense_offgrid_101,2bit,18,student,4,0.06867480921410765,0.08598289983525591,0.017308090621148256,20562,27619,113,1.5881993124583855,0.0024498146911687006
dense_offgrid_101,-,4,highres,4,0.02832069503751651,0.04565836497107685,0.01733766993356034,24888,33481,137,1.469291843730224,0.0024498146911687006
dense_offgrid_101,2bit,18,student,8,0.06867480921410765,0.08598289983525591,0.017308090621148256,20562,27619,113,1.5881993124583855,0.0024498146911687006
dense_offgrid_101,-,8,highres,8,0.012502091573645896,0.036340320370786175,0.02383822879714028,30004,40261,163,1.469291843730224,0.0024498146911687006
dense_offgrid_101,2bit,18,student,12,0.06867480921410765,0.08598289983525591,0.017308090621148256,20562,27619,113,1.5881993124583855,0.0024498146911687006
dense_offgrid_101,-,12,highres,12,0.022733022794480202,0.04010527384844642,0.01737225105396622,29626,39819,162,1.469291843730224,0.0024498146911687006
dense_offgrid_101,2bit,20,student,4,0.06835597857880418,0.08570445530965182,0.017348476730847634,20754,27875,114,1.5881993124583855,0.0024498146911687006
dense_offgrid_101,2bit,20,student,8,0.06835597857880418,0.08570445530965182,0.017348476730847634,20754,27875,114,1.5881993124583855,0.0024498146911687006
dense_offgrid_101,2bit,20,student,12,0.06835597857880418,0.08570445530965182,0.017348476730847634,20754,27875,114,1.5881993124583855,0.0024498146911687006
dense_offgrid_101,3bit,18,student,4,0.036347802252347995,0.05379025547520341,0.01744245322285542,27408,36833,150,1.4556400912143792,0.0024498146911687006
dense_offgrid_101,3bit,18,student,8,0.036347802252347995,0.05379025547520341,0.01744245322285542,27408,36833,150,1.4556400912143792,0.0024498146911687006
dense_offgrid_101,3bit,18,student,12,0.036347802252347995,0.05379025547520341,0.01744245322285542,27408,36833,150,1.4556400912143792,0.0024498146911687006
dense_offgrid_101,3bit,20,student,4,0.03620059187538962,0.05362030159521401,0.017419709719824393,27596,37085,151,1.4556400912143792,0.0024498146911687006
dense_offgrid_101,3bit,20,student,8,0.03620059187538962,0.05362030159521401,0.017419709719824393,27596,37085,151,1.4556400912143792,0.0024498146911687006
dense_offgrid_101,3bit,20,student,12,0.03620059187538962,0.05362030159521401,0.017419709719824393,27596,37085,151,1.4556400912143792,0.0024498146911687006
dense_offgrid_101,4bit,4,student,4,0.014505950564317346,0.03570073077311387,0.021194780208796525,30022,40279,163,1.4190855859272204,0.0024498146911687006
dense_offgrid_101,4bit,4,student,12,0.014505950564317346,0.03570073077311387,0.021194780208796525,30022,40279,163,1.4190855859272204,0.0024498146911687006
dense_offgrid_101,4bit,18,student,8,0.01667224992133889,0.0360618059343578,0.01938955601301891,30000,40257,163,1.4190855859272204,0.0024498146911687006
dense_offgrid_101,4bit,20,student,8,0.016482697360315213,0.036325660651547166,0.019842963291231953,30170,40491,164,1.4190855859272204,0.0024498146911687006
dense_offgrid_101,binary,18,student,4,0.3919627260369958,0.40919145395264894,0.017228727915653164,9290,12571,54,2.359645921865112,0.0024498146911687006
dense_offgrid_101,binary,18,student,8,0.3919627260369958,0.40919145395264894,0.017228727915653164,9290,12571,54,2.359645921865112,0.0024498146911687006
dense_offgrid_101,binary,18,student,12,0.3919627260369958,0.40919145395264894,0.017228727915653164,9290,12571,54,2.359645921865112,0.0024498146911687006
dense_offgrid_101,binary,20,student,4,0.391101456757242,0.40837900750786504,0.01727755075062304,9462,12807,55,2.359645921865112,0.0024498146911687006
dense_offgrid_101,binary,20,student,8,0.391101456757242,0.40837900750786504,0.01727755075062304,9462,12807,55,2.359645921865112,0.0024498146911687006
dense_offgrid_101,binary,20,student,12,0.391101456757242,0.40837900750786504,0.01727755075062304,9462,12807,55,2.359645921865112,0.0024498146911687006
dense_offgrid_101,ternary,18,student,4,0.15667594329265316,0.17381222128517554,0.017136277992522375,6344,8601,38,1.805297774459512,0.0024498146911687006
dense_offgrid_101,ternary,18,student,8,0.15667594329265316,0.17381222128517554,0.017136277992522375,6344,8601,38,1.805297774459512,0.0024498146911687006
dense_offgrid_101,ternary,18,student,12,0.15667594329265316,0.17381222128517554,0.017136277992522375,6344,8601,38,1.805297774459512,0.0024498146911687006
dense_offgrid_101,ternary,20,student,4,0.15640095961704123,0.17357408086807113,0.017173121251029905,6344,8601,38,1.805297774459512,0.0024498146911687006
dense_offgrid_101,ternary,20,student,8,0.15640095961704123,0.17357408086807113,0.017173121251029905,6344,8601,38,1.805297774459512,0.0024498146911687006
dense_offgrid_101,ternary,20,student,12,0.15640095961704123,0.17357408086807113,0.017173121251029905,6344,8601,38,1.805297774459512,0.0024498146911687006
dense_offgrid_202,2bit,18,student,4,0.11586177039541427,0.13182383908275874,0.01596206868734447,3268,4437,21,1.0076276616758741,0.0017362688051999553
dense_offgrid_202,-,4,highres,4,0.04137854807760714,0.05806940199642685,0.016690853918819713,9022,12175,52,1.0372891435286016,0.0017362688051999553
dense_offgrid_202,2bit,18,student,8,0.11586177039541427,0.13182383908275874,0.01596206868734447,3268,4437,21,1.0076276616758741,0.0017362688051999553
dense_offgrid_202,-,8,highres,8,0.008011149875390602,0.025842355041267178,0.017831205165876576,30084,40341,163,1.0372891435286016,0.0017362688051999553
dense_offgrid_202,2bit,18,student,12,0.11586177039541427,0.13182383908275874,0.01596206868734447,3268,4437,21,1.0076276616758741,0.0017362688051999553
dense_offgrid_202,-,12,highres,12,0.014421744561162454,0.031142143390772696,0.016720398829610243,22660,30421,124,1.0372891435286016,0.0017362688051999553
dense_offgrid_202,2bit,20,student,4,0.11586206621774203,0.1318341157687506,0.01597204955100856,3268,4437,21,1.0076276616758741,0.0017362688051999553
dense_offgrid_202,2bit,20,student,8,0.11586206621774203,0.1318341157687506,0.01597204955100856,3268,4437,21,1.0076276616758741,0.0017362688051999553
dense_offgrid_202,2bit,20,student,12,0.11586206621774203,0.1318341157687506,0.01597204955100856,3268,4437,21,1.0076276616758741,0.0017362688051999553
dense_offgrid_202,3bit,18,student,4,0.07141462558377168,0.08787256504339248,0.016457939459620805,5016,6761,30,1.0786965094380085,0.0017362688051999553
dense_offgrid_202,3bit,18,student,8,0.07141462558377168,0.08787256504339248,0.016457939459620805,5016,6761,30,1.0786965094380085,0.0017362688051999553
dense_offgrid_202,3bit,18,student,12,0.07141462558377168,0.08787256504339248,0.016457939459620805,5016,6761,30,1.0786965094380085,0.0017362688051999553
dense_offgrid_202,3bit,20,student,4,0.0714148637059965,0.08789403368995535,0.016479169983958847,5016,6761,30,1.0786965094380085,0.0017362688051999553
dense_offgrid_202,3bit,20,student,8,0.0714148637059965,0.08789403368995535,0.016479169983958847,5016,6761,30,1.0786965094380085,0.0017362688051999553
dense_offgrid_202,3bit,20,student,12,0.0714148637059965,0.08789403368995535,0.016479169983958847,5016,6761,30,1.0786965094380085,0.0017362688051999553
dense_offgrid_202,4bit,4,student,4,0.02449877489504199,0.0408883280293003,0.01638955313425831,17872,24033,99,1.0701996854585833,0.0017362688051999553
dense_offgrid_202,4bit,18,student,8,0.022664425425058407,0.03921744918391035,0.01655302375885194,18616,25033,103,1.0701996854585833,0.0017362688051999553
dense_offgrid_202,4bit,18,student,12,0.022664425425058407,0.03921744918391035,0.01655302375885194,18616,25033,103,1.0701996854585833,0.0017362688051999553
dense_offgrid_202,4bit,20,student,8,0.022684503001789823,0.03933556049609431,0.016651057494304487,18616,25033,103,1.0701996854585833,0.0017362688051999553
dense_offgrid_202,4bit,20,student,12,0.022684503001789823,0.03933556049609431,0.016651057494304487,18616,25033,103,1.0701996854585833,0.0017362688051999553
dense_offgrid_202,binary,18,student,4,0.7388175931872116,0.7552061535854121,0.01638856039820047,2362,3275,17,2.143644571764301,0.0017362688051999553
dense_offgrid_202,binary,18,student,8,0.7388175931872116,0.7552061535854121,0.01638856039820047,2362,3275,17,2.143644571764301,0.0017362688051999553
dense_offgrid_202,binary,18,student,12,0.7388175931872116,0.7552061535854121,0.01638856039820047,2362,3275,17,2.143644571764301,0.0017362688051999553
dense_offgrid_202,binary,20,student,4,0.7374328582390174,0.7538405447385073,0.01640768649948987,2368,3281,17,2.143644571764301,0.0017362688051999553
dense_offgrid_202,binary,20,student,8,0.7374328582390174,0.7538405447385073,0.01640768649948987,2368,3281,17,2.143644571764301,0.0017362688051999553
dense_offgrid_202,binary,20,student,12,0.7374328582390174,0.7538405447385073,0.01640768649948987,2368,3281,17,2.143644571764301,0.0017362688051999553
dense_offgrid_202,ternary,18,student,4,0.1006277568764887,0.11719660356364904,0.01656884668716034,6312,8505,37,1.240866793986523,0.0017362688051999553
dense_offgrid_202,ternary,18,student,8,0.1006277568764887,0.11719660356364904,0.01656884668716034,6312,8505,37,1.240866793986523,0.0017362688051999553
dense_offgrid_202,ternary,18,student,12,0.1006277568764887,0.11719660356364904,0.01656884668716034,6312,8505,37,1.240866793986523,0.0017362688051999553
dense_offgrid_202,ternary,20,student,4,0.10045270865209438,0.11705142975993595,0.016598721107841566,6312,8505,37,1.240866793986523,0.0017362688051999553
dense_offgrid_202,ternary,20,student,8,0.10045270865209438,0.11705142975993595,0.016598721107841566,6312,8505,37,1.240866793986523,0.0017362688051999553
dense_offgrid_202,ternary,20,student,12,0.10045270865209438,0.11705142975993595,0.016598721107841566,6312,8505,37,1.240866793986523,0.0017362688051999553
dense_offgrid_303,2bit,4,student,4,0.06204234512700016,0.07948877499085846,0.017446429863858304,20784,27969,115,1.5953516783147283,0.0025193507889213064
dense_offgrid_303,-,4,highres,4,0.0773214111538336,0.09468401153588112,0.01736260038204751,10156,13757,59,1.5212106592822616,0.0025193507889213064
dense_offgrid_303,2bit,18,student,8,0.06344352824089762,0.08093424892738034,0.01749072068648272,18162,24451,101,1.5953516783147283,0.0025193507889213064
dense_offgrid_303,-,8,highres,8,0.04338684977416914,0.060885311228739726,0.01749846145457059,21704,29209,120,1.5212106592822616,0.0025193507889213064
dense_offgrid_303,2bit,18,student,12,0.06344352824089762,0.08093424892738034,0.01749072068648272,18162,24451,101,1.5953516783147283,0.0025193507889213064
dense_offgrid_303,-,12,highres,12,0.011836283357898042,0.03834542694122472,0.026509143583326678,30032,40289,163,1.5212106592822616,0.0025193507889213064
dense_offgrid_303,2bit,20,student,8,0.06341996961531465,0.08085772943757959,0.017437759822264934,18720,25201,104,1.5953516783147283,0.0025193507889213064
dense_offgrid_303,2bit,20,student,12,0.06341996961531465,0.08085772943757959,0.017437759822264934,18720,25201,104,1.5953516783147283,0.0025193507889213064
dense_offgrid_303,3bit,4,student,4,0.02317363844017794,0.047936770340525,0.02476313190034706,30048,40305,163,1.550931175684875,0.0025193507889213064
dense_offgrid_303,3bit,4,student,8,0.02317363844017794,0.047936770340525,0.02476313190034706,30048,40305,163,1.550931175684875,0.0025193507889213064
dense_offgrid_303,3bit,6,student,4,0.02541051855723632,0.0484590261802206,0.023048507622984278,30038,40295,163,1.550931175684875,0.0025193507889213064
dense_offgrid_303,3bit,18,student,12,0.027916542221200494,0.04887906655703807,0.020962524335837573,30008,40265,163,1.550931175684875,0.0025193507889213064
dense_offgrid_303,3bit,20,student,12,0.02803559660517694,0.04892506614877339,0.020889469543596453,30006,40263,163,1.550931175684875,0.0025193507889213064
dense_offgrid_303,4bit,4,student,4,0.03538495700345387,0.052877488841900674,0.017492531838446804,22152,29785,122,1.5410598668199178,0.0025193507889213064
dense_offgrid_303,4bit,4,student,8,0.03538495700345387,0.052877488841900674,0.017492531838446804,22152,29785,122,1.5410598668199178,0.0025193507889213064
dense_offgrid_303,4bit,6,student,4,0.031103447238969927,0.048531575919828936,0.01742812868085901,25006,33599,137,1.5410598668199178,0.0025193507889213064
dense_offgrid_303,4bit,18,student,12,0.025419351458854784,0.04427203160632939,0.01885268014747461,30036,40357,164,1.5410598668199178,0.0025193507889213064
dense_offgrid_303,4bit,20,student,12,0.02520689055984342,0.04418386326580171,0.01897697270595829,30026,40347,164,1.5410598668199178,0.0025193507889213064
dense_offgrid_303,binary,18,student,4,0.35292359004262813,0.3703806620612656,0.017457072018637443,8862,12015,52,2.385605329641131,0.0025193507889213064
dense_offgrid_303,binary,18,student,8,0.35292359004262813,0.3703806620612656,0.017457072018637443,8862,12015,52,2.385605329641131,0.0025193507889213064
dense_offgrid_303,binary,18,student,12,0.35292359004262813,0.3703806620612656,0.017457072018637443,8862,12015,52,2.385605329641131,0.0025193507889213064
dense_offgrid_303,binary,20,student,4,0.35166619092050005,0.36917893233994065,0.01751274141944059,9646,13055,56,2.385605329641131,0.0025193507889213064
dense_offgrid_303,binary,20,student,8,0.35166619092050005,0.36917893233994065,0.01751274141944059,9646,13055,56,2.385605329641131,0.0025193507889213064
dense_offgrid_303,binary,20,student,12,0.35166619092050005,0.36917893233994065,0.01751274141944059,9646,13055,56,2.385605329641131,0.0025193507889213064
dense_offgrid_303,ternary,18,student,4,0.09713977387843166,0.11440481721182484,0.017265043333393182,12006,16247,69,1.9855625310901408,0.0025193507889213064
dense_offgrid_303,ternary,18,student,8,0.09713977387843166,0.11440481721182484,0.017265043333393182,12006,16247,69,1.9855625310901408,0.0025193507889213064
dense_offgrid_303,ternary,18,student,12,0.09713977387843166,0.11440481721182484,0.017265043333393182,12006,16247,69,1.9855625310901408,0.0025193507889213064
dense_offgrid_303,ternary,20,student,4,0.09708558322281532,0.11425155688967868,0.017165973666863357,12004,16245,69,1.9855625310901408,0.0025193507889213064
dense_offgrid_303,ternary,20,student,8,0.09708558322281532,0.11425155688967868,0.017165973666863357,12004,16245,69,1.9855625310901408,0.0025193507889213064
dense_offgrid_303,ternary,20,student,12,0.09708558322281532,0.11425155688967868,0.017165973666863357,12004,16245,69,1.9855625310901408,0.0025193507889213064
ternary_exact,2bit,18,student,4,0.12894306173278852,0.1462651659530293,0.017322104220240775,8744,11833,51,1.6910078617327593,0.0024101619509064604
ternary_exact,-,4,highres,4,0.02359532775218858,0.044885869328751674,0.021290541576563092,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,2bit,18,student,8,0.12894306173278852,0.1462651659530293,0.017322104220240775,8744,11833,51,1.6910078617327593,0.0024101619509064604
ternary_exact,-,8,highres,8,0.029030600493813695,0.05592578137530341,0.026895180881489712,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,2bit,18,student,12,0.12894306173278852,0.1462651659530293,0.017322104220240775,8744,11833,51,1.6910078617327593,0.0024101619509064604
ternary_exact,-,12,highres,12,0.0021407423650790045,0.035411877506668035,0.03327113514158903,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,2bit,20,student,4,0.12892851053665777,0.14597924379906493,0.017050733262407164,8754,11843,51,1.6910078617327593,0.0024101619509064604
ternary_exact,2bit,20,student,8,0.12892851053665777,0.14597924379906493,0.017050733262407164,8754,11843,51,1.6910078617327593,0.0024101619509064604
ternary_exact,2bit,20,student,12,0.12892851053665777,0.14597924379906493,0.017050733262407164,8754,11843,51,1.6910078617327593,0.0024101619509064604
ternary_exact,3bit,18,student,4,0.04919287216080519,0.06656648087574861,0.017373608714943423,19742,26543,109,1.5485511966999552,0.0024101619509064604
ternary_exact,3bit,18,student,8,0.04919287216080519,0.06656648087574861,0.017373608714943423,19742,26543,109,1.5485511966999552,0.0024101619509064604
ternary_exact,3bit,18,student,12,0.04919287216080519,0.06656648087574861,0.017373608714943423,19742,26543,109,1.5485511966999552,0.0024101619509064604
ternary_exact,3bit,20,student,4,0.04579913028622164,0.06320467879445105,0.01740554850822941,19520,26257,108,1.5485511966999552,0.0024101619509064604
ternary_exact,3bit,20,student,8,0.04579913028622164,0.06320467879445105,0.01740554850822941,19520,26257,108,1.5485511966999552,0.0024101619509064604
ternary_exact,3bit,20,student,12,0.04579913028622164,0.06320467879445105,0.01740554850822941,19520,26257,108,1.5485511966999552,0.0024101619509064604
ternary_exact,4bit,4,student,8,0.03406156813315838,0.054729061405494654,0.020667493272336274,30124,40445,164,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,6,student,4,0.02724777616475308,0.044626316718280365,0.017378540553527284,28136,37817,154,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,6,student,8,0.02724777616475308,0.044626316718280365,0.017378540553527284,28136,37817,154,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,8,student,4,0.021474606831654357,0.04225296356127112,0.02077835672961676,30020,40277,163,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,8,student,8,0.021474606831654357,0.04225296356127112,0.02077835672961676,30020,40277,163,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,10,student,4,0.022076959695047166,0.041667568559286244,0.01959060886423908,30098,40419,164,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,18,student,12,0.020685273835342306,0.04141456288682309,0.020729289051480783,30166,40487,164,1.4927826434914502,0.0024101619509064604
ternary_exact,4bit,20,student,12,0.01787230880998244,0.04045681335948939,0.022584504549506952,30046,40303,163,1.4927826434914502,0.0024101619509064604
ternary_exact,binary,18,student,4,0.28680396509959444,0.3041811801714075,0.017377215071813057,10300,13965,60,2.236352592741102,0.0024101619509064604
ternary_exact,binary,18,student,8,0.28680396509959444,0.3041811801714075,0.017377215071813057,10300,13965,60,2.236352592741102,0.0024101619509064604
ternary_exact,binary,18,student,12,0.28680396509959444,0.3041811801714075,0.017377215071813057,10300,13965,60,2.236352592741102,0.0024101619509064604
ternary_exact,binary,20,student,4,0.286358653247749,0.30367329556966277,0.017314642321913765,10298,13963,60,2.236352592741102,0.0024101619509064604
ternary_exact,binary,20,student,8,0.286358653247749,0.30367329556966277,0.017314642321913765,10298,13963,60,2.236352592741102,0.0024101619509064604
ternary_exact,binary,20,student,12,0.286358653247749,0.30367329556966277,0.017314642321913765,10298,13963,60,2.236352592741102,0.0024101619509064604
ternary_exact,ternary,4,student,4,0.02359532775218858,0.044885869328751674,0.021290541576563092,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,ternary,4,student,8,0.02359532775218858,0.044885869328751674,0.021290541576563092,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,ternary,6,student,4,0.006049920714024701,0.036779642407387396,0.030729721693362695,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,ternary,6,student,8,0.006049920714024701,0.036779642407387396,0.030729721693362695,30112,40433,164,1.4444444444444444,0.0024101619509064604
ternary_exact,ternary,8,student,12,0.004075280257850426,0.035845716288446766,0.031770436030596344,30144,40465,164,1.4444444444444444,0.0024101619509064604
ternary_exact,ternary,10,student,12,0.001982085059853057,0.03544002098196386,0.033457935922110806,30150,40471,164,1.4444444444444444,0.0024101619509064604
ternary_exact,ternary,12,student,12,0.0012079604694734212,0.03538265117423002,0.0341746907047566,30138,40459,164,1.4444444444444444,0.0024101619509064604
threshold_gap_1,2bit,20,student,4,0.06896849482410526,0.08705304273466649,0.01808454791056123,25796,34709,142,2.0053968096981545,0.0030966793380463355
threshold_gap_1,-,4,highres,4,0.016976044923516374,0.04638268010748452,0.029406635183968143,30136,40457,164,1.839139195856723,0.0030966793380463355
threshold_gap_1,2bit,20,student,8,0.06896849482410526,0.08705304273466649,0.01808454791056123,25796,34709,142,2.0053968096981545,0.0030966793380463355
threshold_gap_1,-,8,highres,8,0.008945176701714515,0.04550149561849938,0.03655631891678486,30132,40453,164,1.839139195856723,0.0030966793380463355
threshold_gap_1,2bit,20,student,12,0.06896849482410526,0.08705304273466649,0.01808454791056123,25796,34709,142,2.0053968096981545,0.0030966793380463355
threshold_gap_1,-,12,highres,12,0.002472880793804845,0.043917957225757115,0.04144507643195227,30142,40463,164,1.839139195856723,0.0030966793380463355
threshold_gap_1,3bit,8,student,4,0.040022458740791717,0.060070659962525,0.020048201221733286,30104,40425,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,10,student,4,0.03928348981075022,0.0595382982340001,0.02025480842324988,30116,40437,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,12,student,4,0.038733298807773944,0.05935423177834552,0.020620932970571576,30122,40443,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,12,student,8,0.038733298807773944,0.05935423177834552,0.020620932970571576,30122,40443,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,14,student,8,0.038650402612069285,0.05873365231932984,0.020083249707260553,30136,40457,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,16,student,8,0.03853928365044053,0.05881961284119157,0.02028032919075104,30142,40463,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,16,student,12,0.03853928365044053,0.05881961284119157,0.02028032919075104,30142,40463,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,18,student,12,0.03830654944199158,0.058668775628003364,0.020362226186011786,30144,40465,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,3bit,20,student,12,0.03812610611782356,0.05856025601904705,0.020434149901223483,30144,40465,164,1.8503256673492294,0.0030966793380463355
threshold_gap_1,4bit,4,student,4,0.014814626123498001,0.047435559602091934,0.03262093347859393,30170,40491,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,4,student,8,0.014814626123498001,0.047435559602091934,0.03262093347859393,30170,40491,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,6,student,4,0.009639981143898193,0.046922243325479965,0.037282262181581774,30154,40475,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,6,student,8,0.009639981143898193,0.046922243325479965,0.037282262181581774,30154,40475,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,6,student,12,0.009639981143898193,0.046922243325479965,0.037282262181581774,30154,40475,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,8,student,8,0.007279472261474143,0.046685016352820366,0.03940554409134622,30162,40483,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,8,student,12,0.007279472261474143,0.046685016352820366,0.03940554409134622,30162,40483,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,4bit,10,student,12,0.005843427018470775,0.046452160293440986,0.04060873327497021,30162,40483,164,1.8324440307584189,0.0030966793380463355
threshold_gap_1,ternary,14,student,4,0.08465975395577505,0.10269147643106072,0.018031722475285672,13434,18123,76,1.9902214505227613,0.0030966793380463355
threshold_gap_1,ternary,16,student,4,0.08423408247112715,0.10224222635314943,0.01800814388202228,13814,18631,78,1.9902214505227613,0.0030966793380463355
threshold_gap_1,ternary,18,student,4,0.08415505419615629,0.10214690740556197,0.017991853209405675,13814,18631,78,1.9902214505227613,0.0030966793380463355
threshold_gap_1,ternary,20,student,8,0.08406537069128645,0.10195880965209332,0.017893438960806876,13818,18635,78,1.9902214505227613,0.0030966793380463355
threshold_gap_1,ternary,20,student,12,0.08406537069128645,0.10195880965209332,0.017893438960806876,13818,18635,78,1.9902214505227613,0.0030966793380463355
threshold_gap_2,2bit,4,student,4,0.08332094023074521,0.10145107401659337,0.018130133785848157,19374,26047,107,2.14526206086568,0.0032463857194878695
threshold_gap_2,-,4,highres,4,0.11741706805672211,0.13520508661121555,0.01778801855449344,9602,13011,56,1.9392319829200817,0.0032463857194878695
threshold_gap_2,2bit,6,student,4,0.08269363235670674,0.10069851160818205,0.018004879251475314,17698,23795,98,2.14526206086568,0.0032463857194878695
threshold_gap_2,2bit,12,student,8,0.07793934915980655,0.09606829376504858,0.01812894460524203,23324,31341,128,2.14526206086568,0.0032463857194878695
threshold_gap_2,-,8,highres,8,0.02868138092910736,0.05442930319986516,0.025747922270757798,30084,40405,164,1.9392319829200817,0.0032463857194878695
threshold_gap_2,2bit,14,student,8,0.07804979948548704,0.09629425354645632,0.01824445406096928,23136,31089,127,2.14526206086568,0.0032463857194878695
threshold_gap_2,2bit,16,student,8,0.07771620522405936,0.09588002512878382,0.01816381990472446,23328,31345,128,2.14526206086568,0.0032463857194878695
threshold_gap_2,2bit,20,student,12,0.07727757635373589,0.09541378797987965,0.01813621162614376,23506,31587,129,2.14526206086568,0.0032463857194878695
threshold_gap_2,-,12,highres,12,0.003966000698404465,0.047272148071070094,0.04330614737266563,30012,40269,163,1.9392319829200817,0.0032463857194878695
threshold_gap_2,3bit,4,student,4,0.03666178465959111,0.062217498063018885,0.025555713403427778,30122,40379,163,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,4,student,8,0.03666178465959111,0.062217498063018885,0.025555713403427778,30122,40379,163,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,6,student,4,0.03190868292150321,0.06233668140209712,0.03042799848059391,30184,40441,163,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,6,student,8,0.03190868292150321,0.06233668140209712,0.03042799848059391,30184,40441,163,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,8,student,8,0.030284103424911973,0.06235968759415302,0.03207558416924105,30004,40197,162,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,10,student,12,0.029495875942497883,0.06379334340286466,0.03429746746036678,30010,40203,162,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,12,student,12,0.029347289091897523,0.06250296468096259,0.03315567558906506,30004,40197,162,1.9274187662637405,0.0032463857194878695
threshold_gap_2,3bit,14,student,12,0.02871328137429338,0.06275393716432456,0.03404065579003118,30004,40197,162,1.9274187662637405,0.0032463857194878695
threshold_gap_2,4bit,4,student,4,0.01972980955879095,0.05184250748882521,0.03211269793003427,30082,40339,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,4bit,4,student,8,0.01972980955879095,0.05184250748882521,0.03211269793003427,30082,40339,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,4bit,6,student,4,0.006485068345710934,0.04944615354954953,0.042961085203838595,30052,40309,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,4bit,6,student,8,0.006485068345710934,0.04944615354954953,0.042961085203838595,30052,40309,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,4bit,6,student,12,0.006485068345710934,0.04944615354954953,0.042961085203838595,30052,40309,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,4bit,8,student,12,0.004051777211972946,0.049922541222204186,0.04587076401023124,30030,40287,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,4bit,10,student,12,0.004039328861959011,0.04957755634642945,0.04553822748447044,30058,40315,163,1.9582181945302,0.0032463857194878695
threshold_gap_2,binary,4,student,4,0.11161653977762145,0.12986274128473768,0.018246201507116228,13690,18507,78,2.1945731929090506,0.0032463857194878695
threshold_gap_2,binary,6,student,4,0.10173753720846135,0.11992309849835237,0.018185561289891017,20322,27315,112,2.1945731929090506,0.0032463857194878695
threshold_gap_2,binary,18,student,12,0.09619368854031515,0.11431768379203922,0.018123995251724062,23796,32005,131,2.1945731929090506,0.0032463857194878695
threshold_gap_2,binary,20,student,8,0.09640230937318278,0.1145659451947788,0.018163635821596025,23790,31999,131,2.1945731929090506,0.0032463857194878695
threshold_gap_2,binary,20,student,12,0.09640230937318278,0.1145659451947788,0.018163635821596025,23790,31999,131,2.1945731929090506,0.0032463857194878695
threshold_gap_2,ternary,4,student,4,0.13476248919122294,0.15297300400183972,0.01821051481061678,12908,17341,72,2.1945731929090506,0.0032463857194878695
threshold_gap_2,ternary,6,student,4,0.13476248919122294,0.15295590271950824,0.018193413528285296,13100,17597,73,2.1945731929090506,0.0032463857194878695
threshold_gap_2,ternary,8,student,4,0.13476248919122294,0.15277479276384448,0.01801230357262154,13292,17853,74,2.1945731929090506,0.0032463857194878695
threshold_gap_2,ternary,18,student,8,0.13476248919122294,0.15291096060056397,0.018148471409341033,13286,17847,74,2.1945731929090506,0.0032463857194878695
threshold_gap_2,ternary,20,student,8,0.13476248919122294,0.15292571220407622,0.01816322301285328,13284,17845,74,2.1945731929090506,0.0032463857194878695
twobit_exact,2bit,4,student,4,0.005649659884068275,0.056246333449767406,0.050596673565699135,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,-,4,highres,4,0.028684518644002198,0.07152838540821341,0.04284386676421121,30112,40433,164,2.277423889142681,0.004012695646004127
twobit_exact,2bit,4,student,8,0.005649659884068275,0.056246333449767406,0.050596673565699135,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,-,8,highres,8,0.019402001463200487,0.06017772135258464,0.04077571988938415,30112,40433,164,2.277423889142681,0.004012695646004127
twobit_exact,2bit,4,student,12,0.005649659884068275,0.056246333449767406,0.050596673565699135,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,-,12,highres,12,0.0032301601033589925,0.05804228957154298,0.05481212946818399,30112,40433,164,2.277423889142681,0.004012695646004127
twobit_exact,2bit,6,student,12,0.004049168597529308,0.056026467301201,0.05197729870367169,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,2bit,8,student,12,0.0,0.056092953912459956,0.056092953912459956,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,3bit,18,student,4,0.03343635195291244,0.06912800044378448,0.03569164849087204,30120,40377,163,2.3206726415806216,0.004012695646004127
twobit_exact,3bit,18,student,8,0.03343635195291244,0.06912800044378448,0.03569164849087204,30120,40377,163,2.3206726415806216,0.004012695646004127
twobit_exact,3bit,18,student,12,0.03343635195291244,0.06912800044378448,0.03569164849087204,30120,40377,163,2.3206726415806216,0.004012695646004127
twobit_exact,3bit,20,student,4,0.033452337312966714,0.06912143558546432,0.03566909827249761,30120,40377,163,2.3206726415806216,0.004012695646004127
twobit_exact,3bit,20,student,8,0.033452337312966714,0.06912143558546432,0.03566909827249761,30120,40377,163,2.3206726415806216,0.004012695646004127
twobit_exact,3bit,20,student,12,0.033452337312966714,0.06912143558546432,0.03566909827249761,30120,40377,163,2.3206726415806216,0.004012695646004127
twobit_exact,4bit,4,student,4,0.005649659884068275,0.056246333449767406,0.050596673565699135,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,4bit,4,student,8,0.005649659884068275,0.056246333449767406,0.050596673565699135,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,4bit,4,student,12,0.005649659884068275,0.056246333449767406,0.050596673565699135,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,4bit,6,student,12,0.004049168597529308,0.056026467301201,0.05197729870367169,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,4bit,8,student,12,0.0,0.056092953912459956,0.056092953912459956,30112,40433,164,2.277423889145111,0.004012695646004127
twobit_exact,binary,18,student,4,0.16624691018260676,0.1850009191170867,0.018754008934479927,14246,19191,80,2.7637119445713405,0.004012695646004127
twobit_exact,binary,18,student,8,0.16624691018260676,0.1850009191170867,0.018754008934479927,14246,19191,80,2.7637119445713405,0.004012695646004127
twobit_exact,binary,18,student,12,0.16624691018260676,0.1850009191170867,0.018754008934479927,14246,19191,80,2.7637119445713405,0.004012695646004127
twobit_exact,binary,20,student,4,0.16673058955437398,0.185712706415337,0.018982116860963016,14060,18941,79,2.7637119445713405,0.004012695646004127
twobit_exact,binary,20,student,8,0.16673058955437398,0.185712706415337,0.018982116860963016,14060,18941,79,2.7637119445713405,0.004012695646004127
twobit_exact,binary,20,student,12,0.16673058955437398,0.185712706415337,0.018982116860963016,14060,18941,79,2.7637119445713405,0.004012695646004127
twobit_exact,ternary,18,student,4,0.12824825111988955,0.1471308506570301,0.018882599537140554,18306,24723,103,2.2093637971657403,0.004012695646004127
twobit_exact,ternary,18,student,8,0.12824825111988955,0.1471308506570301,0.018882599537140554,18306,24723,103,2.2093637971657403,0.004012695646004127
twobit_exact,ternary,18,student,12,0.12824825111988955,0.1471308506570301,0.018882599537140554,18306,24723,103,2.2093637971657403,0.004012695646004127
twobit_exact,ternary,20,student,4,0.12822509972103607,0.14711605394685348,0.018890954225817408,18308,24725,103,2.2093637971657403,0.004012695646004127
twobit_exact,ternary,20,student,8,0.12822509972103607,0.14711605394685348,0.018890954225817408,18308,24725,103,2.2093637971657403,0.004012695646004127
twobit_exact,ternary,20,student,12,0.12822509972103607,0.14711605394685348,0.018890954225817408,18308,24725,103,2.2093637971657403,0.004012695646004127


==> anc/Reproducibility_Artifacts/data/calibration_fits.csv <==
teacher,precision,floor_est,floor_certified_lower,C_fit,C_safe,n_calibration
binary_exact,2bit,0.025080810586356694,0.0,0.06464798218037433,0.4216659521242656,3
binary_exact,3bit,0.025080810586356694,0.0,0.06464798218037433,0.4216659521242656,3
binary_exact,4bit,0.025080810586356694,0.0,0.06464798218037433,0.4216659521242656,3
binary_exact,binary,0.025080810586356694,0.0,0.06464798218037433,0.4216659521242656,3
binary_exact,ternary,0.025080810586356694,0.0,0.06464798218037433,0.4216659521242656,3
dense_offgrid_101,2bit,0.08561570148482948,0.0,0.0509628248405116,0.29762267075248333,3
dense_offgrid_101,3bit,0.051373319801246785,0.0,0.033953208335975545,0.2686443856551626,3
dense_offgrid_101,4bit,0.03393790852200867,0.0,0.0,0.23513151844766314,3
dense_offgrid_101,binary,0.4144647484277614,0.0,0.14628877127675038,0.5004825295411792,3
dense_offgrid_101,ternary,0.17616987972783316,0.0,0.05736991997119215,0.3334637129016774,3
dense_offgrid_202,2bit,0.12845231454779032,0.0,5.586135716293535e-16,0.1580028030845697,3
dense_offgrid_202,3bit,0.08519797591252551,0.0,0.0,0.16812175901500676,3
dense_offgrid_202,4bit,0.03602457278061563,0.0,0.009216314292778714,0.17588700820685482,3
dense_offgrid_202,binary,0.7487103257103624,0.0,0.278460443888773,0.5947912251957406,3
dense_offgrid_202,ternary,0.10883197636225897,0.0,0.09138782603575445,0.2894377678105624,3
dense_offgrid_303,2bit,0.08331515534111306,0.0,0.0,0.2528127526653582,3
dense_offgrid_303,3bit,0.045679162178791796,0.0,0.0,0.2612853808004088,3
dense_offgrid_303,4bit,0.04155393029904438,0.0,0.05469371196881197,0.2997381688196894,3
dense_offgrid_303,binary,0.36761852457179756,0.0,0.22343184350937081,0.5822046836940105,3
dense_offgrid_303,ternary,0.11692488622381164,0.0,0.06626359267180376,0.3773100715197486,3
ternary_exact,2bit,0.14994382756817765,0.0,0.010043732264746115,0.2690445296442656,3
ternary_exact,3bit,0.061829109350953024,0.0,0.06070904610483376,0.30357353698186174,3
ternary_exact,4bit,0.030157825890884733,0.0,0.09169005020395764,0.3324001554682748,3
ternary_exact,binary,0.30524450301640554,0.0,0.13734031623049398,0.47679253974090097,3
ternary_exact,ternary,0.007134268860039327,0.0,0.13941689830730927,0.38003600859223174,3
threshold_gap_1,2bit,0.023813819105800122,0.023813819105800122,0.3715434380512913,1.142815636488211,3
threshold_gap_1,3bit,0.009647193660333538,0.009647193660333538,0.3066139892748868,0.9266951184743624,3
threshold_gap_1,4bit,0.0037574732390531526,0.0037574732390531526,0.16782985395812247,0.5886052855196586,3
threshold_gap_1,binary,0.0658690989456811,0.0658690989456811,0.3449013356814994,1.0920747156546755,3
threshold_gap_1,ternary,0.004240177729012517,0.004240177729012517,0.603705170005734,1.588581027565389,3
threshold_gap_2,2bit,0.021682750466483505,0.021682750466483505,0.4671941116482681,1.3331050899731591,3
threshold_gap_2,3bit,0.008131031424931313,0.008131031424931313,0.27212460503412245,0.857378349812707,3
threshold_gap_2,4bit,0.002710343808310434,0.002710343808310434,0.19082223076242225,0.6274065256866416,3
threshold_gap_2,binary,0.04730910007136205,0.04730910007136205,0.4613403031162774,1.2603586683323393,3
threshold_gap_2,ternary,0.06911376711191619,0.06911376711191619,0.5014233751071686,1.4545087951296216,3
twobit_exact,2bit,0.025371593493545046,0.0,0.03995960951450762,0.3949088094907975,3
twobit_exact,3bit,0.06367753054412129,0.0,0.0,0.3659322066767197,3
twobit_exact,4bit,0.025371593493545046,0.0,0.03995960951450762,0.3949088094907975,3
twobit_exact,binary,0.19534808395102815,0.0,0.06735352404772882,0.5200458392935243,3
twobit_exact,ternary,0.1569860909968671,0.0,0.005161211603981533,0.35428388516350307,3


==> anc/Reproducibility_Artifacts/data/certificate_decisions.csv <==
lower_endpoint,upper_endpoint
5.500000000000000028e-02,1.900000000000000022e-01
3.099999999999999978e-01,4.600000000000000200e-01
2.849999999999999756e-01,3.850000000000000089e-01
1.700000000000000122e-01,3.400000000000000244e-01


==> anc/Reproducibility_Artifacts/data/certificate_decisions_v9.csv <==
lower_endpoint,upper_endpoint
5.500000000000000028e-02,1.900000000000000022e-01
3.099999999999999978e-01,4.600000000000000200e-01
2.849999999999999756e-01,3.850000000000000089e-01
1.700000000000000122e-01,3.400000000000000244e-01


==> anc/Reproducibility_Artifacts/data/certified_phase_diagram.csv <==
teacher,precision,L,pred_D_fit,certified_impossible_floor,eps_lower,eps_upper,eps_lower_final,eps_upper_final,observed_D_match,status,earlier_depths_certified_excluded,D_cap
binary_exact,2bit,4,1.0,False,0.06267266963378298,0.12338115873143353,0.0627104685185858,0.1051918745048,8.0,certified_match_upper_bound,False,20
binary_exact,2bit,8,3.0,False,0.02350726136036112,0.08421575045801166,0.0234854675692715,0.0710495180447098,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,2bit,12,5.0,False,0.010812168901182806,0.07152065799883335,0.0108053267599554,0.0662061420244943,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,3bit,4,1.0,False,0.06267266963378298,0.12338115873143353,0.0627104685185858,0.1051918745048,8.0,certified_match_upper_bound,False,20
binary_exact,3bit,8,3.0,False,0.02350726136036112,0.08421575045801166,0.0234854675692715,0.0710495180447098,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,3bit,12,5.0,False,0.010812168901182806,0.07152065799883335,0.0108053267599554,0.0662061420244943,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,4bit,4,1.0,False,0.06267266963378298,0.12338115873143353,0.0627104685185858,0.1051918745048,8.0,certified_match_upper_bound,False,20
binary_exact,4bit,8,3.0,False,0.02350726136036112,0.08421575045801166,0.0234854675692715,0.0710495180447098,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,4bit,12,5.0,False,0.010812168901182806,0.07152065799883335,0.0108053267599554,0.0662061420244943,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,binary,4,1.0,False,0.06267266963378298,0.12338115873143353,0.0627104685185858,0.1051918745048,8.0,certified_match_upper_bound,False,20
binary_exact,binary,8,3.0,False,0.02350726136036112,0.08421575045801166,0.0234854675692715,0.0710495180447098,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,binary,12,5.0,False,0.010812168901182806,0.07152065799883335,0.0108053267599554,0.0662061420244943,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,ternary,4,1.0,False,0.06267266963378298,0.12338115873143353,0.0627104685185858,0.1051918745048,8.0,certified_match_upper_bound,False,20
binary_exact,ternary,8,3.0,False,0.02350726136036112,0.08421575045801166,0.0234854675692715,0.0710495180447098,inf,ambiguous_or_not_matched_up_to_cap,False,20
binary_exact,ternary,12,5.0,False,0.010812168901182806,0.07152065799883335,0.0108053267599554,0.0662061420244943,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,2bit,4,inf,False,0.028327198249657747,0.06656242211741643,0.0283206950375165,0.0456583649710768,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,2bit,8,inf,False,0.012518102043216519,0.05075332591097521,0.0125020915736458,0.0363403203707861,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,2bit,12,inf,False,0.022743381554108533,0.06097860542186723,0.0227330227944802,0.0401052738484464,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,3bit,4,inf,False,0.028327198249657747,0.06656242211741643,0.0283206950375165,0.0456583649710768,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,3bit,8,inf,False,0.012518102043216519,0.05075332591097521,0.0125020915736458,0.0363403203707861,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,3bit,12,inf,False,0.022743381554108533,0.06097860542186723,0.0227330227944802,0.0401052738484464,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,4bit,4,0.0,False,0.028327198249657747,0.06656242211741643,0.0283206950375165,0.0456583649710768,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,4bit,8,inf,False,0.012518102043216519,0.05075332591097521,0.0125020915736458,0.0363403203707861,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,4bit,12,0.0,False,0.022743381554108533,0.06097860542186723,0.0227330227944802,0.0401052738484464,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_101,binary,4,inf,False,0.028327198249657747,0.06656242211741643,0.0283206950375165,0.0456583649710768,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,binary,8,inf,False,0.012518102043216519,0.05075332591097521,0.0125020915736458,0.0363403203707861,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,binary,12,inf,False,0.022743381554108533,0.06097860542186723,0.0227330227944802,0.0401052738484464,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,ternary,4,inf,False,0.028327198249657747,0.06656242211741643,0.0283206950375165,0.0456583649710768,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,ternary,8,inf,False,0.012518102043216519,0.05075332591097521,0.0125020915736458,0.0363403203707861,inf,certified_no_match_tested_depths,False,20
dense_offgrid_101,ternary,12,inf,False,0.022743381554108533,0.06097860542186723,0.0227330227944802,0.0401052738484464,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,2bit,4,inf,False,0.041404918008507596,0.06841168430216997,0.0413785480776071,0.0580694019964268,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,2bit,8,inf,False,0.008016909764416314,0.035023676058078684,0.0080111498753906,0.0258423550412671,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,2bit,12,inf,False,0.014431650680636936,0.04143841697429931,0.0144217445611624,0.0311421433907726,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,3bit,4,inf,False,0.041404918008507596,0.06841168430216997,0.0413785480776071,0.0580694019964268,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,3bit,8,inf,False,0.008016909764416314,0.035023676058078684,0.0080111498753906,0.0258423550412671,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,3bit,12,inf,False,0.014431650680636936,0.04143841697429931,0.0144217445611624,0.0311421433907726,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,4bit,4,1.0,False,0.041404918008507596,0.06841168430216997,0.0413785480776071,0.0580694019964268,4.0,certified_exact_match_depth,True,20
dense_offgrid_202,4bit,8,inf,False,0.008016909764416314,0.035023676058078684,0.0080111498753906,0.0258423550412671,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_202,4bit,12,inf,False,0.014431650680636936,0.04143841697429931,0.0144217445611624,0.0311421433907726,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_202,binary,4,inf,False,0.041404918008507596,0.06841168430216997,0.0413785480776071,0.0580694019964268,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,binary,8,inf,False,0.008016909764416314,0.035023676058078684,0.0080111498753906,0.0258423550412671,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,binary,12,inf,False,0.014431650680636936,0.04143841697429931,0.0144217445611624,0.0311421433907726,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,ternary,4,inf,False,0.041404918008507596,0.06841168430216997,0.0413785480776071,0.0580694019964268,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,ternary,8,inf,False,0.008016909764416314,0.035023676058078684,0.0080111498753906,0.0258423550412671,inf,certified_no_match_tested_depths,False,20
dense_offgrid_202,ternary,12,inf,False,0.014431650680636936,0.04143841697429931,0.0144217445611624,0.0311421433907726,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,2bit,4,0.0,False,0.07732617016772358,0.11687841095911727,0.0773214111538336,0.0946840115358811,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_303,2bit,8,inf,False,0.043392507074002204,0.08294474786539589,0.0433868497741691,0.0608853112287397,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,2bit,12,inf,False,0.011860676457355723,0.05141291724874941,0.011836283357898,0.0383454269412247,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,3bit,4,0.0,False,0.07732617016772358,0.11687841095911727,0.0773214111538336,0.0946840115358811,4.0,certified_exact_match_depth,True,20
dense_offgrid_303,3bit,8,0.0,False,0.043392507074002204,0.08294474786539589,0.0433868497741691,0.0608853112287397,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_303,3bit,12,inf,False,0.011860676457355723,0.05141291724874941,0.011836283357898,0.0383454269412247,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_303,4bit,4,1.0,False,0.07732617016772358,0.11687841095911727,0.0773214111538336,0.0946840115358811,4.0,certified_exact_match_depth,True,20
dense_offgrid_303,4bit,8,3.0,False,0.043392507074002204,0.08294474786539589,0.0433868497741691,0.0608853112287397,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_303,4bit,12,inf,False,0.011860676457355723,0.05141291724874941,0.011836283357898,0.0383454269412247,inf,ambiguous_or_not_matched_up_to_cap,False,20
dense_offgrid_303,binary,4,inf,False,0.07732617016772358,0.11687841095911727,0.0773214111538336,0.0946840115358811,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,binary,8,inf,False,0.043392507074002204,0.08294474786539589,0.0433868497741691,0.0608853112287397,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,binary,12,inf,False,0.011860676457355723,0.05141291724874941,0.011836283357898,0.0383454269412247,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,ternary,4,inf,False,0.07732617016772358,0.11687841095911727,0.0773214111538336,0.0946840115358811,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,ternary,8,inf,False,0.043392507074002204,0.08294474786539589,0.0433868497741691,0.0608853112287397,inf,certified_no_match_tested_depths,False,20
dense_offgrid_303,ternary,12,inf,False,0.011860676457355723,0.05141291724874941,0.011836283357898,0.0383454269412247,inf,certified_no_match_tested_depths,False,20
ternary_exact,2bit,4,inf,False,0.02361090727832143,0.061203082778026094,0.0235953277521885,0.0448858693287516,inf,certified_no_match_tested_depths,False,20
ternary_exact,2bit,8,inf,False,0.029165645859531485,0.06675782135923614,0.0290306004938136,0.0559257813753034,inf,certified_no_match_tested_depths,False,20
ternary_exact,2bit,12,inf,False,0.002148778498987967,0.039740953998692624,0.002140742365079,0.035411877506668,inf,certified_no_match_tested_depths,False,20
ternary_exact,3bit,4,inf,False,0.02361090727832143,0.061203082778026094,0.0235953277521885,0.0448858693287516,inf,certified_no_match_tested_depths,False,20
ternary_exact,3bit,8,inf,False,0.029165645859531485,0.06675782135923614,0.0290306004938136,0.0559257813753034,inf,ambiguous_or_not_matched_up_to_cap,False,20
ternary_exact,3bit,12,inf,False,0.002148778498987967,0.039740953998692624,0.002140742365079,0.035411877506668,inf,certified_no_match_tested_depths,False,20
ternary_exact,4bit,4,8.0,False,0.02361090727832143,0.061203082778026094,0.0235953277521885,0.0448858693287516,inf,ambiguous_or_not_matched_up_to_cap,False,20
ternary_exact,4bit,8,6.0,False,0.029165645859531485,0.06675782135923614,0.0290306004938136,0.0559257813753034,inf,ambiguous_or_not_matched_up_to_cap,False,20
ternary_exact,4bit,12,inf,False,0.002148778498987967,0.039740953998692624,0.002140742365079,0.035411877506668,inf,ambiguous_or_not_matched_up_to_cap,False,20
ternary_exact,binary,4,inf,False,0.02361090727832143,0.061203082778026094,0.0235953277521885,0.0448858693287516,inf,certified_no_match_tested_depths,False,20
ternary_exact,binary,8,inf,False,0.029165645859531485,0.06675782135923614,0.0290306004938136,0.0559257813753034,inf,certified_no_match_tested_depths,False,20
ternary_exact,binary,12,inf,False,0.002148778498987967,0.039740953998692624,0.002140742365079,0.035411877506668,inf,certified_no_match_tested_depths,False,20
ternary_exact,ternary,4,4.0,False,0.02361090727832143,0.061203082778026094,0.0235953277521885,0.0448858693287516,inf,ambiguous_or_not_matched_up_to_cap,False,20
ternary_exact,ternary,8,4.0,False,0.029165645859531485,0.06675782135923614,0.0290306004938136,0.0559257813753034,inf,ambiguous_or_not_matched_up_to_cap,False,20
ternary_exact,ternary,12,11.0,False,0.002148778498987967,0.039740953998692624,0.002140742365079,0.035411877506668,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,2bit,4,22.0,False,0.017001752782710267,0.06492187847036772,0.0169760449235163,0.0463826801074845,inf,certified_no_match_tested_depths,False,20
threshold_gap_1,2bit,8,41.0,False,0.008956085626837678,0.056876211314495134,0.0089451767017145,0.0455014956184993,inf,certified_no_match_tested_depths,False,20
threshold_gap_1,2bit,12,142.0,False,0.0024736471164759502,0.050393772804133416,0.0024728807938048,0.0439179572257571,inf,certified_no_match_tested_depths,False,20
threshold_gap_1,3bit,4,10.0,False,0.017001752782710267,0.06492187847036772,0.0169760449235163,0.0463826801074845,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,3bit,8,14.0,False,0.008956085626837678,0.056876211314495134,0.0089451767017145,0.0455014956184993,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,3bit,12,19.0,False,0.0024736471164759502,0.050393772804133416,0.0024728807938048,0.0439179572257571,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,4bit,4,5.0,False,0.017001752782710267,0.06492187847036772,0.0169760449235163,0.0463826801074845,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,4bit,8,6.0,False,0.008956085626837678,0.056876211314495134,0.0089451767017145,0.0455014956184993,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,4bit,12,8.0,False,0.0024736471164759502,0.050393772804133416,0.0024728807938048,0.0439179572257571,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_1,binary,4,inf,True,0.017001752782710267,0.06492187847036772,0.0169760449235163,0.0463826801074845,inf,impossible_all_depths_floor,False,20
threshold_gap_1,binary,8,inf,True,0.008956085626837678,0.056876211314495134,0.0089451767017145,0.0455014956184993,inf,impossible_all_depths_floor,False,20
threshold_gap_1,binary,12,inf,True,0.0024736471164759502,0.050393772804133416,0.0024728807938048,0.0439179572257571,inf,impossible_all_depths_floor,False,20
threshold_gap_1,ternary,4,17.0,False,0.017001752782710267,0.06492187847036772,0.0169760449235163,0.0463826801074845,inf,certified_no_match_tested_depths,False,20
threshold_gap_1,ternary,8,22.0,False,0.008956085626837678,0.056876211314495134,0.0089451767017145,0.0455014956184993,inf,certified_no_match_tested_depths,False,20
threshold_gap_1,ternary,12,28.0,False,0.0024736471164759502,0.050393772804133416,0.0024728807938048,0.0439179572257571,inf,certified_no_match_tested_depths,False,20
threshold_gap_2,2bit,4,4.0,False,0.11735965583844674,0.16785011995613636,0.1174170680567221,0.1352050866112155,4.0,certified_exact_match_depth,True,20
threshold_gap_2,2bit,8,15.0,False,0.028660791349155397,0.07915125546684501,0.0286813809291073,0.0544293031998651,inf,certified_no_match_tested_depths,False,20
threshold_gap_2,2bit,12,62.0,False,0.003974987469413572,0.05446545158710317,0.0039660006984044,0.04727214807107,inf,certified_no_match_tested_depths,False,20
threshold_gap_2,3bit,4,3.0,False,0.11735965583844674,0.16785011995613636,0.1174170680567221,0.1352050866112155,4.0,certified_exact_match_depth,True,20
threshold_gap_2,3bit,8,6.0,False,0.028660791349155397,0.07915125546684501,0.0286813809291073,0.0544293031998651,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_2,3bit,12,13.0,False,0.003974987469413572,0.05446545158710317,0.0039660006984044,0.04727214807107,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_2,4bit,4,2.0,False,0.11735965583844674,0.16785011995613636,0.1174170680567221,0.1352050866112155,4.0,certified_exact_match_depth,True,20
threshold_gap_2,4bit,8,4.0,False,0.028660791349155397,0.07915125546684501,0.0286813809291073,0.0544293031998651,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_2,4bit,12,8.0,False,0.003974987469413572,0.05446545158710317,0.0039660006984044,0.04727214807107,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_2,binary,4,5.0,False,0.11735965583844674,0.16785011995613636,0.1174170680567221,0.1352050866112155,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_2,binary,8,70.0,False,0.028660791349155397,0.07915125546684501,0.0286813809291073,0.0544293031998651,inf,certified_no_match_tested_depths,False,20
threshold_gap_2,binary,12,inf,False,0.003974987469413572,0.05446545158710317,0.0039660006984044,0.04727214807107,inf,certified_no_match_tested_depths,False,20
threshold_gap_2,ternary,4,7.0,False,0.11735965583844674,0.16785011995613636,0.1174170680567221,0.1352050866112155,inf,ambiguous_or_not_matched_up_to_cap,False,20
threshold_gap_2,ternary,8,inf,False,0.028660791349155397,0.07915125546684501,0.0286813809291073,0.0544293031998651,inf,certified_no_match_tested_depths,False,20
threshold_gap_2,ternary,12,inf,True,0.003974987469413572,0.05446545158710317,0.0039660006984044,0.04727214807107,inf,impossible_all_depths_floor,False,20
twobit_exact,2bit,4,2.0,False,0.028740028750884418,0.08843608000322317,0.0286845186440021,0.0715283854082134,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,2bit,8,2.0,False,0.01946933904698854,0.07916539029932729,0.0194020014632004,0.0601777213525846,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,2bit,12,6.0,False,0.0032511164346665736,0.06294716768700533,0.0032301601033589,0.0580422895715429,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,3bit,4,inf,False,0.028740028750884418,0.08843608000322317,0.0286845186440021,0.0715283854082134,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,3bit,8,inf,False,0.01946933904698854,0.07916539029932729,0.0194020014632004,0.0601777213525846,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,3bit,12,inf,False,0.0032511164346665736,0.06294716768700533,0.0032301601033589,0.0580422895715429,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,4bit,4,2.0,False,0.028740028750884418,0.08843608000322317,0.0286845186440021,0.0715283854082134,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,4bit,8,2.0,False,0.01946933904698854,0.07916539029932729,0.0194020014632004,0.0601777213525846,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,4bit,12,6.0,False,0.0032511164346665736,0.06294716768700533,0.0032301601033589,0.0580422895715429,inf,ambiguous_or_not_matched_up_to_cap,False,20
twobit_exact,binary,4,inf,False,0.028740028750884418,0.08843608000322317,0.0286845186440021,0.0715283854082134,inf,certified_no_match_tested_depths,False,20
twobit_exact,binary,8,inf,False,0.01946933904698854,0.07916539029932729,0.0194020014632004,0.0601777213525846,inf,certified_no_match_tested_depths,False,20
twobit_exact,binary,12,inf,False,0.0032511164346665736,0.06294716768700533,0.0032301601033589,0.0580422895715429,inf,certified_no_match_tested_depths,False,20
twobit_exact,ternary,4,inf,False,0.028740028750884418,0.08843608000322317,0.0286845186440021,0.0715283854082134,inf,certified_no_match_tested_depths,False,20
twobit_exact,ternary,8,inf,False,0.01946933904698854,0.07916539029932729,0.0194020014632004,0.0601777213525846,inf,certified_no_match_tested_depths,False,20
twobit_exact,ternary,12,inf,False,0.0032511164346665736,0.06294716768700533,0.0032301601033589,0.0580422895715429,inf,certified_no_match_tested_depths,False,20


==> anc/Reproducibility_Artifacts/data/dictionary_quantization.csv <==
teacher,precision,atom_distance_W,atom_distance_S,atom_distance_lambda
binary_exact,binary,0.0,0.0,0.0
binary_exact,ternary,0.0,0.0,0.0
binary_exact,2bit,0.0,0.0,0.0
binary_exact,3bit,0.0,0.0,0.0
binary_exact,4bit,0.0,0.0,0.0
ternary_exact,binary,0.9192388155425119,0.14142135623730953,0.35
ternary_exact,ternary,0.0,0.0,0.0
ternary_exact,2bit,0.3064129385141706,0.04714045207910316,0.11666666666666664
ternary_exact,3bit,0.1313198307917874,0.02020305089104422,0.04999999999999999
ternary_exact,4bit,0.061282587702834124,0.009428090415820635,0.023333333333333317
twobit_exact,binary,0.6128258769812007,0.09428090420534681,0.2333333333
twobit_exact,ternary,0.3064129385613111,0.04714045203196271,0.11666666670000003
twobit_exact,2bit,4.714045597952166e-11,4.714045597952268e-11,3.333339160249693e-11
twobit_exact,3bit,0.08754655381405115,0.013468700641169944,0.03333333330000002
twobit_exact,4bit,4.714045597952166e-11,4.714045597952268e-11,3.333339160249693e-11
threshold_gap_1,binary,0.4531004303683677,0.04123105625617662,0.34
threshold_gap_1,ternary,0.28600699292150183,0.04123105625617662,0.010000000000000009
threshold_gap_1,2bit,0.17052207416571552,0.0360555127546399,0.10666666666666672
threshold_gap_1,3bit,0.08045787337330707,0.015185922589620933,0.040000000000000036
threshold_gap_1,4bit,0.03399346342395188,0.007453559924999297,0.013333333333333364
threshold_gap_2,binary,0.35735136770411274,0.050990195135927854,0.18
threshold_gap_2,ternary,0.3289376840679705,0.050990195135927854,0.16999999999999998
threshold_gap_2,2bit,0.24698178070456941,0.03333333333333333,0.06333333333333341
threshold_gap_2,3bit,0.08197809563087757,0.014285714285714289,0.030000000000000082
threshold_gap_2,4bit,0.05676462121975468,0.006666666666666668,0.01666666666666672
dense_offgrid_101,binary,0.808507502106506,0.13484937852224013,0.29076645913271576
dense_offgrid_101,ternary,0.39790069867915845,0.07636583313051003,0.07847331990395234
dense_offgrid_101,2bit,0.27257083217927264,0.05226416078034145,0.05743312579938245
dense_offgrid_101,3bit,0.10151115477068869,0.01805319580466612,0.028473319903952354
dense_offgrid_101,4bit,0.06194978191075487,0.010829819453274008,0.010766459132715789
dense_offgrid_202,binary,0.9547906853794649,0.1799197483061534,0.3216405718899445
dense_offgrid_202,ternary,0.40480416499141847,0.08053045611918565,0.16233458342080823
dense_offgrid_202,2bit,0.2694498796661314,0.04919528492330542,0.08830723855661118
dense_offgrid_202,3bit,0.13957333048704756,0.01983373238181192,0.03766541657919176
dense_offgrid_202,4bit,0.05020107174065799,0.008124060530680339,0.02233458342080824
dense_offgrid_303,binary,0.8026307528449521,0.13972526812978597,0.22269117924329518
dense_offgrid_303,ternary,0.5153372872277108,0.08132971312064896,0.13583231055207495
dense_offgrid_303,2bit,0.33449608565801825,0.05262343024121956,0.019165643885408284
dense_offgrid_303,3bit,0.11497815044034597,0.01863990345002216,0.022691179243295195
dense_offgrid_303,4bit,0.06844509754286873,0.008403053191221862,0.019165643885408284


==> anc/Reproducibility_Artifacts/data/discovery_candidates.csv <==
teacher,seed,precision,L,R,candidate_D,candidate_multiplier,high_witness_error,sequence
near_ternary_00,0,4bit,4,32,9,2.25,0.025207371422848093,111010000
near_ternary_01,1,4bit,4,32,7,1.75,0.022211184016451647,1101000
near_ternary_02,2,4bit,4,32,7,1.75,0.02274054538204111,0100001
near_ternary_03,3,4bit,4,32,5,1.25,0.022317381776607952,01100
near_ternary_04,4,3bit,4,32,7,1.75,0.02169393800328237,1011000
near_ternary_06,6,3bit,4,32,7,1.75,0.02798669195803734,0000110
near_ternary_07,7,4bit,4,32,5,1.25,0.02343371022827278,00001
near_ternary_08,8,4bit,4,32,7,1.75,0.024518721715757585,1101000
near_ternary_09,9,3bit,4,32,8,2.0,0.024222026380018854,00100001
near_ternary_09,9,4bit,4,32,5,1.25,0.024222026380018854,00001
near_ternary_10,10,4bit,4,32,5,1.25,0.023213140960885156,00001


==> anc/Reproducibility_Artifacts/data/exact_depth_substitution_summary.csv <==
case,teacher,precision,L,R,exact_D_match,depth_multiplier,high_witness_error
A_4bit_2x_depth,ternary_exact,4bit,4,32,8.0,2.0,0.024669545619228135
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,,,0.03499346658809283


==> anc/Reproducibility_Artifacts/data/exposed_floor_certificates.csv <==
teacher,precision,floor_lower,applicable,gamma,points
binary_exact,binary,0.0,False,,
binary_exact,ternary,0.0,False,,
binary_exact,2bit,0.0,False,,
binary_exact,3bit,0.0,False,,
binary_exact,4bit,0.0,False,,
ternary_exact,binary,0.0,False,,
ternary_exact,ternary,0.0,False,,
ternary_exact,2bit,0.0,False,,
ternary_exact,3bit,0.0,False,,
ternary_exact,4bit,0.0,False,,
twobit_exact,binary,0.0,False,,
twobit_exact,ternary,0.0,False,,
twobit_exact,2bit,0.0,False,,
twobit_exact,3bit,0.0,False,,
twobit_exact,4bit,0.0,False,,
threshold_gap_1,binary,0.0658690989456811,True,"[0.19373264395788567, 0.43838791487067197]","[-1.0, -0.5538461538461538, -0.5230769230769231, 0.0, 0.5230769230769231, 0.5538461538461538, 1.0]"
threshold_gap_1,ternary,0.004240177729012517,True,"[0.6321205588285577, 0.0]","[-1.0, -0.5538461538461538, -0.5384615384615384, -0.5230769230769231, 0.0, 0.5230769230769231, 0.5384615384615384, 0.5538461538461538, 1.0]"
threshold_gap_1,2bit,0.023813819105800122,True,"[0.22325455411687603, 0.4088660047116816]","[-1.0, -0.7179487179487178, -0.5538461538461538, -0.5230769230769231, -0.3589743589743589, 0.0, 0.3589743589743589, 0.5230769230769231, 0.5538461538461538, 0.7179487179487178, 1.0]"
threshold_gap_1,3bit,0.009647193660333538,True,"[0.24117984150833824, 0.3909407173202194]","[-1.0, -0.6153846153846153, -0.5538461538461538, -0.5230769230769231, -0.4615384615384615, 0.0, 0.4615384615384615, 0.5230769230769231, 0.5538461538461538, 0.6153846153846153, 1.0]"
threshold_gap_1,4bit,0.0037574732390531526,True,"[0.2818104929289858, 0.35031006589957187]","[-1.0, -0.5743589743589743, -0.5538461538461538, -0.5230769230769231, -0.5025641025641026, 0.0, 0.5025641025641026, 0.5230769230769231, 0.5538461538461538, 0.5743589743589743, 1.0]"
threshold_gap_2,binary,0.04730910007136205,True,"[0.26282833372978914, 0.3692922250987685]","[-1.0, -0.8153846153846154, -0.2769230769230769, 0.0, 0.2769230769230769, 0.8153846153846154, 1.0]"
threshold_gap_2,ternary,0.06911376711191619,True,"[0.6321205588285577, 0.0]","[-1.0, -0.8153846153846154, -0.5384615384615384, -0.2769230769230769, 0.0, 0.2769230769230769, 0.5384615384615384, 0.8153846153846154, 1.0]"
threshold_gap_2,2bit,0.021682750466483505,True,"[0.4065515712465659, 0.2255689875819918]","[-1.0, -0.8153846153846154, -0.7179487179487178, -0.3589743589743589, -0.2769230769230769, 0.0, 0.2769230769230769, 0.3589743589743589, 0.7179487179487178, 0.8153846153846154, 1.0]"
threshold_gap_2,3bit,0.008131031424931313,True,"[0.40655157124656577, 0.2255689875819919]","[-1.0, -0.8153846153846154, -0.7692307692307692, -0.30769230769230765, -0.2769230769230769, 0.0, 0.2769230769230769, 0.30769230769230765, 0.7692307692307692, 0.8153846153846154, 1.0]"
threshold_gap_2,4bit,0.002710343808310434,True,"[0.4065515712465659, 0.2255689875819918]","[-1.0, -0.8153846153846154, -0.7897435897435897, -0.28717948717948716, -0.2769230769230769, 0.0, 0.2769230769230769, 0.28717948717948716, 0.7897435897435897, 0.8153846153846154, 1.0]"
dense_offgrid_101,binary,0.0,False,,
dense_offgrid_101,ternary,0.0,False,,
dense_offgrid_101,2bit,0.0,False,,
dense_offgrid_101,3bit,0.0,False,,
dense_offgrid_101,4bit,0.0,False,,
dense_offgrid_202,binary,0.0,False,,
dense_offgrid_202,ternary,0.0,False,,
dense_offgrid_202,2bit,0.0,False,,
dense_offgrid_202,3bit,0.0,False,,
dense_offgrid_202,4bit,0.0,False,,
dense_offgrid_303,binary,0.0,False,,
dense_offgrid_303,ternary,0.0,False,,
dense_offgrid_303,2bit,0.0,False,,
dense_offgrid_303,3bit,0.0,False,,
dense_offgrid_303,4bit,0.0,False,,


==> anc/Reproducibility_Artifacts/data/fixed_grid_diagnostic.csv <==
depth,naive_error,error_feedback_error
2.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.000000000000000000e+00,9.999999999999997780e-02,0.000000000000000000e+00
4.000000000000000000e+00,1.999999999999999556e-01,0.000000000000000000e+00
5.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.000000000000000000e+00,2.000000000000001776e-01,0.000000000000000000e+00
7.000000000000000000e+00,2.999999999999999334e-01,2.220446049250313081e-16
8.000000000000000000e+00,1.999999999999999556e-01,1.110223024625156540e-16
9.000000000000000000e+00,9.999999999999997780e-02,0.000000000000000000e+00
1.000000000000000000e+01,0.000000000000000000e+00,1.110223024625156540e-16
1.100000000000000000e+01,1.000000000000000888e-01,1.110223024625156540e-16
1.200000000000000000e+01,2.000000000000001776e-01,1.110223024625156540e-16
1.300000000000000000e+01,3.000000000000000444e-01,1.110223024625156540e-16
1.400000000000000000e+01,4.000000000000001332e-01,1.110223024625156540e-16
1.500000000000000000e+01,5.000000000000000000e-01,1.110223024625156540e-16
1.600000000000000000e+01,6.000000000000000888e-01,1.110223024625156540e-16
1.700000000000000000e+01,7.000000000000001776e-01,1.110223024625156540e-16
1.800000000000000000e+01,8.000000000000000444e-01,1.110223024625156540e-16
1.900000000000000000e+01,9.000000000000001332e-01,1.110223024625156540e-16
2.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
1.000000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.010000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.020000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.030000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.040000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.050000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.060000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.070000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.080000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.090000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.100000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.110000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.120000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.130000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.140000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.150000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.160000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.170000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.180000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.190000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.200000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16


==> anc/Reproducibility_Artifacts/data/fixed_grid_diagnostic_v9.csv <==
depth,naive_error,error_feedback_error
2.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.000000000000000000e+00,9.999999999999997780e-02,0.000000000000000000e+00
4.000000000000000000e+00,1.999999999999999556e-01,0.000000000000000000e+00
5.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.000000000000000000e+00,2.000000000000001776e-01,0.000000000000000000e+00
7.000000000000000000e+00,2.999999999999999334e-01,2.220446049250313081e-16
8.000000000000000000e+00,1.999999999999999556e-01,1.110223024625156540e-16
9.000000000000000000e+00,9.999999999999997780e-02,0.000000000000000000e+00
1.000000000000000000e+01,0.000000000000000000e+00,1.110223024625156540e-16
1.100000000000000000e+01,1.000000000000000888e-01,1.110223024625156540e-16
1.200000000000000000e+01,2.000000000000001776e-01,1.110223024625156540e-16
1.300000000000000000e+01,3.000000000000000444e-01,1.110223024625156540e-16
1.400000000000000000e+01,4.000000000000001332e-01,1.110223024625156540e-16
1.500000000000000000e+01,5.000000000000000000e-01,1.110223024625156540e-16
1.600000000000000000e+01,6.000000000000000888e-01,1.110223024625156540e-16
1.700000000000000000e+01,7.000000000000001776e-01,1.110223024625156540e-16
1.800000000000000000e+01,8.000000000000000444e-01,1.110223024625156540e-16
1.900000000000000000e+01,9.000000000000001332e-01,1.110223024625156540e-16
2.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
2.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
3.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
4.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
5.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
6.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
7.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
8.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.000000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.100000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.200000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.300000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.400000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.500000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.600000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.700000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.800000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
9.900000000000000000e+01,1.000000000000000000e+00,1.110223024625156540e-16
1.000000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.010000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.020000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.030000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.040000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.050000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.060000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.070000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.080000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.090000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.100000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.110000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.120000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.130000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.140000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.150000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.160000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.170000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.180000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.190000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16
1.200000000000000000e+02,1.000000000000000000e+00,1.110223024625156540e-16


==> anc/Reproducibility_Artifacts/data/fixed_teacher_curves.csv <==
precision,D,split,error,floor,mip_gap
binary,4,calibration,0.12286096939634966,0.1192140514396492,0.0
binary,6,calibration,0.12070948013853716,0.1192140514396492,0.0
binary,8,calibration,0.11926771771162747,0.1192140514396492,0.0
binary,12,calibration,0.11926624237948999,0.1192140514396492,0.0
binary,16,calibration,0.1192160474667609,0.1192140514396492,0.0
binary,24,calibration,0.11921413668686581,0.1192140514396492,0.0
binary,32,calibration,0.11921486259433087,0.1192140514396492,0.0
ternary,1,validation,0.37286096939634966,0.010226297740689621,0.0
ternary,2,validation,0.12286096939634966,0.010226297740689621,0.0
ternary,3,validation,0.07987776759166998,0.010226297740689621,0.0
ternary,4,calibration,0.05201521876354498,0.010226297740689621,0.0
ternary,5,validation,0.036217142591669985,0.010226297740689621,0.0
ternary,6,calibration,0.026037130384638646,0.010226297740689621,0.0
ternary,7,validation,0.021105337890359427,0.010226297740689621,0.0
ternary,8,calibration,0.021105337890359437,0.010226297740689621,0.0
ternary,9,validation,0.02110533789035943,0.010226297740689621,0.0
ternary,10,validation,0.02110533789035943,0.010226297740689621,0.0
ternary,11,validation,0.021087105707378404,0.010226297740689621,0.0
ternary,12,calibration,0.019257533068195443,0.010226297740689621,0.0
ternary,13,validation,0.017720147899109185,0.010226297740689621,0.0
ternary,14,validation,0.016410120722372953,0.010226297740689621,0.0
ternary,16,calibration,0.014296370368578821,0.010226297740689621,0.0
ternary,24,calibration,0.010378173491711192,0.010226297740689621,0.0
ternary,32,calibration,0.010290785597385374,0.010226297740689621,0.0
uniform_2bit,4,calibration,0.04088155110677083,0.04023153061999954,0.0
uniform_2bit,6,calibration,0.040266937281245044,0.04023153061999954,0.0
uniform_2bit,8,calibration,0.04024104025214907,0.04023153061999954,0.0
uniform_2bit,12,calibration,0.04023675489994716,0.04023153061999954,0.0
uniform_2bit,16,calibration,0.04023197133412949,0.04023153061999954,0.0
uniform_2bit,24,calibration,0.0402321734476572,0.04023153061999954,0.0
uniform_2bit,32,calibration,0.04023213504159419,0.04023153061999954,0.0
uniform_3bit,1,validation,0.2093420533059558,0.01604130332825767,0.0
uniform_3bit,2,validation,0.06648491044881413,0.01604130332825767,0.0
uniform_3bit,3,validation,0.03952763606301824,0.01604130332825767,0.0
uniform_3bit,4,calibration,0.029122675515777074,0.01604130332825767,0.0
uniform_3bit,5,validation,0.022030431823209545,0.01604130332825767,0.0
uniform_3bit,6,calibration,0.020001220703124822,0.01604130332825767,0.0
uniform_3bit,7,validation,0.017573160325360212,0.01604130332825767,0.0
uniform_3bit,8,calibration,0.016577218268226147,0.01604130332825767,0.0
uniform_3bit,12,calibration,0.016041944812556094,0.01604130332825767,0.0
uniform_3bit,16,calibration,0.016042099743284393,0.01604130332825767,0.0
uniform_3bit,24,calibration,0.016041452931329123,0.01604130332825767,0.0
uniform_3bit,32,calibration,0.01604224068963586,0.01604130332825767,0.0
uniform_4bit,1,validation,0.1902944342583366,0.0021217006344805556,0.0
uniform_4bit,2,validation,0.05929355186221756,0.0021217006344805556,0.0
uniform_4bit,3,validation,0.037071329639995404,0.0021217006344805556,0.0
uniform_4bit,4,calibration,0.026481051862217372,0.0021217006344805556,0.0
uniform_4bit,5,validation,0.019620969396347943,0.0021217006344805556,0.0
uniform_4bit,6,calibration,0.016054321953652275,0.0021217006344805556,0.0
uniform_4bit,7,validation,0.013517476428567016,0.0021217006344805556,0.0
uniform_4bit,8,calibration,0.011910209784077403,0.0021217006344805556,0.0
uniform_4bit,9,validation,0.010471348176692652,0.0021217006344805556,0.0
uniform_4bit,10,validation,0.009361662306936287,0.0021217006344805556,0.0
uniform_4bit,11,validation,0.008393376286001564,0.0021217006344805556,0.0
uniform_4bit,12,calibration,0.007618318557197046,0.0021217006344805556,0.0
uniform_4bit,13,validation,0.007049977945666898,0.0021217006344805556,0.0
uniform_4bit,14,validation,0.006539324123998803,0.0021217006344805556,0.0
uniform_4bit,15,validation,0.006085893804012664,0.0021217006344805556,0.0
uniform_4bit,16,calibration,0.005669241675687282,0.0021217006344805556,0.0
uniform_4bit,17,validation,0.0053366995552031615,0.0021217006344805556,0.0
uniform_4bit,18,validation,0.005065682442873002,0.0021217006344805556,0.0
uniform_4bit,19,validation,0.0047587831146520265,0.0021217006344805556,0.0
uniform_4bit,20,validation,0.004513137387083942,0.0021217006344805556,0.0
uniform_4bit,21,validation,0.004296238546608272,0.0021217006344805556,0.0
uniform_4bit,22,validation,0.004094388529853051,0.0021217006344805556,0.0
uniform_4bit,24,calibration,0.0037644093339316252,0.0021217006344805556,0.0
uniform_4bit,32,calibration,0.002850888172179676,0.0021217006344805556,0.0


==> anc/Reproducibility_Artifacts/data/fixed_teacher_exact.csv <==
depth,exact,asymptote,lower_bound,upper_bound
2.000000000000000000e+00,1.178794411714423340e-01,9.196986029286058351e-02,4.598493014643029175e-02,1.839397205857211670e-01
3.000000000000000000e+00,7.158314487514594315e-02,6.131324019524038438e-02,3.065662009762019219e-02,9.196986029286058351e-02
4.000000000000000000e+00,5.147319117144233402e-02,4.598493014643029175e-02,2.299246507321514588e-02,6.131324019524038438e-02
5.000000000000000000e+00,4.019944117144225171e-02,3.678794411714423479e-02,1.839397205857211740e-02,4.598493014643029175e-02
6.000000000000000000e+00,3.298146449105815448e-02,3.065662009762019219e-02,1.532831004881009609e-02,3.678794411714423479e-02
7.000000000000000000e+00,2.796276408232839517e-02,2.627710294081730957e-02,1.313855147040865479e-02,3.065662009762019219e-02
8.000000000000000000e+00,2.427052536562568363e-02,2.299246507321514588e-02,1.149623253660757294e-02,2.627710294081730957e-02
9.000000000000000000e+00,2.144002505682396365e-02,2.043774673174679826e-02,1.021887336587339913e-02,2.299246507321514588e-02
1.000000000000000000e+01,1.920100107144223633e-02,1.839397205857211740e-02,9.196986029286058698e-03,2.043774673174679826e-02
1.100000000000000000e+01,1.738554169004996597e-02,1.672179278052010609e-02,8.360896390260053046e-03,1.839397205857211740e-02
1.200000000000000000e+01,1.588381315730541532e-02,1.532831004881009609e-02,7.664155024405048047e-03,1.672179278052010609e-02
1.300000000000000000e+01,1.462094270028152510e-02,1.414920927582470622e-02,7.074604637912353111e-03,1.532831004881009609e-02
1.400000000000000000e+01,1.354413095158329972e-02,1.313855147040865479e-02,6.569275735204327393e-03,1.414920927582470622e-02
1.500000000000000000e+01,1.261507467729805487e-02,1.226264803904807826e-02,6.131324019524039132e-03,1.313855147040865479e-02
1.600000000000000000e+01,1.180531071964951995e-02,1.149623253660757294e-02,5.748116268303786469e-03,1.226264803904807826e-02
1.700000000000000000e+01,1.109324642514958326e-02,1.081998356386595049e-02,5.409991781932975245e-03,1.149623253660757294e-02
1.800000000000000000e+01,1.046220437677897186e-02,1.021887336587339913e-02,5.109436682936699566e-03,1.081998356386595049e-02
1.900000000000000000e+01,9.899098967978303687e-03,9.681037925564271035e-03,4.840518962782135517e-03,1.021887336587339913e-02
2.000000000000000000e+01,9.393518762900454622e-03,9.196986029286058698e-03,4.598493014643029349e-03,9.681037925564271035e-03
2.100000000000000000e+01,8.937076530489695969e-03,8.759034313605770436e-03,4.379517156802885218e-03,9.196986029286058698e-03
2.200000000000000000e+01,8.522940075835871987e-03,8.360896390260053046e-03,4.180448195130026523e-03,8.759034313605770436e-03
2.300000000000000000e+01,8.145487791300365377e-03,7.997379155900919551e-03,3.998689577950459775e-03,8.360896390260053046e-03
2.400000000000000000e+01,7.800051885919701000e-03,7.664155024405048047e-03,3.832077512202524024e-03,7.997379155900919551e-03
2.500000000000000000e+01,7.482724313424338192e-03,7.357588823428846785e-03,3.678794411714423392e-03,7.664155024405048047e-03
2.600000000000000000e+01,7.190208234937989218e-03,7.074604637912353111e-03,3.537302318956176556e-03,7.357588823428846785e-03
2.700000000000000000e+01,6.919703020528134019e-03,6.812582243915597975e-03,3.406291121957798988e-03,7.074604637912353111e-03
2.800000000000000000e+01,6.668814274600087799e-03,6.569275735204327393e-03,3.284637867602163697e-03,6.812582243915597975e-03
2.900000000000000000e+01,6.435482754446941733e-03,6.342748985714523509e-03,3.171374492857261754e-03,6.569275735204327393e-03
3.000000000000000000e+01,6.217927709831760907e-03,6.131324019524039132e-03,3.065662009762019566e-03,6.342748985714523509e-03
3.100000000000000000e+01,6.014601341739200802e-03,5.933539373732941123e-03,2.966769686866470562e-03,6.131324019524039132e-03
3.200000000000000000e+01,5.824151915125752588e-03,5.748116268303786469e-03,2.874058134151893235e-03,5.933539373732941123e-03
3.300000000000000000e+01,5.645393665927644911e-03,5.573930926840035653e-03,2.786965463420017827e-03,5.748116268303786469e-03
3.400000000000000000e+01,5.477282085777579468e-03,5.409991781932975245e-03,2.704995890966487623e-03,5.573930926840035653e-03
3.500000000000000000e+01,5.318893495627863288e-03,5.255420588163461741e-03,2.627710294081730871e-03,5.409991781932975245e-03
3.600000000000000000e+01,5.169408064370217826e-03,5.109436682936699566e-03,2.554718341468349783e-03,5.255420588163461741e-03
3.700000000000000000e+01,5.028095613105687534e-03,4.971343799614086345e-03,2.485671899807043173e-03,5.109436682936699566e-03
3.800000000000000000e+01,4.894303686129863884e-03,4.840518962782135517e-03,2.420259481391067759e-03,4.971343799614086345e-03
3.900000000000000000e+01,4.767447477290076563e-03,4.716403091941568163e-03,2.358201545970784081e-03,4.840518962782135517e-03
4.000000000000000000e+01,4.647001283561991158e-03,4.598493014643029349e-03,2.299246507321514674e-03,4.716403091941568163e-03
4.100000000000000000e+01,4.532491222364543049e-03,4.486334648432223522e-03,2.243167324216111761e-03,4.598493014643029349e-03
4.200000000000000000e+01,4.423488999839964020e-03,4.379517156802885218e-03,2.189758578401442609e-03,4.486334648432223522e-03
4.300000000000000000e+01,4.319606557314170647e-03,4.277667920598166897e-03,2.138833960299083448e-03,4.379517156802885218e-03
4.400000000000000000e+01,4.220491454864416792e-03,4.180448195130026523e-03,2.090224097565013262e-03,4.277667920598166897e-03
4.500000000000000000e+01,4.125822876253015803e-03,4.087549346349359132e-03,2.043774673174679566e-03,4.180448195130026523e-03
4.600000000000000000e+01,4.035308159770045755e-03,3.998689577950459775e-03,1.999344788975229888e-03,4.087549346349359132e-03
4.700000000000000000e+01,3.948679775985064477e-03,3.913611076291939779e-03,1.956805538145969890e-03,3.998689577950459775e-03
4.800000000000000000e+01,3.865692686607913320e-03,3.832077512202524024e-03,1.916038756101262012e-03,3.913611076291939779e-03
4.900000000000000000e+01,3.786122029582783544e-03,3.753871848688187639e-03,1.876935924344093820e-03,3.832077512202524024e-03
5.000000000000000000e+01,3.709761084325580160e-03,3.678794411714423392e-03,1.839397205857211696e-03,3.753871848688187639e-03
5.100000000000000000e+01,3.636419478343255740e-03,3.606661187955316830e-03,1.803330593977658415e-03,3.678794411714423392e-03
5.200000000000000000e+01,3.565921602472377216e-03,3.537302318956176556e-03,1.768651159478088278e-03,3.606661187955316830e-03
5.300000000000000000e+01,3.498105206966195535e-03,3.470560765768323890e-03,1.735280382884161945e-03,3.537302318956176556e-03
5.400000000000000000e+01,3.432820154799065548e-03,3.406291121957798988e-03,1.703145560978899494e-03,3.470560765768323890e-03
5.500000000000000000e+01,3.369927312020348786e-03,3.344358556104021305e-03,1.672179278052010653e-03,3.406291121957798988e-03
5.600000000000000000e+01,3.309297557900936493e-03,3.284637867602163697e-03,1.642318933801081848e-03,3.344358556104021305e-03
5.700000000000000000e+01,3.250810900054246222e-03,3.227012641854757301e-03,1.613506320927378650e-03,3.284637867602163697e-03
5.800000000000000000e+01,3.194355681764127208e-03,3.171374492857261754e-03,1.585687246428630877e-03,3.227012641854757301e-03
5.900000000000000000e+01,3.139827870501377127e-03,3.117622382808833258e-03,1.558811191404416629e-03,3.171374492857261754e-03
6.000000000000000000e+01,3.087130418098660289e-03,3.065662009762019566e-03,1.532831004881009783e-03,3.117622382808833258e-03
6.100000000000000000e+01,3.036172684273308331e-03,3.015405255503625717e-03,1.507702627751812859e-03,3.065662009762019566e-03
6.200000000000000000e+01,2.986869916356604815e-03,2.966769686866470562e-03,1.483384843433235281e-03,3.015405255503625717e-03
6.300000000000000000e+01,2.939142778873748973e-03,2.919678104535256957e-03,1.459839052267628478e-03,2.966769686866470562e-03
6.400000000000000000e+01,2.892916927534905369e-03,2.874058134151893235e-03,1.437029067075946617e-03,2.919678104535256957e-03
6.500000000000000000e+01,2.848122622790716374e-03,2.829841855164941071e-03,1.414920927582470535e-03,2.874058134151893235e-03
6.600000000000000000e+01,2.804694378771122043e-03,2.786965463420017827e-03,1.393482731710008913e-03,2.829841855164941071e-03
6.700000000000000000e+01,2.762570643828454742e-03,2.745368963965987529e-03,1.372684481982993764e-03,2.786965463420017827e-03
6.800000000000000000e+01,2.721693509463218863e-03,2.704995890966487623e-03,1.352497945483243811e-03,2.745368963965987529e-03
6.900000000000000000e+01,2.682008444724270912e-03,2.665793051966973762e-03,1.332896525983486881e-03,2.704995890966487623e-03
7.000000000000000000e+01,2.643464053481037190e-03,2.627710294081730871e-03,1.313855147040865435e-03,2.665793051966973762e-03
7.100000000000000000e+01,2.606011852361200809e-03,2.590700289939735015e-03,1.295350144969867508e-03,2.627710294081730871e-03
7.200000000000000000e+01,2.569606067282181883e-03,2.554718341468349783e-03,1.277359170734174891e-03,2.590700289939735015e-03
7.300000000000000000e+01,2.534203446821925443e-03,2.519722199804399435e-03,1.259861099902199718e-03,2.554718341468349783e-03
7.400000000000000000e+01,2.499763090775541929e-03,2.485671899807043173e-03,1.242835949903521586e-03,2.519722199804399435e-03
7.500000000000000000e+01,2.466246292554707953e-03,2.452529607809615739e-03,1.226264803904807870e-03,2.485671899807043173e-03
7.600000000000000000e+01,2.433616394046989040e-03,2.420259481391067759e-03,1.210129740695533879e-03,2.452529607809615739e-03
7.700000000000000000e+01,2.401838651872267860e-03,2.388827540074300870e-03,1.194413770037150435e-03,2.420259481391067759e-03
7.800000000000000000e+01,2.370880113991225002e-03,2.358201545970784081e-03,1.179100772985392041e-03,2.388827540074300870e-03
7.900000000000000000e+01,2.340709505716742633e-03,2.328350893490141113e-03,1.164175446745070557e-03,2.358201545970784081e-03
8.000000000000000000e+01,2.311297124324040997e-03,2.299246507321514674e-03,1.149623253660757337e-03,2.328350893490141113e-03
8.100000000000000000e+01,2.282614741518862456e-03,2.270860747971866281e-03,1.135430373985933140e-03,2.299246507321514674e-03
8.200000000000000000e+01,2.254635513056546525e-03,2.243167324216111761e-03,1.121583662108055881e-03,2.270860747971866281e-03
8.300000000000000000e+01,2.227333894965433103e-03,2.216141211876158576e-03,1.108070605938079288e-03,2.243167324216111761e-03
8.400000000000000000e+01,2.200685565736770766e-03,2.189758578401442609e-03,1.094879289200721304e-03,2.216141211876158576e-03
8.500000000000000000e+01,2.174667354081227799e-03,2.163996712773190358e-03,1.081998356386595179e-03,2.189758578401442609e-03
8.600000000000000000e+01,2.149257171711105308e-03,2.138833960299083448e-03,1.069416980149541724e-03,2.163996712773190358e-03
8.700000000000000000e+01,2.124433950799031745e-03,2.114249661904841170e-03,1.057124830952420585e-03,2.138833960299083448e-03
8.800000000000000000e+01,2.100177585733387087e-03,2.090224097565013262e-03,1.045112048782506631e-03,2.114249661904841170e-03
8.900000000000000000e+01,2.076468878792148143e-03,2.066738433547428682e-03,1.033369216773714341e-03,2.090224097565013262e-03
9.000000000000000000e+01,2.053289489468645979e-03,2.043774673174679566e-03,1.021887336587339783e-03,2.066738433547428682e-03
9.100000000000000000e+01,2.030621887167960438e-03,2.021315610832100703e-03,1.010657805416050352e-03,2.043774673174679566e-03
9.200000000000000000e+01,2.008449306974302573e-03,1.999344788975229888e-03,9.996723944876149438e-04,2.021315610832100703e-03
9.300000000000000000e+01,1.986755708295095957e-03,1.977846457910980085e-03,9.889232289554900426e-04,1.999344788975229888e-03
9.400000000000000000e+01,1.965525736182582861e-03,1.956805538145969890e-03,9.784027690729849448e-04,1.977846457910980085e-03
9.500000000000000000e+01,1.944744685071164714e-03,1.936207585112854337e-03,9.681037925564271686e-04,1.956805538145969890e-03
9.600000000000000000e+01,1.924398464798970920e-03,1.916038756101262012e-03,9.580193780506310059e-04,1.936207585112854337e-03
9.700000000000000000e+01,1.904473568775211234e-03,1.896285779234238708e-03,9.481428896171193539e-04,1.916038756101262012e-03
9.800000000000000000e+01,1.884957044054780262e-03,1.876935924344093820e-03,9.384679621720469099e-04,1.896285779234238708e-03
9.900000000000000000e+01,1.865836463260717171e-03,1.857976975613345218e-03,9.289884878066726089e-04,1.876935924344093820e-03
1.000000000000000000e+02,1.847099898213189206e-03,1.839397205857211696e-03,9.196986029286058481e-04,1.857976975613345218e-03
1.010000000000000000e+02,1.828735895086974761e-03,1.821185352333872919e-03,9.105926761669364596e-04,1.839397205857211696e-03
1.020000000000000000e+02,1.810733451082902068e-03,1.803330593977658415e-03,9.016652969888292075e-04,1.821185352333872919e-03
1.030000000000000000e+02,1.793081992441880601e-03,1.785822529958458037e-03,8.929112649792290187e-04,1.803330593977658415e-03
1.040000000000000000e+02,1.775771353721034007e-03,1.768651159478088278e-03,8.843255797390441389e-04,1.785822529958458037e-03
1.050000000000000000e+02,1.758791758289968143e-03,1.751806862721154131e-03,8.759034313605770653e-04,1.768651159478088278e-03
1.060000000000000000e+02,1.742133799906342428e-03,1.735280382884161945e-03,8.676401914420809724e-04,1.751806862721154131e-03
1.070000000000000000e+02,1.725788425340823995e-03,1.719062809212347238e-03,8.595314046061736189e-04,1.735280382884161945e-03
1.080000000000000000e+02,1.709746917977428282e-03,1.703145560978899494e-03,8.515727804894497469e-04,1.719062809212347238e-03
1.090000000000000000e+02,1.694000882298762889e-03,1.687520372346065951e-03,8.437601861730329757e-04,1.703145560978899494e-03
1.100000000000000000e+02,1.678542229260504559e-03,1.672179278052010653e-03,8.360896390260053263e-04,1.687520372346065951e-03
1.110000000000000000e+02,1.663363162407782703e-03,1.657114599871361898e-03,8.285572999356809491e-04,1.672179278052010653e-03
1.120000000000000000e+02,1.648456164767497789e-03,1.642318933801081848e-03,8.211594669005409242e-04,1.657114599871361898e-03
1.130000000000000000e+02,1.633813986459120571e-03,1.627785137926735870e-03,8.138925689633679352e-04,1.642318933801081848e-03
1.140000000000000000e+02,1.619429632906621563e-03,1.613506320927378650e-03,8.067531604636893252e-04,1.627785137926735870e-03
1.150000000000000000e+02,1.605296353714202873e-03,1.599475831180184084e-03,7.997379155900920418e-04,1.613506320927378650e-03
1.160000000000000000e+02,1.591407632110464210e-03,1.585687246428630877e-03,7.928436232143154386e-04,1.599475831180184084e-03
1.170000000000000000e+02,1.577757174907545856e-03,1.572134363980522793e-03,7.860671819902613966e-04,1.585687246428630877e-03
1.180000000000000000e+02,1.564338903008777315e-03,1.558811191404416629e-03,7.794055957022083146e-04,1.572134363980522793e-03
1.190000000000000000e+02,1.551146942376402382e-03,1.545711937695135691e-03,7.728559688475678457e-04,1.558811191404416629e-03
1.200000000000000000e+02,1.538175615460324330e-03,1.532831004881009783e-03,7.664155024405048915e-04,1.545711937695135691e-03
1.210000000000000000e+02,1.525419433047736639e-03,1.520162980047282510e-03,7.600814900236412550e-04,1.532831004881009783e-03
1.220000000000000000e+02,1.512873086520594157e-03,1.507702627751812859e-03,7.538513138759064293e-04,1.520162980047282510e-03
1.230000000000000000e+02,1.500531440484564882e-03,1.495444882810741246e-03,7.477224414053706232e-04,1.507702627751812859e-03
1.240000000000000000e+02,1.488389525761524279e-03,1.483384843433235281e-03,7.416924217166176404e-04,1.495444882810741246e-03
1.250000000000000000e+02,1.476442532731159218e-03,1.471517764685769227e-03,7.357588823428846134e-04,1.483384843433235281e-03
1.260000000000000000e+02,1.464685804955956350e-03,1.459839052267628478e-03,7.299195261338142391e-04,1.471517764685769227e-03
1.270000000000000000e+02,1.453114833151913921e-03,1.448344256580481751e-03,7.241721282902408756e-04,1.459839052267628478e-03
1.280000000000000000e+02,1.441725249405056974e-03,1.437029067075946617e-03,7.185145335379733086e-04,1.448344256580481751e-03
1.290000000000000000e+02,1.430512821683327385e-03,1.425889306866055632e-03,7.129446534330278161e-04,1.437029067075946617e-03
1.300000000000000000e+02,1.419473448588337572e-03,1.414920927582470535e-03,7.074604637912352677e-04,1.425889306866055632e-03
1.310000000000000000e+02,1.408603154365306587e-03,1.404120004471154154e-03,7.020600022355770768e-04,1.414920927582470535e-03
1.320000000000000000e+02,1.397898084106397043e-03,1.393482731710008913e-03,6.967413658550044566e-04,1.404120004471154154e-03
1.330000000000000000e+02,1.387354499219950466e-03,1.383005417937753284e-03,6.915027089688766419e-04,1.393482731710008913e-03
1.340000000000000000e+02,1.376968773047770878e-03,1.372684481982993764e-03,6.863422409914968821e-04,1.383005417937753284e-03
1.350000000000000000e+02,1.366737386736260884e-03,1.362516448783119638e-03,6.812582243915598192e-04,1.372684481982993764e-03
1.360000000000000000e+02,1.356656925238453049e-03,1.352497945483243811e-03,6.762489727416219057e-04,1.362516448783119638e-03
1.370000000000000000e+02,1.346724073528315913e-03,1.342625697705993959e-03,6.713128488529969797e-04,1.352497945483243811e-03
1.380000000000000000e+02,1.336935612954115449e-03,1.332896525983486881e-03,6.664482629917434404e-04,1.342625697705993959e-03
1.390000000000000000e+02,1.327288417760474903e-03,1.323307342343317886e-03,6.616536711716589428e-04,1.332896525983486881e-03
1.400000000000000000e+02,1.317779451784961697e-03,1.313855147040865435e-03,6.569275735204327176e-04,1.323307342343317886e-03
1.410000000000000000e+02,1.308405765238607188e-03,1.304537025430646448e-03,6.522685127153232242e-04,1.313855147040865435e-03
1.420000000000000000e+02,1.299164491670667942e-03,1.295350144969867508e-03,6.476750724849337539e-04,1.304537025430646448e-03
1.430000000000000000e+02,1.290052845053013542e-03,1.286291752347700585e-03,6.431458761738502927e-04,1.295350144969867508e-03
1.440000000000000000e+02,1.281068116967987169e-03,1.277359170734174891e-03,6.386795853670874457e-04,1.286291752347700585e-03
1.450000000000000000e+02,1.272207673932546079e-03,1.268549797142904528e-03,6.342748985714522642e-04,1.277359170734174891e-03
1.460000000000000000e+02,1.263468954814439549e-03,1.259861099902199718e-03,6.299305499510998588e-04,1.268549797142904528e-03
1.470000000000000000e+02,1.254849468373953059e-03,1.251290616229395591e-03,6.256453081146977954e-04,1.259861099902199718e-03
1.480000000000000000e+02,1.246346790898134049e-03,1.242835949903521586e-03,6.214179749517607931e-04,1.251290616229395591e-03
1.490000000000000000e+02,1.237958563910790399e-03,1.234494769031685814e-03,6.172473845158429071e-04,1.242835949903521586e-03
1.500000000000000000e+02,1.229682492022043938e-03,1.226264803904807870e-03,6.131324019524039349e-04,1.234494769031685814e-03
1.510000000000000000e+02,1.221516340796424682e-03,1.218143844938550857e-03,6.090719224692754284e-04,1.226264803904807870e-03
1.520000000000000000e+02,1.213457934770456603e-03,1.210129740695533879e-03,6.050648703477669397e-04,1.218143844938550857e-03
1.530000000000000000e+02,1.205505155519093208e-03,1.202220395985105538e-03,6.011101979925527689e-04,1.210129740695533879e-03
1.540000000000000000e+02,1.197655939776387513e-03,1.194413770037150435e-03,5.972068850185752176e-04,1.202220395985105538e-03
1.550000000000000000e+02,1.189908277680729043e-03,1.186707874746588268e-03,5.933539373732941340e-04,1.194413770037150435e-03
1.560000000000000000e+02,1.182260211024077634e-03,1.179100772985392041e-03,5.895503864926960203e-04,1.186707874746588268e-03
1.570000000000000000e+02,1.174709831643305780e-03,1.171590576979115658e-03,5.857952884895578291e-04,1.179100772985392041e-03
1.580000000000000000e+02,1.167255279799384038e-03,1.164175446745070557e-03,5.820877233725352783e-04,1.171590576979115658e-03
1.590000000000000000e+02,1.159894742659928202e-03,1.156853588589441297e-03,5.784267942947206483e-04,1.164175446745070557e-03
1.600000000000000000e+02,1.152626452841809535e-03,1.149623253660757337e-03,5.748116268303786686e-04,1.156853588589441297e-03
1.610000000000000000e+02,1.145448686983852049e-03,1.142482736557274376e-03,5.712413682786371882e-04,1.149623253660757337e-03
1.620000000000000000e+02,1.138359764380370009e-03,1.135430373985933140e-03,5.677151869929665702e-04,1.142482736557274376e-03
1.630000000000000000e+02,1.131358045676600366e-03,1.128464543470681898e-03,5.642322717353409492e-04,1.135430373985933140e-03
1.640000000000000000e+02,1.124441931618480606e-03,1.121583662108055881e-03,5.607918310540279403e-04,1.128464543470681898e-03
1.650000000000000000e+02,1.117609861803037230e-03,1.114786185368007174e-03,5.573930926840035870e-04,1.121583662108055881e-03
1.660000000000000000e+02,1.110860313522255005e-03,1.108070605938079288e-03,5.540353029690396440e-04,1.114786185368007174e-03
1.670000000000000000e+02,1.104191800654186206e-03,1.101435452609108830e-03,5.507177263045544150e-04,1.108070605938079288e-03
1.680000000000000000e+02,1.097602872513980810e-03,1.094879289200721304e-03,5.474396446003606522e-04,1.101435452609108830e-03
1.690000000000000000e+02,1.091092112872837916e-03,1.088400713524977385e-03,5.442003567624886925e-04,1.094879289200721304e-03
1.700000000000000000e+02,1.084658138876926081e-03,1.081998356386595179e-03,5.409991781932975896e-04,1.088400713524977385e-03
1.710000000000000000e+02,1.078299600119958512e-03,1.075670880618252506e-03,5.378354403091262529e-04,1.081998356386595179e-03
1.720000000000000000e+02,1.072015177675078590e-03,1.069416980149541724e-03,5.347084900747708621e-04,1.075670880618252506e-03
1.730000000000000000e+02,1.065803583171598401e-03,1.063235379108214921e-03,5.316176895541074605e-04,1.069416980149541724e-03
1.740000000000000000e+02,1.059663557933798739e-03,1.057124830952420585e-03,5.285624154762102924e-04,1.063235379108214921e-03
1.750000000000000000e+02,1.053593872123614883e-03,1.051084117632692305e-03,5.255420588163461524e-04,1.057124830952420585e-03
1.760000000000000000e+02,1.047593323940165799e-03,1.045112048782506631e-03,5.225560243912533154e-04,1.051084117632692305e-03
1.770000000000000000e+02,1.041660738764604854e-03,1.039207460936277753e-03,5.196037304681388764e-04,1.045112048782506631e-03
1.780000000000000000e+02,1.035794968483716438e-03,1.033369216773714341e-03,5.166846083868571705e-04,1.039207460936277753e-03
1.790000000000000000e+02,1.029994890664520657e-03,1.027596204389503781e-03,5.137981021947518904e-04,1.033369216773714341e-03
1.800000000000000000e+02,1.024259407882421868e-03,1.021887336587339783e-03,5.109436682936698915e-04,1.027596204389503781e-03
1.810000000000000000e+02,1.018587447038421523e-03,1.016241550197354666e-03,5.081207750986773330e-04,1.021887336587339783e-03
1.820000000000000000e+02,1.012977958654848187e-03,1.010657805416050352e-03,5.053289027080251758e-04,1.016241550197354666e-03
1.830000000000000000e+02,1.007429916254298785e-03,1.005135085167875239e-03,5.025675425839376195e-04,1.010657805416050352e-03
1.840000000000000000e+02,1.001942315719706045e-03,9.996723944876149438e-04,4.998361972438074719e-04,1.005135085167875239e-03
1.850000000000000000e+02,9.965141746898775743e-04,9.942687599228171389e-04,4.971343799614085695e-04,9.996723944876149438e-04
1.860000000000000000e+02,9.911445319989442559e-04,9.889232289554900426e-04,4.944616144777450213e-04,9.942687599228171389e-04
1.870000000000000000e+02,9.858324470609081125e-04,9.836348694423591946e-04,4.918174347211795973e-04,9.889232289554900426e-04
1.880000000000000000e+02,9.805769993580515376e-04,9.784027690729849448e-04,4.892013845364924724e-04,9.836348694423591946e-04
1.890000000000000000e+02,9.753772878979272143e-04,9.732260348450854715e-04,4.866130174225427357e-04,9.784027690729849448e-04
1.900000000000000000e+02,9.702324306925524944e-04,9.681037925564271686e-04,4.840518962782135843e-04,9.732260348450854715e-04
1.910000000000000000e+02,9.651415642718541577e-04,9.630351863126763307e-04,4.815175931563381653e-04,9.681037925564271686e-04
1.920000000000000000e+02,9.601038432045516657e-04,9.580193780506310059e-04,4.790096890253155030e-04,9.630351863126763307e-04
1.930000000000000000e+02,9.551184395886203049e-04,9.530555470762755183e-04,4.765277735381377592e-04,9.580193780506310059e-04
1.940000000000000000e+02,9.501845426528876537e-04,9.481428896171193539e-04,4.740714448085596769e-04,9.530555470762755183e-04
1.950000000000000000e+02,9.453013582910729795e-04,9.432806183883136542e-04,4.716403091941568271e-04,9.481428896171193539e-04
1.960000000000000000e+02,9.404681086289667924e-04,9.384679621720469099e-04,4.692339810860234549e-04,9.432806183883136542e-04
1.970000000000000000e+02,9.356840316344094965e-04,9.337041654097521289e-04,4.668520827048760645e-04,9.384679621720469099e-04
1.980000000000000000e+02,9.309483806828056096e-04,9.289884878066726089e-04,4.644942439033363044e-04,9.337041654097521289e-04
1.990000000000000000e+02,9.262604242002980826e-04,9.243202039483475359e-04,4.621601019741737679e-04,9.289884878066726089e-04
2.000000000000000000e+02,9.216194452753012634e-04,9.196986029286058481e-04,4.598493014643029240e-04,9.243202039483475359e-04
2.010000000000000000e+02,9.170247412910170759e-04,9.151229879886626541e-04,4.575614939943313270e-04,9.196986029286058481e-04
2.020000000000000000e+02,9.124756235777131685e-04,9.105926761669364596e-04,4.552963380834682298e-04,9.151229879886626541e-04
2.030000000000000000e+02,9.079714170519559424e-04,9.061069979592175977e-04,4.530534989796087988e-04,9.105926761669364596e-04
2.040000000000000000e+02,9.035114599038607253e-04,9.016652969888292075e-04,4.508326484944146038e-04,9.061069979592175977e-04
2.050000000000000000e+02,8.990951032630256634e-04,8.972669296864447695e-04,4.486334648432223847e-04,9.016652969888292075e-04
2.060000000000000000e+02,8.947217108771221561e-04,8.929112649792290187e-04,4.464556324896145094e-04,8.972669296864447695e-04
2.070000000000000000e+02,8.903906588221821572e-04,8.885976839889911817e-04,4.442988419944955908e-04,8.929112649792290187e-04
2.080000000000000000e+02,8.861013351855739906e-04,8.843255797390441389e-04,4.421627898695220694e-04,8.885976839889911817e-04
2.090000000000000000e+02,8.818531398072648742e-04,8.800943568694792737e-04,4.400471784347396369e-04,8.843255797390441389e-04
2.100000000000000000e+02,8.776454839581337986e-04,8.759034313605770653e-04,4.379517156802885326e-04,8.800943568694792737e-04
2.110000000000000000e+02,8.734777901192036786e-04,8.717522302640812919e-04,4.358761151320406460e-04,8.759034313605770653e-04
2.120000000000000000e+02,8.693494916620636559e-04,8.676401914420809724e-04,4.338200957210404862e-04,8.717522302640812919e-04
2.130000000000000000e+02,8.652600326294335176e-04,8.635667633132450413e-04,4.317833816566225206e-04,8.676401914420809724e-04
2.140000000000000000e+02,8.612088674941897892e-04,8.595314046061736189e-04,4.297657023030868094e-04,8.635667633132450413e-04
2.150000000000000000e+02,8.571954608812548670e-04,8.555335841196334227e-04,4.277667920598167113e-04,8.595314046061736189e-04
2.160000000000000000e+02,8.532192873469957028e-04,8.515727804894497469e-04,4.257863902447248734e-04,8.555335841196334227e-04
2.170000000000000000e+02,8.492798311511284837e-04,8.476484819618486854e-04,4.238242409809243427e-04,8.515727804894497469e-04
2.180000000000000000e+02,8.453765860484407924e-04,8.437601861730329757e-04,4.218800930865164878e-04,8.476484819618486854e-04
2.190000000000000000e+02,8.415090550454307206e-04,8.399073999347998840e-04,4.199536999673999420e-04,8.437601861730329757e-04
2.200000000000000000e+02,8.376767502123461107e-04,8.360896390260053263e-04,4.180448195130026631e-04,8.399073999347998840e-04
2.210000000000000000e+02,8.338791924551447465e-04,8.323064279896884993e-04,4.161532139948442496e-04,8.360896390260053263e-04
2.220000000000000000e+02,8.301159113326961325e-04,8.285572999356809491e-04,4.142786499678404745e-04,8.323064279896884993e-04
2.230000000000000000e+02,8.263864448703195364e-04,8.248417963485255196e-04,4.124208981742627598e-04,8.285572999356809491e-04
2.240000000000000000e+02,8.226903393335760484e-04,8.211594669005409242e-04,4.105797334502704621e-04,8.248417963485255196e-04
2.250000000000000000e+02,8.190271490967071522e-04,8.175098692698719131e-04,4.087549346349359566e-04,8.211594669005409242e-04
2.260000000000000000e+02,8.153964364112642471e-04,8.138925689633679352e-04,4.069462844816839676e-04,8.175098692698719131e-04
2.270000000000000000e+02,8.117977712775448218e-04,8.103071391441460944e-04,4.051535695720730472e-04,8.138925689633679352e-04
2.280000000000000000e+02,8.082307312360370588e-04,8.067531604636893252e-04,4.033765802318446626e-04,8.103071391441460944e-04
2.290000000000000000e+02,8.046949012333604045e-04,8.032302208983456687e-04,4.016151104491728343e-04,8.067531604636893252e-04
2.300000000000000000e+02,8.011898734379685472e-04,7.997379155900920418e-04,3.998689577950460209e-04,8.032302208983456687e-04
2.310000000000000000e+02,7.977152471020376723e-04,7.962758466914335873e-04,3.981379233457167936e-04,7.997379155900920418e-04
2.320000000000000000e+02,7.942706283951550539e-04,7.928436232143154386e-04,3.964218116071577193e-04,7.962758466914335873e-04
2.330000000000000000e+02,7.908556302557157025e-04,7.894408608829234101e-04,3.947204304414617050e-04,7.928436232143154386e-04
2.340000000000000000e+02,7.874698722575845800e-04,7.860671819902613966e-04,3.930335909951306983e-04,7.894408608829234101e-04
2.350000000000000000e+02,7.841129804581625784e-04,7.827222152583880642e-04,3.913611076291940321e-04,7.860671819902613966e-04
2.360000000000000000e+02,7.807845872599972203e-04,7.794055957022083146e-04,3.897027978511041573e-04,7.827222152583880642e-04
2.370000000000000000e+02,7.774843312863266576e-04,7.761169644967138128e-04,3.880584822483569064e-04,7.794055957022083146e-04
2.380000000000000000e+02,7.742118572520717557e-04,7.728559688475678457e-04,3.864279844237839229e-04,7.761169644967138128e-04
2.390000000000000000e+02,7.709668158076277145e-04,7.696222618649421364e-04,3.848111309324710682e-04,7.728559688475678457e-04
2.400000000000000000e+02,7.677488634594276107e-04,7.664155024405048915e-04,3.832077512202524457e-04,7.696222618649421364e-04
2.410000000000000000e+02,7.645576624061289905e-04,7.632353551274736721e-04,3.816176775637368361e-04,7.664155024405048915e-04
2.420000000000000000e+02,7.613928804500735836e-04,7.600814900236412550e-04,3.800407450118206275e-04,7.632353551274736721e-04
2.430000000000000000e+02,7.582541908678908094e-04,7.569535826572887241e-04,3.784767913286443621e-04,7.600814900236412550e-04
2.440000000000000000e+02,7.551412723003081418e-04,7.538513138759064293e-04,3.769256569379532146e-04,7.569535826572887241e-04
2.450000000000000000e+02,7.520538086598915761e-04,7.507743697376374845e-04,3.753871848688187423e-04,7.538513138759064293e-04
2.460000000000000000e+02,7.489914889650117757e-04,7.477224414053706232e-04,3.738612207026853116e-04,7.507743697376374845e-04
2.470000000000000000e+02,7.459540073371795366e-04,7.446952250434055393e-04,3.723476125217027696e-04,7.477224414053706232e-04
2.480000000000000000e+02,7.429410627853849647e-04,7.416924217166176404e-04,3.708462108583088202e-04,7.446952250434055393e-04
2.490000000000000000e+02,7.399523592049872533e-04,7.387137372920529309e-04,3.693568686460264655e-04,7.416924217166176404e-04
2.500000000000000000e+02,7.369876052002455324e-04,7.357588823428846134e-04,3.678794411714423067e-04,7.387137372920529309e-04
2.510000000000000000e+02,7.340465140572294267e-04,7.328275720546660295e-04,3.664137860273330148e-04,7.357588823428846134e-04
2.520000000000000000e+02,7.311288036042640215e-04,7.299195261338142391e-04,3.649597630669071196e-04,7.328275720546660295e-04
2.530000000000000000e+02,7.282341961424299015e-04,7.270344687182654728e-04,3.635172343591327364e-04,7.299195261338142391e-04
2.540000000000000000e+02,7.253624183549134408e-04,7.241721282902408756e-04,3.620860641451204378e-04,7.270344687182654728e-04
2.550000000000000000e+02,7.225132012128598902e-04,7.213322375910633443e-04,3.606661187955316722e-04,7.241721282902408756e-04
2.560000000000000000e+02,7.196862799060954607e-04,7.185145335379733086e-04,3.592572667689866543e-04,7.213322375910633443e-04


==> anc/Reproducibility_Artifacts/data/fixed_teacher_exact_v9.csv <==
depth,exact,asymptote,lower_bound,upper_bound
2.000000000000000000e+00,1.178794411714423340e-01,9.196986029286058351e-02,4.598493014643029175e-02,1.839397205857211670e-01
3.000000000000000000e+00,7.158314487514594315e-02,6.131324019524038438e-02,3.065662009762019219e-02,9.196986029286058351e-02
4.000000000000000000e+00,5.147319117144233402e-02,4.598493014643029175e-02,2.299246507321514588e-02,6.131324019524038438e-02
5.000000000000000000e+00,4.019944117144225171e-02,3.678794411714423479e-02,1.839397205857211740e-02,4.598493014643029175e-02
6.000000000000000000e+00,3.298146449105815448e-02,3.065662009762019219e-02,1.532831004881009609e-02,3.678794411714423479e-02
7.000000000000000000e+00,2.796276408232839517e-02,2.627710294081730957e-02,1.313855147040865479e-02,3.065662009762019219e-02
8.000000000000000000e+00,2.427052536562568363e-02,2.299246507321514588e-02,1.149623253660757294e-02,2.627710294081730957e-02
9.000000000000000000e+00,2.144002505682396365e-02,2.043774673174679826e-02,1.021887336587339913e-02,2.299246507321514588e-02
1.000000000000000000e+01,1.920100107144223633e-02,1.839397205857211740e-02,9.196986029286058698e-03,2.043774673174679826e-02
1.100000000000000000e+01,1.738554169004996597e-02,1.672179278052010609e-02,8.360896390260053046e-03,1.839397205857211740e-02
1.200000000000000000e+01,1.588381315730541532e-02,1.532831004881009609e-02,7.664155024405048047e-03,1.672179278052010609e-02
1.300000000000000000e+01,1.462094270028152510e-02,1.414920927582470622e-02,7.074604637912353111e-03,1.532831004881009609e-02
1.400000000000000000e+01,1.354413095158329972e-02,1.313855147040865479e-02,6.569275735204327393e-03,1.414920927582470622e-02
1.500000000000000000e+01,1.261507467729805487e-02,1.226264803904807826e-02,6.131324019524039132e-03,1.313855147040865479e-02
1.600000000000000000e+01,1.180531071964951995e-02,1.149623253660757294e-02,5.748116268303786469e-03,1.226264803904807826e-02
1.700000000000000000e+01,1.109324642514958326e-02,1.081998356386595049e-02,5.409991781932975245e-03,1.149623253660757294e-02
1.800000000000000000e+01,1.046220437677897186e-02,1.021887336587339913e-02,5.109436682936699566e-03,1.081998356386595049e-02
1.900000000000000000e+01,9.899098967978303687e-03,9.681037925564271035e-03,4.840518962782135517e-03,1.021887336587339913e-02
2.000000000000000000e+01,9.393518762900454622e-03,9.196986029286058698e-03,4.598493014643029349e-03,9.681037925564271035e-03
2.100000000000000000e+01,8.937076530489695969e-03,8.759034313605770436e-03,4.379517156802885218e-03,9.196986029286058698e-03
2.200000000000000000e+01,8.522940075835871987e-03,8.360896390260053046e-03,4.180448195130026523e-03,8.759034313605770436e-03
2.300000000000000000e+01,8.145487791300365377e-03,7.997379155900919551e-03,3.998689577950459775e-03,8.360896390260053046e-03
2.400000000000000000e+01,7.800051885919701000e-03,7.664155024405048047e-03,3.832077512202524024e-03,7.997379155900919551e-03
2.500000000000000000e+01,7.482724313424338192e-03,7.357588823428846785e-03,3.678794411714423392e-03,7.664155024405048047e-03
2.600000000000000000e+01,7.190208234937989218e-03,7.074604637912353111e-03,3.537302318956176556e-03,7.357588823428846785e-03
2.700000000000000000e+01,6.919703020528134019e-03,6.812582243915597975e-03,3.406291121957798988e-03,7.074604637912353111e-03
2.800000000000000000e+01,6.668814274600087799e-03,6.569275735204327393e-03,3.284637867602163697e-03,6.812582243915597975e-03
2.900000000000000000e+01,6.435482754446941733e-03,6.342748985714523509e-03,3.171374492857261754e-03,6.569275735204327393e-03
3.000000000000000000e+01,6.217927709831760907e-03,6.131324019524039132e-03,3.065662009762019566e-03,6.342748985714523509e-03
3.100000000000000000e+01,6.014601341739200802e-03,5.933539373732941123e-03,2.966769686866470562e-03,6.131324019524039132e-03
3.200000000000000000e+01,5.824151915125752588e-03,5.748116268303786469e-03,2.874058134151893235e-03,5.933539373732941123e-03
3.300000000000000000e+01,5.645393665927644911e-03,5.573930926840035653e-03,2.786965463420017827e-03,5.748116268303786469e-03
3.400000000000000000e+01,5.477282085777579468e-03,5.409991781932975245e-03,2.704995890966487623e-03,5.573930926840035653e-03
3.500000000000000000e+01,5.318893495627863288e-03,5.255420588163461741e-03,2.627710294081730871e-03,5.409991781932975245e-03
3.600000000000000000e+01,5.169408064370217826e-03,5.109436682936699566e-03,2.554718341468349783e-03,5.255420588163461741e-03
3.700000000000000000e+01,5.028095613105687534e-03,4.971343799614086345e-03,2.485671899807043173e-03,5.109436682936699566e-03
3.800000000000000000e+01,4.894303686129863884e-03,4.840518962782135517e-03,2.420259481391067759e-03,4.971343799614086345e-03
3.900000000000000000e+01,4.767447477290076563e-03,4.716403091941568163e-03,2.358201545970784081e-03,4.840518962782135517e-03
4.000000000000000000e+01,4.647001283561991158e-03,4.598493014643029349e-03,2.299246507321514674e-03,4.716403091941568163e-03
4.100000000000000000e+01,4.532491222364543049e-03,4.486334648432223522e-03,2.243167324216111761e-03,4.598493014643029349e-03
4.200000000000000000e+01,4.423488999839964020e-03,4.379517156802885218e-03,2.189758578401442609e-03,4.486334648432223522e-03
4.300000000000000000e+01,4.319606557314170647e-03,4.277667920598166897e-03,2.138833960299083448e-03,4.379517156802885218e-03
4.400000000000000000e+01,4.220491454864416792e-03,4.180448195130026523e-03,2.090224097565013262e-03,4.277667920598166897e-03
4.500000000000000000e+01,4.125822876253015803e-03,4.087549346349359132e-03,2.043774673174679566e-03,4.180448195130026523e-03
4.600000000000000000e+01,4.035308159770045755e-03,3.998689577950459775e-03,1.999344788975229888e-03,4.087549346349359132e-03
4.700000000000000000e+01,3.948679775985064477e-03,3.913611076291939779e-03,1.956805538145969890e-03,3.998689577950459775e-03
4.800000000000000000e+01,3.865692686607913320e-03,3.832077512202524024e-03,1.916038756101262012e-03,3.913611076291939779e-03
4.900000000000000000e+01,3.786122029582783544e-03,3.753871848688187639e-03,1.876935924344093820e-03,3.832077512202524024e-03
5.000000000000000000e+01,3.709761084325580160e-03,3.678794411714423392e-03,1.839397205857211696e-03,3.753871848688187639e-03
5.100000000000000000e+01,3.636419478343255740e-03,3.606661187955316830e-03,1.803330593977658415e-03,3.678794411714423392e-03
5.200000000000000000e+01,3.565921602472377216e-03,3.537302318956176556e-03,1.768651159478088278e-03,3.606661187955316830e-03
5.300000000000000000e+01,3.498105206966195535e-03,3.470560765768323890e-03,1.735280382884161945e-03,3.537302318956176556e-03
5.400000000000000000e+01,3.432820154799065548e-03,3.406291121957798988e-03,1.703145560978899494e-03,3.470560765768323890e-03
5.500000000000000000e+01,3.369927312020348786e-03,3.344358556104021305e-03,1.672179278052010653e-03,3.406291121957798988e-03
5.600000000000000000e+01,3.309297557900936493e-03,3.284637867602163697e-03,1.642318933801081848e-03,3.344358556104021305e-03
5.700000000000000000e+01,3.250810900054246222e-03,3.227012641854757301e-03,1.613506320927378650e-03,3.284637867602163697e-03
5.800000000000000000e+01,3.194355681764127208e-03,3.171374492857261754e-03,1.585687246428630877e-03,3.227012641854757301e-03
5.900000000000000000e+01,3.139827870501377127e-03,3.117622382808833258e-03,1.558811191404416629e-03,3.171374492857261754e-03
6.000000000000000000e+01,3.087130418098660289e-03,3.065662009762019566e-03,1.532831004881009783e-03,3.117622382808833258e-03
6.100000000000000000e+01,3.036172684273308331e-03,3.015405255503625717e-03,1.507702627751812859e-03,3.065662009762019566e-03
6.200000000000000000e+01,2.986869916356604815e-03,2.966769686866470562e-03,1.483384843433235281e-03,3.015405255503625717e-03
6.300000000000000000e+01,2.939142778873748973e-03,2.919678104535256957e-03,1.459839052267628478e-03,2.966769686866470562e-03
6.400000000000000000e+01,2.892916927534905369e-03,2.874058134151893235e-03,1.437029067075946617e-03,2.919678104535256957e-03
6.500000000000000000e+01,2.848122622790716374e-03,2.829841855164941071e-03,1.414920927582470535e-03,2.874058134151893235e-03
6.600000000000000000e+01,2.804694378771122043e-03,2.786965463420017827e-03,1.393482731710008913e-03,2.829841855164941071e-03
6.700000000000000000e+01,2.762570643828454742e-03,2.745368963965987529e-03,1.372684481982993764e-03,2.786965463420017827e-03
6.800000000000000000e+01,2.721693509463218863e-03,2.704995890966487623e-03,1.352497945483243811e-03,2.745368963965987529e-03
6.900000000000000000e+01,2.682008444724270912e-03,2.665793051966973762e-03,1.332896525983486881e-03,2.704995890966487623e-03
7.000000000000000000e+01,2.643464053481037190e-03,2.627710294081730871e-03,1.313855147040865435e-03,2.665793051966973762e-03
7.100000000000000000e+01,2.606011852361200809e-03,2.590700289939735015e-03,1.295350144969867508e-03,2.627710294081730871e-03
7.200000000000000000e+01,2.569606067282181883e-03,2.554718341468349783e-03,1.277359170734174891e-03,2.590700289939735015e-03
7.300000000000000000e+01,2.534203446821925443e-03,2.519722199804399435e-03,1.259861099902199718e-03,2.554718341468349783e-03
7.400000000000000000e+01,2.499763090775541929e-03,2.485671899807043173e-03,1.242835949903521586e-03,2.519722199804399435e-03
7.500000000000000000e+01,2.466246292554707953e-03,2.452529607809615739e-03,1.226264803904807870e-03,2.485671899807043173e-03
7.600000000000000000e+01,2.433616394046989040e-03,2.420259481391067759e-03,1.210129740695533879e-03,2.452529607809615739e-03
7.700000000000000000e+01,2.401838651872267860e-03,2.388827540074300870e-03,1.194413770037150435e-03,2.420259481391067759e-03
7.800000000000000000e+01,2.370880113991225002e-03,2.358201545970784081e-03,1.179100772985392041e-03,2.388827540074300870e-03
7.900000000000000000e+01,2.340709505716742633e-03,2.328350893490141113e-03,1.164175446745070557e-03,2.358201545970784081e-03
8.000000000000000000e+01,2.311297124324040997e-03,2.299246507321514674e-03,1.149623253660757337e-03,2.328350893490141113e-03
8.100000000000000000e+01,2.282614741518862456e-03,2.270860747971866281e-03,1.135430373985933140e-03,2.299246507321514674e-03
8.200000000000000000e+01,2.254635513056546525e-03,2.243167324216111761e-03,1.121583662108055881e-03,2.270860747971866281e-03
8.300000000000000000e+01,2.227333894965433103e-03,2.216141211876158576e-03,1.108070605938079288e-03,2.243167324216111761e-03
8.400000000000000000e+01,2.200685565736770766e-03,2.189758578401442609e-03,1.094879289200721304e-03,2.216141211876158576e-03
8.500000000000000000e+01,2.174667354081227799e-03,2.163996712773190358e-03,1.081998356386595179e-03,2.189758578401442609e-03
8.600000000000000000e+01,2.149257171711105308e-03,2.138833960299083448e-03,1.069416980149541724e-03,2.163996712773190358e-03
8.700000000000000000e+01,2.124433950799031745e-03,2.114249661904841170e-03,1.057124830952420585e-03,2.138833960299083448e-03
8.800000000000000000e+01,2.100177585733387087e-03,2.090224097565013262e-03,1.045112048782506631e-03,2.114249661904841170e-03
8.900000000000000000e+01,2.076468878792148143e-03,2.066738433547428682e-03,1.033369216773714341e-03,2.090224097565013262e-03
9.000000000000000000e+01,2.053289489468645979e-03,2.043774673174679566e-03,1.021887336587339783e-03,2.066738433547428682e-03
9.100000000000000000e+01,2.030621887167960438e-03,2.021315610832100703e-03,1.010657805416050352e-03,2.043774673174679566e-03
9.200000000000000000e+01,2.008449306974302573e-03,1.999344788975229888e-03,9.996723944876149438e-04,2.021315610832100703e-03
9.300000000000000000e+01,1.986755708295095957e-03,1.977846457910980085e-03,9.889232289554900426e-04,1.999344788975229888e-03
9.400000000000000000e+01,1.965525736182582861e-03,1.956805538145969890e-03,9.784027690729849448e-04,1.977846457910980085e-03
9.500000000000000000e+01,1.944744685071164714e-03,1.936207585112854337e-03,9.681037925564271686e-04,1.956805538145969890e-03
9.600000000000000000e+01,1.924398464798970920e-03,1.916038756101262012e-03,9.580193780506310059e-04,1.936207585112854337e-03
9.700000000000000000e+01,1.904473568775211234e-03,1.896285779234238708e-03,9.481428896171193539e-04,1.916038756101262012e-03
9.800000000000000000e+01,1.884957044054780262e-03,1.876935924344093820e-03,9.384679621720469099e-04,1.896285779234238708e-03
9.900000000000000000e+01,1.865836463260717171e-03,1.857976975613345218e-03,9.289884878066726089e-04,1.876935924344093820e-03
1.000000000000000000e+02,1.847099898213189206e-03,1.839397205857211696e-03,9.196986029286058481e-04,1.857976975613345218e-03
1.010000000000000000e+02,1.828735895086974761e-03,1.821185352333872919e-03,9.105926761669364596e-04,1.839397205857211696e-03
1.020000000000000000e+02,1.810733451082902068e-03,1.803330593977658415e-03,9.016652969888292075e-04,1.821185352333872919e-03
1.030000000000000000e+02,1.793081992441880601e-03,1.785822529958458037e-03,8.929112649792290187e-04,1.803330593977658415e-03
1.040000000000000000e+02,1.775771353721034007e-03,1.768651159478088278e-03,8.843255797390441389e-04,1.785822529958458037e-03
1.050000000000000000e+02,1.758791758289968143e-03,1.751806862721154131e-03,8.759034313605770653e-04,1.768651159478088278e-03
1.060000000000000000e+02,1.742133799906342428e-03,1.735280382884161945e-03,8.676401914420809724e-04,1.751806862721154131e-03
1.070000000000000000e+02,1.725788425340823995e-03,1.719062809212347238e-03,8.595314046061736189e-04,1.735280382884161945e-03
1.080000000000000000e+02,1.709746917977428282e-03,1.703145560978899494e-03,8.515727804894497469e-04,1.719062809212347238e-03
1.090000000000000000e+02,1.694000882298762889e-03,1.687520372346065951e-03,8.437601861730329757e-04,1.703145560978899494e-03
1.100000000000000000e+02,1.678542229260504559e-03,1.672179278052010653e-03,8.360896390260053263e-04,1.687520372346065951e-03
1.110000000000000000e+02,1.663363162407782703e-03,1.657114599871361898e-03,8.285572999356809491e-04,1.672179278052010653e-03
1.120000000000000000e+02,1.648456164767497789e-03,1.642318933801081848e-03,8.211594669005409242e-04,1.657114599871361898e-03
1.130000000000000000e+02,1.633813986459120571e-03,1.627785137926735870e-03,8.138925689633679352e-04,1.642318933801081848e-03
1.140000000000000000e+02,1.619429632906621563e-03,1.613506320927378650e-03,8.067531604636893252e-04,1.627785137926735870e-03
1.150000000000000000e+02,1.605296353714202873e-03,1.599475831180184084e-03,7.997379155900920418e-04,1.613506320927378650e-03
1.160000000000000000e+02,1.591407632110464210e-03,1.585687246428630877e-03,7.928436232143154386e-04,1.599475831180184084e-03
1.170000000000000000e+02,1.577757174907545856e-03,1.572134363980522793e-03,7.860671819902613966e-04,1.585687246428630877e-03
1.180000000000000000e+02,1.564338903008777315e-03,1.558811191404416629e-03,7.794055957022083146e-04,1.572134363980522793e-03
1.190000000000000000e+02,1.551146942376402382e-03,1.545711937695135691e-03,7.728559688475678457e-04,1.558811191404416629e-03
1.200000000000000000e+02,1.538175615460324330e-03,1.532831004881009783e-03,7.664155024405048915e-04,1.545711937695135691e-03
1.210000000000000000e+02,1.525419433047736639e-03,1.520162980047282510e-03,7.600814900236412550e-04,1.532831004881009783e-03
1.220000000000000000e+02,1.512873086520594157e-03,1.507702627751812859e-03,7.538513138759064293e-04,1.520162980047282510e-03
1.230000000000000000e+02,1.500531440484564882e-03,1.495444882810741246e-03,7.477224414053706232e-04,1.507702627751812859e-03
1.240000000000000000e+02,1.488389525761524279e-03,1.483384843433235281e-03,7.416924217166176404e-04,1.495444882810741246e-03
1.250000000000000000e+02,1.476442532731159218e-03,1.471517764685769227e-03,7.357588823428846134e-04,1.483384843433235281e-03
1.260000000000000000e+02,1.464685804955956350e-03,1.459839052267628478e-03,7.299195261338142391e-04,1.471517764685769227e-03
1.270000000000000000e+02,1.453114833151913921e-03,1.448344256580481751e-03,7.241721282902408756e-04,1.459839052267628478e-03
1.280000000000000000e+02,1.441725249405056974e-03,1.437029067075946617e-03,7.185145335379733086e-04,1.448344256580481751e-03
1.290000000000000000e+02,1.430512821683327385e-03,1.425889306866055632e-03,7.129446534330278161e-04,1.437029067075946617e-03
1.300000000000000000e+02,1.419473448588337572e-03,1.414920927582470535e-03,7.074604637912352677e-04,1.425889306866055632e-03
1.310000000000000000e+02,1.408603154365306587e-03,1.404120004471154154e-03,7.020600022355770768e-04,1.414920927582470535e-03
1.320000000000000000e+02,1.397898084106397043e-03,1.393482731710008913e-03,6.967413658550044566e-04,1.404120004471154154e-03
1.330000000000000000e+02,1.387354499219950466e-03,1.383005417937753284e-03,6.915027089688766419e-04,1.393482731710008913e-03
1.340000000000000000e+02,1.376968773047770878e-03,1.372684481982993764e-03,6.863422409914968821e-04,1.383005417937753284e-03
1.350000000000000000e+02,1.366737386736260884e-03,1.362516448783119638e-03,6.812582243915598192e-04,1.372684481982993764e-03
1.360000000000000000e+02,1.356656925238453049e-03,1.352497945483243811e-03,6.762489727416219057e-04,1.362516448783119638e-03
1.370000000000000000e+02,1.346724073528315913e-03,1.342625697705993959e-03,6.713128488529969797e-04,1.352497945483243811e-03
1.380000000000000000e+02,1.336935612954115449e-03,1.332896525983486881e-03,6.664482629917434404e-04,1.342625697705993959e-03
1.390000000000000000e+02,1.327288417760474903e-03,1.323307342343317886e-03,6.616536711716589428e-04,1.332896525983486881e-03
1.400000000000000000e+02,1.317779451784961697e-03,1.313855147040865435e-03,6.569275735204327176e-04,1.323307342343317886e-03
1.410000000000000000e+02,1.308405765238607188e-03,1.304537025430646448e-03,6.522685127153232242e-04,1.313855147040865435e-03
1.420000000000000000e+02,1.299164491670667942e-03,1.295350144969867508e-03,6.476750724849337539e-04,1.304537025430646448e-03
1.430000000000000000e+02,1.290052845053013542e-03,1.286291752347700585e-03,6.431458761738502927e-04,1.295350144969867508e-03
1.440000000000000000e+02,1.281068116967987169e-03,1.277359170734174891e-03,6.386795853670874457e-04,1.286291752347700585e-03
1.450000000000000000e+02,1.272207673932546079e-03,1.268549797142904528e-03,6.342748985714522642e-04,1.277359170734174891e-03
1.460000000000000000e+02,1.263468954814439549e-03,1.259861099902199718e-03,6.299305499510998588e-04,1.268549797142904528e-03
1.470000000000000000e+02,1.254849468373953059e-03,1.251290616229395591e-03,6.256453081146977954e-04,1.259861099902199718e-03
1.480000000000000000e+02,1.246346790898134049e-03,1.242835949903521586e-03,6.214179749517607931e-04,1.251290616229395591e-03
1.490000000000000000e+02,1.237958563910790399e-03,1.234494769031685814e-03,6.172473845158429071e-04,1.242835949903521586e-03
1.500000000000000000e+02,1.229682492022043938e-03,1.226264803904807870e-03,6.131324019524039349e-04,1.234494769031685814e-03
1.510000000000000000e+02,1.221516340796424682e-03,1.218143844938550857e-03,6.090719224692754284e-04,1.226264803904807870e-03
1.520000000000000000e+02,1.213457934770456603e-03,1.210129740695533879e-03,6.050648703477669397e-04,1.218143844938550857e-03
1.530000000000000000e+02,1.205505155519093208e-03,1.202220395985105538e-03,6.011101979925527689e-04,1.210129740695533879e-03
1.540000000000000000e+02,1.197655939776387513e-03,1.194413770037150435e-03,5.972068850185752176e-04,1.202220395985105538e-03
1.550000000000000000e+02,1.189908277680729043e-03,1.186707874746588268e-03,5.933539373732941340e-04,1.194413770037150435e-03
1.560000000000000000e+02,1.182260211024077634e-03,1.179100772985392041e-03,5.895503864926960203e-04,1.186707874746588268e-03
1.570000000000000000e+02,1.174709831643305780e-03,1.171590576979115658e-03,5.857952884895578291e-04,1.179100772985392041e-03
1.580000000000000000e+02,1.167255279799384038e-03,1.164175446745070557e-03,5.820877233725352783e-04,1.171590576979115658e-03
1.590000000000000000e+02,1.159894742659928202e-03,1.156853588589441297e-03,5.784267942947206483e-04,1.164175446745070557e-03
1.600000000000000000e+02,1.152626452841809535e-03,1.149623253660757337e-03,5.748116268303786686e-04,1.156853588589441297e-03
1.610000000000000000e+02,1.145448686983852049e-03,1.142482736557274376e-03,5.712413682786371882e-04,1.149623253660757337e-03
1.620000000000000000e+02,1.138359764380370009e-03,1.135430373985933140e-03,5.677151869929665702e-04,1.142482736557274376e-03
1.630000000000000000e+02,1.131358045676600366e-03,1.128464543470681898e-03,5.642322717353409492e-04,1.135430373985933140e-03
1.640000000000000000e+02,1.124441931618480606e-03,1.121583662108055881e-03,5.607918310540279403e-04,1.128464543470681898e-03
1.650000000000000000e+02,1.117609861803037230e-03,1.114786185368007174e-03,5.573930926840035870e-04,1.121583662108055881e-03
1.660000000000000000e+02,1.110860313522255005e-03,1.108070605938079288e-03,5.540353029690396440e-04,1.114786185368007174e-03
1.670000000000000000e+02,1.104191800654186206e-03,1.101435452609108830e-03,5.507177263045544150e-04,1.108070605938079288e-03
1.680000000000000000e+02,1.097602872513980810e-03,1.094879289200721304e-03,5.474396446003606522e-04,1.101435452609108830e-03
1.690000000000000000e+02,1.091092112872837916e-03,1.088400713524977385e-03,5.442003567624886925e-04,1.094879289200721304e-03
1.700000000000000000e+02,1.084658138876926081e-03,1.081998356386595179e-03,5.409991781932975896e-04,1.088400713524977385e-03
1.710000000000000000e+02,1.078299600119958512e-03,1.075670880618252506e-03,5.378354403091262529e-04,1.081998356386595179e-03
1.720000000000000000e+02,1.072015177675078590e-03,1.069416980149541724e-03,5.347084900747708621e-04,1.075670880618252506e-03
1.730000000000000000e+02,1.065803583171598401e-03,1.063235379108214921e-03,5.316176895541074605e-04,1.069416980149541724e-03
1.740000000000000000e+02,1.059663557933798739e-03,1.057124830952420585e-03,5.285624154762102924e-04,1.063235379108214921e-03
1.750000000000000000e+02,1.053593872123614883e-03,1.051084117632692305e-03,5.255420588163461524e-04,1.057124830952420585e-03
1.760000000000000000e+02,1.047593323940165799e-03,1.045112048782506631e-03,5.225560243912533154e-04,1.051084117632692305e-03
1.770000000000000000e+02,1.041660738764604854e-03,1.039207460936277753e-03,5.196037304681388764e-04,1.045112048782506631e-03
1.780000000000000000e+02,1.035794968483716438e-03,1.033369216773714341e-03,5.166846083868571705e-04,1.039207460936277753e-03
1.790000000000000000e+02,1.029994890664520657e-03,1.027596204389503781e-03,5.137981021947518904e-04,1.033369216773714341e-03
1.800000000000000000e+02,1.024259407882421868e-03,1.021887336587339783e-03,5.109436682936698915e-04,1.027596204389503781e-03
1.810000000000000000e+02,1.018587447038421523e-03,1.016241550197354666e-03,5.081207750986773330e-04,1.021887336587339783e-03
1.820000000000000000e+02,1.012977958654848187e-03,1.010657805416050352e-03,5.053289027080251758e-04,1.016241550197354666e-03
1.830000000000000000e+02,1.007429916254298785e-03,1.005135085167875239e-03,5.025675425839376195e-04,1.010657805416050352e-03
1.840000000000000000e+02,1.001942315719706045e-03,9.996723944876149438e-04,4.998361972438074719e-04,1.005135085167875239e-03
1.850000000000000000e+02,9.965141746898775743e-04,9.942687599228171389e-04,4.971343799614085695e-04,9.996723944876149438e-04
1.860000000000000000e+02,9.911445319989442559e-04,9.889232289554900426e-04,4.944616144777450213e-04,9.942687599228171389e-04
1.870000000000000000e+02,9.858324470609081125e-04,9.836348694423591946e-04,4.918174347211795973e-04,9.889232289554900426e-04
1.880000000000000000e+02,9.805769993580515376e-04,9.784027690729849448e-04,4.892013845364924724e-04,9.836348694423591946e-04
1.890000000000000000e+02,9.753772878979272143e-04,9.732260348450854715e-04,4.866130174225427357e-04,9.784027690729849448e-04
1.900000000000000000e+02,9.702324306925524944e-04,9.681037925564271686e-04,4.840518962782135843e-04,9.732260348450854715e-04
1.910000000000000000e+02,9.651415642718541577e-04,9.630351863126763307e-04,4.815175931563381653e-04,9.681037925564271686e-04
1.920000000000000000e+02,9.601038432045516657e-04,9.580193780506310059e-04,4.790096890253155030e-04,9.630351863126763307e-04
1.930000000000000000e+02,9.551184395886203049e-04,9.530555470762755183e-04,4.765277735381377592e-04,9.580193780506310059e-04
1.940000000000000000e+02,9.501845426528876537e-04,9.481428896171193539e-04,4.740714448085596769e-04,9.530555470762755183e-04
1.950000000000000000e+02,9.453013582910729795e-04,9.432806183883136542e-04,4.716403091941568271e-04,9.481428896171193539e-04
1.960000000000000000e+02,9.404681086289667924e-04,9.384679621720469099e-04,4.692339810860234549e-04,9.432806183883136542e-04
1.970000000000000000e+02,9.356840316344094965e-04,9.337041654097521289e-04,4.668520827048760645e-04,9.384679621720469099e-04
1.980000000000000000e+02,9.309483806828056096e-04,9.289884878066726089e-04,4.644942439033363044e-04,9.337041654097521289e-04
1.990000000000000000e+02,9.262604242002980826e-04,9.243202039483475359e-04,4.621601019741737679e-04,9.289884878066726089e-04
2.000000000000000000e+02,9.216194452753012634e-04,9.196986029286058481e-04,4.598493014643029240e-04,9.243202039483475359e-04
2.010000000000000000e+02,9.170247412910170759e-04,9.151229879886626541e-04,4.575614939943313270e-04,9.196986029286058481e-04
2.020000000000000000e+02,9.124756235777131685e-04,9.105926761669364596e-04,4.552963380834682298e-04,9.151229879886626541e-04
2.030000000000000000e+02,9.079714170519559424e-04,9.061069979592175977e-04,4.530534989796087988e-04,9.105926761669364596e-04
2.040000000000000000e+02,9.035114599038607253e-04,9.016652969888292075e-04,4.508326484944146038e-04,9.061069979592175977e-04
2.050000000000000000e+02,8.990951032630256634e-04,8.972669296864447695e-04,4.486334648432223847e-04,9.016652969888292075e-04
2.060000000000000000e+02,8.947217108771221561e-04,8.929112649792290187e-04,4.464556324896145094e-04,8.972669296864447695e-04
2.070000000000000000e+02,8.903906588221821572e-04,8.885976839889911817e-04,4.442988419944955908e-04,8.929112649792290187e-04
2.080000000000000000e+02,8.861013351855739906e-04,8.843255797390441389e-04,4.421627898695220694e-04,8.885976839889911817e-04
2.090000000000000000e+02,8.818531398072648742e-04,8.800943568694792737e-04,4.400471784347396369e-04,8.843255797390441389e-04
2.100000000000000000e+02,8.776454839581337986e-04,8.759034313605770653e-04,4.379517156802885326e-04,8.800943568694792737e-04
2.110000000000000000e+02,8.734777901192036786e-04,8.717522302640812919e-04,4.358761151320406460e-04,8.759034313605770653e-04
2.120000000000000000e+02,8.693494916620636559e-04,8.676401914420809724e-04,4.338200957210404862e-04,8.717522302640812919e-04
2.130000000000000000e+02,8.652600326294335176e-04,8.635667633132450413e-04,4.317833816566225206e-04,8.676401914420809724e-04
2.140000000000000000e+02,8.612088674941897892e-04,8.595314046061736189e-04,4.297657023030868094e-04,8.635667633132450413e-04
2.150000000000000000e+02,8.571954608812548670e-04,8.555335841196334227e-04,4.277667920598167113e-04,8.595314046061736189e-04
2.160000000000000000e+02,8.532192873469957028e-04,8.515727804894497469e-04,4.257863902447248734e-04,8.555335841196334227e-04
2.170000000000000000e+02,8.492798311511284837e-04,8.476484819618486854e-04,4.238242409809243427e-04,8.515727804894497469e-04
2.180000000000000000e+02,8.453765860484407924e-04,8.437601861730329757e-04,4.218800930865164878e-04,8.476484819618486854e-04
2.190000000000000000e+02,8.415090550454307206e-04,8.399073999347998840e-04,4.199536999673999420e-04,8.437601861730329757e-04
2.200000000000000000e+02,8.376767502123461107e-04,8.360896390260053263e-04,4.180448195130026631e-04,8.399073999347998840e-04
2.210000000000000000e+02,8.338791924551447465e-04,8.323064279896884993e-04,4.161532139948442496e-04,8.360896390260053263e-04
2.220000000000000000e+02,8.301159113326961325e-04,8.285572999356809491e-04,4.142786499678404745e-04,8.323064279896884993e-04
2.230000000000000000e+02,8.263864448703195364e-04,8.248417963485255196e-04,4.124208981742627598e-04,8.285572999356809491e-04
2.240000000000000000e+02,8.226903393335760484e-04,8.211594669005409242e-04,4.105797334502704621e-04,8.248417963485255196e-04
2.250000000000000000e+02,8.190271490967071522e-04,8.175098692698719131e-04,4.087549346349359566e-04,8.211594669005409242e-04
2.260000000000000000e+02,8.153964364112642471e-04,8.138925689633679352e-04,4.069462844816839676e-04,8.175098692698719131e-04
2.270000000000000000e+02,8.117977712775448218e-04,8.103071391441460944e-04,4.051535695720730472e-04,8.138925689633679352e-04
2.280000000000000000e+02,8.082307312360370588e-04,8.067531604636893252e-04,4.033765802318446626e-04,8.103071391441460944e-04
2.290000000000000000e+02,8.046949012333604045e-04,8.032302208983456687e-04,4.016151104491728343e-04,8.067531604636893252e-04
2.300000000000000000e+02,8.011898734379685472e-04,7.997379155900920418e-04,3.998689577950460209e-04,8.032302208983456687e-04
2.310000000000000000e+02,7.977152471020376723e-04,7.962758466914335873e-04,3.981379233457167936e-04,7.997379155900920418e-04
2.320000000000000000e+02,7.942706283951550539e-04,7.928436232143154386e-04,3.964218116071577193e-04,7.962758466914335873e-04
2.330000000000000000e+02,7.908556302557157025e-04,7.894408608829234101e-04,3.947204304414617050e-04,7.928436232143154386e-04
2.340000000000000000e+02,7.874698722575845800e-04,7.860671819902613966e-04,3.930335909951306983e-04,7.894408608829234101e-04
2.350000000000000000e+02,7.841129804581625784e-04,7.827222152583880642e-04,3.913611076291940321e-04,7.860671819902613966e-04
2.360000000000000000e+02,7.807845872599972203e-04,7.794055957022083146e-04,3.897027978511041573e-04,7.827222152583880642e-04
2.370000000000000000e+02,7.774843312863266576e-04,7.761169644967138128e-04,3.880584822483569064e-04,7.794055957022083146e-04
2.380000000000000000e+02,7.742118572520717557e-04,7.728559688475678457e-04,3.864279844237839229e-04,7.761169644967138128e-04
2.390000000000000000e+02,7.709668158076277145e-04,7.696222618649421364e-04,3.848111309324710682e-04,7.728559688475678457e-04
2.400000000000000000e+02,7.677488634594276107e-04,7.664155024405048915e-04,3.832077512202524457e-04,7.696222618649421364e-04
2.410000000000000000e+02,7.645576624061289905e-04,7.632353551274736721e-04,3.816176775637368361e-04,7.664155024405048915e-04
2.420000000000000000e+02,7.613928804500735836e-04,7.600814900236412550e-04,3.800407450118206275e-04,7.632353551274736721e-04
2.430000000000000000e+02,7.582541908678908094e-04,7.569535826572887241e-04,3.784767913286443621e-04,7.600814900236412550e-04
2.440000000000000000e+02,7.551412723003081418e-04,7.538513138759064293e-04,3.769256569379532146e-04,7.569535826572887241e-04
2.450000000000000000e+02,7.520538086598915761e-04,7.507743697376374845e-04,3.753871848688187423e-04,7.538513138759064293e-04
2.460000000000000000e+02,7.489914889650117757e-04,7.477224414053706232e-04,3.738612207026853116e-04,7.507743697376374845e-04
2.470000000000000000e+02,7.459540073371795366e-04,7.446952250434055393e-04,3.723476125217027696e-04,7.477224414053706232e-04
2.480000000000000000e+02,7.429410627853849647e-04,7.416924217166176404e-04,3.708462108583088202e-04,7.446952250434055393e-04
2.490000000000000000e+02,7.399523592049872533e-04,7.387137372920529309e-04,3.693568686460264655e-04,7.416924217166176404e-04
2.500000000000000000e+02,7.369876052002455324e-04,7.357588823428846134e-04,3.678794411714423067e-04,7.387137372920529309e-04
2.510000000000000000e+02,7.340465140572294267e-04,7.328275720546660295e-04,3.664137860273330148e-04,7.357588823428846134e-04
2.520000000000000000e+02,7.311288036042640215e-04,7.299195261338142391e-04,3.649597630669071196e-04,7.328275720546660295e-04
2.530000000000000000e+02,7.282341961424299015e-04,7.270344687182654728e-04,3.635172343591327364e-04,7.299195261338142391e-04
2.540000000000000000e+02,7.253624183549134408e-04,7.241721282902408756e-04,3.620860641451204378e-04,7.270344687182654728e-04
2.550000000000000000e+02,7.225132012128598902e-04,7.213322375910633443e-04,3.606661187955316722e-04,7.241721282902408756e-04
2.560000000000000000e+02,7.196862799060954607e-04,7.185145335379733086e-04,3.592572667689866543e-04,7.213322375910633443e-04


==> anc/Reproducibility_Artifacts/data/fixed_teacher_necessity.csv <==
depth,exact_error,first_order_asymptote,lower_bound,upper_bound
2.000000000000000000e+00,1.178794411714423340e-01,9.196986029286058351e-02,4.598493014643029175e-02,1.839397205857211670e-01
3.000000000000000000e+00,7.158314487514594315e-02,6.131324019524038438e-02,3.065662009762019219e-02,9.196986029286058351e-02
4.000000000000000000e+00,5.147319117144233402e-02,4.598493014643029175e-02,2.299246507321514588e-02,6.131324019524038438e-02
5.000000000000000000e+00,4.019944117144225171e-02,3.678794411714423479e-02,1.839397205857211740e-02,4.598493014643029175e-02
6.000000000000000000e+00,3.298146449105815448e-02,3.065662009762019219e-02,1.532831004881009609e-02,3.678794411714423479e-02
7.000000000000000000e+00,2.796276408232839517e-02,2.627710294081730957e-02,1.313855147040865479e-02,3.065662009762019219e-02
8.000000000000000000e+00,2.427052536562568363e-02,2.299246507321514588e-02,1.149623253660757294e-02,2.627710294081730957e-02
9.000000000000000000e+00,2.144002505682396365e-02,2.043774673174679826e-02,1.021887336587339913e-02,2.299246507321514588e-02
1.000000000000000000e+01,1.920100107144223633e-02,1.839397205857211740e-02,9.196986029286058698e-03,2.043774673174679826e-02
1.100000000000000000e+01,1.738554169004996597e-02,1.672179278052010609e-02,8.360896390260053046e-03,1.839397205857211740e-02
1.200000000000000000e+01,1.588381315730541532e-02,1.532831004881009609e-02,7.664155024405048047e-03,1.672179278052010609e-02
1.300000000000000000e+01,1.462094270028152510e-02,1.414920927582470622e-02,7.074604637912353111e-03,1.532831004881009609e-02
1.400000000000000000e+01,1.354413095158329972e-02,1.313855147040865479e-02,6.569275735204327393e-03,1.414920927582470622e-02
1.500000000000000000e+01,1.261507467729805487e-02,1.226264803904807826e-02,6.131324019524039132e-03,1.313855147040865479e-02
1.600000000000000000e+01,1.180531071964951995e-02,1.149623253660757294e-02,5.748116268303786469e-03,1.226264803904807826e-02
1.700000000000000000e+01,1.109324642514958326e-02,1.081998356386595049e-02,5.409991781932975245e-03,1.149623253660757294e-02
1.800000000000000000e+01,1.046220437677897186e-02,1.021887336587339913e-02,5.109436682936699566e-03,1.081998356386595049e-02
1.900000000000000000e+01,9.899098967978303687e-03,9.681037925564271035e-03,4.840518962782135517e-03,1.021887336587339913e-02
2.000000000000000000e+01,9.393518762900454622e-03,9.196986029286058698e-03,4.598493014643029349e-03,9.681037925564271035e-03
2.100000000000000000e+01,8.937076530489695969e-03,8.759034313605770436e-03,4.379517156802885218e-03,9.196986029286058698e-03
2.200000000000000000e+01,8.522940075835871987e-03,8.360896390260053046e-03,4.180448195130026523e-03,8.759034313605770436e-03
2.300000000000000000e+01,8.145487791300365377e-03,7.997379155900919551e-03,3.998689577950459775e-03,8.360896390260053046e-03
2.400000000000000000e+01,7.800051885919701000e-03,7.664155024405048047e-03,3.832077512202524024e-03,7.997379155900919551e-03
2.500000000000000000e+01,7.482724313424338192e-03,7.357588823428846785e-03,3.678794411714423392e-03,7.664155024405048047e-03
2.600000000000000000e+01,7.190208234937989218e-03,7.074604637912353111e-03,3.537302318956176556e-03,7.357588823428846785e-03
2.700000000000000000e+01,6.919703020528134019e-03,6.812582243915597975e-03,3.406291121957798988e-03,7.074604637912353111e-03
2.800000000000000000e+01,6.668814274600087799e-03,6.569275735204327393e-03,3.284637867602163697e-03,6.812582243915597975e-03
2.900000000000000000e+01,6.435482754446941733e-03,6.342748985714523509e-03,3.171374492857261754e-03,6.569275735204327393e-03
3.000000000000000000e+01,6.217927709831760907e-03,6.131324019524039132e-03,3.065662009762019566e-03,6.342748985714523509e-03
3.100000000000000000e+01,6.014601341739200802e-03,5.933539373732941123e-03,2.966769686866470562e-03,6.131324019524039132e-03
3.200000000000000000e+01,5.824151915125752588e-03,5.748116268303786469e-03,2.874058134151893235e-03,5.933539373732941123e-03
3.300000000000000000e+01,5.645393665927644911e-03,5.573930926840035653e-03,2.786965463420017827e-03,5.748116268303786469e-03
3.400000000000000000e+01,5.477282085777579468e-03,5.409991781932975245e-03,2.704995890966487623e-03,5.573930926840035653e-03
3.500000000000000000e+01,5.318893495627863288e-03,5.255420588163461741e-03,2.627710294081730871e-03,5.409991781932975245e-03
3.600000000000000000e+01,5.169408064370217826e-03,5.109436682936699566e-03,2.554718341468349783e-03,5.255420588163461741e-03
3.700000000000000000e+01,5.028095613105687534e-03,4.971343799614086345e-03,2.485671899807043173e-03,5.109436682936699566e-03
3.800000000000000000e+01,4.894303686129863884e-03,4.840518962782135517e-03,2.420259481391067759e-03,4.971343799614086345e-03
3.900000000000000000e+01,4.767447477290076563e-03,4.716403091941568163e-03,2.358201545970784081e-03,4.840518962782135517e-03
4.000000000000000000e+01,4.647001283561991158e-03,4.598493014643029349e-03,2.299246507321514674e-03,4.716403091941568163e-03
4.100000000000000000e+01,4.532491222364543049e-03,4.486334648432223522e-03,2.243167324216111761e-03,4.598493014643029349e-03
4.200000000000000000e+01,4.423488999839964020e-03,4.379517156802885218e-03,2.189758578401442609e-03,4.486334648432223522e-03
4.300000000000000000e+01,4.319606557314170647e-03,4.277667920598166897e-03,2.138833960299083448e-03,4.379517156802885218e-03
4.400000000000000000e+01,4.220491454864416792e-03,4.180448195130026523e-03,2.090224097565013262e-03,4.277667920598166897e-03
4.500000000000000000e+01,4.125822876253015803e-03,4.087549346349359132e-03,2.043774673174679566e-03,4.180448195130026523e-03
4.600000000000000000e+01,4.035308159770045755e-03,3.998689577950459775e-03,1.999344788975229888e-03,4.087549346349359132e-03
4.700000000000000000e+01,3.948679775985064477e-03,3.913611076291939779e-03,1.956805538145969890e-03,3.998689577950459775e-03
4.800000000000000000e+01,3.865692686607913320e-03,3.832077512202524024e-03,1.916038756101262012e-03,3.913611076291939779e-03
4.900000000000000000e+01,3.786122029582783544e-03,3.753871848688187639e-03,1.876935924344093820e-03,3.832077512202524024e-03
5.000000000000000000e+01,3.709761084325580160e-03,3.678794411714423392e-03,1.839397205857211696e-03,3.753871848688187639e-03
5.100000000000000000e+01,3.636419478343255740e-03,3.606661187955316830e-03,1.803330593977658415e-03,3.678794411714423392e-03
5.200000000000000000e+01,3.565921602472377216e-03,3.537302318956176556e-03,1.768651159478088278e-03,3.606661187955316830e-03
5.300000000000000000e+01,3.498105206966195535e-03,3.470560765768323890e-03,1.735280382884161945e-03,3.537302318956176556e-03
5.400000000000000000e+01,3.432820154799065548e-03,3.406291121957798988e-03,1.703145560978899494e-03,3.470560765768323890e-03
5.500000000000000000e+01,3.369927312020348786e-03,3.344358556104021305e-03,1.672179278052010653e-03,3.406291121957798988e-03
5.600000000000000000e+01,3.309297557900936493e-03,3.284637867602163697e-03,1.642318933801081848e-03,3.344358556104021305e-03
5.700000000000000000e+01,3.250810900054246222e-03,3.227012641854757301e-03,1.613506320927378650e-03,3.284637867602163697e-03
5.800000000000000000e+01,3.194355681764127208e-03,3.171374492857261754e-03,1.585687246428630877e-03,3.227012641854757301e-03
5.900000000000000000e+01,3.139827870501377127e-03,3.117622382808833258e-03,1.558811191404416629e-03,3.171374492857261754e-03
6.000000000000000000e+01,3.087130418098660289e-03,3.065662009762019566e-03,1.532831004881009783e-03,3.117622382808833258e-03
6.100000000000000000e+01,3.036172684273308331e-03,3.015405255503625717e-03,1.507702627751812859e-03,3.065662009762019566e-03
6.200000000000000000e+01,2.986869916356604815e-03,2.966769686866470562e-03,1.483384843433235281e-03,3.015405255503625717e-03
6.300000000000000000e+01,2.939142778873748973e-03,2.919678104535256957e-03,1.459839052267628478e-03,2.966769686866470562e-03
6.400000000000000000e+01,2.892916927534905369e-03,2.874058134151893235e-03,1.437029067075946617e-03,2.919678104535256957e-03
6.500000000000000000e+01,2.848122622790716374e-03,2.829841855164941071e-03,1.414920927582470535e-03,2.874058134151893235e-03
6.600000000000000000e+01,2.804694378771122043e-03,2.786965463420017827e-03,1.393482731710008913e-03,2.829841855164941071e-03
6.700000000000000000e+01,2.762570643828454742e-03,2.745368963965987529e-03,1.372684481982993764e-03,2.786965463420017827e-03
6.800000000000000000e+01,2.721693509463218863e-03,2.704995890966487623e-03,1.352497945483243811e-03,2.745368963965987529e-03
6.900000000000000000e+01,2.682008444724270912e-03,2.665793051966973762e-03,1.332896525983486881e-03,2.704995890966487623e-03
7.000000000000000000e+01,2.643464053481037190e-03,2.627710294081730871e-03,1.313855147040865435e-03,2.665793051966973762e-03
7.100000000000000000e+01,2.606011852361200809e-03,2.590700289939735015e-03,1.295350144969867508e-03,2.627710294081730871e-03
7.200000000000000000e+01,2.569606067282181883e-03,2.554718341468349783e-03,1.277359170734174891e-03,2.590700289939735015e-03
7.300000000000000000e+01,2.534203446821925443e-03,2.519722199804399435e-03,1.259861099902199718e-03,2.554718341468349783e-03
7.400000000000000000e+01,2.499763090775541929e-03,2.485671899807043173e-03,1.242835949903521586e-03,2.519722199804399435e-03
7.500000000000000000e+01,2.466246292554707953e-03,2.452529607809615739e-03,1.226264803904807870e-03,2.485671899807043173e-03
7.600000000000000000e+01,2.433616394046989040e-03,2.420259481391067759e-03,1.210129740695533879e-03,2.452529607809615739e-03
7.700000000000000000e+01,2.401838651872267860e-03,2.388827540074300870e-03,1.194413770037150435e-03,2.420259481391067759e-03
7.800000000000000000e+01,2.370880113991225002e-03,2.358201545970784081e-03,1.179100772985392041e-03,2.388827540074300870e-03
7.900000000000000000e+01,2.340709505716742633e-03,2.328350893490141113e-03,1.164175446745070557e-03,2.358201545970784081e-03
8.000000000000000000e+01,2.311297124324040997e-03,2.299246507321514674e-03,1.149623253660757337e-03,2.328350893490141113e-03
8.100000000000000000e+01,2.282614741518862456e-03,2.270860747971866281e-03,1.135430373985933140e-03,2.299246507321514674e-03
8.200000000000000000e+01,2.254635513056546525e-03,2.243167324216111761e-03,1.121583662108055881e-03,2.270860747971866281e-03
8.300000000000000000e+01,2.227333894965433103e-03,2.216141211876158576e-03,1.108070605938079288e-03,2.243167324216111761e-03
8.400000000000000000e+01,2.200685565736770766e-03,2.189758578401442609e-03,1.094879289200721304e-03,2.216141211876158576e-03
8.500000000000000000e+01,2.174667354081227799e-03,2.163996712773190358e-03,1.081998356386595179e-03,2.189758578401442609e-03
8.600000000000000000e+01,2.149257171711105308e-03,2.138833960299083448e-03,1.069416980149541724e-03,2.163996712773190358e-03
8.700000000000000000e+01,2.124433950799031745e-03,2.114249661904841170e-03,1.057124830952420585e-03,2.138833960299083448e-03
8.800000000000000000e+01,2.100177585733387087e-03,2.090224097565013262e-03,1.045112048782506631e-03,2.114249661904841170e-03
8.900000000000000000e+01,2.076468878792148143e-03,2.066738433547428682e-03,1.033369216773714341e-03,2.090224097565013262e-03
9.000000000000000000e+01,2.053289489468645979e-03,2.043774673174679566e-03,1.021887336587339783e-03,2.066738433547428682e-03
9.100000000000000000e+01,2.030621887167960438e-03,2.021315610832100703e-03,1.010657805416050352e-03,2.043774673174679566e-03
9.200000000000000000e+01,2.008449306974302573e-03,1.999344788975229888e-03,9.996723944876149438e-04,2.021315610832100703e-03
9.300000000000000000e+01,1.986755708295095957e-03,1.977846457910980085e-03,9.889232289554900426e-04,1.999344788975229888e-03
9.400000000000000000e+01,1.965525736182582861e-03,1.956805538145969890e-03,9.784027690729849448e-04,1.977846457910980085e-03
9.500000000000000000e+01,1.944744685071164714e-03,1.936207585112854337e-03,9.681037925564271686e-04,1.956805538145969890e-03
9.600000000000000000e+01,1.924398464798970920e-03,1.916038756101262012e-03,9.580193780506310059e-04,1.936207585112854337e-03
9.700000000000000000e+01,1.904473568775211234e-03,1.896285779234238708e-03,9.481428896171193539e-04,1.916038756101262012e-03
9.800000000000000000e+01,1.884957044054780262e-03,1.876935924344093820e-03,9.384679621720469099e-04,1.896285779234238708e-03
9.900000000000000000e+01,1.865836463260717171e-03,1.857976975613345218e-03,9.289884878066726089e-04,1.876935924344093820e-03
1.000000000000000000e+02,1.847099898213189206e-03,1.839397205857211696e-03,9.196986029286058481e-04,1.857976975613345218e-03
1.010000000000000000e+02,1.828735895086974761e-03,1.821185352333872919e-03,9.105926761669364596e-04,1.839397205857211696e-03
1.020000000000000000e+02,1.810733451082902068e-03,1.803330593977658415e-03,9.016652969888292075e-04,1.821185352333872919e-03
1.030000000000000000e+02,1.793081992441880601e-03,1.785822529958458037e-03,8.929112649792290187e-04,1.803330593977658415e-03
1.040000000000000000e+02,1.775771353721034007e-03,1.768651159478088278e-03,8.843255797390441389e-04,1.785822529958458037e-03
1.050000000000000000e+02,1.758791758289968143e-03,1.751806862721154131e-03,8.759034313605770653e-04,1.768651159478088278e-03
1.060000000000000000e+02,1.742133799906342428e-03,1.735280382884161945e-03,8.676401914420809724e-04,1.751806862721154131e-03
1.070000000000000000e+02,1.725788425340823995e-03,1.719062809212347238e-03,8.595314046061736189e-04,1.735280382884161945e-03
1.080000000000000000e+02,1.709746917977428282e-03,1.703145560978899494e-03,8.515727804894497469e-04,1.719062809212347238e-03
1.090000000000000000e+02,1.694000882298762889e-03,1.687520372346065951e-03,8.437601861730329757e-04,1.703145560978899494e-03
1.100000000000000000e+02,1.678542229260504559e-03,1.672179278052010653e-03,8.360896390260053263e-04,1.687520372346065951e-03
1.110000000000000000e+02,1.663363162407782703e-03,1.657114599871361898e-03,8.285572999356809491e-04,1.672179278052010653e-03
1.120000000000000000e+02,1.648456164767497789e-03,1.642318933801081848e-03,8.211594669005409242e-04,1.657114599871361898e-03
1.130000000000000000e+02,1.633813986459120571e-03,1.627785137926735870e-03,8.138925689633679352e-04,1.642318933801081848e-03
1.140000000000000000e+02,1.619429632906621563e-03,1.613506320927378650e-03,8.067531604636893252e-04,1.627785137926735870e-03
1.150000000000000000e+02,1.605296353714202873e-03,1.599475831180184084e-03,7.997379155900920418e-04,1.613506320927378650e-03
1.160000000000000000e+02,1.591407632110464210e-03,1.585687246428630877e-03,7.928436232143154386e-04,1.599475831180184084e-03
1.170000000000000000e+02,1.577757174907545856e-03,1.572134363980522793e-03,7.860671819902613966e-04,1.585687246428630877e-03
1.180000000000000000e+02,1.564338903008777315e-03,1.558811191404416629e-03,7.794055957022083146e-04,1.572134363980522793e-03
1.190000000000000000e+02,1.551146942376402382e-03,1.545711937695135691e-03,7.728559688475678457e-04,1.558811191404416629e-03
1.200000000000000000e+02,1.538175615460324330e-03,1.532831004881009783e-03,7.664155024405048915e-04,1.545711937695135691e-03
1.210000000000000000e+02,1.525419433047736639e-03,1.520162980047282510e-03,7.600814900236412550e-04,1.532831004881009783e-03
1.220000000000000000e+02,1.512873086520594157e-03,1.507702627751812859e-03,7.538513138759064293e-04,1.520162980047282510e-03
1.230000000000000000e+02,1.500531440484564882e-03,1.495444882810741246e-03,7.477224414053706232e-04,1.507702627751812859e-03
1.240000000000000000e+02,1.488389525761524279e-03,1.483384843433235281e-03,7.416924217166176404e-04,1.495444882810741246e-03
1.250000000000000000e+02,1.476442532731159218e-03,1.471517764685769227e-03,7.357588823428846134e-04,1.483384843433235281e-03
1.260000000000000000e+02,1.464685804955956350e-03,1.459839052267628478e-03,7.299195261338142391e-04,1.471517764685769227e-03
1.270000000000000000e+02,1.453114833151913921e-03,1.448344256580481751e-03,7.241721282902408756e-04,1.459839052267628478e-03
1.280000000000000000e+02,1.441725249405056974e-03,1.437029067075946617e-03,7.185145335379733086e-04,1.448344256580481751e-03
1.290000000000000000e+02,1.430512821683327385e-03,1.425889306866055632e-03,7.129446534330278161e-04,1.437029067075946617e-03
1.300000000000000000e+02,1.419473448588337572e-03,1.414920927582470535e-03,7.074604637912352677e-04,1.425889306866055632e-03
1.310000000000000000e+02,1.408603154365306587e-03,1.404120004471154154e-03,7.020600022355770768e-04,1.414920927582470535e-03
1.320000000000000000e+02,1.397898084106397043e-03,1.393482731710008913e-03,6.967413658550044566e-04,1.404120004471154154e-03
1.330000000000000000e+02,1.387354499219950466e-03,1.383005417937753284e-03,6.915027089688766419e-04,1.393482731710008913e-03
1.340000000000000000e+02,1.376968773047770878e-03,1.372684481982993764e-03,6.863422409914968821e-04,1.383005417937753284e-03
1.350000000000000000e+02,1.366737386736260884e-03,1.362516448783119638e-03,6.812582243915598192e-04,1.372684481982993764e-03
1.360000000000000000e+02,1.356656925238453049e-03,1.352497945483243811e-03,6.762489727416219057e-04,1.362516448783119638e-03
1.370000000000000000e+02,1.346724073528315913e-03,1.342625697705993959e-03,6.713128488529969797e-04,1.352497945483243811e-03
1.380000000000000000e+02,1.336935612954115449e-03,1.332896525983486881e-03,6.664482629917434404e-04,1.342625697705993959e-03
1.390000000000000000e+02,1.327288417760474903e-03,1.323307342343317886e-03,6.616536711716589428e-04,1.332896525983486881e-03
1.400000000000000000e+02,1.317779451784961697e-03,1.313855147040865435e-03,6.569275735204327176e-04,1.323307342343317886e-03
1.410000000000000000e+02,1.308405765238607188e-03,1.304537025430646448e-03,6.522685127153232242e-04,1.313855147040865435e-03
1.420000000000000000e+02,1.299164491670667942e-03,1.295350144969867508e-03,6.476750724849337539e-04,1.304537025430646448e-03
1.430000000000000000e+02,1.290052845053013542e-03,1.286291752347700585e-03,6.431458761738502927e-04,1.295350144969867508e-03
1.440000000000000000e+02,1.281068116967987169e-03,1.277359170734174891e-03,6.386795853670874457e-04,1.286291752347700585e-03
1.450000000000000000e+02,1.272207673932546079e-03,1.268549797142904528e-03,6.342748985714522642e-04,1.277359170734174891e-03
1.460000000000000000e+02,1.263468954814439549e-03,1.259861099902199718e-03,6.299305499510998588e-04,1.268549797142904528e-03
1.470000000000000000e+02,1.254849468373953059e-03,1.251290616229395591e-03,6.256453081146977954e-04,1.259861099902199718e-03
1.480000000000000000e+02,1.246346790898134049e-03,1.242835949903521586e-03,6.214179749517607931e-04,1.251290616229395591e-03
1.490000000000000000e+02,1.237958563910790399e-03,1.234494769031685814e-03,6.172473845158429071e-04,1.242835949903521586e-03
1.500000000000000000e+02,1.229682492022043938e-03,1.226264803904807870e-03,6.131324019524039349e-04,1.234494769031685814e-03
1.510000000000000000e+02,1.221516340796424682e-03,1.218143844938550857e-03,6.090719224692754284e-04,1.226264803904807870e-03
1.520000000000000000e+02,1.213457934770456603e-03,1.210129740695533879e-03,6.050648703477669397e-04,1.218143844938550857e-03
1.530000000000000000e+02,1.205505155519093208e-03,1.202220395985105538e-03,6.011101979925527689e-04,1.210129740695533879e-03
1.540000000000000000e+02,1.197655939776387513e-03,1.194413770037150435e-03,5.972068850185752176e-04,1.202220395985105538e-03
1.550000000000000000e+02,1.189908277680729043e-03,1.186707874746588268e-03,5.933539373732941340e-04,1.194413770037150435e-03
1.560000000000000000e+02,1.182260211024077634e-03,1.179100772985392041e-03,5.895503864926960203e-04,1.186707874746588268e-03
1.570000000000000000e+02,1.174709831643305780e-03,1.171590576979115658e-03,5.857952884895578291e-04,1.179100772985392041e-03
1.580000000000000000e+02,1.167255279799384038e-03,1.164175446745070557e-03,5.820877233725352783e-04,1.171590576979115658e-03
1.590000000000000000e+02,1.159894742659928202e-03,1.156853588589441297e-03,5.784267942947206483e-04,1.164175446745070557e-03
1.600000000000000000e+02,1.152626452841809535e-03,1.149623253660757337e-03,5.748116268303786686e-04,1.156853588589441297e-03
1.610000000000000000e+02,1.145448686983852049e-03,1.142482736557274376e-03,5.712413682786371882e-04,1.149623253660757337e-03
1.620000000000000000e+02,1.138359764380370009e-03,1.135430373985933140e-03,5.677151869929665702e-04,1.142482736557274376e-03
1.630000000000000000e+02,1.131358045676600366e-03,1.128464543470681898e-03,5.642322717353409492e-04,1.135430373985933140e-03
1.640000000000000000e+02,1.124441931618480606e-03,1.121583662108055881e-03,5.607918310540279403e-04,1.128464543470681898e-03
1.650000000000000000e+02,1.117609861803037230e-03,1.114786185368007174e-03,5.573930926840035870e-04,1.121583662108055881e-03
1.660000000000000000e+02,1.110860313522255005e-03,1.108070605938079288e-03,5.540353029690396440e-04,1.114786185368007174e-03
1.670000000000000000e+02,1.104191800654186206e-03,1.101435452609108830e-03,5.507177263045544150e-04,1.108070605938079288e-03
1.680000000000000000e+02,1.097602872513980810e-03,1.094879289200721304e-03,5.474396446003606522e-04,1.101435452609108830e-03
1.690000000000000000e+02,1.091092112872837916e-03,1.088400713524977385e-03,5.442003567624886925e-04,1.094879289200721304e-03
1.700000000000000000e+02,1.084658138876926081e-03,1.081998356386595179e-03,5.409991781932975896e-04,1.088400713524977385e-03
1.710000000000000000e+02,1.078299600119958512e-03,1.075670880618252506e-03,5.378354403091262529e-04,1.081998356386595179e-03
1.720000000000000000e+02,1.072015177675078590e-03,1.069416980149541724e-03,5.347084900747708621e-04,1.075670880618252506e-03
1.730000000000000000e+02,1.065803583171598401e-03,1.063235379108214921e-03,5.316176895541074605e-04,1.069416980149541724e-03
1.740000000000000000e+02,1.059663557933798739e-03,1.057124830952420585e-03,5.285624154762102924e-04,1.063235379108214921e-03
1.750000000000000000e+02,1.053593872123614883e-03,1.051084117632692305e-03,5.255420588163461524e-04,1.057124830952420585e-03
1.760000000000000000e+02,1.047593323940165799e-03,1.045112048782506631e-03,5.225560243912533154e-04,1.051084117632692305e-03
1.770000000000000000e+02,1.041660738764604854e-03,1.039207460936277753e-03,5.196037304681388764e-04,1.045112048782506631e-03
1.780000000000000000e+02,1.035794968483716438e-03,1.033369216773714341e-03,5.166846083868571705e-04,1.039207460936277753e-03
1.790000000000000000e+02,1.029994890664520657e-03,1.027596204389503781e-03,5.137981021947518904e-04,1.033369216773714341e-03
1.800000000000000000e+02,1.024259407882421868e-03,1.021887336587339783e-03,5.109436682936698915e-04,1.027596204389503781e-03
1.810000000000000000e+02,1.018587447038421523e-03,1.016241550197354666e-03,5.081207750986773330e-04,1.021887336587339783e-03
1.820000000000000000e+02,1.012977958654848187e-03,1.010657805416050352e-03,5.053289027080251758e-04,1.016241550197354666e-03
1.830000000000000000e+02,1.007429916254298785e-03,1.005135085167875239e-03,5.025675425839376195e-04,1.010657805416050352e-03
1.840000000000000000e+02,1.001942315719706045e-03,9.996723944876149438e-04,4.998361972438074719e-04,1.005135085167875239e-03
1.850000000000000000e+02,9.965141746898775743e-04,9.942687599228171389e-04,4.971343799614085695e-04,9.996723944876149438e-04
1.860000000000000000e+02,9.911445319989442559e-04,9.889232289554900426e-04,4.944616144777450213e-04,9.942687599228171389e-04
1.870000000000000000e+02,9.858324470609081125e-04,9.836348694423591946e-04,4.918174347211795973e-04,9.889232289554900426e-04
1.880000000000000000e+02,9.805769993580515376e-04,9.784027690729849448e-04,4.892013845364924724e-04,9.836348694423591946e-04
1.890000000000000000e+02,9.753772878979272143e-04,9.732260348450854715e-04,4.866130174225427357e-04,9.784027690729849448e-04
1.900000000000000000e+02,9.702324306925524944e-04,9.681037925564271686e-04,4.840518962782135843e-04,9.732260348450854715e-04
1.910000000000000000e+02,9.651415642718541577e-04,9.630351863126763307e-04,4.815175931563381653e-04,9.681037925564271686e-04
1.920000000000000000e+02,9.601038432045516657e-04,9.580193780506310059e-04,4.790096890253155030e-04,9.630351863126763307e-04
1.930000000000000000e+02,9.551184395886203049e-04,9.530555470762755183e-04,4.765277735381377592e-04,9.580193780506310059e-04
1.940000000000000000e+02,9.501845426528876537e-04,9.481428896171193539e-04,4.740714448085596769e-04,9.530555470762755183e-04
1.950000000000000000e+02,9.453013582910729795e-04,9.432806183883136542e-04,4.716403091941568271e-04,9.481428896171193539e-04
1.960000000000000000e+02,9.404681086289667924e-04,9.384679621720469099e-04,4.692339810860234549e-04,9.432806183883136542e-04
1.970000000000000000e+02,9.356840316344094965e-04,9.337041654097521289e-04,4.668520827048760645e-04,9.384679621720469099e-04
1.980000000000000000e+02,9.309483806828056096e-04,9.289884878066726089e-04,4.644942439033363044e-04,9.337041654097521289e-04
1.990000000000000000e+02,9.262604242002980826e-04,9.243202039483475359e-04,4.621601019741737679e-04,9.289884878066726089e-04
2.000000000000000000e+02,9.216194452753012634e-04,9.196986029286058481e-04,4.598493014643029240e-04,9.243202039483475359e-04
2.010000000000000000e+02,9.170247412910170759e-04,9.151229879886626541e-04,4.575614939943313270e-04,9.196986029286058481e-04
2.020000000000000000e+02,9.124756235777131685e-04,9.105926761669364596e-04,4.552963380834682298e-04,9.151229879886626541e-04
2.030000000000000000e+02,9.079714170519559424e-04,9.061069979592175977e-04,4.530534989796087988e-04,9.105926761669364596e-04
2.040000000000000000e+02,9.035114599038607253e-04,9.016652969888292075e-04,4.508326484944146038e-04,9.061069979592175977e-04
2.050000000000000000e+02,8.990951032630256634e-04,8.972669296864447695e-04,4.486334648432223847e-04,9.016652969888292075e-04
2.060000000000000000e+02,8.947217108771221561e-04,8.929112649792290187e-04,4.464556324896145094e-04,8.972669296864447695e-04
2.070000000000000000e+02,8.903906588221821572e-04,8.885976839889911817e-04,4.442988419944955908e-04,8.929112649792290187e-04
2.080000000000000000e+02,8.861013351855739906e-04,8.843255797390441389e-04,4.421627898695220694e-04,8.885976839889911817e-04
2.090000000000000000e+02,8.818531398072648742e-04,8.800943568694792737e-04,4.400471784347396369e-04,8.843255797390441389e-04
2.100000000000000000e+02,8.776454839581337986e-04,8.759034313605770653e-04,4.379517156802885326e-04,8.800943568694792737e-04
2.110000000000000000e+02,8.734777901192036786e-04,8.717522302640812919e-04,4.358761151320406460e-04,8.759034313605770653e-04
2.120000000000000000e+02,8.693494916620636559e-04,8.676401914420809724e-04,4.338200957210404862e-04,8.717522302640812919e-04
2.130000000000000000e+02,8.652600326294335176e-04,8.635667633132450413e-04,4.317833816566225206e-04,8.676401914420809724e-04
2.140000000000000000e+02,8.612088674941897892e-04,8.595314046061736189e-04,4.297657023030868094e-04,8.635667633132450413e-04
2.150000000000000000e+02,8.571954608812548670e-04,8.555335841196334227e-04,4.277667920598167113e-04,8.595314046061736189e-04
2.160000000000000000e+02,8.532192873469957028e-04,8.515727804894497469e-04,4.257863902447248734e-04,8.555335841196334227e-04
2.170000000000000000e+02,8.492798311511284837e-04,8.476484819618486854e-04,4.238242409809243427e-04,8.515727804894497469e-04
2.180000000000000000e+02,8.453765860484407924e-04,8.437601861730329757e-04,4.218800930865164878e-04,8.476484819618486854e-04
2.190000000000000000e+02,8.415090550454307206e-04,8.399073999347998840e-04,4.199536999673999420e-04,8.437601861730329757e-04
2.200000000000000000e+02,8.376767502123461107e-04,8.360896390260053263e-04,4.180448195130026631e-04,8.399073999347998840e-04
2.210000000000000000e+02,8.338791924551447465e-04,8.323064279896884993e-04,4.161532139948442496e-04,8.360896390260053263e-04
2.220000000000000000e+02,8.301159113326961325e-04,8.285572999356809491e-04,4.142786499678404745e-04,8.323064279896884993e-04
2.230000000000000000e+02,8.263864448703195364e-04,8.248417963485255196e-04,4.124208981742627598e-04,8.285572999356809491e-04
2.240000000000000000e+02,8.226903393335760484e-04,8.211594669005409242e-04,4.105797334502704621e-04,8.248417963485255196e-04
2.250000000000000000e+02,8.190271490967071522e-04,8.175098692698719131e-04,4.087549346349359566e-04,8.211594669005409242e-04
2.260000000000000000e+02,8.153964364112642471e-04,8.138925689633679352e-04,4.069462844816839676e-04,8.175098692698719131e-04
2.270000000000000000e+02,8.117977712775448218e-04,8.103071391441460944e-04,4.051535695720730472e-04,8.138925689633679352e-04
2.280000000000000000e+02,8.082307312360370588e-04,8.067531604636893252e-04,4.033765802318446626e-04,8.103071391441460944e-04
2.290000000000000000e+02,8.046949012333604045e-04,8.032302208983456687e-04,4.016151104491728343e-04,8.067531604636893252e-04
2.300000000000000000e+02,8.011898734379685472e-04,7.997379155900920418e-04,3.998689577950460209e-04,8.032302208983456687e-04
2.310000000000000000e+02,7.977152471020376723e-04,7.962758466914335873e-04,3.981379233457167936e-04,7.997379155900920418e-04
2.320000000000000000e+02,7.942706283951550539e-04,7.928436232143154386e-04,3.964218116071577193e-04,7.962758466914335873e-04
2.330000000000000000e+02,7.908556302557157025e-04,7.894408608829234101e-04,3.947204304414617050e-04,7.928436232143154386e-04
2.340000000000000000e+02,7.874698722575845800e-04,7.860671819902613966e-04,3.930335909951306983e-04,7.894408608829234101e-04
2.350000000000000000e+02,7.841129804581625784e-04,7.827222152583880642e-04,3.913611076291940321e-04,7.860671819902613966e-04
2.360000000000000000e+02,7.807845872599972203e-04,7.794055957022083146e-04,3.897027978511041573e-04,7.827222152583880642e-04
2.370000000000000000e+02,7.774843312863266576e-04,7.761169644967138128e-04,3.880584822483569064e-04,7.794055957022083146e-04
2.380000000000000000e+02,7.742118572520717557e-04,7.728559688475678457e-04,3.864279844237839229e-04,7.761169644967138128e-04
2.390000000000000000e+02,7.709668158076277145e-04,7.696222618649421364e-04,3.848111309324710682e-04,7.728559688475678457e-04
2.400000000000000000e+02,7.677488634594276107e-04,7.664155024405048915e-04,3.832077512202524457e-04,7.696222618649421364e-04
2.410000000000000000e+02,7.645576624061289905e-04,7.632353551274736721e-04,3.816176775637368361e-04,7.664155024405048915e-04
2.420000000000000000e+02,7.613928804500735836e-04,7.600814900236412550e-04,3.800407450118206275e-04,7.632353551274736721e-04
2.430000000000000000e+02,7.582541908678908094e-04,7.569535826572887241e-04,3.784767913286443621e-04,7.600814900236412550e-04
2.440000000000000000e+02,7.551412723003081418e-04,7.538513138759064293e-04,3.769256569379532146e-04,7.569535826572887241e-04
2.450000000000000000e+02,7.520538086598915761e-04,7.507743697376374845e-04,3.753871848688187423e-04,7.538513138759064293e-04
2.460000000000000000e+02,7.489914889650117757e-04,7.477224414053706232e-04,3.738612207026853116e-04,7.507743697376374845e-04
2.470000000000000000e+02,7.459540073371795366e-04,7.446952250434055393e-04,3.723476125217027696e-04,7.477224414053706232e-04
2.480000000000000000e+02,7.429410627853849647e-04,7.416924217166176404e-04,3.708462108583088202e-04,7.446952250434055393e-04
2.490000000000000000e+02,7.399523592049872533e-04,7.387137372920529309e-04,3.693568686460264655e-04,7.416924217166176404e-04
2.500000000000000000e+02,7.369876052002455324e-04,7.357588823428846134e-04,3.678794411714423067e-04,7.387137372920529309e-04
2.510000000000000000e+02,7.340465140572294267e-04,7.328275720546660295e-04,3.664137860273330148e-04,7.357588823428846134e-04
2.520000000000000000e+02,7.311288036042640215e-04,7.299195261338142391e-04,3.649597630669071196e-04,7.328275720546660295e-04
2.530000000000000000e+02,7.282341961424299015e-04,7.270344687182654728e-04,3.635172343591327364e-04,7.299195261338142391e-04
2.540000000000000000e+02,7.253624183549134408e-04,7.241721282902408756e-04,3.620860641451204378e-04,7.270344687182654728e-04
2.550000000000000000e+02,7.225132012128598902e-04,7.213322375910633443e-04,3.606661187955316722e-04,7.241721282902408756e-04
2.560000000000000000e+02,7.196862799060954607e-04,7.185145335379733086e-04,3.592572667689866543e-04,7.213322375910633443e-04
2.570000000000000000e+02,7.168813937442064521e-04,7.157187571428839327e-04,3.578593785714419663e-04,7.185145335379733086e-04
2.580000000000000000e+02,7.140982860954769862e-04,7.129446534330278161e-04,3.564723267165139080e-04,7.157187571428839327e-04
2.590000000000000000e+02,7.113367042854701339e-04,7.101919713734408755e-04,3.550959856867204377e-04,7.129446534330278161e-04
2.600000000000000000e+02,7.085963995441257879e-04,7.074604637912352677e-04,3.537302318956176339e-04,7.101919713734408755e-04
2.610000000000000000e+02,7.058771269201069565e-04,7.047498873016136509e-04,3.523749436508068255e-04,7.074604637912352677e-04
2.620000000000000000e+02,7.031786451862087617e-04,7.020600022355770768e-04,3.510300011177885384e-04,7.047498873016136509e-04
2.630000000000000000e+02,7.005007168351951030e-04,6.993905725692819552e-04,3.496952862846409776e-04,7.020600022355770768e-04
2.640000000000000000e+02,6.978431079092128897e-04,6.967413658550044566e-04,3.483706829275022283e-04,6.993905725692819552e-04
2.650000000000000000e+02,6.952055880292684620e-04,6.941121531536647562e-04,3.470560765768323781e-04,6.967413658550044566e-04
2.660000000000000000e+02,6.925879302701609674e-04,6.915027089688766419e-04,3.457513544844383209e-04,6.941121531536647562e-04
2.670000000000000000e+02,6.899899111056373435e-04,6.889128111824761912e-04,3.444564055912380956e-04,6.915027089688766419e-04
2.680000000000000000e+02,6.874113103589318818e-04,6.863422409914968821e-04,3.431711204957484411e-04,6.889128111824761912e-04
2.690000000000000000e+02,6.848519111458672981e-04,6.837907828465471195e-04,3.418953914232735597e-04,6.863422409914968821e-04
2.700000000000000000e+02,6.823114997632218071e-04,6.812582243915598192e-04,3.406291121957799096e-04,6.837907828465471195e-04
2.710000000000000000e+02,6.797898657073808693e-04,6.787443564048752358e-04,3.393721782024376179e-04,6.812582243915598192e-04
2.720000000000000000e+02,6.772868015549327048e-04,6.762489727416219057e-04,3.381244863708109528e-04,6.787443564048752358e-04
2.730000000000000000e+02,6.748021029214235078e-04,6.737718702773669733e-04,3.368859351386834866e-04,6.762489727416219057e-04
2.740000000000000000e+02,6.723355684278842226e-04,6.713128488529969797e-04,3.356564244264984898e-04,6.737718702773669733e-04
2.750000000000000000e+02,6.698869996034639840e-04,6.688717112208042827e-04,3.344358556104021414e-04,6.713128488529969797e-04
2.760000000000000000e+02,6.674562008847084726e-04,6.664482629917434404e-04,3.332241314958717202e-04,6.688717112208042827e-04
2.770000000000000000e+02,6.650429795275747402e-04,6.640423125838308856e-04,3.320211562919154428e-04,6.664482629917434404e-04
2.780000000000000000e+02,6.626471455479232553e-04,6.616536711716589428e-04,3.308268355858294714e-04,6.640423125838308856e-04
2.790000000000000000e+02,6.602685117289563976e-04,6.592821526369935063e-04,3.296410763184967532e-04,6.616536711716589428e-04
2.800000000000000000e+02,6.579068934845500038e-04,6.569275735204327176e-04,3.284637867602163588e-04,6.592821526369935063e-04
2.810000000000000000e+02,6.555621088991103740e-04,6.545897529740967195e-04,3.272948764870483597e-04,6.569275735204327176e-04
2.820000000000000000e+02,6.532339786167185025e-04,6.522685127153232242e-04,3.261342563576616121e-04,6.545897529740967195e-04
2.830000000000000000e+02,6.509223258454599481e-04,6.499636769813468872e-04,3.249818384906734436e-04,6.522685127153232242e-04
2.840000000000000000e+02,6.486269762483454215e-04,6.476750724849337539e-04,3.238375362424668769e-04,6.499636769813468872e-04
2.850000000000000000e+02,6.463477579770060544e-04,6.454025283709514818e-04,3.227012641854757409e-04,6.476750724849337539e-04
2.860000000000000000e+02,6.440845015722174161e-04,6.431458761738502927e-04,3.215729380869251463e-04,6.454025283709514818e-04
2.870000000000000000e+02,6.418370399279282879e-04,6.409049497760318853e-04,3.204524748880159426e-04,6.431458761738502927e-04
2.880000000000000000e+02,6.396052082985881349e-04,6.386795853670874457e-04,3.193397926835437228e-04,6.409049497760318853e-04
2.890000000000000000e+02,6.373888441957853424e-04,6.364696214038794916e-04,3.182348107019397458e-04,6.386795853670874457e-04
2.900000000000000000e+02,6.351877873631006644e-04,6.342748985714522642e-04,3.171374492857261321e-04,6.364696214038794916e-04
2.910000000000000000e+02,6.330018797817138498e-04,6.320952597447462721e-04,3.160476298723731360e-04,6.342748985714522642e-04
2.920000000000000000e+02,6.308309655879695832e-04,6.299305499510998588e-04,3.149652749755499294e-04,6.320952597447462721e-04
2.930000000000000000e+02,6.286748910435679960e-04,6.277806163335193602e-04,3.138903081667596801e-04,6.299305499510998588e-04
2.940000000000000000e+02,6.265335044979281065e-04,6.256453081146977954e-04,3.128226540573488977e-04,6.277806163335193602e-04
2.950000000000000000e+02,6.244066563780292789e-04,6.235244765617666950e-04,3.117622382808833475e-04,6.256453081146977954e-04
2.960000000000000000e+02,6.222941991423924790e-04,6.214179749517607931e-04,3.107089874758803966e-04,6.235244765617666950e-04
2.970000000000000000e+02,6.201959871979245698e-04,6.193256585377817031e-04,3.096628292688908515e-04,6.214179749517607931e-04
2.980000000000000000e+02,6.181118769577609307e-04,6.172473845158429071e-04,3.086236922579214535e-04,6.193256585377817031e-04
2.990000000000000000e+02,6.160417267114248752e-04,6.151830119923784937e-04,3.075915059961892468e-04,6.172473845158429071e-04
3.000000000000000000e+02,6.139853966797281792e-04,6.131324019524039349e-04,3.065662009762019674e-04,6.151830119923784937e-04
3.010000000000000000e+02,6.119427489360562689e-04,6.110954172283096031e-04,3.055477086141548016e-04,6.131324019524039349e-04
3.020000000000000000e+02,6.099136473592947638e-04,6.090719224692754284e-04,3.045359612346377142e-04,6.110954172283096031e-04
3.030000000000000000e+02,6.078979576538690033e-04,6.070617841112909731e-04,3.035308920556454865e-04,6.090719224692754284e-04
3.040000000000000000e+02,6.058955472718063895e-04,6.050648703477669397e-04,3.025324351738834698e-04,6.070617841112909731e-04
3.050000000000000000e+02,6.039062854306664896e-04,6.030810511007252085e-04,3.015405255503626042e-04,6.050648703477669397e-04
3.060000000000000000e+02,6.019300430493146337e-04,6.011101979925527689e-04,3.005550989962763844e-04,6.030810511007252085e-04
3.070000000000000000e+02,5.999666927211100287e-04,5.991521843183100033e-04,2.995760921591550017e-04,6.011101979925527689e-04
3.080000000000000000e+02,5.980161087071889092e-04,5.972068850185752176e-04,2.986034425092876088e-04,5.991521843183100033e-04
3.090000000000000000e+02,5.960781668827852542e-04,5.952741766528193458e-04,2.976370883264096729e-04,5.972068850185752176e-04
3.100000000000000000e+02,5.941527447566596898e-04,5.933539373732941340e-04,2.966769686866470670e-04,5.952741766528193458e-04
3.110000000000000000e+02,5.922397213939389893e-04,5.914460468994249109e-04,2.957230234497124554e-04,5.933539373732941340e-04
3.120000000000000000e+02,5.903389774141176716e-04,5.895503864926960203e-04,2.947751932463480102e-04,5.914460468994249109e-04
3.130000000000000000e+02,5.884503949694641634e-04,5.876668389320165555e-04,2.938334194660082777e-04,5.895503864926960203e-04
3.140000000000000000e+02,5.865738576977252983e-04,5.857952884895578291e-04,2.928976442447789146e-04,5.876668389320165555e-04
3.150000000000000000e+02,5.847092507453854893e-04,5.839356209070513046e-04,2.919678104535256523e-04,5.857952884895578291e-04
3.160000000000000000e+02,5.828564607011088583e-04,5.820877233725352783e-04,2.910438616862676391e-04,5.839356209070513046e-04
3.170000000000000000e+02,5.810153755735902870e-04,5.802514844975431574e-04,2.901257422487715787e-04,5.820877233725352783e-04
3.180000000000000000e+02,5.791858848080422284e-04,5.784267942947206483e-04,2.892133971473603241e-04,5.802514844975431574e-04
3.190000000000000000e+02,5.773678792171943464e-04,5.766135441558656750e-04,2.883067720779328375e-04,5.784267942947206483e-04
3.200000000000000000e+02,5.755612509885654760e-04,5.748116268303786686e-04,2.874058134151893343e-04,5.766135441558656750e-04
3.210000000000000000e+02,5.737658936433853718e-04,5.730209364041157459e-04,2.865104682020578730e-04,5.748116268303786686e-04
3.220000000000000000e+02,5.719817020450324030e-04,5.712413682786371882e-04,2.856206841393185941e-04,5.730209364041157459e-04
3.230000000000000000e+02,5.702085723695571318e-04,5.694728191508396193e-04,2.847364095754198097e-04,5.712413682786371882e-04
3.240000000000000000e+02,5.684464020310198151e-04,5.677151869929665702e-04,2.838575934964832851e-04,5.694728191508396193e-04
3.250000000000000000e+02,5.666950897513234331e-04,5.659683710329882142e-04,2.829841855164941071e-04,5.677151869929665702e-04
3.260000000000000000e+02,5.649545354761142946e-04,5.642322717353409492e-04,2.821161358676704746e-04,5.659683710329882142e-04
3.270000000000000000e+02,5.632246403931007173e-04,5.625067907820219476e-04,2.812533953910109738e-04,5.642322717353409492e-04
3.280000000000000000e+02,5.615053068714903617e-04,5.607918310540279403e-04,2.803959155270139701e-04,5.625067907820219476e-04
3.290000000000000000e+02,5.597964384875253607e-04,5.590872966131342232e-04,2.795436483065671116e-04,5.607918310540279403e-04
3.300000000000000000e+02,5.580979399941732311e-04,5.573930926840035870e-04,2.786965463420017935e-04,5.590872966131342232e-04
3.310000000000000000e+02,5.564097172655602108e-04,5.557091256366198566e-04,2.778545628183099283e-04,5.573930926840035870e-04
3.320000000000000000e+02,5.547316773557575686e-04,5.540353029690396440e-04,2.770176514845198220e-04,5.557091256366198566e-04
3.330000000000000000e+02,5.530637283926997938e-04,5.523715332904539661e-04,2.761857666452269830e-04,5.540353029690396440e-04
3.340000000000000000e+02,5.514057796227045394e-04,5.507177263045544150e-04,2.753588631522772075e-04,5.523715332904539661e-04
3.350000000000000000e+02,5.497577414070309310e-04,5.490737927931975924e-04,2.745368963965987962e-04,5.507177263045544150e-04
3.360000000000000000e+02,5.481195251189063811e-04,5.474396446003606522e-04,2.737198223001803261e-04,5.490737927931975924e-04
3.370000000000000000e+02,5.464910432325109646e-04,5.458151946163832891e-04,2.729075973081916445e-04,5.474396446003606522e-04
3.380000000000000000e+02,5.448722092385449578e-04,5.442003567624886925e-04,2.721001783812443463e-04,5.458151946163832891e-04
3.390000000000000000e+02,5.432629376498909757e-04,5.425950459755786957e-04,2.712975229877893479e-04,5.442003567624886925e-04
3.400000000000000000e+02,5.416631439785768443e-04,5.409991781932975896e-04,2.704995890966487948e-04,5.425950459755786957e-04
3.410000000000000000e+02,5.400727447563147265e-04,5.394126703393583135e-04,2.697063351696791567e-04,5.409991781932975896e-04
3.420000000000000000e+02,5.384916574633913378e-04,5.378354403091262529e-04,2.689177201545631265e-04,5.394126703393583135e-04
3.430000000000000000e+02,5.369198005644726379e-04,5.362674069554553306e-04,2.681337034777276653e-04,5.378354403091262529e-04
3.440000000000000000e+02,5.353570934594764630e-04,5.347084900747708621e-04,2.673542450373854310e-04,5.362674069554553306e-04
3.450000000000000000e+02,5.338034564786320324e-04,5.331586103933946223e-04,2.665793051966973111e-04,5.347084900747708621e-04
3.460000000000000000e+02,5.322588109116233035e-04,5.316176895541074605e-04,2.658088447770537302e-04,5.331586103933946223e-04
3.470000000000000000e+02,5.307230789047823194e-04,5.300856501029428507e-04,2.650428250514714253e-04,5.316176895541074605e-04
3.480000000000000000e+02,5.291961835254266333e-04,5.285624154762102924e-04,2.642812077381051462e-04,5.300856501029428507e-04
3.490000000000000000e+02,5.276780487289967070e-04,5.270479099877397808e-04,2.635239549938698904e-04,5.285624154762102924e-04
3.500000000000000000e+02,5.261685993447340337e-04,5.255420588163461524e-04,2.627710294081730762e-04,5.270479099877397808e-04
3.510000000000000000e+02,5.246677610253880353e-04,5.240447879935075616e-04,2.620223939967537808e-04,5.255420588163461524e-04
3.520000000000000000e+02,5.231754603223781608e-04,5.225560243912533154e-04,2.612780121956266577e-04,5.240447879935075616e-04
3.530000000000000000e+02,5.216916245879277270e-04,5.210756957102582500e-04,2.605378478551291250e-04,5.225560243912533154e-04
3.540000000000000000e+02,5.202161819791717434e-04,5.196037304681388764e-04,2.598018652340694382e-04,5.210756957102582500e-04
3.550000000000000000e+02,5.187490614960710289e-04,5.181400579879469597e-04,2.590700289939734799e-04,5.196037304681388764e-04
3.560000000000000000e+02,5.172901929262341270e-04,5.166846083868571705e-04,2.583423041934285853e-04,5.181400579879469597e-04
3.570000000000000000e+02,5.158395068572962927e-04,5.152373125650453389e-04,2.576186562825226694e-04,5.166846083868571705e-04
3.580000000000000000e+02,5.143969346294574585e-04,5.137981021947518904e-04,2.568990510973759452e-04,5.152373125650453389e-04
3.590000000000000000e+02,5.129624083471950868e-04,5.123669097095297047e-04,2.561834548547648523e-04,5.137981021947518904e-04
3.600000000000000000e+02,5.115358609096842812e-04,5.109436682936698915e-04,2.554718341468349458e-04,5.123669097095297047e-04
3.610000000000000000e+02,5.101172259144859389e-04,5.095283118718037501e-04,2.547641559359018750e-04,5.109436682936698915e-04
3.620000000000000000e+02,5.087064377319316932e-04,5.081207750986773330e-04,2.540603875493386665e-04,5.095283118718037501e-04
3.630000000000000000e+02,5.073034314128643807e-04,5.067209933490941700e-04,2.533604966745470850e-04,5.081207750986773330e-04
3.640000000000000000e+02,5.059081427578604462e-04,5.053289027080251758e-04,2.526644513540125879e-04,5.067209933490941700e-04
3.650000000000000000e+02,5.045205082686021747e-04,5.039444399608798870e-04,2.519722199804399435e-04,5.053289027080251758e-04
3.660000000000000000e+02,5.031404651317794574e-04,5.025675425839376195e-04,2.512837712919688098e-04,5.039444399608798870e-04
3.670000000000000000e+02,5.017679512230865946e-04,5.011981487349350750e-04,2.505990743674675375e-04,5.025675425839376195e-04
3.680000000000000000e+02,5.004029050739156048e-04,4.998361972438074719e-04,2.499180986219037360e-04,5.011981487349350750e-04
3.690000000000000000e+02,4.990452659375810285e-04,4.984816276035803793e-04,2.492408138017901897e-04,4.998361972438074719e-04
3.700000000000000000e+02,4.976949736565927651e-04,4.971343799614085695e-04,2.485671899807042847e-04,4.984816276035803793e-04
3.710000000000000000e+02,4.963519687851691842e-04,4.957943951097605866e-04,2.478971975548802933e-04,4.971343799614085695e-04
3.720000000000000000e+02,4.950161924551776949e-04,4.944616144777450213e-04,2.472308072388725107e-04,4.957943951097605866e-04
3.730000000000000000e+02,4.936875864871570485e-04,4.931359801225768634e-04,2.465679900612884317e-04,4.944616144777450213e-04
3.740000000000000000e+02,4.923660932940610024e-04,4.918174347211795973e-04,2.459087173605897987e-04,4.931359801225768634e-04
3.750000000000000000e+02,4.910516559125110980e-04,4.905059215619231479e-04,2.452529607809615739e-04,4.918174347211795973e-04
3.760000000000000000e+02,4.897442179661593009e-04,4.892013845364924724e-04,2.446006922682462362e-04,4.905059215619231479e-04
3.770000000000000000e+02,4.884437237320238268e-04,4.879037681318863654e-04,2.439518840659431827e-04,4.892013845364924724e-04
3.780000000000000000e+02,4.871501180033210865e-04,4.866130174225427357e-04,2.433065087112713679e-04,4.879037681318863654e-04
3.790000000000000000e+02,4.858633462123673752e-04,4.853290780625888379e-04,2.426645390312944189e-04,4.866130174225427357e-04
3.800000000000000000e+02,4.845833543380972941e-04,4.840518962782135843e-04,2.420259481391067921e-04,4.853290780625888379e-04
3.810000000000000000e+02,4.833100889393704414e-04,4.827814188601605295e-04,2.413907094300802648e-04,4.840518962782135843e-04
3.820000000000000000e+02,4.820434971449238937e-04,4.815175931563381653e-04,2.407587965781690827e-04,4.827814188601605295e-04
3.830000000000000000e+02,4.807835266179005806e-04,4.802603670645461164e-04,2.401301835322730582e-04,4.815175931563381653e-04
3.840000000000000000e+02,4.795301255579587085e-04,4.790096890253155030e-04,2.395048445126577515e-04,4.802603670645461164e-04
3.850000000000000000e+02,4.782832427437377909e-04,4.777655080148602174e-04,2.388827540074301087e-04,4.790096890253155030e-04
3.860000000000000000e+02,4.770428274439297844e-04,4.765277735381377592e-04,2.382638867690688796e-04,4.777655080148602174e-04
3.870000000000000000e+02,4.758088294657403239e-04,4.752964356220184899e-04,2.376482178110092449e-04,4.765277735381377592e-04
3.880000000000000000e+02,4.745811991536674768e-04,4.740714448085596769e-04,2.370357224042798385e-04,4.752964356220184899e-04
3.890000000000000000e+02,4.733598873394306850e-04,4.728527521483835119e-04,2.364263760741917560e-04,4.740714448085596769e-04
3.900000000000000000e+02,4.721448453557375302e-04,4.716403091941568271e-04,2.358201545970784135e-04,4.728527521483835119e-04
3.910000000000000000e+02,4.709360250674254900e-04,4.704340679941717510e-04,2.352170339970858755e-04,4.716403091941568271e-04
3.920000000000000000e+02,4.697333787787583148e-04,4.692339810860234549e-04,2.346169905430117275e-04,4.704340679941717510e-04
3.930000000000000000e+02,4.685368593361216583e-04,4.680400014903846636e-04,2.340200007451923318e-04,4.692339810860234549e-04
3.940000000000000000e+02,4.673464200292132276e-04,4.668520827048760645e-04,2.334260413524380322e-04,4.680400014903846636e-04
3.950000000000000000e+02,4.661620146431122436e-04,4.656701786980282226e-04,2.328350893490141113e-04,4.668520827048760645e-04
3.960000000000000000e+02,4.649835973905558362e-04,4.644942439033363044e-04,2.322471219516681522e-04,4.656701786980282226e-04
3.970000000000000000e+02,4.638111229986474626e-04,4.633242332134034341e-04,2.316621166067017170e-04,4.644942439033363044e-04
3.980000000000000000e+02,4.626445466134887496e-04,4.621601019741737679e-04,2.310800509870868840e-04,4.633242332134034341e-04
3.990000000000000000e+02,4.614838238459206821e-04,4.610018059792511127e-04,2.305009029896255563e-04,4.621601019741737679e-04
4.000000000000000000e+02,4.603289107496522092e-04,4.598493014643029240e-04,2.299246507321514620e-04,4.610018059792511127e-04
4.010000000000000000e+02,4.591797638145989069e-04,4.587025451015490363e-04,2.293512725507745181e-04,4.598493014643029240e-04
4.020000000000000000e+02,4.580363399758757836e-04,4.575614939943313270e-04,2.287807469971656635e-04,4.587025451015490363e-04
4.030000000000000000e+02,4.568985965577865294e-04,4.564261056717646976e-04,2.282130528358823488e-04,4.575614939943313270e-04
4.040000000000000000e+02,4.557664913513725935e-04,4.552963380834682298e-04,2.276481690417341149e-04,4.564261056717646976e-04
4.050000000000000000e+02,4.546399825469116251e-04,4.541721495943732128e-04,2.270860747971866064e-04,4.552963380834682298e-04
4.060000000000000000e+02,4.535190287695556322e-04,4.530534989796087988e-04,2.265267494898043994e-04,4.541721495943732128e-04
4.070000000000000000e+02,4.524035889871269589e-04,4.519403454194623063e-04,2.259701727097311531e-04,4.530534989796087988e-04
4.080000000000000000e+02,4.512936226569452813e-04,4.508326484944146038e-04,2.254163242472073019e-04,4.519403454194623063e-04
4.090000000000000000e+02,4.501890895641236234e-04,4.497303681802473766e-04,2.248651840901236883e-04,4.508326484944146038e-04
4.100000000000000000e+02,4.490899499344780388e-04,4.486334648432223847e-04,2.243167324216111924e-04,4.497303681802473766e-04
4.110000000000000000e+02,4.479961643395480309e-04,4.475418992353313017e-04,2.237709496176656509e-04,4.486334648432223847e-04
4.120000000000000000e+02,4.469076937630434010e-04,4.464556324896145094e-04,2.232278162448072547e-04,4.475418992353313017e-04
4.130000000000000000e+02,4.458244995606541750e-04,4.453746261155476548e-04,2.226873130577738274e-04,4.464556324896145094e-04
4.140000000000000000e+02,4.447465434492814396e-04,4.442988419944955908e-04,2.221494209972477954e-04,4.453746261155476548e-04
4.150000000000000000e+02,4.436737875263552233e-04,4.432282423752316935e-04,2.216141211876158468e-04,4.442988419944955908e-04
4.160000000000000000e+02,4.426061942693904072e-04,4.421627898695220694e-04,2.210813949347610347e-04,4.432282423752316935e-04
4.170000000000000000e+02,4.415437264829735753e-04,4.411024474477725924e-04,2.205512237238862962e-04,4.421627898695220694e-04
4.180000000000000000e+02,4.404863473465581158e-04,4.400471784347396369e-04,2.200235892173698184e-04,4.411024474477725924e-04
4.190000000000000000e+02,4.394340204115776416e-04,4.389969465053011476e-04,2.194984732526505738e-04,4.400471784347396369e-04
4.200000000000000000e+02,4.383867095133497926e-04,4.379517156802885326e-04,2.189758578401442663e-04,4.389969465053011476e-04
4.210000000000000000e+02,4.373443789071340682e-04,4.369114503223780793e-04,2.184557251611890397e-04,4.379517156802885326e-04
4.220000000000000000e+02,4.363069931331287066e-04,4.358761151320406460e-04,2.179380575660203230e-04,4.369114503223780793e-04
4.230000000000000000e+02,4.352745171068428398e-04,4.348456751435488704e-04,2.174228375717744352e-04,4.358761151320406460e-04
4.240000000000000000e+02,4.342469160424355934e-04,4.338200957210404862e-04,2.169100478605202431e-04,4.348456751435488704e-04
4.250000000000000000e+02,4.332241554833582420e-04,4.327993425546380175e-04,2.163996712773190087e-04,4.338200957210404862e-04
4.260000000000000000e+02,4.322062013399907698e-04,4.317833816566225206e-04,2.158916908283112603e-04,4.327993425546380175e-04
4.270000000000000000e+02,4.311930197765656558e-04,4.307721793576608322e-04,2.153860896788304161e-04,4.317833816566225206e-04
4.280000000000000000e+02,4.301845773316825827e-04,4.297657023030868094e-04,2.148828511515434047e-04,4.307721793576608322e-04
4.290000000000000000e+02,4.291808408201647218e-04,4.287639174492335285e-04,2.143819587246167642e-04,4.297657023030868094e-04
4.300000000000000000e+02,4.281817773833518359e-04,4.277667920598167113e-04,2.138833960299083557e-04,4.287639174492335285e-04
4.310000000000000000e+02,4.271873544436366466e-04,4.267742937023692729e-04,2.133871468511846364e-04,4.277667920598167113e-04
4.320000000000000000e+02,4.261975397747974625e-04,4.257863902447248734e-04,2.128931951223624367e-04,4.267742937023692729e-04
4.330000000000000000e+02,4.252123014069630891e-04,4.248030498515500985e-04,2.124015249257750493e-04,4.257863902447248734e-04
4.340000000000000000e+02,4.242316076842334027e-04,4.238242409809243427e-04,2.119121204904621714e-04,4.248030498515500985e-04
4.350000000000000000e+02,4.232554272106670012e-04,4.228499323809681580e-04,2.114249661904840790e-04,4.238242409809243427e-04
4.360000000000000000e+02,4.222837289157288510e-04,4.218800930865164878e-04,2.109400465432582439e-04,4.228499323809681580e-04
4.370000000000000000e+02,4.213164819913406411e-04,4.209146924158379253e-04,2.104573462079189626e-04,4.218800930865164878e-04
4.380000000000000000e+02,4.203536559320708577e-04,4.199536999673999420e-04,2.099768499836999710e-04,4.209146924158379253e-04
4.390000000000000000e+02,4.193952205011619583e-04,4.189970856166768884e-04,2.094985428083384442e-04,4.199536999673999420e-04
4.400000000000000000e+02,4.184411457298087278e-04,4.180448195130026631e-04,2.090224097565013316e-04,4.189970856166768884e-04
4.410000000000000000e+02,4.174914019148823208e-04,4.170968720764652330e-04,2.085484360382326165e-04,4.180448195130026631e-04
4.420000000000000000e+02,4.165459596332521386e-04,4.161532139948442496e-04,2.080766069974221248e-04,4.170968720764652330e-04
4.430000000000000000e+02,4.156047897382886269e-04,4.152138162205895947e-04,2.076069081102947973e-04,4.161532139948442496e-04
4.440000000000000000e+02,4.146678633377143264e-04,4.142786499678404745e-04,2.071393249839202373e-04,4.152138162205895947e-04
4.450000000000000000e+02,4.137351517903842257e-04,4.133476867094857689e-04,2.066738433547428845e-04,4.142786499678404745e-04
4.460000000000000000e+02,4.128066267221619512e-04,4.124208981742627598e-04,2.062104490871313799e-04,4.133476867094857689e-04
4.470000000000000000e+02,4.118822600075455753e-04,4.114982563438952714e-04,2.057491281719476357e-04,4.124208981742627598e-04
4.480000000000000000e+02,4.109620237716105073e-04,4.105797334502704621e-04,2.052898667251352310e-04,4.114982563438952714e-04
4.490000000000000000e+02,4.100458903763537499e-04,4.096653019726529126e-04,2.048326509863264563e-04,4.105797334502704621e-04
4.500000000000000000e+02,4.091338324840321228e-04,4.087549346349359566e-04,2.043774673174679783e-04,4.096653019726529126e-04
4.510000000000000000e+02,4.082258229222701651e-04,4.078486044029294407e-04,2.039243022014647203e-04,4.087549346349359566e-04
4.520000000000000000e+02,4.073218348108476050e-04,4.069462844816839676e-04,2.034731422408419838e-04,4.078486044029294407e-04
4.530000000000000000e+02,4.064218415094633663e-04,4.060479483128503217e-04,2.030239741564251609e-04,4.069462844816839676e-04
4.540000000000000000e+02,4.055258165708286455e-04,4.051535695720730472e-04,2.025767847860365236e-04,4.060479483128503217e-04
4.550000000000000000e+02,4.046337338102778958e-04,4.042631221664201298e-04,2.021315610832100649e-04,4.051535695720730472e-04
4.560000000000000000e+02,4.037455672710188459e-04,4.033765802318446626e-04,2.016882901159223313e-04,4.042631221664201298e-04
4.570000000000000000e+02,4.028612912336249074e-04,4.024939181306809357e-04,2.012469590653404678e-04,4.033765802318446626e-04
4.580000000000000000e+02,4.019808801762336792e-04,4.016151104491728343e-04,2.008075552245864172e-04,4.024939181306809357e-04
4.590000000000000000e+02,4.011043088363863696e-04,4.007401319950351973e-04,2.003700659975175987e-04,4.016151104491728343e-04
4.600000000000000000e+02,4.002315521129951037e-04,3.998689577950460209e-04,1.999344788975230105e-04,4.007401319950351973e-04
4.610000000000000000e+02,3.993625851826942963e-04,3.990015630926706464e-04,1.995007815463353232e-04,3.998689577950460209e-04
4.620000000000000000e+02,3.984973834194049935e-04,3.981379233457167936e-04,1.990689616728583968e-04,3.990015630926706464e-04
4.630000000000000000e+02,3.976359223987202540e-04,3.972780142240198435e-04,1.986390071120099218e-04,3.981379233457167936e-04
4.640000000000000000e+02,3.967781779117829366e-04,3.964218116071577193e-04,1.982109058035788597e-04,3.972780142240198435e-04
4.650000000000000000e+02,3.959241259526846690e-04,3.955692915821960713e-04,1.977846457910980356e-04,3.964218116071577193e-04
4.660000000000000000e+02,3.950737427355077713e-04,3.947204304414617050e-04,1.973602152207308525e-04,3.955692915821960713e-04
4.670000000000000000e+02,3.942270046657370131e-04,3.938752046803451205e-04,1.969376023401725603e-04,3.947204304414617050e-04
4.680000000000000000e+02,3.933838883614093618e-04,3.930335909951306983e-04,1.965167954975653491e-04,3.938752046803451205e-04
4.690000000000000000e+02,3.925443706492282026e-04,3.921955662808553457e-04,1.960977831404276729e-04,3.930335909951306983e-04
4.700000000000000000e+02,3.917084284955074658e-04,3.913611076291940321e-04,1.956805538145970161e-04,3.921955662808553457e-04
4.710000000000000000e+02,3.908760391618804064e-04,3.905301923263719403e-04,1.952650961631859701e-04,3.913611076291940321e-04
4.720000000000000000e+02,3.900471800098448405e-04,3.897027978511041573e-04,1.948513989255520786e-04,3.905301923263719403e-04
4.730000000000000000e+02,3.892218286453141829e-04,3.888789018725605728e-04,1.944394509362802864e-04,3.897027978511041573e-04
4.740000000000000000e+02,3.883999628278567151e-04,3.880584822483569064e-04,1.940292411241784532e-04,3.888789018725605728e-04
4.750000000000000000e+02,3.875815605481891524e-04,3.872415170225708891e-04,1.936207585112854446e-04,3.880584822483569064e-04
4.760000000000000000e+02,3.867665999474634297e-04,3.864279844237839229e-04,1.932139922118919614e-04,3.872415170225708891e-04
4.770000000000000000e+02,3.859550593676708274e-04,3.856178628631471350e-04,1.928089314315735675e-04,3.864279844237839229e-04
4.780000000000000000e+02,3.851469173011268232e-04,3.848111309324710682e-04,1.924055654662355341e-04,3.856178628631471350e-04
4.790000000000000000e+02,3.843421524735157746e-04,3.840077674023406325e-04,1.920038837011703162e-04,3.848111309324710682e-04
4.800000000000000000e+02,3.835407437481896942e-04,3.832077512202524457e-04,1.916038756101262229e-04,3.840077674023406325e-04
4.810000000000000000e+02,3.827426701640823659e-04,3.824110615087758101e-04,1.912055307543879051e-04,3.832077512202524457e-04
4.820000000000000000e+02,3.819479109721801713e-04,3.816176775637368361e-04,1.908088387818684180e-04,3.824110615087758101e-04
4.830000000000000000e+02,3.811564455517002514e-04,3.808275788524247379e-04,1.904137894262123690e-04,3.816176775637368361e-04
4.840000000000000000e+02,3.803682534616603661e-04,3.800407450118206275e-04,1.900203725059103137e-04,3.808275788524247379e-04
4.850000000000000000e+02,3.795833144331628439e-04,3.792571558468477741e-04,1.896285779234238870e-04,3.800407450118206275e-04
4.860000000000000000e+02,3.788016083990930483e-04,3.784767913286443621e-04,1.892383956643221810e-04,3.792571558468477741e-04
4.870000000000000000e+02,3.780231153848734316e-04,3.776996315928566315e-04,1.888498157964283157e-04,3.784767913286443621e-04
4.880000000000000000e+02,3.772478156563452423e-04,3.769256569379532146e-04,1.884628284689766073e-04,3.776996315928566315e-04
4.890000000000000000e+02,3.764756895892618083e-04,3.761548478235606690e-04,1.880774239117803345e-04,3.769256569379532146e-04
4.900000000000000000e+02,3.757067177581618900e-04,3.753871848688187423e-04,1.876935924344093711e-04,3.761548478235606690e-04
4.910000000000000000e+02,3.749408808451093478e-04,3.746226488507559669e-04,1.873113244253779835e-04,3.753871848688187423e-04
4.920000000000000000e+02,3.741781597301208073e-04,3.738612207026853116e-04,1.869306103513426558e-04,3.746226488507559669e-04
4.930000000000000000e+02,3.734185354212771202e-04,3.731028815126189693e-04,1.865514407563094847e-04,3.738612207026853116e-04
4.940000000000000000e+02,3.726619891274429719e-04,3.723476125217027696e-04,1.861738062608513848e-04,3.731028815126189693e-04
4.950000000000000000e+02,3.719085021708923300e-04,3.715953951226690219e-04,1.857976975613345109e-04,3.723476125217027696e-04
4.960000000000000000e+02,3.711580560223914915e-04,3.708462108583088202e-04,1.854231054291544101e-04,3.715953951226690219e-04
4.970000000000000000e+02,3.704106322982569921e-04,3.701000414199621296e-04,1.850500207099810648e-04,3.708462108583088202e-04
4.980000000000000000e+02,3.696662128002681236e-04,3.693568686460264655e-04,1.846784343230132327e-04,3.701000414199621296e-04
4.990000000000000000e+02,3.689247794358418986e-04,3.686166745204833006e-04,1.843083372602416503e-04,3.693568686460264655e-04
5.000000000000000000e+02,3.681863142837582537e-04,3.678794411714423067e-04,1.839397205857211534e-04,3.686166745204833006e-04
5.010000000000000000e+02,3.674507995607978472e-04,3.671451508697029433e-04,1.835725754348514717e-04,3.678794411714423067e-04
5.020000000000000000e+02,3.667182175914329711e-04,3.664137860273330148e-04,1.832068930136665074e-04,3.671451508697029433e-04
5.030000000000000000e+02,3.659885509040283758e-04,3.656853291962647366e-04,1.828426645981323683e-04,3.664137860273330148e-04
5.040000000000000000e+02,3.652617821052195346e-04,3.649597630669071196e-04,1.824798815334535598e-04,3.656853291962647366e-04
5.050000000000000000e+02,3.645378939842736088e-04,3.642370704667746164e-04,1.821185352333873082e-04,3.649597630669071196e-04
5.060000000000000000e+02,3.638168694363175248e-04,3.635172343591327364e-04,1.817586171795663682e-04,3.642370704667746164e-04
5.070000000000000000e+02,3.630986915137413007e-04,3.628002378416591645e-04,1.814001189208295822e-04,3.635172343591327364e-04
5.080000000000000000e+02,3.623833433788470337e-04,3.620860641451204378e-04,1.810430320725602189e-04,3.628002378416591645e-04
5.090000000000000000e+02,3.616708083448161304e-04,3.613746966320651572e-04,1.806873483160325786e-04,3.620860641451204378e-04
5.100000000000000000e+02,3.609610698587228939e-04,3.606661187955316722e-04,1.803330593977658361e-04,3.613746966320651572e-04
5.110000000000000000e+02,3.602541114696711233e-04,3.599603142577713789e-04,1.799801571288856894e-04,3.606661187955316722e-04
5.120000000000000000e+02,3.595499169067317702e-04,3.592572667689866543e-04,1.796286333844933272e-04,3.599603142577713789e-04


==> anc/Reproducibility_Artifacts/data/fixed_teacher_necessity_v10.csv <==
depth,exact_error,first_order_asymptote,lower_bound,upper_bound
2.000000000000000000e+00,1.178794411714423340e-01,9.196986029286058351e-02,4.598493014643029175e-02,1.839397205857211670e-01
3.000000000000000000e+00,7.158314487514594315e-02,6.131324019524038438e-02,3.065662009762019219e-02,9.196986029286058351e-02
4.000000000000000000e+00,5.147319117144233402e-02,4.598493014643029175e-02,2.299246507321514588e-02,6.131324019524038438e-02
5.000000000000000000e+00,4.019944117144225171e-02,3.678794411714423479e-02,1.839397205857211740e-02,4.598493014643029175e-02
6.000000000000000000e+00,3.298146449105815448e-02,3.065662009762019219e-02,1.532831004881009609e-02,3.678794411714423479e-02
7.000000000000000000e+00,2.796276408232839517e-02,2.627710294081730957e-02,1.313855147040865479e-02,3.065662009762019219e-02
8.000000000000000000e+00,2.427052536562568363e-02,2.299246507321514588e-02,1.149623253660757294e-02,2.627710294081730957e-02
9.000000000000000000e+00,2.144002505682396365e-02,2.043774673174679826e-02,1.021887336587339913e-02,2.299246507321514588e-02
1.000000000000000000e+01,1.920100107144223633e-02,1.839397205857211740e-02,9.196986029286058698e-03,2.043774673174679826e-02
1.100000000000000000e+01,1.738554169004996597e-02,1.672179278052010609e-02,8.360896390260053046e-03,1.839397205857211740e-02
1.200000000000000000e+01,1.588381315730541532e-02,1.532831004881009609e-02,7.664155024405048047e-03,1.672179278052010609e-02
1.300000000000000000e+01,1.462094270028152510e-02,1.414920927582470622e-02,7.074604637912353111e-03,1.532831004881009609e-02
1.400000000000000000e+01,1.354413095158329972e-02,1.313855147040865479e-02,6.569275735204327393e-03,1.414920927582470622e-02
1.500000000000000000e+01,1.261507467729805487e-02,1.226264803904807826e-02,6.131324019524039132e-03,1.313855147040865479e-02
1.600000000000000000e+01,1.180531071964951995e-02,1.149623253660757294e-02,5.748116268303786469e-03,1.226264803904807826e-02
1.700000000000000000e+01,1.109324642514958326e-02,1.081998356386595049e-02,5.409991781932975245e-03,1.149623253660757294e-02
1.800000000000000000e+01,1.046220437677897186e-02,1.021887336587339913e-02,5.109436682936699566e-03,1.081998356386595049e-02
1.900000000000000000e+01,9.899098967978303687e-03,9.681037925564271035e-03,4.840518962782135517e-03,1.021887336587339913e-02
2.000000000000000000e+01,9.393518762900454622e-03,9.196986029286058698e-03,4.598493014643029349e-03,9.681037925564271035e-03
2.100000000000000000e+01,8.937076530489695969e-03,8.759034313605770436e-03,4.379517156802885218e-03,9.196986029286058698e-03
2.200000000000000000e+01,8.522940075835871987e-03,8.360896390260053046e-03,4.180448195130026523e-03,8.759034313605770436e-03
2.300000000000000000e+01,8.145487791300365377e-03,7.997379155900919551e-03,3.998689577950459775e-03,8.360896390260053046e-03
2.400000000000000000e+01,7.800051885919701000e-03,7.664155024405048047e-03,3.832077512202524024e-03,7.997379155900919551e-03
2.500000000000000000e+01,7.482724313424338192e-03,7.357588823428846785e-03,3.678794411714423392e-03,7.664155024405048047e-03
2.600000000000000000e+01,7.190208234937989218e-03,7.074604637912353111e-03,3.537302318956176556e-03,7.357588823428846785e-03
2.700000000000000000e+01,6.919703020528134019e-03,6.812582243915597975e-03,3.406291121957798988e-03,7.074604637912353111e-03
2.800000000000000000e+01,6.668814274600087799e-03,6.569275735204327393e-03,3.284637867602163697e-03,6.812582243915597975e-03
2.900000000000000000e+01,6.435482754446941733e-03,6.342748985714523509e-03,3.171374492857261754e-03,6.569275735204327393e-03
3.000000000000000000e+01,6.217927709831760907e-03,6.131324019524039132e-03,3.065662009762019566e-03,6.342748985714523509e-03
3.100000000000000000e+01,6.014601341739200802e-03,5.933539373732941123e-03,2.966769686866470562e-03,6.131324019524039132e-03
3.200000000000000000e+01,5.824151915125752588e-03,5.748116268303786469e-03,2.874058134151893235e-03,5.933539373732941123e-03
3.300000000000000000e+01,5.645393665927644911e-03,5.573930926840035653e-03,2.786965463420017827e-03,5.748116268303786469e-03
3.400000000000000000e+01,5.477282085777579468e-03,5.409991781932975245e-03,2.704995890966487623e-03,5.573930926840035653e-03
3.500000000000000000e+01,5.318893495627863288e-03,5.255420588163461741e-03,2.627710294081730871e-03,5.409991781932975245e-03
3.600000000000000000e+01,5.169408064370217826e-03,5.109436682936699566e-03,2.554718341468349783e-03,5.255420588163461741e-03
3.700000000000000000e+01,5.028095613105687534e-03,4.971343799614086345e-03,2.485671899807043173e-03,5.109436682936699566e-03
3.800000000000000000e+01,4.894303686129863884e-03,4.840518962782135517e-03,2.420259481391067759e-03,4.971343799614086345e-03
3.900000000000000000e+01,4.767447477290076563e-03,4.716403091941568163e-03,2.358201545970784081e-03,4.840518962782135517e-03
4.000000000000000000e+01,4.647001283561991158e-03,4.598493014643029349e-03,2.299246507321514674e-03,4.716403091941568163e-03
4.100000000000000000e+01,4.532491222364543049e-03,4.486334648432223522e-03,2.243167324216111761e-03,4.598493014643029349e-03
4.200000000000000000e+01,4.423488999839964020e-03,4.379517156802885218e-03,2.189758578401442609e-03,4.486334648432223522e-03
4.300000000000000000e+01,4.319606557314170647e-03,4.277667920598166897e-03,2.138833960299083448e-03,4.379517156802885218e-03
4.400000000000000000e+01,4.220491454864416792e-03,4.180448195130026523e-03,2.090224097565013262e-03,4.277667920598166897e-03
4.500000000000000000e+01,4.125822876253015803e-03,4.087549346349359132e-03,2.043774673174679566e-03,4.180448195130026523e-03
4.600000000000000000e+01,4.035308159770045755e-03,3.998689577950459775e-03,1.999344788975229888e-03,4.087549346349359132e-03
4.700000000000000000e+01,3.948679775985064477e-03,3.913611076291939779e-03,1.956805538145969890e-03,3.998689577950459775e-03
4.800000000000000000e+01,3.865692686607913320e-03,3.832077512202524024e-03,1.916038756101262012e-03,3.913611076291939779e-03
4.900000000000000000e+01,3.786122029582783544e-03,3.753871848688187639e-03,1.876935924344093820e-03,3.832077512202524024e-03
5.000000000000000000e+01,3.709761084325580160e-03,3.678794411714423392e-03,1.839397205857211696e-03,3.753871848688187639e-03
5.100000000000000000e+01,3.636419478343255740e-03,3.606661187955316830e-03,1.803330593977658415e-03,3.678794411714423392e-03
5.200000000000000000e+01,3.565921602472377216e-03,3.537302318956176556e-03,1.768651159478088278e-03,3.606661187955316830e-03
5.300000000000000000e+01,3.498105206966195535e-03,3.470560765768323890e-03,1.735280382884161945e-03,3.537302318956176556e-03
5.400000000000000000e+01,3.432820154799065548e-03,3.406291121957798988e-03,1.703145560978899494e-03,3.470560765768323890e-03
5.500000000000000000e+01,3.369927312020348786e-03,3.344358556104021305e-03,1.672179278052010653e-03,3.406291121957798988e-03
5.600000000000000000e+01,3.309297557900936493e-03,3.284637867602163697e-03,1.642318933801081848e-03,3.344358556104021305e-03
5.700000000000000000e+01,3.250810900054246222e-03,3.227012641854757301e-03,1.613506320927378650e-03,3.284637867602163697e-03
5.800000000000000000e+01,3.194355681764127208e-03,3.171374492857261754e-03,1.585687246428630877e-03,3.227012641854757301e-03
5.900000000000000000e+01,3.139827870501377127e-03,3.117622382808833258e-03,1.558811191404416629e-03,3.171374492857261754e-03
6.000000000000000000e+01,3.087130418098660289e-03,3.065662009762019566e-03,1.532831004881009783e-03,3.117622382808833258e-03
6.100000000000000000e+01,3.036172684273308331e-03,3.015405255503625717e-03,1.507702627751812859e-03,3.065662009762019566e-03
6.200000000000000000e+01,2.986869916356604815e-03,2.966769686866470562e-03,1.483384843433235281e-03,3.015405255503625717e-03
6.300000000000000000e+01,2.939142778873748973e-03,2.919678104535256957e-03,1.459839052267628478e-03,2.966769686866470562e-03
6.400000000000000000e+01,2.892916927534905369e-03,2.874058134151893235e-03,1.437029067075946617e-03,2.919678104535256957e-03
6.500000000000000000e+01,2.848122622790716374e-03,2.829841855164941071e-03,1.414920927582470535e-03,2.874058134151893235e-03
6.600000000000000000e+01,2.804694378771122043e-03,2.786965463420017827e-03,1.393482731710008913e-03,2.829841855164941071e-03
6.700000000000000000e+01,2.762570643828454742e-03,2.745368963965987529e-03,1.372684481982993764e-03,2.786965463420017827e-03
6.800000000000000000e+01,2.721693509463218863e-03,2.704995890966487623e-03,1.352497945483243811e-03,2.745368963965987529e-03
6.900000000000000000e+01,2.682008444724270912e-03,2.665793051966973762e-03,1.332896525983486881e-03,2.704995890966487623e-03
7.000000000000000000e+01,2.643464053481037190e-03,2.627710294081730871e-03,1.313855147040865435e-03,2.665793051966973762e-03
7.100000000000000000e+01,2.606011852361200809e-03,2.590700289939735015e-03,1.295350144969867508e-03,2.627710294081730871e-03
7.200000000000000000e+01,2.569606067282181883e-03,2.554718341468349783e-03,1.277359170734174891e-03,2.590700289939735015e-03
7.300000000000000000e+01,2.534203446821925443e-03,2.519722199804399435e-03,1.259861099902199718e-03,2.554718341468349783e-03
7.400000000000000000e+01,2.499763090775541929e-03,2.485671899807043173e-03,1.242835949903521586e-03,2.519722199804399435e-03
7.500000000000000000e+01,2.466246292554707953e-03,2.452529607809615739e-03,1.226264803904807870e-03,2.485671899807043173e-03
7.600000000000000000e+01,2.433616394046989040e-03,2.420259481391067759e-03,1.210129740695533879e-03,2.452529607809615739e-03
7.700000000000000000e+01,2.401838651872267860e-03,2.388827540074300870e-03,1.194413770037150435e-03,2.420259481391067759e-03
7.800000000000000000e+01,2.370880113991225002e-03,2.358201545970784081e-03,1.179100772985392041e-03,2.388827540074300870e-03
7.900000000000000000e+01,2.340709505716742633e-03,2.328350893490141113e-03,1.164175446745070557e-03,2.358201545970784081e-03
8.000000000000000000e+01,2.311297124324040997e-03,2.299246507321514674e-03,1.149623253660757337e-03,2.328350893490141113e-03
8.100000000000000000e+01,2.282614741518862456e-03,2.270860747971866281e-03,1.135430373985933140e-03,2.299246507321514674e-03
8.200000000000000000e+01,2.254635513056546525e-03,2.243167324216111761e-03,1.121583662108055881e-03,2.270860747971866281e-03
8.300000000000000000e+01,2.227333894965433103e-03,2.216141211876158576e-03,1.108070605938079288e-03,2.243167324216111761e-03
8.400000000000000000e+01,2.200685565736770766e-03,2.189758578401442609e-03,1.094879289200721304e-03,2.216141211876158576e-03
8.500000000000000000e+01,2.174667354081227799e-03,2.163996712773190358e-03,1.081998356386595179e-03,2.189758578401442609e-03
8.600000000000000000e+01,2.149257171711105308e-03,2.138833960299083448e-03,1.069416980149541724e-03,2.163996712773190358e-03
8.700000000000000000e+01,2.124433950799031745e-03,2.114249661904841170e-03,1.057124830952420585e-03,2.138833960299083448e-03
8.800000000000000000e+01,2.100177585733387087e-03,2.090224097565013262e-03,1.045112048782506631e-03,2.114249661904841170e-03
8.900000000000000000e+01,2.076468878792148143e-03,2.066738433547428682e-03,1.033369216773714341e-03,2.090224097565013262e-03
9.000000000000000000e+01,2.053289489468645979e-03,2.043774673174679566e-03,1.021887336587339783e-03,2.066738433547428682e-03
9.100000000000000000e+01,2.030621887167960438e-03,2.021315610832100703e-03,1.010657805416050352e-03,2.043774673174679566e-03
9.200000000000000000e+01,2.008449306974302573e-03,1.999344788975229888e-03,9.996723944876149438e-04,2.021315610832100703e-03
9.300000000000000000e+01,1.986755708295095957e-03,1.977846457910980085e-03,9.889232289554900426e-04,1.999344788975229888e-03
9.400000000000000000e+01,1.965525736182582861e-03,1.956805538145969890e-03,9.784027690729849448e-04,1.977846457910980085e-03
9.500000000000000000e+01,1.944744685071164714e-03,1.936207585112854337e-03,9.681037925564271686e-04,1.956805538145969890e-03
9.600000000000000000e+01,1.924398464798970920e-03,1.916038756101262012e-03,9.580193780506310059e-04,1.936207585112854337e-03
9.700000000000000000e+01,1.904473568775211234e-03,1.896285779234238708e-03,9.481428896171193539e-04,1.916038756101262012e-03
9.800000000000000000e+01,1.884957044054780262e-03,1.876935924344093820e-03,9.384679621720469099e-04,1.896285779234238708e-03
9.900000000000000000e+01,1.865836463260717171e-03,1.857976975613345218e-03,9.289884878066726089e-04,1.876935924344093820e-03
1.000000000000000000e+02,1.847099898213189206e-03,1.839397205857211696e-03,9.196986029286058481e-04,1.857976975613345218e-03
1.010000000000000000e+02,1.828735895086974761e-03,1.821185352333872919e-03,9.105926761669364596e-04,1.839397205857211696e-03
1.020000000000000000e+02,1.810733451082902068e-03,1.803330593977658415e-03,9.016652969888292075e-04,1.821185352333872919e-03
1.030000000000000000e+02,1.793081992441880601e-03,1.785822529958458037e-03,8.929112649792290187e-04,1.803330593977658415e-03
1.040000000000000000e+02,1.775771353721034007e-03,1.768651159478088278e-03,8.843255797390441389e-04,1.785822529958458037e-03
1.050000000000000000e+02,1.758791758289968143e-03,1.751806862721154131e-03,8.759034313605770653e-04,1.768651159478088278e-03
1.060000000000000000e+02,1.742133799906342428e-03,1.735280382884161945e-03,8.676401914420809724e-04,1.751806862721154131e-03
1.070000000000000000e+02,1.725788425340823995e-03,1.719062809212347238e-03,8.595314046061736189e-04,1.735280382884161945e-03
1.080000000000000000e+02,1.709746917977428282e-03,1.703145560978899494e-03,8.515727804894497469e-04,1.719062809212347238e-03
1.090000000000000000e+02,1.694000882298762889e-03,1.687520372346065951e-03,8.437601861730329757e-04,1.703145560978899494e-03
1.100000000000000000e+02,1.678542229260504559e-03,1.672179278052010653e-03,8.360896390260053263e-04,1.687520372346065951e-03
1.110000000000000000e+02,1.663363162407782703e-03,1.657114599871361898e-03,8.285572999356809491e-04,1.672179278052010653e-03
1.120000000000000000e+02,1.648456164767497789e-03,1.642318933801081848e-03,8.211594669005409242e-04,1.657114599871361898e-03
1.130000000000000000e+02,1.633813986459120571e-03,1.627785137926735870e-03,8.138925689633679352e-04,1.642318933801081848e-03
1.140000000000000000e+02,1.619429632906621563e-03,1.613506320927378650e-03,8.067531604636893252e-04,1.627785137926735870e-03
1.150000000000000000e+02,1.605296353714202873e-03,1.599475831180184084e-03,7.997379155900920418e-04,1.613506320927378650e-03
1.160000000000000000e+02,1.591407632110464210e-03,1.585687246428630877e-03,7.928436232143154386e-04,1.599475831180184084e-03
1.170000000000000000e+02,1.577757174907545856e-03,1.572134363980522793e-03,7.860671819902613966e-04,1.585687246428630877e-03
1.180000000000000000e+02,1.564338903008777315e-03,1.558811191404416629e-03,7.794055957022083146e-04,1.572134363980522793e-03
1.190000000000000000e+02,1.551146942376402382e-03,1.545711937695135691e-03,7.728559688475678457e-04,1.558811191404416629e-03
1.200000000000000000e+02,1.538175615460324330e-03,1.532831004881009783e-03,7.664155024405048915e-04,1.545711937695135691e-03
1.210000000000000000e+02,1.525419433047736639e-03,1.520162980047282510e-03,7.600814900236412550e-04,1.532831004881009783e-03
1.220000000000000000e+02,1.512873086520594157e-03,1.507702627751812859e-03,7.538513138759064293e-04,1.520162980047282510e-03
1.230000000000000000e+02,1.500531440484564882e-03,1.495444882810741246e-03,7.477224414053706232e-04,1.507702627751812859e-03
1.240000000000000000e+02,1.488389525761524279e-03,1.483384843433235281e-03,7.416924217166176404e-04,1.495444882810741246e-03
1.250000000000000000e+02,1.476442532731159218e-03,1.471517764685769227e-03,7.357588823428846134e-04,1.483384843433235281e-03
1.260000000000000000e+02,1.464685804955956350e-03,1.459839052267628478e-03,7.299195261338142391e-04,1.471517764685769227e-03
1.270000000000000000e+02,1.453114833151913921e-03,1.448344256580481751e-03,7.241721282902408756e-04,1.459839052267628478e-03
1.280000000000000000e+02,1.441725249405056974e-03,1.437029067075946617e-03,7.185145335379733086e-04,1.448344256580481751e-03
1.290000000000000000e+02,1.430512821683327385e-03,1.425889306866055632e-03,7.129446534330278161e-04,1.437029067075946617e-03
1.300000000000000000e+02,1.419473448588337572e-03,1.414920927582470535e-03,7.074604637912352677e-04,1.425889306866055632e-03
1.310000000000000000e+02,1.408603154365306587e-03,1.404120004471154154e-03,7.020600022355770768e-04,1.414920927582470535e-03
1.320000000000000000e+02,1.397898084106397043e-03,1.393482731710008913e-03,6.967413658550044566e-04,1.404120004471154154e-03
1.330000000000000000e+02,1.387354499219950466e-03,1.383005417937753284e-03,6.915027089688766419e-04,1.393482731710008913e-03
1.340000000000000000e+02,1.376968773047770878e-03,1.372684481982993764e-03,6.863422409914968821e-04,1.383005417937753284e-03
1.350000000000000000e+02,1.366737386736260884e-03,1.362516448783119638e-03,6.812582243915598192e-04,1.372684481982993764e-03
1.360000000000000000e+02,1.356656925238453049e-03,1.352497945483243811e-03,6.762489727416219057e-04,1.362516448783119638e-03
1.370000000000000000e+02,1.346724073528315913e-03,1.342625697705993959e-03,6.713128488529969797e-04,1.352497945483243811e-03
1.380000000000000000e+02,1.336935612954115449e-03,1.332896525983486881e-03,6.664482629917434404e-04,1.342625697705993959e-03
1.390000000000000000e+02,1.327288417760474903e-03,1.323307342343317886e-03,6.616536711716589428e-04,1.332896525983486881e-03
1.400000000000000000e+02,1.317779451784961697e-03,1.313855147040865435e-03,6.569275735204327176e-04,1.323307342343317886e-03
1.410000000000000000e+02,1.308405765238607188e-03,1.304537025430646448e-03,6.522685127153232242e-04,1.313855147040865435e-03
1.420000000000000000e+02,1.299164491670667942e-03,1.295350144969867508e-03,6.476750724849337539e-04,1.304537025430646448e-03
1.430000000000000000e+02,1.290052845053013542e-03,1.286291752347700585e-03,6.431458761738502927e-04,1.295350144969867508e-03
1.440000000000000000e+02,1.281068116967987169e-03,1.277359170734174891e-03,6.386795853670874457e-04,1.286291752347700585e-03
1.450000000000000000e+02,1.272207673932546079e-03,1.268549797142904528e-03,6.342748985714522642e-04,1.277359170734174891e-03
1.460000000000000000e+02,1.263468954814439549e-03,1.259861099902199718e-03,6.299305499510998588e-04,1.268549797142904528e-03
1.470000000000000000e+02,1.254849468373953059e-03,1.251290616229395591e-03,6.256453081146977954e-04,1.259861099902199718e-03
1.480000000000000000e+02,1.246346790898134049e-03,1.242835949903521586e-03,6.214179749517607931e-04,1.251290616229395591e-03
1.490000000000000000e+02,1.237958563910790399e-03,1.234494769031685814e-03,6.172473845158429071e-04,1.242835949903521586e-03
1.500000000000000000e+02,1.229682492022043938e-03,1.226264803904807870e-03,6.131324019524039349e-04,1.234494769031685814e-03
1.510000000000000000e+02,1.221516340796424682e-03,1.218143844938550857e-03,6.090719224692754284e-04,1.226264803904807870e-03
1.520000000000000000e+02,1.213457934770456603e-03,1.210129740695533879e-03,6.050648703477669397e-04,1.218143844938550857e-03
1.530000000000000000e+02,1.205505155519093208e-03,1.202220395985105538e-03,6.011101979925527689e-04,1.210129740695533879e-03
1.540000000000000000e+02,1.197655939776387513e-03,1.194413770037150435e-03,5.972068850185752176e-04,1.202220395985105538e-03
1.550000000000000000e+02,1.189908277680729043e-03,1.186707874746588268e-03,5.933539373732941340e-04,1.194413770037150435e-03
1.560000000000000000e+02,1.182260211024077634e-03,1.179100772985392041e-03,5.895503864926960203e-04,1.186707874746588268e-03
1.570000000000000000e+02,1.174709831643305780e-03,1.171590576979115658e-03,5.857952884895578291e-04,1.179100772985392041e-03
1.580000000000000000e+02,1.167255279799384038e-03,1.164175446745070557e-03,5.820877233725352783e-04,1.171590576979115658e-03
1.590000000000000000e+02,1.159894742659928202e-03,1.156853588589441297e-03,5.784267942947206483e-04,1.164175446745070557e-03
1.600000000000000000e+02,1.152626452841809535e-03,1.149623253660757337e-03,5.748116268303786686e-04,1.156853588589441297e-03
1.610000000000000000e+02,1.145448686983852049e-03,1.142482736557274376e-03,5.712413682786371882e-04,1.149623253660757337e-03
1.620000000000000000e+02,1.138359764380370009e-03,1.135430373985933140e-03,5.677151869929665702e-04,1.142482736557274376e-03
1.630000000000000000e+02,1.131358045676600366e-03,1.128464543470681898e-03,5.642322717353409492e-04,1.135430373985933140e-03
1.640000000000000000e+02,1.124441931618480606e-03,1.121583662108055881e-03,5.607918310540279403e-04,1.128464543470681898e-03
1.650000000000000000e+02,1.117609861803037230e-03,1.114786185368007174e-03,5.573930926840035870e-04,1.121583662108055881e-03
1.660000000000000000e+02,1.110860313522255005e-03,1.108070605938079288e-03,5.540353029690396440e-04,1.114786185368007174e-03
1.670000000000000000e+02,1.104191800654186206e-03,1.101435452609108830e-03,5.507177263045544150e-04,1.108070605938079288e-03
1.680000000000000000e+02,1.097602872513980810e-03,1.094879289200721304e-03,5.474396446003606522e-04,1.101435452609108830e-03
1.690000000000000000e+02,1.091092112872837916e-03,1.088400713524977385e-03,5.442003567624886925e-04,1.094879289200721304e-03
1.700000000000000000e+02,1.084658138876926081e-03,1.081998356386595179e-03,5.409991781932975896e-04,1.088400713524977385e-03
1.710000000000000000e+02,1.078299600119958512e-03,1.075670880618252506e-03,5.378354403091262529e-04,1.081998356386595179e-03
1.720000000000000000e+02,1.072015177675078590e-03,1.069416980149541724e-03,5.347084900747708621e-04,1.075670880618252506e-03
1.730000000000000000e+02,1.065803583171598401e-03,1.063235379108214921e-03,5.316176895541074605e-04,1.069416980149541724e-03
1.740000000000000000e+02,1.059663557933798739e-03,1.057124830952420585e-03,5.285624154762102924e-04,1.063235379108214921e-03
1.750000000000000000e+02,1.053593872123614883e-03,1.051084117632692305e-03,5.255420588163461524e-04,1.057124830952420585e-03
1.760000000000000000e+02,1.047593323940165799e-03,1.045112048782506631e-03,5.225560243912533154e-04,1.051084117632692305e-03
1.770000000000000000e+02,1.041660738764604854e-03,1.039207460936277753e-03,5.196037304681388764e-04,1.045112048782506631e-03
1.780000000000000000e+02,1.035794968483716438e-03,1.033369216773714341e-03,5.166846083868571705e-04,1.039207460936277753e-03
1.790000000000000000e+02,1.029994890664520657e-03,1.027596204389503781e-03,5.137981021947518904e-04,1.033369216773714341e-03
1.800000000000000000e+02,1.024259407882421868e-03,1.021887336587339783e-03,5.109436682936698915e-04,1.027596204389503781e-03
1.810000000000000000e+02,1.018587447038421523e-03,1.016241550197354666e-03,5.081207750986773330e-04,1.021887336587339783e-03
1.820000000000000000e+02,1.012977958654848187e-03,1.010657805416050352e-03,5.053289027080251758e-04,1.016241550197354666e-03
1.830000000000000000e+02,1.007429916254298785e-03,1.005135085167875239e-03,5.025675425839376195e-04,1.010657805416050352e-03
1.840000000000000000e+02,1.001942315719706045e-03,9.996723944876149438e-04,4.998361972438074719e-04,1.005135085167875239e-03
1.850000000000000000e+02,9.965141746898775743e-04,9.942687599228171389e-04,4.971343799614085695e-04,9.996723944876149438e-04
1.860000000000000000e+02,9.911445319989442559e-04,9.889232289554900426e-04,4.944616144777450213e-04,9.942687599228171389e-04
1.870000000000000000e+02,9.858324470609081125e-04,9.836348694423591946e-04,4.918174347211795973e-04,9.889232289554900426e-04
1.880000000000000000e+02,9.805769993580515376e-04,9.784027690729849448e-04,4.892013845364924724e-04,9.836348694423591946e-04
1.890000000000000000e+02,9.753772878979272143e-04,9.732260348450854715e-04,4.866130174225427357e-04,9.784027690729849448e-04
1.900000000000000000e+02,9.702324306925524944e-04,9.681037925564271686e-04,4.840518962782135843e-04,9.732260348450854715e-04
1.910000000000000000e+02,9.651415642718541577e-04,9.630351863126763307e-04,4.815175931563381653e-04,9.681037925564271686e-04
1.920000000000000000e+02,9.601038432045516657e-04,9.580193780506310059e-04,4.790096890253155030e-04,9.630351863126763307e-04
1.930000000000000000e+02,9.551184395886203049e-04,9.530555470762755183e-04,4.765277735381377592e-04,9.580193780506310059e-04
1.940000000000000000e+02,9.501845426528876537e-04,9.481428896171193539e-04,4.740714448085596769e-04,9.530555470762755183e-04
1.950000000000000000e+02,9.453013582910729795e-04,9.432806183883136542e-04,4.716403091941568271e-04,9.481428896171193539e-04
1.960000000000000000e+02,9.404681086289667924e-04,9.384679621720469099e-04,4.692339810860234549e-04,9.432806183883136542e-04
1.970000000000000000e+02,9.356840316344094965e-04,9.337041654097521289e-04,4.668520827048760645e-04,9.384679621720469099e-04
1.980000000000000000e+02,9.309483806828056096e-04,9.289884878066726089e-04,4.644942439033363044e-04,9.337041654097521289e-04
1.990000000000000000e+02,9.262604242002980826e-04,9.243202039483475359e-04,4.621601019741737679e-04,9.289884878066726089e-04
2.000000000000000000e+02,9.216194452753012634e-04,9.196986029286058481e-04,4.598493014643029240e-04,9.243202039483475359e-04
2.010000000000000000e+02,9.170247412910170759e-04,9.151229879886626541e-04,4.575614939943313270e-04,9.196986029286058481e-04
2.020000000000000000e+02,9.124756235777131685e-04,9.105926761669364596e-04,4.552963380834682298e-04,9.151229879886626541e-04
2.030000000000000000e+02,9.079714170519559424e-04,9.061069979592175977e-04,4.530534989796087988e-04,9.105926761669364596e-04
2.040000000000000000e+02,9.035114599038607253e-04,9.016652969888292075e-04,4.508326484944146038e-04,9.061069979592175977e-04
2.050000000000000000e+02,8.990951032630256634e-04,8.972669296864447695e-04,4.486334648432223847e-04,9.016652969888292075e-04
2.060000000000000000e+02,8.947217108771221561e-04,8.929112649792290187e-04,4.464556324896145094e-04,8.972669296864447695e-04
2.070000000000000000e+02,8.903906588221821572e-04,8.885976839889911817e-04,4.442988419944955908e-04,8.929112649792290187e-04
2.080000000000000000e+02,8.861013351855739906e-04,8.843255797390441389e-04,4.421627898695220694e-04,8.885976839889911817e-04
2.090000000000000000e+02,8.818531398072648742e-04,8.800943568694792737e-04,4.400471784347396369e-04,8.843255797390441389e-04
2.100000000000000000e+02,8.776454839581337986e-04,8.759034313605770653e-04,4.379517156802885326e-04,8.800943568694792737e-04
2.110000000000000000e+02,8.734777901192036786e-04,8.717522302640812919e-04,4.358761151320406460e-04,8.759034313605770653e-04
2.120000000000000000e+02,8.693494916620636559e-04,8.676401914420809724e-04,4.338200957210404862e-04,8.717522302640812919e-04
2.130000000000000000e+02,8.652600326294335176e-04,8.635667633132450413e-04,4.317833816566225206e-04,8.676401914420809724e-04
2.140000000000000000e+02,8.612088674941897892e-04,8.595314046061736189e-04,4.297657023030868094e-04,8.635667633132450413e-04
2.150000000000000000e+02,8.571954608812548670e-04,8.555335841196334227e-04,4.277667920598167113e-04,8.595314046061736189e-04
2.160000000000000000e+02,8.532192873469957028e-04,8.515727804894497469e-04,4.257863902447248734e-04,8.555335841196334227e-04
2.170000000000000000e+02,8.492798311511284837e-04,8.476484819618486854e-04,4.238242409809243427e-04,8.515727804894497469e-04
2.180000000000000000e+02,8.453765860484407924e-04,8.437601861730329757e-04,4.218800930865164878e-04,8.476484819618486854e-04
2.190000000000000000e+02,8.415090550454307206e-04,8.399073999347998840e-04,4.199536999673999420e-04,8.437601861730329757e-04
2.200000000000000000e+02,8.376767502123461107e-04,8.360896390260053263e-04,4.180448195130026631e-04,8.399073999347998840e-04
2.210000000000000000e+02,8.338791924551447465e-04,8.323064279896884993e-04,4.161532139948442496e-04,8.360896390260053263e-04
2.220000000000000000e+02,8.301159113326961325e-04,8.285572999356809491e-04,4.142786499678404745e-04,8.323064279896884993e-04
2.230000000000000000e+02,8.263864448703195364e-04,8.248417963485255196e-04,4.124208981742627598e-04,8.285572999356809491e-04
2.240000000000000000e+02,8.226903393335760484e-04,8.211594669005409242e-04,4.105797334502704621e-04,8.248417963485255196e-04
2.250000000000000000e+02,8.190271490967071522e-04,8.175098692698719131e-04,4.087549346349359566e-04,8.211594669005409242e-04
2.260000000000000000e+02,8.153964364112642471e-04,8.138925689633679352e-04,4.069462844816839676e-04,8.175098692698719131e-04
2.270000000000000000e+02,8.117977712775448218e-04,8.103071391441460944e-04,4.051535695720730472e-04,8.138925689633679352e-04
2.280000000000000000e+02,8.082307312360370588e-04,8.067531604636893252e-04,4.033765802318446626e-04,8.103071391441460944e-04
2.290000000000000000e+02,8.046949012333604045e-04,8.032302208983456687e-04,4.016151104491728343e-04,8.067531604636893252e-04
2.300000000000000000e+02,8.011898734379685472e-04,7.997379155900920418e-04,3.998689577950460209e-04,8.032302208983456687e-04
2.310000000000000000e+02,7.977152471020376723e-04,7.962758466914335873e-04,3.981379233457167936e-04,7.997379155900920418e-04
2.320000000000000000e+02,7.942706283951550539e-04,7.928436232143154386e-04,3.964218116071577193e-04,7.962758466914335873e-04
2.330000000000000000e+02,7.908556302557157025e-04,7.894408608829234101e-04,3.947204304414617050e-04,7.928436232143154386e-04
2.340000000000000000e+02,7.874698722575845800e-04,7.860671819902613966e-04,3.930335909951306983e-04,7.894408608829234101e-04
2.350000000000000000e+02,7.841129804581625784e-04,7.827222152583880642e-04,3.913611076291940321e-04,7.860671819902613966e-04
2.360000000000000000e+02,7.807845872599972203e-04,7.794055957022083146e-04,3.897027978511041573e-04,7.827222152583880642e-04
2.370000000000000000e+02,7.774843312863266576e-04,7.761169644967138128e-04,3.880584822483569064e-04,7.794055957022083146e-04
2.380000000000000000e+02,7.742118572520717557e-04,7.728559688475678457e-04,3.864279844237839229e-04,7.761169644967138128e-04
2.390000000000000000e+02,7.709668158076277145e-04,7.696222618649421364e-04,3.848111309324710682e-04,7.728559688475678457e-04
2.400000000000000000e+02,7.677488634594276107e-04,7.664155024405048915e-04,3.832077512202524457e-04,7.696222618649421364e-04
2.410000000000000000e+02,7.645576624061289905e-04,7.632353551274736721e-04,3.816176775637368361e-04,7.664155024405048915e-04
2.420000000000000000e+02,7.613928804500735836e-04,7.600814900236412550e-04,3.800407450118206275e-04,7.632353551274736721e-04
2.430000000000000000e+02,7.582541908678908094e-04,7.569535826572887241e-04,3.784767913286443621e-04,7.600814900236412550e-04
2.440000000000000000e+02,7.551412723003081418e-04,7.538513138759064293e-04,3.769256569379532146e-04,7.569535826572887241e-04
2.450000000000000000e+02,7.520538086598915761e-04,7.507743697376374845e-04,3.753871848688187423e-04,7.538513138759064293e-04
2.460000000000000000e+02,7.489914889650117757e-04,7.477224414053706232e-04,3.738612207026853116e-04,7.507743697376374845e-04
2.470000000000000000e+02,7.459540073371795366e-04,7.446952250434055393e-04,3.723476125217027696e-04,7.477224414053706232e-04
2.480000000000000000e+02,7.429410627853849647e-04,7.416924217166176404e-04,3.708462108583088202e-04,7.446952250434055393e-04
2.490000000000000000e+02,7.399523592049872533e-04,7.387137372920529309e-04,3.693568686460264655e-04,7.416924217166176404e-04
2.500000000000000000e+02,7.369876052002455324e-04,7.357588823428846134e-04,3.678794411714423067e-04,7.387137372920529309e-04
2.510000000000000000e+02,7.340465140572294267e-04,7.328275720546660295e-04,3.664137860273330148e-04,7.357588823428846134e-04
2.520000000000000000e+02,7.311288036042640215e-04,7.299195261338142391e-04,3.649597630669071196e-04,7.328275720546660295e-04
2.530000000000000000e+02,7.282341961424299015e-04,7.270344687182654728e-04,3.635172343591327364e-04,7.299195261338142391e-04
2.540000000000000000e+02,7.253624183549134408e-04,7.241721282902408756e-04,3.620860641451204378e-04,7.270344687182654728e-04
2.550000000000000000e+02,7.225132012128598902e-04,7.213322375910633443e-04,3.606661187955316722e-04,7.241721282902408756e-04
2.560000000000000000e+02,7.196862799060954607e-04,7.185145335379733086e-04,3.592572667689866543e-04,7.213322375910633443e-04
2.570000000000000000e+02,7.168813937442064521e-04,7.157187571428839327e-04,3.578593785714419663e-04,7.185145335379733086e-04
2.580000000000000000e+02,7.140982860954769862e-04,7.129446534330278161e-04,3.564723267165139080e-04,7.157187571428839327e-04
2.590000000000000000e+02,7.113367042854701339e-04,7.101919713734408755e-04,3.550959856867204377e-04,7.129446534330278161e-04
2.600000000000000000e+02,7.085963995441257879e-04,7.074604637912352677e-04,3.537302318956176339e-04,7.101919713734408755e-04
2.610000000000000000e+02,7.058771269201069565e-04,7.047498873016136509e-04,3.523749436508068255e-04,7.074604637912352677e-04
2.620000000000000000e+02,7.031786451862087617e-04,7.020600022355770768e-04,3.510300011177885384e-04,7.047498873016136509e-04
2.630000000000000000e+02,7.005007168351951030e-04,6.993905725692819552e-04,3.496952862846409776e-04,7.020600022355770768e-04
2.640000000000000000e+02,6.978431079092128897e-04,6.967413658550044566e-04,3.483706829275022283e-04,6.993905725692819552e-04
2.650000000000000000e+02,6.952055880292684620e-04,6.941121531536647562e-04,3.470560765768323781e-04,6.967413658550044566e-04
2.660000000000000000e+02,6.925879302701609674e-04,6.915027089688766419e-04,3.457513544844383209e-04,6.941121531536647562e-04
2.670000000000000000e+02,6.899899111056373435e-04,6.889128111824761912e-04,3.444564055912380956e-04,6.915027089688766419e-04
2.680000000000000000e+02,6.874113103589318818e-04,6.863422409914968821e-04,3.431711204957484411e-04,6.889128111824761912e-04
2.690000000000000000e+02,6.848519111458672981e-04,6.837907828465471195e-04,3.418953914232735597e-04,6.863422409914968821e-04
2.700000000000000000e+02,6.823114997632218071e-04,6.812582243915598192e-04,3.406291121957799096e-04,6.837907828465471195e-04
2.710000000000000000e+02,6.797898657073808693e-04,6.787443564048752358e-04,3.393721782024376179e-04,6.812582243915598192e-04
2.720000000000000000e+02,6.772868015549327048e-04,6.762489727416219057e-04,3.381244863708109528e-04,6.787443564048752358e-04
2.730000000000000000e+02,6.748021029214235078e-04,6.737718702773669733e-04,3.368859351386834866e-04,6.762489727416219057e-04
2.740000000000000000e+02,6.723355684278842226e-04,6.713128488529969797e-04,3.356564244264984898e-04,6.737718702773669733e-04
2.750000000000000000e+02,6.698869996034639840e-04,6.688717112208042827e-04,3.344358556104021414e-04,6.713128488529969797e-04
2.760000000000000000e+02,6.674562008847084726e-04,6.664482629917434404e-04,3.332241314958717202e-04,6.688717112208042827e-04
2.770000000000000000e+02,6.650429795275747402e-04,6.640423125838308856e-04,3.320211562919154428e-04,6.664482629917434404e-04
2.780000000000000000e+02,6.626471455479232553e-04,6.616536711716589428e-04,3.308268355858294714e-04,6.640423125838308856e-04
2.790000000000000000e+02,6.602685117289563976e-04,6.592821526369935063e-04,3.296410763184967532e-04,6.616536711716589428e-04
2.800000000000000000e+02,6.579068934845500038e-04,6.569275735204327176e-04,3.284637867602163588e-04,6.592821526369935063e-04
2.810000000000000000e+02,6.555621088991103740e-04,6.545897529740967195e-04,3.272948764870483597e-04,6.569275735204327176e-04
2.820000000000000000e+02,6.532339786167185025e-04,6.522685127153232242e-04,3.261342563576616121e-04,6.545897529740967195e-04
2.830000000000000000e+02,6.509223258454599481e-04,6.499636769813468872e-04,3.249818384906734436e-04,6.522685127153232242e-04
2.840000000000000000e+02,6.486269762483454215e-04,6.476750724849337539e-04,3.238375362424668769e-04,6.499636769813468872e-04
2.850000000000000000e+02,6.463477579770060544e-04,6.454025283709514818e-04,3.227012641854757409e-04,6.476750724849337539e-04
2.860000000000000000e+02,6.440845015722174161e-04,6.431458761738502927e-04,3.215729380869251463e-04,6.454025283709514818e-04
2.870000000000000000e+02,6.418370399279282879e-04,6.409049497760318853e-04,3.204524748880159426e-04,6.431458761738502927e-04
2.880000000000000000e+02,6.396052082985881349e-04,6.386795853670874457e-04,3.193397926835437228e-04,6.409049497760318853e-04
2.890000000000000000e+02,6.373888441957853424e-04,6.364696214038794916e-04,3.182348107019397458e-04,6.386795853670874457e-04
2.900000000000000000e+02,6.351877873631006644e-04,6.342748985714522642e-04,3.171374492857261321e-04,6.364696214038794916e-04
2.910000000000000000e+02,6.330018797817138498e-04,6.320952597447462721e-04,3.160476298723731360e-04,6.342748985714522642e-04
2.920000000000000000e+02,6.308309655879695832e-04,6.299305499510998588e-04,3.149652749755499294e-04,6.320952597447462721e-04
2.930000000000000000e+02,6.286748910435679960e-04,6.277806163335193602e-04,3.138903081667596801e-04,6.299305499510998588e-04
2.940000000000000000e+02,6.265335044979281065e-04,6.256453081146977954e-04,3.128226540573488977e-04,6.277806163335193602e-04
2.950000000000000000e+02,6.244066563780292789e-04,6.235244765617666950e-04,3.117622382808833475e-04,6.256453081146977954e-04
2.960000000000000000e+02,6.222941991423924790e-04,6.214179749517607931e-04,3.107089874758803966e-04,6.235244765617666950e-04
2.970000000000000000e+02,6.201959871979245698e-04,6.193256585377817031e-04,3.096628292688908515e-04,6.214179749517607931e-04
2.980000000000000000e+02,6.181118769577609307e-04,6.172473845158429071e-04,3.086236922579214535e-04,6.193256585377817031e-04
2.990000000000000000e+02,6.160417267114248752e-04,6.151830119923784937e-04,3.075915059961892468e-04,6.172473845158429071e-04
3.000000000000000000e+02,6.139853966797281792e-04,6.131324019524039349e-04,3.065662009762019674e-04,6.151830119923784937e-04
3.010000000000000000e+02,6.119427489360562689e-04,6.110954172283096031e-04,3.055477086141548016e-04,6.131324019524039349e-04
3.020000000000000000e+02,6.099136473592947638e-04,6.090719224692754284e-04,3.045359612346377142e-04,6.110954172283096031e-04
3.030000000000000000e+02,6.078979576538690033e-04,6.070617841112909731e-04,3.035308920556454865e-04,6.090719224692754284e-04
3.040000000000000000e+02,6.058955472718063895e-04,6.050648703477669397e-04,3.025324351738834698e-04,6.070617841112909731e-04
3.050000000000000000e+02,6.039062854306664896e-04,6.030810511007252085e-04,3.015405255503626042e-04,6.050648703477669397e-04
3.060000000000000000e+02,6.019300430493146337e-04,6.011101979925527689e-04,3.005550989962763844e-04,6.030810511007252085e-04
3.070000000000000000e+02,5.999666927211100287e-04,5.991521843183100033e-04,2.995760921591550017e-04,6.011101979925527689e-04
3.080000000000000000e+02,5.980161087071889092e-04,5.972068850185752176e-04,2.986034425092876088e-04,5.991521843183100033e-04
3.090000000000000000e+02,5.960781668827852542e-04,5.952741766528193458e-04,2.976370883264096729e-04,5.972068850185752176e-04
3.100000000000000000e+02,5.941527447566596898e-04,5.933539373732941340e-04,2.966769686866470670e-04,5.952741766528193458e-04
3.110000000000000000e+02,5.922397213939389893e-04,5.914460468994249109e-04,2.957230234497124554e-04,5.933539373732941340e-04
3.120000000000000000e+02,5.903389774141176716e-04,5.895503864926960203e-04,2.947751932463480102e-04,5.914460468994249109e-04
3.130000000000000000e+02,5.884503949694641634e-04,5.876668389320165555e-04,2.938334194660082777e-04,5.895503864926960203e-04
3.140000000000000000e+02,5.865738576977252983e-04,5.857952884895578291e-04,2.928976442447789146e-04,5.876668389320165555e-04
3.150000000000000000e+02,5.847092507453854893e-04,5.839356209070513046e-04,2.919678104535256523e-04,5.857952884895578291e-04
3.160000000000000000e+02,5.828564607011088583e-04,5.820877233725352783e-04,2.910438616862676391e-04,5.839356209070513046e-04
3.170000000000000000e+02,5.810153755735902870e-04,5.802514844975431574e-04,2.901257422487715787e-04,5.820877233725352783e-04
3.180000000000000000e+02,5.791858848080422284e-04,5.784267942947206483e-04,2.892133971473603241e-04,5.802514844975431574e-04
3.190000000000000000e+02,5.773678792171943464e-04,5.766135441558656750e-04,2.883067720779328375e-04,5.784267942947206483e-04
3.200000000000000000e+02,5.755612509885654760e-04,5.748116268303786686e-04,2.874058134151893343e-04,5.766135441558656750e-04
3.210000000000000000e+02,5.737658936433853718e-04,5.730209364041157459e-04,2.865104682020578730e-04,5.748116268303786686e-04
3.220000000000000000e+02,5.719817020450324030e-04,5.712413682786371882e-04,2.856206841393185941e-04,5.730209364041157459e-04
3.230000000000000000e+02,5.702085723695571318e-04,5.694728191508396193e-04,2.847364095754198097e-04,5.712413682786371882e-04
3.240000000000000000e+02,5.684464020310198151e-04,5.677151869929665702e-04,2.838575934964832851e-04,5.694728191508396193e-04
3.250000000000000000e+02,5.666950897513234331e-04,5.659683710329882142e-04,2.829841855164941071e-04,5.677151869929665702e-04
3.260000000000000000e+02,5.649545354761142946e-04,5.642322717353409492e-04,2.821161358676704746e-04,5.659683710329882142e-04
3.270000000000000000e+02,5.632246403931007173e-04,5.625067907820219476e-04,2.812533953910109738e-04,5.642322717353409492e-04
3.280000000000000000e+02,5.615053068714903617e-04,5.607918310540279403e-04,2.803959155270139701e-04,5.625067907820219476e-04
3.290000000000000000e+02,5.597964384875253607e-04,5.590872966131342232e-04,2.795436483065671116e-04,5.607918310540279403e-04
3.300000000000000000e+02,5.580979399941732311e-04,5.573930926840035870e-04,2.786965463420017935e-04,5.590872966131342232e-04
3.310000000000000000e+02,5.564097172655602108e-04,5.557091256366198566e-04,2.778545628183099283e-04,5.573930926840035870e-04
3.320000000000000000e+02,5.547316773557575686e-04,5.540353029690396440e-04,2.770176514845198220e-04,5.557091256366198566e-04
3.330000000000000000e+02,5.530637283926997938e-04,5.523715332904539661e-04,2.761857666452269830e-04,5.540353029690396440e-04
3.340000000000000000e+02,5.514057796227045394e-04,5.507177263045544150e-04,2.753588631522772075e-04,5.523715332904539661e-04
3.350000000000000000e+02,5.497577414070309310e-04,5.490737927931975924e-04,2.745368963965987962e-04,5.507177263045544150e-04
3.360000000000000000e+02,5.481195251189063811e-04,5.474396446003606522e-04,2.737198223001803261e-04,5.490737927931975924e-04
3.370000000000000000e+02,5.464910432325109646e-04,5.458151946163832891e-04,2.729075973081916445e-04,5.474396446003606522e-04
3.380000000000000000e+02,5.448722092385449578e-04,5.442003567624886925e-04,2.721001783812443463e-04,5.458151946163832891e-04
3.390000000000000000e+02,5.432629376498909757e-04,5.425950459755786957e-04,2.712975229877893479e-04,5.442003567624886925e-04
3.400000000000000000e+02,5.416631439785768443e-04,5.409991781932975896e-04,2.704995890966487948e-04,5.425950459755786957e-04
3.410000000000000000e+02,5.400727447563147265e-04,5.394126703393583135e-04,2.697063351696791567e-04,5.409991781932975896e-04
3.420000000000000000e+02,5.384916574633913378e-04,5.378354403091262529e-04,2.689177201545631265e-04,5.394126703393583135e-04
3.430000000000000000e+02,5.369198005644726379e-04,5.362674069554553306e-04,2.681337034777276653e-04,5.378354403091262529e-04
3.440000000000000000e+02,5.353570934594764630e-04,5.347084900747708621e-04,2.673542450373854310e-04,5.362674069554553306e-04
3.450000000000000000e+02,5.338034564786320324e-04,5.331586103933946223e-04,2.665793051966973111e-04,5.347084900747708621e-04
3.460000000000000000e+02,5.322588109116233035e-04,5.316176895541074605e-04,2.658088447770537302e-04,5.331586103933946223e-04
3.470000000000000000e+02,5.307230789047823194e-04,5.300856501029428507e-04,2.650428250514714253e-04,5.316176895541074605e-04
3.480000000000000000e+02,5.291961835254266333e-04,5.285624154762102924e-04,2.642812077381051462e-04,5.300856501029428507e-04
3.490000000000000000e+02,5.276780487289967070e-04,5.270479099877397808e-04,2.635239549938698904e-04,5.285624154762102924e-04
3.500000000000000000e+02,5.261685993447340337e-04,5.255420588163461524e-04,2.627710294081730762e-04,5.270479099877397808e-04
3.510000000000000000e+02,5.246677610253880353e-04,5.240447879935075616e-04,2.620223939967537808e-04,5.255420588163461524e-04
3.520000000000000000e+02,5.231754603223781608e-04,5.225560243912533154e-04,2.612780121956266577e-04,5.240447879935075616e-04
3.530000000000000000e+02,5.216916245879277270e-04,5.210756957102582500e-04,2.605378478551291250e-04,5.225560243912533154e-04
3.540000000000000000e+02,5.202161819791717434e-04,5.196037304681388764e-04,2.598018652340694382e-04,5.210756957102582500e-04
3.550000000000000000e+02,5.187490614960710289e-04,5.181400579879469597e-04,2.590700289939734799e-04,5.196037304681388764e-04
3.560000000000000000e+02,5.172901929262341270e-04,5.166846083868571705e-04,2.583423041934285853e-04,5.181400579879469597e-04
3.570000000000000000e+02,5.158395068572962927e-04,5.152373125650453389e-04,2.576186562825226694e-04,5.166846083868571705e-04
3.580000000000000000e+02,5.143969346294574585e-04,5.137981021947518904e-04,2.568990510973759452e-04,5.152373125650453389e-04
3.590000000000000000e+02,5.129624083471950868e-04,5.123669097095297047e-04,2.561834548547648523e-04,5.137981021947518904e-04
3.600000000000000000e+02,5.115358609096842812e-04,5.109436682936698915e-04,2.554718341468349458e-04,5.123669097095297047e-04
3.610000000000000000e+02,5.101172259144859389e-04,5.095283118718037501e-04,2.547641559359018750e-04,5.109436682936698915e-04
3.620000000000000000e+02,5.087064377319316932e-04,5.081207750986773330e-04,2.540603875493386665e-04,5.095283118718037501e-04
3.630000000000000000e+02,5.073034314128643807e-04,5.067209933490941700e-04,2.533604966745470850e-04,5.081207750986773330e-04
3.640000000000000000e+02,5.059081427578604462e-04,5.053289027080251758e-04,2.526644513540125879e-04,5.067209933490941700e-04
3.650000000000000000e+02,5.045205082686021747e-04,5.039444399608798870e-04,2.519722199804399435e-04,5.053289027080251758e-04
3.660000000000000000e+02,5.031404651317794574e-04,5.025675425839376195e-04,2.512837712919688098e-04,5.039444399608798870e-04
3.670000000000000000e+02,5.017679512230865946e-04,5.011981487349350750e-04,2.505990743674675375e-04,5.025675425839376195e-04
3.680000000000000000e+02,5.004029050739156048e-04,4.998361972438074719e-04,2.499180986219037360e-04,5.011981487349350750e-04
3.690000000000000000e+02,4.990452659375810285e-04,4.984816276035803793e-04,2.492408138017901897e-04,4.998361972438074719e-04
3.700000000000000000e+02,4.976949736565927651e-04,4.971343799614085695e-04,2.485671899807042847e-04,4.984816276035803793e-04
3.710000000000000000e+02,4.963519687851691842e-04,4.957943951097605866e-04,2.478971975548802933e-04,4.971343799614085695e-04
3.720000000000000000e+02,4.950161924551776949e-04,4.944616144777450213e-04,2.472308072388725107e-04,4.957943951097605866e-04
3.730000000000000000e+02,4.936875864871570485e-04,4.931359801225768634e-04,2.465679900612884317e-04,4.944616144777450213e-04
3.740000000000000000e+02,4.923660932940610024e-04,4.918174347211795973e-04,2.459087173605897987e-04,4.931359801225768634e-04
3.750000000000000000e+02,4.910516559125110980e-04,4.905059215619231479e-04,2.452529607809615739e-04,4.918174347211795973e-04
3.760000000000000000e+02,4.897442179661593009e-04,4.892013845364924724e-04,2.446006922682462362e-04,4.905059215619231479e-04
3.770000000000000000e+02,4.884437237320238268e-04,4.879037681318863654e-04,2.439518840659431827e-04,4.892013845364924724e-04
3.780000000000000000e+02,4.871501180033210865e-04,4.866130174225427357e-04,2.433065087112713679e-04,4.879037681318863654e-04
3.790000000000000000e+02,4.858633462123673752e-04,4.853290780625888379e-04,2.426645390312944189e-04,4.866130174225427357e-04
3.800000000000000000e+02,4.845833543380972941e-04,4.840518962782135843e-04,2.420259481391067921e-04,4.853290780625888379e-04
3.810000000000000000e+02,4.833100889393704414e-04,4.827814188601605295e-04,2.413907094300802648e-04,4.840518962782135843e-04
3.820000000000000000e+02,4.820434971449238937e-04,4.815175931563381653e-04,2.407587965781690827e-04,4.827814188601605295e-04
3.830000000000000000e+02,4.807835266179005806e-04,4.802603670645461164e-04,2.401301835322730582e-04,4.815175931563381653e-04
3.840000000000000000e+02,4.795301255579587085e-04,4.790096890253155030e-04,2.395048445126577515e-04,4.802603670645461164e-04
3.850000000000000000e+02,4.782832427437377909e-04,4.777655080148602174e-04,2.388827540074301087e-04,4.790096890253155030e-04
3.860000000000000000e+02,4.770428274439297844e-04,4.765277735381377592e-04,2.382638867690688796e-04,4.777655080148602174e-04
3.870000000000000000e+02,4.758088294657403239e-04,4.752964356220184899e-04,2.376482178110092449e-04,4.765277735381377592e-04
3.880000000000000000e+02,4.745811991536674768e-04,4.740714448085596769e-04,2.370357224042798385e-04,4.752964356220184899e-04
3.890000000000000000e+02,4.733598873394306850e-04,4.728527521483835119e-04,2.364263760741917560e-04,4.740714448085596769e-04
3.900000000000000000e+02,4.721448453557375302e-04,4.716403091941568271e-04,2.358201545970784135e-04,4.728527521483835119e-04
3.910000000000000000e+02,4.709360250674254900e-04,4.704340679941717510e-04,2.352170339970858755e-04,4.716403091941568271e-04
3.920000000000000000e+02,4.697333787787583148e-04,4.692339810860234549e-04,2.346169905430117275e-04,4.704340679941717510e-04
3.930000000000000000e+02,4.685368593361216583e-04,4.680400014903846636e-04,2.340200007451923318e-04,4.692339810860234549e-04
3.940000000000000000e+02,4.673464200292132276e-04,4.668520827048760645e-04,2.334260413524380322e-04,4.680400014903846636e-04
3.950000000000000000e+02,4.661620146431122436e-04,4.656701786980282226e-04,2.328350893490141113e-04,4.668520827048760645e-04
3.960000000000000000e+02,4.649835973905558362e-04,4.644942439033363044e-04,2.322471219516681522e-04,4.656701786980282226e-04
3.970000000000000000e+02,4.638111229986474626e-04,4.633242332134034341e-04,2.316621166067017170e-04,4.644942439033363044e-04
3.980000000000000000e+02,4.626445466134887496e-04,4.621601019741737679e-04,2.310800509870868840e-04,4.633242332134034341e-04
3.990000000000000000e+02,4.614838238459206821e-04,4.610018059792511127e-04,2.305009029896255563e-04,4.621601019741737679e-04
4.000000000000000000e+02,4.603289107496522092e-04,4.598493014643029240e-04,2.299246507321514620e-04,4.610018059792511127e-04
4.010000000000000000e+02,4.591797638145989069e-04,4.587025451015490363e-04,2.293512725507745181e-04,4.598493014643029240e-04
4.020000000000000000e+02,4.580363399758757836e-04,4.575614939943313270e-04,2.287807469971656635e-04,4.587025451015490363e-04
4.030000000000000000e+02,4.568985965577865294e-04,4.564261056717646976e-04,2.282130528358823488e-04,4.575614939943313270e-04
4.040000000000000000e+02,4.557664913513725935e-04,4.552963380834682298e-04,2.276481690417341149e-04,4.564261056717646976e-04
4.050000000000000000e+02,4.546399825469116251e-04,4.541721495943732128e-04,2.270860747971866064e-04,4.552963380834682298e-04
4.060000000000000000e+02,4.535190287695556322e-04,4.530534989796087988e-04,2.265267494898043994e-04,4.541721495943732128e-04
4.070000000000000000e+02,4.524035889871269589e-04,4.519403454194623063e-04,2.259701727097311531e-04,4.530534989796087988e-04
4.080000000000000000e+02,4.512936226569452813e-04,4.508326484944146038e-04,2.254163242472073019e-04,4.519403454194623063e-04
4.090000000000000000e+02,4.501890895641236234e-04,4.497303681802473766e-04,2.248651840901236883e-04,4.508326484944146038e-04
4.100000000000000000e+02,4.490899499344780388e-04,4.486334648432223847e-04,2.243167324216111924e-04,4.497303681802473766e-04
4.110000000000000000e+02,4.479961643395480309e-04,4.475418992353313017e-04,2.237709496176656509e-04,4.486334648432223847e-04
4.120000000000000000e+02,4.469076937630434010e-04,4.464556324896145094e-04,2.232278162448072547e-04,4.475418992353313017e-04
4.130000000000000000e+02,4.458244995606541750e-04,4.453746261155476548e-04,2.226873130577738274e-04,4.464556324896145094e-04
4.140000000000000000e+02,4.447465434492814396e-04,4.442988419944955908e-04,2.221494209972477954e-04,4.453746261155476548e-04
4.150000000000000000e+02,4.436737875263552233e-04,4.432282423752316935e-04,2.216141211876158468e-04,4.442988419944955908e-04
4.160000000000000000e+02,4.426061942693904072e-04,4.421627898695220694e-04,2.210813949347610347e-04,4.432282423752316935e-04
4.170000000000000000e+02,4.415437264829735753e-04,4.411024474477725924e-04,2.205512237238862962e-04,4.421627898695220694e-04
4.180000000000000000e+02,4.404863473465581158e-04,4.400471784347396369e-04,2.200235892173698184e-04,4.411024474477725924e-04
4.190000000000000000e+02,4.394340204115776416e-04,4.389969465053011476e-04,2.194984732526505738e-04,4.400471784347396369e-04
4.200000000000000000e+02,4.383867095133497926e-04,4.379517156802885326e-04,2.189758578401442663e-04,4.389969465053011476e-04
4.210000000000000000e+02,4.373443789071340682e-04,4.369114503223780793e-04,2.184557251611890397e-04,4.379517156802885326e-04
4.220000000000000000e+02,4.363069931331287066e-04,4.358761151320406460e-04,2.179380575660203230e-04,4.369114503223780793e-04
4.230000000000000000e+02,4.352745171068428398e-04,4.348456751435488704e-04,2.174228375717744352e-04,4.358761151320406460e-04
4.240000000000000000e+02,4.342469160424355934e-04,4.338200957210404862e-04,2.169100478605202431e-04,4.348456751435488704e-04
4.250000000000000000e+02,4.332241554833582420e-04,4.327993425546380175e-04,2.163996712773190087e-04,4.338200957210404862e-04
4.260000000000000000e+02,4.322062013399907698e-04,4.317833816566225206e-04,2.158916908283112603e-04,4.327993425546380175e-04
4.270000000000000000e+02,4.311930197765656558e-04,4.307721793576608322e-04,2.153860896788304161e-04,4.317833816566225206e-04
4.280000000000000000e+02,4.301845773316825827e-04,4.297657023030868094e-04,2.148828511515434047e-04,4.307721793576608322e-04
4.290000000000000000e+02,4.291808408201647218e-04,4.287639174492335285e-04,2.143819587246167642e-04,4.297657023030868094e-04
4.300000000000000000e+02,4.281817773833518359e-04,4.277667920598167113e-04,2.138833960299083557e-04,4.287639174492335285e-04
4.310000000000000000e+02,4.271873544436366466e-04,4.267742937023692729e-04,2.133871468511846364e-04,4.277667920598167113e-04
4.320000000000000000e+02,4.261975397747974625e-04,4.257863902447248734e-04,2.128931951223624367e-04,4.267742937023692729e-04
4.330000000000000000e+02,4.252123014069630891e-04,4.248030498515500985e-04,2.124015249257750493e-04,4.257863902447248734e-04
4.340000000000000000e+02,4.242316076842334027e-04,4.238242409809243427e-04,2.119121204904621714e-04,4.248030498515500985e-04
4.350000000000000000e+02,4.232554272106670012e-04,4.228499323809681580e-04,2.114249661904840790e-04,4.238242409809243427e-04
4.360000000000000000e+02,4.222837289157288510e-04,4.218800930865164878e-04,2.109400465432582439e-04,4.228499323809681580e-04
4.370000000000000000e+02,4.213164819913406411e-04,4.209146924158379253e-04,2.104573462079189626e-04,4.218800930865164878e-04
4.380000000000000000e+02,4.203536559320708577e-04,4.199536999673999420e-04,2.099768499836999710e-04,4.209146924158379253e-04
4.390000000000000000e+02,4.193952205011619583e-04,4.189970856166768884e-04,2.094985428083384442e-04,4.199536999673999420e-04
4.400000000000000000e+02,4.184411457298087278e-04,4.180448195130026631e-04,2.090224097565013316e-04,4.189970856166768884e-04
4.410000000000000000e+02,4.174914019148823208e-04,4.170968720764652330e-04,2.085484360382326165e-04,4.180448195130026631e-04
4.420000000000000000e+02,4.165459596332521386e-04,4.161532139948442496e-04,2.080766069974221248e-04,4.170968720764652330e-04
4.430000000000000000e+02,4.156047897382886269e-04,4.152138162205895947e-04,2.076069081102947973e-04,4.161532139948442496e-04
4.440000000000000000e+02,4.146678633377143264e-04,4.142786499678404745e-04,2.071393249839202373e-04,4.152138162205895947e-04
4.450000000000000000e+02,4.137351517903842257e-04,4.133476867094857689e-04,2.066738433547428845e-04,4.142786499678404745e-04
4.460000000000000000e+02,4.128066267221619512e-04,4.124208981742627598e-04,2.062104490871313799e-04,4.133476867094857689e-04
4.470000000000000000e+02,4.118822600075455753e-04,4.114982563438952714e-04,2.057491281719476357e-04,4.124208981742627598e-04
4.480000000000000000e+02,4.109620237716105073e-04,4.105797334502704621e-04,2.052898667251352310e-04,4.114982563438952714e-04
4.490000000000000000e+02,4.100458903763537499e-04,4.096653019726529126e-04,2.048326509863264563e-04,4.105797334502704621e-04
4.500000000000000000e+02,4.091338324840321228e-04,4.087549346349359566e-04,2.043774673174679783e-04,4.096653019726529126e-04
4.510000000000000000e+02,4.082258229222701651e-04,4.078486044029294407e-04,2.039243022014647203e-04,4.087549346349359566e-04
4.520000000000000000e+02,4.073218348108476050e-04,4.069462844816839676e-04,2.034731422408419838e-04,4.078486044029294407e-04
4.530000000000000000e+02,4.064218415094633663e-04,4.060479483128503217e-04,2.030239741564251609e-04,4.069462844816839676e-04
4.540000000000000000e+02,4.055258165708286455e-04,4.051535695720730472e-04,2.025767847860365236e-04,4.060479483128503217e-04
4.550000000000000000e+02,4.046337338102778958e-04,4.042631221664201298e-04,2.021315610832100649e-04,4.051535695720730472e-04
4.560000000000000000e+02,4.037455672710188459e-04,4.033765802318446626e-04,2.016882901159223313e-04,4.042631221664201298e-04
4.570000000000000000e+02,4.028612912336249074e-04,4.024939181306809357e-04,2.012469590653404678e-04,4.033765802318446626e-04
4.580000000000000000e+02,4.019808801762336792e-04,4.016151104491728343e-04,2.008075552245864172e-04,4.024939181306809357e-04
4.590000000000000000e+02,4.011043088363863696e-04,4.007401319950351973e-04,2.003700659975175987e-04,4.016151104491728343e-04
4.600000000000000000e+02,4.002315521129951037e-04,3.998689577950460209e-04,1.999344788975230105e-04,4.007401319950351973e-04
4.610000000000000000e+02,3.993625851826942963e-04,3.990015630926706464e-04,1.995007815463353232e-04,3.998689577950460209e-04
4.620000000000000000e+02,3.984973834194049935e-04,3.981379233457167936e-04,1.990689616728583968e-04,3.990015630926706464e-04
4.630000000000000000e+02,3.976359223987202540e-04,3.972780142240198435e-04,1.986390071120099218e-04,3.981379233457167936e-04
4.640000000000000000e+02,3.967781779117829366e-04,3.964218116071577193e-04,1.982109058035788597e-04,3.972780142240198435e-04
4.650000000000000000e+02,3.959241259526846690e-04,3.955692915821960713e-04,1.977846457910980356e-04,3.964218116071577193e-04
4.660000000000000000e+02,3.950737427355077713e-04,3.947204304414617050e-04,1.973602152207308525e-04,3.955692915821960713e-04
4.670000000000000000e+02,3.942270046657370131e-04,3.938752046803451205e-04,1.969376023401725603e-04,3.947204304414617050e-04
4.680000000000000000e+02,3.933838883614093618e-04,3.930335909951306983e-04,1.965167954975653491e-04,3.938752046803451205e-04
4.690000000000000000e+02,3.925443706492282026e-04,3.921955662808553457e-04,1.960977831404276729e-04,3.930335909951306983e-04
4.700000000000000000e+02,3.917084284955074658e-04,3.913611076291940321e-04,1.956805538145970161e-04,3.921955662808553457e-04
4.710000000000000000e+02,3.908760391618804064e-04,3.905301923263719403e-04,1.952650961631859701e-04,3.913611076291940321e-04
4.720000000000000000e+02,3.900471800098448405e-04,3.897027978511041573e-04,1.948513989255520786e-04,3.905301923263719403e-04
4.730000000000000000e+02,3.892218286453141829e-04,3.888789018725605728e-04,1.944394509362802864e-04,3.897027978511041573e-04
4.740000000000000000e+02,3.883999628278567151e-04,3.880584822483569064e-04,1.940292411241784532e-04,3.888789018725605728e-04
4.750000000000000000e+02,3.875815605481891524e-04,3.872415170225708891e-04,1.936207585112854446e-04,3.880584822483569064e-04
4.760000000000000000e+02,3.867665999474634297e-04,3.864279844237839229e-04,1.932139922118919614e-04,3.872415170225708891e-04
4.770000000000000000e+02,3.859550593676708274e-04,3.856178628631471350e-04,1.928089314315735675e-04,3.864279844237839229e-04
4.780000000000000000e+02,3.851469173011268232e-04,3.848111309324710682e-04,1.924055654662355341e-04,3.856178628631471350e-04
4.790000000000000000e+02,3.843421524735157746e-04,3.840077674023406325e-04,1.920038837011703162e-04,3.848111309324710682e-04
4.800000000000000000e+02,3.835407437481896942e-04,3.832077512202524457e-04,1.916038756101262229e-04,3.840077674023406325e-04
4.810000000000000000e+02,3.827426701640823659e-04,3.824110615087758101e-04,1.912055307543879051e-04,3.832077512202524457e-04
4.820000000000000000e+02,3.819479109721801713e-04,3.816176775637368361e-04,1.908088387818684180e-04,3.824110615087758101e-04
4.830000000000000000e+02,3.811564455517002514e-04,3.808275788524247379e-04,1.904137894262123690e-04,3.816176775637368361e-04
4.840000000000000000e+02,3.803682534616603661e-04,3.800407450118206275e-04,1.900203725059103137e-04,3.808275788524247379e-04
4.850000000000000000e+02,3.795833144331628439e-04,3.792571558468477741e-04,1.896285779234238870e-04,3.800407450118206275e-04
4.860000000000000000e+02,3.788016083990930483e-04,3.784767913286443621e-04,1.892383956643221810e-04,3.792571558468477741e-04
4.870000000000000000e+02,3.780231153848734316e-04,3.776996315928566315e-04,1.888498157964283157e-04,3.784767913286443621e-04
4.880000000000000000e+02,3.772478156563452423e-04,3.769256569379532146e-04,1.884628284689766073e-04,3.776996315928566315e-04
4.890000000000000000e+02,3.764756895892618083e-04,3.761548478235606690e-04,1.880774239117803345e-04,3.769256569379532146e-04
4.900000000000000000e+02,3.757067177581618900e-04,3.753871848688187423e-04,1.876935924344093711e-04,3.761548478235606690e-04
4.910000000000000000e+02,3.749408808451093478e-04,3.746226488507559669e-04,1.873113244253779835e-04,3.753871848688187423e-04
4.920000000000000000e+02,3.741781597301208073e-04,3.738612207026853116e-04,1.869306103513426558e-04,3.746226488507559669e-04
4.930000000000000000e+02,3.734185354212771202e-04,3.731028815126189693e-04,1.865514407563094847e-04,3.738612207026853116e-04
4.940000000000000000e+02,3.726619891274429719e-04,3.723476125217027696e-04,1.861738062608513848e-04,3.731028815126189693e-04
4.950000000000000000e+02,3.719085021708923300e-04,3.715953951226690219e-04,1.857976975613345109e-04,3.723476125217027696e-04
4.960000000000000000e+02,3.711580560223914915e-04,3.708462108583088202e-04,1.854231054291544101e-04,3.715953951226690219e-04
4.970000000000000000e+02,3.704106322982569921e-04,3.701000414199621296e-04,1.850500207099810648e-04,3.708462108583088202e-04
4.980000000000000000e+02,3.696662128002681236e-04,3.693568686460264655e-04,1.846784343230132327e-04,3.701000414199621296e-04
4.990000000000000000e+02,3.689247794358418986e-04,3.686166745204833006e-04,1.843083372602416503e-04,3.693568686460264655e-04
5.000000000000000000e+02,3.681863142837582537e-04,3.678794411714423067e-04,1.839397205857211534e-04,3.686166745204833006e-04
5.010000000000000000e+02,3.674507995607978472e-04,3.671451508697029433e-04,1.835725754348514717e-04,3.678794411714423067e-04
5.020000000000000000e+02,3.667182175914329711e-04,3.664137860273330148e-04,1.832068930136665074e-04,3.671451508697029433e-04
5.030000000000000000e+02,3.659885509040283758e-04,3.656853291962647366e-04,1.828426645981323683e-04,3.664137860273330148e-04
5.040000000000000000e+02,3.652617821052195346e-04,3.649597630669071196e-04,1.824798815334535598e-04,3.656853291962647366e-04
5.050000000000000000e+02,3.645378939842736088e-04,3.642370704667746164e-04,1.821185352333873082e-04,3.649597630669071196e-04
5.060000000000000000e+02,3.638168694363175248e-04,3.635172343591327364e-04,1.817586171795663682e-04,3.642370704667746164e-04
5.070000000000000000e+02,3.630986915137413007e-04,3.628002378416591645e-04,1.814001189208295822e-04,3.635172343591327364e-04
5.080000000000000000e+02,3.623833433788470337e-04,3.620860641451204378e-04,1.810430320725602189e-04,3.628002378416591645e-04
5.090000000000000000e+02,3.616708083448161304e-04,3.613746966320651572e-04,1.806873483160325786e-04,3.620860641451204378e-04
5.100000000000000000e+02,3.609610698587228939e-04,3.606661187955316722e-04,1.803330593977658361e-04,3.613746966320651572e-04
5.110000000000000000e+02,3.602541114696711233e-04,3.599603142577713789e-04,1.799801571288856894e-04,3.606661187955316722e-04
5.120000000000000000e+02,3.595499169067317702e-04,3.592572667689866543e-04,1.796286333844933272e-04,3.599603142577713789e-04


==> anc/Reproducibility_Artifacts/data/fixed_teacher_phase.csv <==
precision,display,levels,physical_bits,L,eps_H,floor,C_envelope,C_fit,pred_D_envelope,pred_D_fit,exact_D_match,exact_match_error,possible,tied_schedule_bits,untied_symbol_depth_bits
binary,Binary (2 levels),2,1,8,0.0354859847670288,0.1192140514396492,0.014587671826801873,0.0035251149701207413,inf,inf,inf,,False,0,0
binary,Binary (2 levels),2,1,16,0.01732972042893155,0.1192140514396492,0.014587671826801873,0.0035251149701207413,inf,inf,inf,,False,0,0
binary,Binary (2 levels),2,1,32,0.00856579123446144,0.1192140514396492,0.014587671826801873,0.0035251149701207413,inf,inf,inf,,False,0,0
binary,Binary (2 levels),2,1,64,0.004258631338990737,0.1192140514396492,0.014587671826801873,0.0035251149701207413,inf,inf,inf,,False,0,0
ternary,Ternary-aligned,3,2,8,0.0354859847670288,0.010226297740689621,0.16715568409142142,0.0754653737953647,7.0,3.0,6.0,0.026037130384638646,True,12,12
ternary,Ternary-aligned,3,2,16,0.01732972042893155,0.010226297740689621,0.16715568409142142,0.0754653737953647,24.0,11.0,14.0,0.016410120722372953,True,28,28
ternary,Ternary-aligned,3,2,32,0.00856579123446144,0.010226297740689621,0.16715568409142142,0.0754653737953647,inf,inf,inf,,False,0,0
ternary,Ternary-aligned,3,2,64,0.004258631338990737,0.010226297740689621,0.16715568409142142,0.0754653737953647,inf,inf,inf,,False,0,0
uniform_2bit,Uniform 2-bit,4,2,8,0.0354859847670288,0.04023153061999954,0.0026000819470851644,0.0004275873017168213,inf,inf,inf,,False,0,0
uniform_2bit,Uniform 2-bit,4,2,16,0.01732972042893155,0.04023153061999954,0.0026000819470851644,0.0004275873017168213,inf,inf,inf,,False,0,0
uniform_2bit,Uniform 2-bit,4,2,32,0.00856579123446144,0.04023153061999954,0.0026000819470851644,0.0004275873017168213,inf,inf,inf,,False,0,0
uniform_2bit,Uniform 2-bit,4,2,64,0.004258631338990737,0.04023153061999954,0.0026000819470851644,0.0004275873017168213,inf,inf,inf,,False,0,0
uniform_3bit,Uniform 3-bit,8,3,8,0.0354859847670288,0.01604130332825767,0.052325488750077614,0.011489477001264846,3.0,1.0,4.0,0.029122675515777074,True,12,12
uniform_3bit,Uniform 3-bit,8,3,16,0.01732972042893155,0.01604130332825767,0.052325488750077614,0.011489477001264846,41.0,9.0,8.0,0.016577218268226147,True,24,24
uniform_3bit,Uniform 3-bit,8,3,32,0.00856579123446144,0.01604130332825767,0.052325488750077614,0.011489477001264846,inf,inf,inf,,False,0,0
uniform_3bit,Uniform 3-bit,8,3,64,0.004258631338990737,0.01604130332825767,0.052325488750077614,0.011489477001264846,inf,inf,inf,,False,0,0
uniform_4bit,Uniform 4-bit,16,4,8,0.0354859847670288,0.0021217006344805556,0.09743740491094727,0.06354575539255078,3.0,2.0,4.0,0.026481051862217372,True,16,16
uniform_4bit,Uniform 4-bit,16,4,16,0.01732972042893155,0.0021217006344805556,0.09743740491094727,0.06354575539255078,7.0,5.0,6.0,0.016054321953652275,True,24,24
uniform_4bit,Uniform 4-bit,16,4,32,0.00856579123446144,0.0021217006344805556,0.09743740491094727,0.06354575539255078,16.0,10.0,11.0,0.008393376286001564,True,44,44
uniform_4bit,Uniform 4-bit,16,4,64,0.004258631338990737,0.0021217006344805556,0.09743740491094727,0.06354575539255078,46.0,30.0,22.0,0.004094388529853051,True,88,88


==> anc/Reproducibility_Artifacts/data/four_atom_robustness.csv <==
teacher,precision,D,atoms,global_grid_error,two_atom_global_grid_error,improvement_ratio,elapsed_s,sequences,sequence
threshold_gap_1,binary,4,4,0.10442120081837476,0.1059829098645374,1.0149558617782897,0.10365629196166992,256,2022
threshold_gap_1,binary,6,4,0.10520512977889389,0.1052051297788938,0.9999999999999992,0.005156755447387695,4096,122202
threshold_gap_1,binary,8,4,0.09989470778671375,0.1049949251050452,1.0510559311031868,0.10159897804260254,65536,23211022
threshold_gap_1,binary,10,4,0.0973398393616882,0.1048294272496687,1.0769426777062088,1.7095532417297363,1048576,3012102222
threshold_gap_1,ternary,4,4,0.07262364215362171,0.0977230800879502,1.3456097379588223,0.001438140869140625,256,2032
threshold_gap_1,ternary,6,4,0.07181694860861806,0.0915908485069743,1.2753375112902439,0.0042040348052978516,4096,322032
threshold_gap_1,ternary,8,4,0.07100701516406352,0.0892589208716624,1.257043697237905,0.08535599708557129,65536,02032223
threshold_gap_1,ternary,10,4,0.07089559157439995,0.0885036578949965,1.2483661667752377,1.7007451057434082,1048576,0223320322
threshold_gap_1,2bit,4,4,0.03832646915027013,0.0700143810092158,1.8267892284755984,0.0015192031860351562,256,1131
threshold_gap_1,2bit,6,4,0.039122344223898695,0.0700863203399119,1.7914652541986023,0.004305839538574219,4096,131311
threshold_gap_1,2bit,8,4,0.03728487501301444,0.0697613453702364,1.8710360527126861,0.08551716804504395,65536,11311113
threshold_gap_1,2bit,10,4,0.037418343461223955,0.0703406072455847,1.8798428989374578,1.7011535167694092,1048576,0113111132
dense_offgrid_101,binary,4,4,0.12565667190078267,0.4243682983303902,3.3772046633979564,0.0014255046844482422,256,0133
dense_offgrid_101,binary,6,4,0.10758943629398533,0.4112224236016397,3.822144977858097,0.004209041595458984,4096,031313
dense_offgrid_101,binary,8,4,0.10024431189956501,0.4055850907779411,4.045966131068839,0.08536791801452637,65536,01111333
dense_offgrid_101,binary,10,4,0.0987954358300347,0.4022837862780978,4.071886346755706,1.7015471458435059,1048576,0131311133
dense_offgrid_101,ternary,4,4,0.16923842001512404,0.1700590495780641,1.0048489554727982,0.0014743804931640625,256,2200
dense_offgrid_101,ternary,6,4,0.1645347875351863,0.1650642082565856,1.0032176825905956,0.004244565963745117,4096,222000
dense_offgrid_101,ternary,8,4,0.16233914804966268,0.1627569455269153,1.0025736089062436,0.08544778823852539,65536,22220000
dense_offgrid_101,ternary,10,4,0.1610679024568583,0.1614210241495512,1.0021923777941262,1.7028846740722656,1048576,2222200000
dense_offgrid_101,2bit,4,4,0.04033480176455981,0.0803692041801653,1.9925523534066736,0.001453399658203125,256,0131
dense_offgrid_101,2bit,6,4,0.04030900928533686,0.0757186229956318,1.8784540810626134,0.004282236099243164,4096,011303
dense_offgrid_101,2bit,8,4,0.04030900922196937,0.0738513898833986,1.8321311118495025,0.08579063415527344,65536,12101330
dense_offgrid_101,2bit,10,4,0.04030900695668798,0.0725007125952358,1.7986231383258289,1.7019124031066895,1048576,1230013031
dense_offgrid_202,binary,4,4,0.1391877666935697,0.7941100149687396,5.7053147258050405,0.0015192031860351562,256,1111
dense_offgrid_202,binary,6,4,0.1344048134466408,0.7700995354049601,5.729702052007926,0.004231452941894531,4096,111111
dense_offgrid_202,binary,8,4,0.1321865632155878,0.7587909495786042,5.740303183017662,0.08541417121887207,65536,11111111
dense_offgrid_202,binary,10,4,0.13090644315913752,0.7522102842038106,5.746167003326031,1.7011027336120605,1048576,1111111111
dense_offgrid_202,ternary,4,4,0.07085659829336423,0.1139673123826119,1.6084220118888353,0.0014181137084960938,256,3111
dense_offgrid_202,ternary,6,4,0.06388839193315787,0.1016279270457541,1.590710361783414,0.004206418991088867,4096,321111
dense_offgrid_202,ternary,8,4,0.062262344514091746,0.1052571039609437,1.6905419283901366,0.08548665046691895,65536,21113111
dense_offgrid_202,ternary,10,4,0.06106162439724388,0.1035748899958557,1.696235418206967,1.700993537902832,1048576,3321111111
dense_offgrid_202,2bit,4,4,0.08921279263420885,0.1170216830959429,1.3117141571361444,0.0014123916625976562,256,1000
dense_offgrid_202,2bit,6,4,0.08851732556919292,0.1170216830959429,1.3220200942974543,0.004241466522216797,4096,110000
dense_offgrid_202,2bit,8,4,0.08823143082930097,0.1170216830959429,1.3263038125533935,0.08540678024291992,65536,01100000
dense_offgrid_202,2bit,10,4,0.0878428855803769,0.1170216830959429,1.3321702984001724,1.7035088539123535,1048576,1110000000


==> anc/Reproducibility_Artifacts/data/frontier_A_4bit_2x_depth.csv <==
case,teacher,precision,L,R,D,global_witness_error,high_witness_error,elapsed_s,sequences,sequence
A_4bit_2x_depth,ternary_exact,4bit,4,32,1,0.2646000715231158,0.024669545619228135,0.40253162384033203,2,0
A_4bit_2x_depth,ternary_exact,4bit,4,32,2,0.05905154910687468,0.024669545619228135,0.0016598701477050781,4,10
A_4bit_2x_depth,ternary_exact,4bit,4,32,3,0.037541316627081725,0.024669545619228135,0.0017461776733398438,8,010
A_4bit_2x_depth,ternary_exact,4bit,4,32,4,0.03642248374170331,0.024669545619228135,0.002971649169921875,16,0001
A_4bit_2x_depth,ternary_exact,4bit,4,32,5,0.02925012787503476,0.024669545619228135,0.037312984466552734,32,00001
A_4bit_2x_depth,ternary_exact,4bit,4,32,6,0.02923425841867182,0.024669545619228135,0.0032186508178710938,64,010010
A_4bit_2x_depth,ternary_exact,4bit,4,32,7,0.025537691027413344,0.024669545619228135,0.004103183746337891,128,0100001
A_4bit_2x_depth,ternary_exact,4bit,4,32,8,0.023583428626432944,0.024669545619228135,0.004635334014892578,256,00000101
A_4bit_2x_depth,ternary_exact,4bit,4,32,9,0.02160403512846987,0.024669545619228135,0.012868404388427734,512,000000011
A_4bit_2x_depth,ternary_exact,4bit,4,32,10,0.02403870711963199,0.024669545619228135,0.014520406723022461,1024,1000001001
A_4bit_2x_depth,ternary_exact,4bit,4,32,11,0.02224974028840897,0.024669545619228135,0.030762672424316406,2048,01000000011
A_4bit_2x_depth,ternary_exact,4bit,4,32,12,0.0212517828803606,0.024669545619228135,0.06462502479553223,4096,000000010101


==> anc/Reproducibility_Artifacts/data/frontier_B_3bit_2x_depth.csv <==
case,teacher,precision,L,R,D,global_witness_error,high_witness_error,elapsed_s,sequences,sequence
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,1,0.27130442842878016,0.03499346658809283,0.001371622085571289,2,0
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,2,0.04853631845541685,0.03499346658809283,0.0013699531555175781,4,10
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,3,0.04306450196137458,0.03499346658809283,0.0019826889038085938,8,010
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,4,0.03957586809884799,0.03499346658809283,0.0021986961364746094,16,0010
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,5,0.0350577996411606,0.03499346658809283,0.0028192996978759766,32,11000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,6,0.034969984110237634,0.03499346658809283,0.003081083297729492,64,011000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,7,0.03461985746447633,0.03499346658809283,0.0037343502044677734,128,0011000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,8,0.03260808173402925,0.03499346658809283,0.003990888595581055,256,11100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,9,0.03275857266504062,0.03499346658809283,0.0064449310302734375,512,011100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,10,0.03286188700382343,0.03499346658809283,0.014211177825927734,1024,1100000100
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,11,0.031880781718833726,0.03499346658809283,0.030230045318603516,2048,11101000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,12,0.03193391726320093,0.03499346658809283,0.062129974365234375,4096,110100100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,13,0.03207137146407182,0.03499346658809283,0.12083196640014648,8192,0011101000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,14,0.03138922956798958,0.03499346658809283,0.25693821907043457,16384,11101100000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,15,0.03148694600189872,0.03499346658809283,0.5476558208465576,32768,111000110000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,16,0.03139272368562891,0.03499346658809283,1.1666629314422607,65536,1111110000000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,17,0.03104470649949415,0.03499346658809283,2.4789416790008545,131072,11101110000000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,18,0.031154836345756682,0.03499346658809283,5.248233795166016,262144,111110000000100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,19,0.0309372209839402,0.03499346658809283,11.076852321624756,524288,1111111000000000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,20,0.030846692480443933,0.03499346658809283,23.314013957977295,1048576,11011111000000000000


==> anc/Reproducibility_Artifacts/data/highres_reference_errors.csv <==
teacher,L,lower,upper,sample_max,reference_tol,coarse
binary_exact,4,0.06267266963378298,0.12338115873143353,0.06695706587358626,0.004284396239803273,True
binary_exact,8,0.02350726136036112,0.08421575045801166,0.027791657600164395,0.004284396239803273,True
binary_exact,12,0.010812168901182806,0.07152065799883335,0.01509656514098608,0.004284396239803273,True
ternary_exact,4,0.02361090727832143,0.061203082778026094,0.02602106922922789,0.0024101619509064604,True
ternary_exact,8,0.029165645859531485,0.06675782135923614,0.03157580781043794,0.0024101619509064604,True
ternary_exact,12,0.002148778498987967,0.039740953998692624,0.004558940449894427,0.0024101619509064604,True
twobit_exact,4,0.028740028750884418,0.08843608000322317,0.03275272439688855,0.004012695646004127,True
twobit_exact,8,0.01946933904698854,0.07916539029932729,0.02348203469299267,0.004012695646004127,True
twobit_exact,12,0.0032511164346665736,0.06294716768700533,0.007263812080670701,0.004012695646004127,True
threshold_gap_1,4,0.017001752782710267,0.06492187847036772,0.020098432120756602,0.0030966793380463355,True
threshold_gap_1,8,0.008956085626837678,0.056876211314495134,0.012052764964884013,0.0030966793380463355,True
threshold_gap_1,12,0.0024736471164759502,0.050393772804133416,0.005570326454522286,0.0030966793380463355,True
threshold_gap_2,4,0.11735965583844674,0.16785011995613636,0.12060604155793461,0.0032463857194878695,True
threshold_gap_2,8,0.028660791349155397,0.07915125546684501,0.031907177068643267,0.0032463857194878695,True
threshold_gap_2,12,0.003974987469413572,0.05446545158710317,0.007221373188901442,0.0032463857194878695,True
dense_offgrid_101,4,0.028327198249657747,0.06656242211741643,0.030777012940826447,0.0024498146911687006,True
dense_offgrid_101,8,0.012518102043216519,0.05075332591097521,0.014967916734385219,0.0024498146911687006,True
dense_offgrid_101,12,0.022743381554108533,0.06097860542186723,0.025193196245277234,0.0024498146911687006,True
dense_offgrid_202,4,0.041404918008507596,0.06841168430216997,0.04314118681370755,0.0017362688051999553,True
dense_offgrid_202,8,0.008016909764416314,0.035023676058078684,0.009753178569616269,0.0017362688051999553,True
dense_offgrid_202,12,0.014431650680636936,0.04143841697429931,0.01616791948583689,0.0017362688051999553,True
dense_offgrid_303,4,0.07732617016772358,0.11687841095911727,0.07984552095664489,0.0025193507889213064,True
dense_offgrid_303,8,0.043392507074002204,0.08294474786539589,0.04591185786292351,0.0025193507889213064,True
dense_offgrid_303,12,0.011860676457355723,0.05141291724874941,0.01438002724627703,0.0025193507889213064,True


==> anc/Reproducibility_Artifacts/data/hybrid_route_window.csv <==
time,target_gap,implemented_gap,target_state,implemented_state,state_error
0.000000000000000000e+00,-5.000000000000000000e-01,-4.600000000000000200e-01,0.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000021e-03,-4.989999999999999991e-01,-4.590000000000000191e-01,-6.500000000000000786e-04,-6.500000000000000786e-04,0.000000000000000000e+00
2.000000000000000042e-03,-4.979999999999999982e-01,-4.580000000000000182e-01,-1.299479999999999993e-03,-1.299479999999999993e-03,0.000000000000000000e+00
3.000000000000000062e-03,-4.969999999999999973e-01,-4.570000000000000173e-01,-1.948440416000000140e-03,-1.948440416000000140e-03,0.000000000000000000e+00
4.000000000000000083e-03,-4.959999999999999964e-01,-4.560000000000000164e-01,-2.596881663667200291e-03,-2.596881663667200291e-03,0.000000000000000000e+00
5.000000000000000104e-03,-4.949999999999999956e-01,-4.550000000000000155e-01,-3.244804158336266411e-03,-3.244804158336266411e-03,0.000000000000000000e+00
6.000000000000000125e-03,-4.939999999999999947e-01,-4.540000000000000147e-01,-3.892208315009597266e-03,-3.892208315009597266e-03,0.000000000000000000e+00
7.000000000000000146e-03,-4.929999999999999938e-01,-4.530000000000000138e-01,-4.539094548357589833e-03,-4.539094548357589833e-03,0.000000000000000000e+00
8.000000000000000167e-03,-4.919999999999999929e-01,-4.520000000000000129e-01,-5.185463272718904282e-03,-5.185463272718904282e-03,0.000000000000000000e+00
9.000000000000001055e-03,-4.909999999999999920e-01,-4.510000000000000120e-01,-5.831314902100728954e-03,-5.831314902100728954e-03,0.000000000000000000e+00
1.000000000000000021e-02,-4.899999999999999911e-01,-4.500000000000000111e-01,-6.476649850179048810e-03,-6.476649850179048810e-03,0.000000000000000000e+00
1.099999999999999936e-02,-4.889999999999999902e-01,-4.490000000000000102e-01,-7.121468530298906072e-03,-7.121468530298906072e-03,0.000000000000000000e+00
1.200000000000000025e-02,-4.879999999999999893e-01,-4.480000000000000093e-01,-7.765771355474666501e-03,-7.765771355474666501e-03,0.000000000000000000e+00
1.300000000000000114e-02,-4.869999999999999885e-01,-4.470000000000000084e-01,-8.409558738390287419e-03,-8.409558738390287419e-03,0.000000000000000000e+00
1.400000000000000029e-02,-4.859999999999999876e-01,-4.460000000000000075e-01,-9.052831091399574440e-03,-9.052831091399574440e-03,0.000000000000000000e+00
1.499999999999999944e-02,-4.849999999999999867e-01,-4.450000000000000067e-01,-9.695588826526454693e-03,-9.695588826526454693e-03,0.000000000000000000e+00
1.600000000000000033e-02,-4.839999999999999858e-01,-4.440000000000000058e-01,-1.033783235546523356e-02,-1.033783235546523356e-02,0.000000000000000000e+00
1.700000000000000122e-02,-4.829999999999999849e-01,-4.430000000000000049e-01,-1.097956208958086183e-02,-1.097956208958086183e-02,0.000000000000000000e+00
1.800000000000000211e-02,-4.819999999999999840e-01,-4.420000000000000040e-01,-1.162077843990919762e-02,-1.162077843990919762e-02,0.000000000000000000e+00
1.899999999999999953e-02,-4.809999999999999831e-01,-4.410000000000000031e-01,-1.226148181715727009e-02,-1.226148181715727009e-02,0.000000000000000000e+00
2.000000000000000042e-02,-4.799999999999999822e-01,-4.400000000000000022e-01,-1.290167263170354482e-02,-1.290167263170354482e-02,0.000000000000000000e+00
2.100000000000000130e-02,-4.789999999999999813e-01,-4.390000000000000013e-01,-1.354135129359818231e-02,-1.354135129359818231e-02,0.000000000000000000e+00
2.199999999999999872e-02,-4.779999999999999805e-01,-4.380000000000000004e-01,-1.418051821256330336e-02,-1.418051821256330336e-02,0.000000000000000000e+00
2.299999999999999961e-02,-4.769999999999999796e-01,-4.369999999999999996e-01,-1.481917379799325279e-02,-1.481917379799325279e-02,0.000000000000000000e+00
2.400000000000000050e-02,-4.759999999999999787e-01,-4.359999999999999987e-01,-1.545731845895485790e-02,-1.545731845895485790e-02,0.000000000000000000e+00
2.500000000000000139e-02,-4.749999999999999778e-01,-4.349999999999999978e-01,-1.609495260418769558e-02,-1.609495260418769558e-02,0.000000000000000000e+00
2.600000000000000228e-02,-4.739999999999999769e-01,-4.339999999999999969e-01,-1.673207664210434389e-02,-1.673207664210434389e-02,0.000000000000000000e+00
2.699999999999999969e-02,-4.729999999999999760e-01,-4.329999999999999960e-01,-1.736869098079065962e-02,-1.736869098079065962e-02,0.000000000000000000e+00
2.800000000000000058e-02,-4.719999999999999751e-01,-4.319999999999999951e-01,-1.800479602800602805e-02,-1.800479602800602805e-02,0.000000000000000000e+00
2.900000000000000147e-02,-4.709999999999999742e-01,-4.309999999999999942e-01,-1.864039219118362317e-02,-1.864039219118362317e-02,0.000000000000000000e+00
2.999999999999999889e-02,-4.699999999999999734e-01,-4.300000000000000488e-01,-1.927547987743067487e-02,-1.927547987743067487e-02,0.000000000000000000e+00
3.099999999999999978e-02,-4.689999999999999725e-01,-4.290000000000000480e-01,-1.991005949352872909e-02,-1.991005949352872909e-02,0.000000000000000000e+00
3.200000000000000067e-02,-4.679999999999999716e-01,-4.280000000000000471e-01,-2.054413144593390458e-02,-2.054413144593390458e-02,0.000000000000000000e+00
3.300000000000000155e-02,-4.669999999999999707e-01,-4.270000000000000462e-01,-2.117769614077715662e-02,-2.117769614077715662e-02,0.000000000000000000e+00
3.400000000000000244e-02,-4.659999999999999698e-01,-4.260000000000000453e-01,-2.181075398386453368e-02,-2.181075398386453368e-02,0.000000000000000000e+00
3.500000000000000333e-02,-4.649999999999999689e-01,-4.250000000000000444e-01,-2.244330538067744116e-02,-2.244330538067744116e-02,0.000000000000000000e+00
3.600000000000000422e-02,-4.639999999999999680e-01,-4.240000000000000435e-01,-2.307535073637289810e-02,-2.307535073637289810e-02,0.000000000000000000e+00
3.699999999999999817e-02,-4.630000000000000226e-01,-4.230000000000000426e-01,-2.370689045578380089e-02,-2.370689045578380089e-02,0.000000000000000000e+00
3.799999999999999906e-02,-4.620000000000000218e-01,-4.220000000000000417e-01,-2.433792494341917301e-02,-2.433792494341917301e-02,0.000000000000000000e+00
3.899999999999999994e-02,-4.610000000000000209e-01,-4.210000000000000409e-01,-2.496845460346443918e-02,-2.496845460346443918e-02,0.000000000000000000e+00
4.000000000000000083e-02,-4.600000000000000200e-01,-4.200000000000000400e-01,-2.559847983978166819e-02,-2.559847983978166819e-02,0.000000000000000000e+00
4.100000000000000172e-02,-4.590000000000000191e-01,-4.190000000000000391e-01,-2.622800105590984351e-02,-2.622800105590984351e-02,0.000000000000000000e+00
4.200000000000000261e-02,-4.580000000000000182e-01,-4.180000000000000382e-01,-2.685701865506511660e-02,-2.685701865506511660e-02,0.000000000000000000e+00
4.300000000000000350e-02,-4.570000000000000173e-01,-4.170000000000000373e-01,-2.748553304014106358e-02,-2.748553304014106358e-02,0.000000000000000000e+00
4.399999999999999745e-02,-4.560000000000000164e-01,-4.160000000000000364e-01,-2.811354461370895244e-02,-2.811354461370895244e-02,0.000000000000000000e+00
4.499999999999999833e-02,-4.550000000000000155e-01,-4.150000000000000355e-01,-2.874105377801798589e-02,-2.874105377801798589e-02,0.000000000000000000e+00
4.599999999999999922e-02,-4.540000000000000147e-01,-4.140000000000000346e-01,-2.936806093499557194e-02,-2.936806093499557194e-02,0.000000000000000000e+00
4.700000000000000011e-02,-4.530000000000000138e-01,-4.130000000000000338e-01,-2.999456648624757721e-02,-2.999456648624757721e-02,0.000000000000000000e+00
4.800000000000000100e-02,-4.520000000000000129e-01,-4.120000000000000329e-01,-3.062057083305858018e-02,-3.062057083305858018e-02,0.000000000000000000e+00
4.900000000000000189e-02,-4.510000000000000120e-01,-4.110000000000000320e-01,-3.124607437639213489e-02,-3.124607437639213489e-02,0.000000000000000000e+00
5.000000000000000278e-02,-4.500000000000000111e-01,-4.100000000000000311e-01,-3.187107751689102070e-02,-3.187107751689102070e-02,0.000000000000000000e+00
5.100000000000000366e-02,-4.490000000000000102e-01,-4.090000000000000302e-01,-3.249558065487750946e-02,-3.249558065487750946e-02,0.000000000000000000e+00
5.200000000000000455e-02,-4.480000000000000093e-01,-4.080000000000000293e-01,-3.311958419035360840e-02,-3.311958419035360840e-02,0.000000000000000000e+00
5.299999999999999850e-02,-4.470000000000000084e-01,-4.070000000000000284e-01,-3.374308852300132722e-02,-3.374308852300132722e-02,0.000000000000000000e+00
5.399999999999999939e-02,-4.460000000000000075e-01,-4.060000000000000275e-01,-3.436609405218292446e-02,-3.436609405218292446e-02,0.000000000000000000e+00
5.500000000000000028e-02,-4.450000000000000067e-01,-4.050000000000000266e-01,-3.498860117694117811e-02,-3.498860117694117811e-02,0.000000000000000000e+00
5.600000000000000117e-02,-4.440000000000000058e-01,-4.040000000000000258e-01,-3.561061029599962846e-02,-3.561061029599962846e-02,0.000000000000000000e+00
5.700000000000000205e-02,-4.430000000000000049e-01,-4.030000000000000249e-01,-3.623212180776282793e-02,-3.623212180776282793e-02,0.000000000000000000e+00
5.800000000000000294e-02,-4.420000000000000040e-01,-4.020000000000000240e-01,-3.685313611031661857e-02,-3.685313611031661857e-02,0.000000000000000000e+00
5.900000000000000383e-02,-4.410000000000000031e-01,-4.010000000000000231e-01,-3.747365360142836804e-02,-3.747365360142836804e-02,0.000000000000000000e+00
5.999999999999999778e-02,-4.400000000000000022e-01,-4.000000000000000222e-01,-3.809367467854722633e-02,-3.809367467854722633e-02,0.000000000000000000e+00
6.099999999999999867e-02,-4.390000000000000013e-01,-3.990000000000000213e-01,-3.871319973880438942e-02,-3.871319973880438942e-02,0.000000000000000000e+00
6.199999999999999956e-02,-4.380000000000000004e-01,-3.980000000000000204e-01,-3.933222917901334909e-02,-3.933222917901334909e-02,0.000000000000000000e+00
6.300000000000000044e-02,-4.369999999999999996e-01,-3.970000000000000195e-01,-3.995076339567013579e-02,-3.995076339567013579e-02,0.000000000000000000e+00
6.400000000000000133e-02,-4.359999999999999987e-01,-3.960000000000000187e-01,-4.056880278495360315e-02,-4.056880278495360315e-02,0.000000000000000000e+00
6.500000000000000222e-02,-4.349999999999999978e-01,-3.950000000000000178e-01,-4.118634774272564303e-02,-4.118634774272564303e-02,0.000000000000000000e+00
6.600000000000000311e-02,-4.339999999999999969e-01,-3.940000000000000169e-01,-4.180339866453146314e-02,-4.180339866453146314e-02,0.000000000000000000e+00
6.700000000000000400e-02,-4.329999999999999960e-01,-3.930000000000000160e-01,-4.241995594559983679e-02,-4.241995594559983679e-02,0.000000000000000000e+00
6.800000000000000488e-02,-4.319999999999999951e-01,-3.920000000000000151e-01,-4.303601998084335967e-02,-4.303601998084335967e-02,0.000000000000000000e+00
6.900000000000000577e-02,-4.309999999999999942e-01,-3.910000000000000142e-01,-4.365159116485868573e-02,-4.365159116485868573e-02,0.000000000000000000e+00
7.000000000000000666e-02,-4.299999999999999933e-01,-3.900000000000000133e-01,-4.426666989192679785e-02,-4.426666989192679785e-02,0.000000000000000000e+00
7.100000000000000755e-02,-4.289999999999999925e-01,-3.890000000000000124e-01,-4.488125655601325759e-02,-4.488125655601325759e-02,0.000000000000000000e+00
7.200000000000000844e-02,-4.279999999999999916e-01,-3.880000000000000115e-01,-4.549535155076844806e-02,-4.549535155076844806e-02,0.000000000000000000e+00
7.299999999999999545e-02,-4.269999999999999907e-01,-3.870000000000000107e-01,-4.610895526952783069e-02,-4.610895526952783069e-02,0.000000000000000000e+00
7.399999999999999634e-02,-4.259999999999999898e-01,-3.860000000000000098e-01,-4.672206810531220889e-02,-4.672206810531220889e-02,0.000000000000000000e+00
7.499999999999999722e-02,-4.249999999999999889e-01,-3.850000000000000089e-01,-4.733469045082795701e-02,-4.733469045082795701e-02,0.000000000000000000e+00
7.599999999999999811e-02,-4.239999999999999880e-01,-3.840000000000000080e-01,-4.794682269846729794e-02,-4.794682269846729794e-02,0.000000000000000000e+00
7.699999999999999900e-02,-4.229999999999999871e-01,-3.830000000000000071e-01,-4.855846524030852512e-02,-4.855846524030852512e-02,0.000000000000000000e+00
7.799999999999999989e-02,-4.219999999999999862e-01,-3.820000000000000062e-01,-4.916961846811628012e-02,-4.916961846811628012e-02,0.000000000000000000e+00
7.900000000000000078e-02,-4.209999999999999853e-01,-3.810000000000000053e-01,-4.978028277334178853e-02,-4.978028277334178853e-02,0.000000000000000000e+00
8.000000000000000167e-02,-4.199999999999999845e-01,-3.800000000000000044e-01,-5.039045854712311673e-02,-5.039045854712311673e-02,0.000000000000000000e+00
8.100000000000000255e-02,-4.189999999999999836e-01,-3.790000000000000036e-01,-5.100014618028542168e-02,-5.100014618028542168e-02,0.000000000000000000e+00
8.200000000000000344e-02,-4.179999999999999827e-01,-3.780000000000000027e-01,-5.160934606334119379e-02,-5.160934606334119379e-02,0.000000000000000000e+00
8.300000000000000433e-02,-4.169999999999999818e-01,-3.770000000000000018e-01,-5.221805858649052057e-02,-5.221805858649052057e-02,0.000000000000000000e+00
8.400000000000000522e-02,-4.159999999999999809e-01,-3.760000000000000009e-01,-5.282628413962132952e-02,-5.282628413962132952e-02,0.000000000000000000e+00
8.500000000000000611e-02,-4.149999999999999800e-01,-3.750000000000000000e-01,-5.343402311230963098e-02,-5.343402311230963098e-02,0.000000000000000000e+00
8.600000000000000699e-02,-4.139999999999999791e-01,-3.739999999999999991e-01,-5.404127589381978181e-02,-5.404127589381978181e-02,0.000000000000000000e+00
8.700000000000000788e-02,-4.129999999999999782e-01,-3.729999999999999982e-01,-5.464804287310472825e-02,-5.464804287310472825e-02,0.000000000000000000e+00
8.799999999999999489e-02,-4.120000000000000329e-01,-3.719999999999999973e-01,-5.525432443880624184e-02,-5.525432443880624184e-02,0.000000000000000000e+00
8.899999999999999578e-02,-4.110000000000000320e-01,-3.709999999999999964e-01,-5.586012097925519698e-02,-5.586012097925519698e-02,0.000000000000000000e+00
8.999999999999999667e-02,-4.100000000000000311e-01,-3.699999999999999956e-01,-5.646543288247179299e-02,-5.646543288247179299e-02,0.000000000000000000e+00
9.099999999999999756e-02,-4.090000000000000302e-01,-3.689999999999999947e-01,-5.707026053616581773e-02,-5.707026053616581773e-02,0.000000000000000000e+00
9.199999999999999845e-02,-4.080000000000000293e-01,-3.679999999999999938e-01,-5.767460432773688361e-02,-5.767460432773688361e-02,0.000000000000000000e+00
9.299999999999999933e-02,-4.070000000000000284e-01,-3.669999999999999929e-01,-5.827846464427469120e-02,-5.827846464427469120e-02,0.000000000000000000e+00
9.400000000000000022e-02,-4.060000000000000275e-01,-3.659999999999999920e-01,-5.888184187255927210e-02,-5.888184187255927210e-02,0.000000000000000000e+00
9.500000000000000111e-02,-4.050000000000000266e-01,-3.649999999999999911e-01,-5.948473639906122490e-02,-5.948473639906122490e-02,0.000000000000000000e+00
9.600000000000000200e-02,-4.040000000000000258e-01,-3.639999999999999902e-01,-6.008714860994197882e-02,-6.008714860994197882e-02,0.000000000000000000e+00
9.700000000000000289e-02,-4.030000000000000249e-01,-3.629999999999999893e-01,-6.068907889105402270e-02,-6.068907889105402270e-02,0.000000000000000000e+00
9.800000000000000377e-02,-4.020000000000000240e-01,-3.619999999999999885e-01,-6.129052762794118259e-02,-6.129052762794118259e-02,0.000000000000000000e+00
9.900000000000000466e-02,-4.010000000000000231e-01,-3.609999999999999876e-01,-6.189149520583882985e-02,-6.189149520583882985e-02,0.000000000000000000e+00
1.000000000000000056e-01,-4.000000000000000222e-01,-3.599999999999999867e-01,-6.249198200967415878e-02,-6.249198200967415878e-02,0.000000000000000000e+00
1.010000000000000064e-01,-3.990000000000000213e-01,-3.589999999999999858e-01,-6.309198842406642249e-02,-6.309198842406642249e-02,0.000000000000000000e+00
1.020000000000000073e-01,-3.980000000000000204e-01,-3.579999999999999849e-01,-6.369151483332717578e-02,-6.369151483332717578e-02,0.000000000000000000e+00
1.030000000000000082e-01,-3.970000000000000195e-01,-3.569999999999999840e-01,-6.429056162146051800e-02,-6.429056162146051800e-02,0.000000000000000000e+00
1.040000000000000091e-01,-3.960000000000000187e-01,-3.559999999999999831e-01,-6.488912917216334286e-02,-6.488912917216334286e-02,0.000000000000000000e+00
1.049999999999999961e-01,-3.950000000000000178e-01,-3.550000000000000377e-01,-6.548721786882560902e-02,-6.548721786882560902e-02,0.000000000000000000e+00
1.059999999999999970e-01,-3.940000000000000169e-01,-3.540000000000000369e-01,-6.608482809453054829e-02,-6.608482809453054829e-02,0.000000000000000000e+00
1.069999999999999979e-01,-3.930000000000000160e-01,-3.530000000000000360e-01,-6.668196023205492928e-02,-6.668196023205492928e-02,0.000000000000000000e+00
1.079999999999999988e-01,-3.920000000000000151e-01,-3.520000000000000351e-01,-6.727861466386927947e-02,-6.727861466386927947e-02,0.000000000000000000e+00
1.089999999999999997e-01,-3.910000000000000142e-01,-3.510000000000000342e-01,-6.787479177213819048e-02,-6.787479177213819048e-02,0.000000000000000000e+00
1.100000000000000006e-01,-3.900000000000000133e-01,-3.500000000000000333e-01,-6.847049193872048467e-02,-6.847049193872048467e-02,0.000000000000000000e+00
1.110000000000000014e-01,-3.890000000000000124e-01,-3.490000000000000324e-01,-6.906571554516950651e-02,-6.906571554516950651e-02,0.000000000000000000e+00
1.120000000000000023e-01,-3.880000000000000115e-01,-3.480000000000000315e-01,-6.966046297273337240e-02,-6.966046297273337240e-02,0.000000000000000000e+00
1.130000000000000032e-01,-3.870000000000000107e-01,-3.470000000000000306e-01,-7.025473460235517886e-02,-7.025473460235517886e-02,0.000000000000000000e+00
1.140000000000000041e-01,-3.860000000000000098e-01,-3.460000000000000298e-01,-7.084853081467329394e-02,-7.084853081467329394e-02,0.000000000000000000e+00
1.150000000000000050e-01,-3.850000000000000089e-01,-3.450000000000000289e-01,-7.144185199002155151e-02,-7.144185199002155151e-02,0.000000000000000000e+00
1.160000000000000059e-01,-3.840000000000000080e-01,-3.440000000000000280e-01,-7.203469850842952882e-02,-7.203469850842952882e-02,0.000000000000000000e+00
1.170000000000000068e-01,-3.830000000000000071e-01,-3.430000000000000271e-01,-7.262707074962278242e-02,-7.262707074962278242e-02,0.000000000000000000e+00
1.180000000000000077e-01,-3.820000000000000062e-01,-3.420000000000000262e-01,-7.321896909302308409e-02,-7.321896909302308409e-02,0.000000000000000000e+00
1.190000000000000085e-01,-3.810000000000000053e-01,-3.410000000000000253e-01,-7.381039391774867064e-02,-7.381039391774867064e-02,0.000000000000000000e+00
1.199999999999999956e-01,-3.800000000000000044e-01,-3.400000000000000244e-01,-7.440134560261446595e-02,-7.440134560261446595e-02,0.000000000000000000e+00
1.209999999999999964e-01,-3.790000000000000036e-01,-3.390000000000000235e-01,-7.499182452613237237e-02,-7.499182452613237237e-02,0.000000000000000000e+00
1.219999999999999973e-01,-3.780000000000000027e-01,-3.380000000000000226e-01,-7.558183106651146510e-02,-7.558183106651146510e-02,0.000000000000000000e+00
1.229999999999999982e-01,-3.770000000000000018e-01,-3.370000000000000218e-01,-7.617136560165825576e-02,-7.617136560165825576e-02,0.000000000000000000e+00
1.239999999999999991e-01,-3.760000000000000009e-01,-3.360000000000000209e-01,-7.676042850917692839e-02,-7.676042850917692839e-02,0.000000000000000000e+00
1.250000000000000000e-01,-3.750000000000000000e-01,-3.350000000000000200e-01,-7.734902016636958921e-02,-7.734902016636958921e-02,0.000000000000000000e+00
1.260000000000000009e-01,-3.739999999999999991e-01,-3.340000000000000191e-01,-7.793714095023648869e-02,-7.793714095023648869e-02,0.000000000000000000e+00
1.270000000000000018e-01,-3.729999999999999982e-01,-3.330000000000000182e-01,-7.852479123747629908e-02,-7.852479123747629908e-02,0.000000000000000000e+00
1.280000000000000027e-01,-3.719999999999999973e-01,-3.320000000000000173e-01,-7.911197140448632259e-02,-7.911197140448632259e-02,0.000000000000000000e+00
1.290000000000000036e-01,-3.709999999999999964e-01,-3.310000000000000164e-01,-7.969868182736272733e-02,-7.969868182736272733e-02,0.000000000000000000e+00
1.300000000000000044e-01,-3.699999999999999956e-01,-3.300000000000000155e-01,-8.028492288190083870e-02,-8.028492288190083870e-02,0.000000000000000000e+00
1.310000000000000053e-01,-3.689999999999999947e-01,-3.290000000000000147e-01,-8.087069494359531985e-02,-8.087069494359531985e-02,0.000000000000000000e+00
1.320000000000000062e-01,-3.679999999999999938e-01,-3.280000000000000138e-01,-8.145599838764044920e-02,-8.145599838764044920e-02,0.000000000000000000e+00
1.330000000000000071e-01,-3.669999999999999929e-01,-3.270000000000000129e-01,-8.204083358893034250e-02,-8.204083358893034250e-02,0.000000000000000000e+00
1.340000000000000080e-01,-3.659999999999999920e-01,-3.260000000000000120e-01,-8.262520092205920264e-02,-8.262520092205920264e-02,0.000000000000000000e+00
1.350000000000000089e-01,-3.649999999999999911e-01,-3.250000000000000111e-01,-8.320910076132155553e-02,-8.320910076132155553e-02,0.000000000000000000e+00
1.360000000000000098e-01,-3.639999999999999902e-01,-3.240000000000000102e-01,-8.379253348071249996e-02,-8.379253348071249996e-02,0.000000000000000000e+00
1.370000000000000107e-01,-3.629999999999999893e-01,-3.230000000000000093e-01,-8.437549945392792961e-02,-8.437549945392792961e-02,0.000000000000000000e+00
1.380000000000000115e-01,-3.619999999999999885e-01,-3.220000000000000084e-01,-8.495799905436478283e-02,-8.495799905436478283e-02,0.000000000000000000e+00
1.390000000000000124e-01,-3.609999999999999876e-01,-3.210000000000000075e-01,-8.554003265512129250e-02,-8.554003265512129250e-02,0.000000000000000000e+00
1.400000000000000133e-01,-3.599999999999999867e-01,-3.200000000000000067e-01,-8.612160062899719415e-02,-8.612160062899719415e-02,0.000000000000000000e+00
1.410000000000000142e-01,-3.589999999999999858e-01,-3.190000000000000058e-01,-8.670270334849398963e-02,-8.670270334849398963e-02,0.000000000000000000e+00
1.420000000000000151e-01,-3.579999999999999849e-01,-3.180000000000000049e-01,-8.728334118581519696e-02,-8.728334118581519696e-02,0.000000000000000000e+00
1.430000000000000160e-01,-3.569999999999999840e-01,-3.170000000000000040e-01,-8.786351451286654457e-02,-8.786351451286654457e-02,0.000000000000000000e+00
1.440000000000000169e-01,-3.559999999999999831e-01,-3.160000000000000031e-01,-8.844322370125624888e-02,-8.844322370125624888e-02,0.000000000000000000e+00
1.449999999999999900e-01,-3.549999999999999822e-01,-3.150000000000000577e-01,-8.902246912229525022e-02,-8.902246912229525022e-02,0.000000000000000000e+00
1.459999999999999909e-01,-3.539999999999999813e-01,-3.140000000000000568e-01,-8.960125114699740712e-02,-8.960125114699740712e-02,0.000000000000000000e+00
1.469999999999999918e-01,-3.529999999999999805e-01,-3.130000000000000560e-01,-9.017957014607981547e-02,-9.017957014607981547e-02,0.000000000000000000e+00
1.479999999999999927e-01,-3.519999999999999796e-01,-3.120000000000000551e-01,-9.075742648996294737e-02,-9.075742648996294737e-02,0.000000000000000000e+00
1.489999999999999936e-01,-3.509999999999999787e-01,-3.110000000000000542e-01,-9.133482054877097023e-02,-9.133482054877097023e-02,0.000000000000000000e+00
1.499999999999999944e-01,-3.499999999999999778e-01,-3.100000000000000533e-01,-9.191175269233195499e-02,-9.191175269233195499e-02,0.000000000000000000e+00
1.509999999999999953e-01,-3.489999999999999769e-01,-3.090000000000000524e-01,-9.248822329017808430e-02,-9.248822329017808430e-02,0.000000000000000000e+00
1.519999999999999962e-01,-3.479999999999999760e-01,-3.080000000000000515e-01,-9.306423271154594390e-02,-9.306423271154594390e-02,0.000000000000000000e+00
1.529999999999999971e-01,-3.469999999999999751e-01,-3.070000000000000506e-01,-9.363978132537670307e-02,-9.363978132537670307e-02,0.000000000000000000e+00
1.539999999999999980e-01,-3.459999999999999742e-01,-3.060000000000000497e-01,-9.421486950031640606e-02,-9.421486950031640606e-02,0.000000000000000000e+00
1.549999999999999989e-01,-3.449999999999999734e-01,-3.050000000000000488e-01,-9.478949760471615249e-02,-9.478949760471615249e-02,0.000000000000000000e+00
1.559999999999999998e-01,-3.439999999999999725e-01,-3.040000000000000480e-01,-9.536366600663237492e-02,-9.536366600663237492e-02,0.000000000000000000e+00
1.570000000000000007e-01,-3.429999999999999716e-01,-3.030000000000000471e-01,-9.593737507382707475e-02,-9.593737507382707475e-02,0.000000000000000000e+00
1.580000000000000016e-01,-3.419999999999999707e-01,-3.020000000000000462e-01,-9.651062517376801653e-02,-9.651062517376801653e-02,0.000000000000000000e+00
1.590000000000000024e-01,-3.409999999999999698e-01,-3.010000000000000453e-01,-9.708341667362900551e-02,-9.708341667362900551e-02,0.000000000000000000e+00
1.600000000000000033e-01,-3.399999999999999689e-01,-3.000000000000000444e-01,-9.765574994029009581e-02,-9.765574994029009581e-02,0.000000000000000000e+00
1.610000000000000042e-01,-3.389999999999999680e-01,-2.990000000000000435e-01,-9.822762534033786797e-02,-9.822762534033786797e-02,0.000000000000000000e+00
1.620000000000000051e-01,-3.379999999999999671e-01,-2.980000000000000426e-01,-9.879904324006559546e-02,-9.879904324006559546e-02,0.000000000000000000e+00
1.630000000000000060e-01,-3.369999999999999662e-01,-2.970000000000000417e-01,-9.937000400547355006e-02,-9.937000400547355006e-02,0.000000000000000000e+00
1.640000000000000069e-01,-3.359999999999999654e-01,-2.960000000000000409e-01,-9.994050800226916831e-02,-9.994050800226916831e-02,0.000000000000000000e+00
1.650000000000000078e-01,-3.349999999999999645e-01,-2.950000000000000400e-01,-1.005105555958673569e-01,-1.005105555958673569e-01,0.000000000000000000e+00
1.660000000000000087e-01,-3.339999999999999636e-01,-2.940000000000000391e-01,-1.010801471513906591e-01,-1.010801471513906591e-01,0.000000000000000000e+00
1.670000000000000095e-01,-3.329999999999999627e-01,-2.930000000000000382e-01,-1.016492830336695463e-01,-1.016492830336695463e-01,0.000000000000000000e+00
1.680000000000000104e-01,-3.319999999999999618e-01,-2.920000000000000373e-01,-1.022179636072426123e-01,-1.022179636072426123e-01,0.000000000000000000e+00
1.690000000000000113e-01,-3.309999999999999609e-01,-2.910000000000000364e-01,-1.027861892363568230e-01,-1.027861892363568230e-01,0.000000000000000000e+00
1.700000000000000122e-01,-3.299999999999999600e-01,-2.900000000000000355e-01,-1.033539602849677386e-01,-1.033539602849677386e-01,0.000000000000000000e+00
1.710000000000000131e-01,-3.289999999999999591e-01,-2.890000000000000346e-01,-1.039212771167397631e-01,-1.039212771167397631e-01,0.000000000000000000e+00
1.720000000000000140e-01,-3.279999999999999583e-01,-2.880000000000000338e-01,-1.044881400950463668e-01,-1.044881400950463668e-01,0.000000000000000000e+00
1.730000000000000149e-01,-3.269999999999999574e-01,-2.870000000000000329e-01,-1.050545495829703357e-01,-1.050545495829703357e-01,0.000000000000000000e+00
1.740000000000000158e-01,-3.259999999999999565e-01,-2.860000000000000320e-01,-1.056205059433039661e-01,-1.056205059433039661e-01,0.000000000000000000e+00
1.750000000000000167e-01,-3.249999999999999556e-01,-2.850000000000000311e-01,-1.061860095385493280e-01,-1.061860095385493280e-01,0.000000000000000000e+00
1.759999999999999898e-01,-3.240000000000000102e-01,-2.840000000000000302e-01,-1.067510607309184872e-01,-1.067510607309184872e-01,0.000000000000000000e+00
1.769999999999999907e-01,-3.230000000000000093e-01,-2.830000000000000293e-01,-1.073156598823337554e-01,-1.073156598823337554e-01,0.000000000000000000e+00
1.779999999999999916e-01,-3.220000000000000084e-01,-2.820000000000000284e-01,-1.078798073544278840e-01,-1.078798073544278840e-01,0.000000000000000000e+00
1.789999999999999925e-01,-3.210000000000000075e-01,-2.810000000000000275e-01,-1.084435035085443422e-01,-1.084435035085443422e-01,0.000000000000000000e+00
1.799999999999999933e-01,-3.200000000000000067e-01,-2.800000000000000266e-01,-1.090067487057375106e-01,-1.090067487057375106e-01,0.000000000000000000e+00
1.809999999999999942e-01,-3.190000000000000058e-01,-2.790000000000000258e-01,-1.095695433067729180e-01,-1.095695433067729180e-01,0.000000000000000000e+00
1.819999999999999951e-01,-3.180000000000000049e-01,-2.780000000000000249e-01,-1.101318876721275042e-01,-1.101318876721275042e-01,0.000000000000000000e+00
1.829999999999999960e-01,-3.170000000000000040e-01,-2.770000000000000240e-01,-1.106937821619898010e-01,-1.106937821619898010e-01,0.000000000000000000e+00
1.839999999999999969e-01,-3.160000000000000031e-01,-2.760000000000000231e-01,-1.112552271362602097e-01,-1.112552271362602097e-01,0.000000000000000000e+00
1.849999999999999978e-01,-3.150000000000000022e-01,-2.750000000000000222e-01,-1.118162229545511949e-01,-1.118162229545511949e-01,0.000000000000000000e+00
1.859999999999999987e-01,-3.140000000000000013e-01,-2.740000000000000213e-01,-1.123767699761875488e-01,-1.123767699761875488e-01,0.000000000000000000e+00
1.869999999999999996e-01,-3.130000000000000004e-01,-2.730000000000000204e-01,-1.129368685602065991e-01,-1.129368685602065991e-01,0.000000000000000000e+00
1.880000000000000004e-01,-3.119999999999999996e-01,-2.720000000000000195e-01,-1.134965190653584310e-01,-1.134965190653584310e-01,0.000000000000000000e+00
1.890000000000000013e-01,-3.109999999999999987e-01,-2.710000000000000187e-01,-1.140557218501061509e-01,-1.140557218501061509e-01,0.000000000000000000e+00
1.900000000000000022e-01,-3.099999999999999978e-01,-2.700000000000000178e-01,-1.146144772726260669e-01,-1.146144772726260669e-01,0.000000000000000000e+00
1.910000000000000031e-01,-3.089999999999999969e-01,-2.690000000000000169e-01,-1.151727856908079661e-01,-1.151727856908079661e-01,0.000000000000000000e+00
1.920000000000000040e-01,-3.079999999999999960e-01,-2.680000000000000160e-01,-1.157306474622553233e-01,-1.157306474622553233e-01,0.000000000000000000e+00
1.930000000000000049e-01,-3.069999999999999951e-01,-2.670000000000000151e-01,-1.162880629442855224e-01,-1.162880629442855224e-01,0.000000000000000000e+00
1.940000000000000058e-01,-3.059999999999999942e-01,-2.660000000000000142e-01,-1.168450324939300927e-01,-1.168450324939300927e-01,0.000000000000000000e+00
1.950000000000000067e-01,-3.049999999999999933e-01,-2.650000000000000133e-01,-1.174015564679349449e-01,-1.174015564679349449e-01,0.000000000000000000e+00
1.960000000000000075e-01,-3.039999999999999925e-01,-2.640000000000000124e-01,-1.179576352227605929e-01,-1.179576352227605929e-01,0.000000000000000000e+00
1.970000000000000084e-01,-3.029999999999999916e-01,-2.630000000000000115e-01,-1.185132691145823897e-01,-1.185132691145823897e-01,0.000000000000000000e+00
1.980000000000000093e-01,-3.019999999999999907e-01,-2.620000000000000107e-01,-1.190684584992907219e-01,-1.190684584992907219e-01,0.000000000000000000e+00
1.990000000000000102e-01,-3.009999999999999898e-01,-2.610000000000000098e-01,-1.196232037324912872e-01,-1.196232037324912872e-01,0.000000000000000000e+00
2.000000000000000111e-01,-2.999999999999999889e-01,-2.600000000000000089e-01,-1.201775051695052887e-01,-1.201775051695052887e-01,0.000000000000000000e+00
2.010000000000000120e-01,-2.989999999999999880e-01,-2.590000000000000080e-01,-1.207313631653696845e-01,-1.207313631653696845e-01,0.000000000000000000e+00
2.020000000000000129e-01,-2.979999999999999871e-01,-2.580000000000000071e-01,-1.212847780748373822e-01,-1.212847780748373822e-01,0.000000000000000000e+00
2.030000000000000138e-01,-2.969999999999999862e-01,-2.570000000000000062e-01,-1.218377502523775163e-01,-1.218377502523775163e-01,0.000000000000000000e+00
2.040000000000000147e-01,-2.959999999999999853e-01,-2.560000000000000053e-01,-1.223902800521756151e-01,-1.223902800521756151e-01,0.000000000000000000e+00
2.050000000000000155e-01,-2.949999999999999845e-01,-2.550000000000000044e-01,-1.229423678281338778e-01,-1.229423678281338778e-01,0.000000000000000000e+00
2.060000000000000164e-01,-2.939999999999999836e-01,-2.540000000000000036e-01,-1.234940139338713688e-01,-1.234940139338713688e-01,0.000000000000000000e+00
2.070000000000000173e-01,-2.929999999999999827e-01,-2.530000000000000027e-01,-1.240452187227242681e-01,-1.240452187227242681e-01,0.000000000000000000e+00
2.080000000000000182e-01,-2.919999999999999818e-01,-2.520000000000000018e-01,-1.245959825477460925e-01,-1.245959825477460925e-01,0.000000000000000000e+00
2.089999999999999913e-01,-2.910000000000000364e-01,-2.510000000000000009e-01,-1.251463057617079044e-01,-1.251463057617079044e-01,0.000000000000000000e+00
2.099999999999999922e-01,-2.900000000000000355e-01,-2.500000000000000000e-01,-1.256961887170985337e-01,-1.256961887170985337e-01,0.000000000000000000e+00
2.109999999999999931e-01,-2.890000000000000346e-01,-2.490000000000000269e-01,-1.262456317661248550e-01,-1.262456317661248550e-01,0.000000000000000000e+00
2.119999999999999940e-01,-2.880000000000000338e-01,-2.480000000000000260e-01,-1.267946352607119687e-01,-1.267946352607119687e-01,0.000000000000000000e+00
2.129999999999999949e-01,-2.870000000000000329e-01,-2.470000000000000251e-01,-1.273431995525033944e-01,-1.273431995525033944e-01,0.000000000000000000e+00
2.139999999999999958e-01,-2.860000000000000320e-01,-2.460000000000000242e-01,-1.278913249928614049e-01,-1.278913249928614049e-01,0.000000000000000000e+00
2.149999999999999967e-01,-2.850000000000000311e-01,-2.450000000000000233e-01,-1.284390119328671087e-01,-1.284390119328671087e-01,0.000000000000000000e+00
2.159999999999999976e-01,-2.840000000000000302e-01,-2.440000000000000224e-01,-1.289862607233208114e-01,-1.289862607233208114e-01,0.000000000000000000e+00
2.169999999999999984e-01,-2.830000000000000293e-01,-2.430000000000000215e-01,-1.295330717147421540e-01,-1.295330717147421540e-01,0.000000000000000000e+00
2.179999999999999993e-01,-2.820000000000000284e-01,-2.420000000000000207e-01,-1.300794452573703630e-01,-1.300794452573703630e-01,0.000000000000000000e+00
2.190000000000000002e-01,-2.810000000000000275e-01,-2.410000000000000198e-01,-1.306253817011644724e-01,-1.306253817011644724e-01,0.000000000000000000e+00
2.200000000000000011e-01,-2.800000000000000266e-01,-2.400000000000000189e-01,-1.311708813958035458e-01,-1.311708813958035458e-01,0.000000000000000000e+00
2.210000000000000020e-01,-2.790000000000000258e-01,-2.390000000000000180e-01,-1.317159446906868980e-01,-1.317159446906868980e-01,0.000000000000000000e+00
2.220000000000000029e-01,-2.780000000000000249e-01,-2.380000000000000171e-01,-1.322605719349343456e-01,-1.322605719349343456e-01,0.000000000000000000e+00
2.230000000000000038e-01,-2.770000000000000240e-01,-2.370000000000000162e-01,-1.328047634773864005e-01,-1.328047634773864005e-01,0.000000000000000000e+00
2.240000000000000047e-01,-2.760000000000000231e-01,-2.360000000000000153e-01,-1.333485196666044925e-01,-1.333485196666044925e-01,0.000000000000000000e+00
2.250000000000000056e-01,-2.750000000000000222e-01,-2.350000000000000144e-01,-1.338918408508712188e-01,-1.338918408508712188e-01,0.000000000000000000e+00
2.260000000000000064e-01,-2.740000000000000213e-01,-2.340000000000000135e-01,-1.344347273781905105e-01,-1.344347273781905105e-01,0.000000000000000000e+00
2.270000000000000073e-01,-2.730000000000000204e-01,-2.330000000000000127e-01,-1.349771795962879661e-01,-1.349771795962879661e-01,0.000000000000000000e+00
2.280000000000000082e-01,-2.720000000000000195e-01,-2.320000000000000118e-01,-1.355191978526109342e-01,-1.355191978526109342e-01,0.000000000000000000e+00
2.290000000000000091e-01,-2.710000000000000187e-01,-2.310000000000000109e-01,-1.360607824943288469e-01,-1.360607824943288469e-01,0.000000000000000000e+00
2.300000000000000100e-01,-2.700000000000000178e-01,-2.300000000000000100e-01,-1.366019338683333861e-01,-1.366019338683333861e-01,0.000000000000000000e+00
2.310000000000000109e-01,-2.690000000000000169e-01,-2.290000000000000091e-01,-1.371426523212387061e-01,-1.371426523212387061e-01,0.000000000000000000e+00
2.320000000000000118e-01,-2.680000000000000160e-01,-2.280000000000000082e-01,-1.376829381993817103e-01,-1.376829381993817103e-01,0.000000000000000000e+00
2.330000000000000127e-01,-2.670000000000000151e-01,-2.270000000000000073e-01,-1.382227918488222185e-01,-1.382227918488222185e-01,0.000000000000000000e+00
2.340000000000000135e-01,-2.660000000000000142e-01,-2.260000000000000064e-01,-1.387622136153431607e-01,-1.387622136153431607e-01,0.000000000000000000e+00
2.350000000000000144e-01,-2.650000000000000133e-01,-2.250000000000000056e-01,-1.393012038444508827e-01,-1.393012038444508827e-01,0.000000000000000000e+00
2.360000000000000153e-01,-2.640000000000000124e-01,-2.240000000000000047e-01,-1.398397628813753124e-01,-1.398397628813753124e-01,0.000000000000000000e+00
2.370000000000000162e-01,-2.630000000000000115e-01,-2.230000000000000038e-01,-1.403778910710702099e-01,-1.403778910710702099e-01,0.000000000000000000e+00
2.380000000000000171e-01,-2.620000000000000107e-01,-2.220000000000000029e-01,-1.409155887582133615e-01,-1.409155887582133615e-01,0.000000000000000000e+00
2.390000000000000180e-01,-2.610000000000000098e-01,-2.210000000000000020e-01,-1.414528562872068018e-01,-1.414528562872068018e-01,0.000000000000000000e+00
2.399999999999999911e-01,-2.600000000000000089e-01,-2.200000000000000289e-01,-1.419896940021770360e-01,-1.419896940021770360e-01,0.000000000000000000e+00
2.409999999999999920e-01,-2.590000000000000080e-01,-2.190000000000000280e-01,-1.425261022469752892e-01,-1.425261022469752892e-01,0.000000000000000000e+00
2.419999999999999929e-01,-2.580000000000000071e-01,-2.180000000000000271e-01,-1.430620813651777012e-01,-1.430620813651777012e-01,0.000000000000000000e+00
2.429999999999999938e-01,-2.570000000000000062e-01,-2.170000000000000262e-01,-1.435976317000855484e-01,-1.435976317000855484e-01,0.000000000000000000e+00
2.439999999999999947e-01,-2.560000000000000053e-01,-2.160000000000000253e-01,-1.441327535947254934e-01,-1.441327535947254934e-01,0.000000000000000000e+00
2.449999999999999956e-01,-2.550000000000000044e-01,-2.150000000000000244e-01,-1.446674473918497239e-01,-1.446674473918497239e-01,0.000000000000000000e+00
2.459999999999999964e-01,-2.540000000000000036e-01,-2.140000000000000235e-01,-1.452017134339362303e-01,-1.452017134339362303e-01,0.000000000000000000e+00
2.469999999999999973e-01,-2.530000000000000027e-01,-2.130000000000000226e-01,-1.457355520631890833e-01,-1.457355520631890833e-01,0.000000000000000000e+00
2.479999999999999982e-01,-2.520000000000000018e-01,-2.120000000000000218e-01,-1.462689636215385447e-01,-1.462689636215385447e-01,0.000000000000000000e+00
2.489999999999999991e-01,-2.510000000000000009e-01,-2.110000000000000209e-01,-1.468019484506413175e-01,-1.468019484506413175e-01,0.000000000000000000e+00
2.500000000000000000e-01,-2.500000000000000000e-01,-2.100000000000000200e-01,-1.473345068918807954e-01,-1.473345068918807954e-01,0.000000000000000000e+00
2.510000000000000009e-01,-2.489999999999999991e-01,-2.090000000000000191e-01,-1.478666392863672852e-01,-1.478666392863672852e-01,0.000000000000000000e+00
2.520000000000000018e-01,-2.479999999999999982e-01,-2.080000000000000182e-01,-1.483983459749382006e-01,-1.483983459749382006e-01,0.000000000000000000e+00
2.530000000000000027e-01,-2.469999999999999973e-01,-2.070000000000000173e-01,-1.489296272981582570e-01,-1.489296272981582570e-01,0.000000000000000000e+00
2.540000000000000036e-01,-2.459999999999999964e-01,-2.060000000000000164e-01,-1.494604835963197209e-01,-1.494604835963197209e-01,0.000000000000000000e+00
2.550000000000000044e-01,-2.449999999999999956e-01,-2.050000000000000155e-01,-1.499909152094426601e-01,-1.499909152094426601e-01,0.000000000000000000e+00
2.560000000000000053e-01,-2.439999999999999947e-01,-2.040000000000000147e-01,-1.505209224772751098e-01,-1.505209224772751098e-01,0.000000000000000000e+00
2.570000000000000062e-01,-2.429999999999999938e-01,-2.030000000000000138e-01,-1.510505057392932948e-01,-1.510505057392932948e-01,0.000000000000000000e+00
2.580000000000000071e-01,-2.419999999999999929e-01,-2.020000000000000129e-01,-1.515796653347018519e-01,-1.515796653347018519e-01,0.000000000000000000e+00
2.590000000000000080e-01,-2.409999999999999920e-01,-2.010000000000000120e-01,-1.521084016024340790e-01,-1.521084016024340790e-01,0.000000000000000000e+00
2.600000000000000089e-01,-2.399999999999999911e-01,-2.000000000000000111e-01,-1.526367148811521302e-01,-1.526367148811521302e-01,0.000000000000000000e+00
2.610000000000000098e-01,-2.389999999999999902e-01,-1.990000000000000102e-01,-1.531646055092472092e-01,-1.531646055092472092e-01,0.000000000000000000e+00
2.620000000000000107e-01,-2.379999999999999893e-01,-1.980000000000000093e-01,-1.536920738248398199e-01,-1.536920738248398199e-01,0.000000000000000000e+00
2.630000000000000115e-01,-2.369999999999999885e-01,-1.970000000000000084e-01,-1.542191201657799604e-01,-1.542191201657799604e-01,0.000000000000000000e+00
2.640000000000000124e-01,-2.359999999999999876e-01,-1.960000000000000075e-01,-1.547457448696473448e-01,-1.547457448696473448e-01,0.000000000000000000e+00
2.650000000000000133e-01,-2.349999999999999867e-01,-1.950000000000000067e-01,-1.552719482737516254e-01,-1.552719482737516254e-01,0.000000000000000000e+00
2.660000000000000142e-01,-2.339999999999999858e-01,-1.940000000000000058e-01,-1.557977307151326152e-01,-1.557977307151326152e-01,0.000000000000000000e+00
2.670000000000000151e-01,-2.329999999999999849e-01,-1.930000000000000049e-01,-1.563230925305605090e-01,-1.563230925305605090e-01,0.000000000000000000e+00
2.680000000000000160e-01,-2.319999999999999840e-01,-1.920000000000000040e-01,-1.568480340565360509e-01,-1.568480340565360509e-01,0.000000000000000000e+00
2.690000000000000169e-01,-2.309999999999999831e-01,-1.910000000000000031e-01,-1.573725556292908112e-01,-1.573725556292908112e-01,0.000000000000000000e+00
2.700000000000000178e-01,-2.299999999999999822e-01,-1.900000000000000022e-01,-1.578966575847873810e-01,-1.578966575847873810e-01,0.000000000000000000e+00
2.710000000000000187e-01,-2.289999999999999813e-01,-1.890000000000000013e-01,-1.584203402587195386e-01,-1.584203402587195386e-01,0.000000000000000000e+00
2.720000000000000195e-01,-2.279999999999999805e-01,-1.880000000000000004e-01,-1.589436039865125549e-01,-1.589436039865125549e-01,0.000000000000000000e+00
2.730000000000000204e-01,-2.269999999999999796e-01,-1.869999999999999996e-01,-1.594664491033233322e-01,-1.594664491033233322e-01,0.000000000000000000e+00
2.740000000000000213e-01,-2.259999999999999787e-01,-1.859999999999999987e-01,-1.599888759440406816e-01,-1.599888759440406816e-01,0.000000000000000000e+00
2.750000000000000222e-01,-2.249999999999999778e-01,-1.849999999999999978e-01,-1.605108848432854618e-01,-1.605108848432854618e-01,0.000000000000000000e+00
2.760000000000000231e-01,-2.239999999999999769e-01,-1.839999999999999969e-01,-1.610324761354108292e-01,-1.610324761354108292e-01,0.000000000000000000e+00
2.770000000000000240e-01,-2.229999999999999760e-01,-1.829999999999999960e-01,-1.615536501545024872e-01,-1.615536501545024872e-01,0.000000000000000000e+00
2.780000000000000249e-01,-2.219999999999999751e-01,-1.819999999999999951e-01,-1.620744072343788811e-01,-1.620744072343788811e-01,0.000000000000000000e+00
2.790000000000000258e-01,-2.209999999999999742e-01,-1.809999999999999942e-01,-1.625947477085913917e-01,-1.625947477085913917e-01,0.000000000000000000e+00
2.800000000000000266e-01,-2.199999999999999734e-01,-1.799999999999999933e-01,-1.631146719104245302e-01,-1.631146719104245302e-01,0.000000000000000000e+00
2.810000000000000275e-01,-2.189999999999999725e-01,-1.789999999999999925e-01,-1.636341801728961876e-01,-1.636341801728961876e-01,0.000000000000000000e+00
2.820000000000000284e-01,-2.179999999999999716e-01,-1.779999999999999916e-01,-1.641532728287578569e-01,-1.641532728287578569e-01,0.000000000000000000e+00
2.830000000000000293e-01,-2.169999999999999707e-01,-1.769999999999999907e-01,-1.646719502104948551e-01,-1.646719502104948551e-01,0.000000000000000000e+00
2.840000000000000302e-01,-2.159999999999999698e-01,-1.759999999999999898e-01,-1.651902126503264623e-01,-1.651902126503264623e-01,0.000000000000000000e+00
2.850000000000000311e-01,-2.149999999999999689e-01,-1.749999999999999889e-01,-1.657080604802061985e-01,-1.657080604802061985e-01,0.000000000000000000e+00
2.860000000000000320e-01,-2.139999999999999680e-01,-1.739999999999999880e-01,-1.662254940318220464e-01,-1.662254940318220464e-01,0.000000000000000000e+00
2.870000000000000329e-01,-2.129999999999999671e-01,-1.729999999999999871e-01,-1.667425136365965899e-01,-1.667425136365965899e-01,0.000000000000000000e+00
2.880000000000000338e-01,-2.119999999999999662e-01,-1.719999999999999862e-01,-1.672591196256873192e-01,-1.672591196256873192e-01,0.000000000000000000e+00
2.889999999999999791e-01,-2.110000000000000209e-01,-1.710000000000000409e-01,-1.677753123299867699e-01,-1.677753123299867699e-01,0.000000000000000000e+00
2.899999999999999800e-01,-2.100000000000000200e-01,-1.700000000000000400e-01,-1.682910920801227728e-01,-1.682910920801227728e-01,0.000000000000000000e+00
2.909999999999999809e-01,-2.090000000000000191e-01,-1.690000000000000391e-01,-1.688064592064586755e-01,-1.688064592064586755e-01,0.000000000000000000e+00
2.919999999999999818e-01,-2.080000000000000182e-01,-1.680000000000000382e-01,-1.693214140390935096e-01,-1.693214140390935096e-01,0.000000000000000000e+00
2.929999999999999827e-01,-2.070000000000000173e-01,-1.670000000000000373e-01,-1.698359569078622400e-01,-1.698359569078622400e-01,0.000000000000000000e+00
2.939999999999999836e-01,-2.060000000000000164e-01,-1.660000000000000364e-01,-1.703500881423359592e-01,-1.703500881423359592e-01,0.000000000000000000e+00
2.949999999999999845e-01,-2.050000000000000155e-01,-1.650000000000000355e-01,-1.708638080718220820e-01,-1.708638080718220820e-01,0.000000000000000000e+00
2.959999999999999853e-01,-2.040000000000000147e-01,-1.640000000000000346e-01,-1.713771170253646225e-01,-1.713771170253646225e-01,0.000000000000000000e+00
2.969999999999999862e-01,-2.030000000000000138e-01,-1.630000000000000338e-01,-1.718900153317443336e-01,-1.718900153317443336e-01,0.000000000000000000e+00
2.979999999999999871e-01,-2.020000000000000129e-01,-1.620000000000000329e-01,-1.724025033194789280e-01,-1.724025033194789280e-01,0.000000000000000000e+00
2.989999999999999880e-01,-2.010000000000000120e-01,-1.610000000000000320e-01,-1.729145813168233570e-01,-1.729145813168233570e-01,0.000000000000000000e+00
2.999999999999999889e-01,-2.000000000000000111e-01,-1.600000000000000311e-01,-1.734262496517698926e-01,-1.734262496517698926e-01,0.000000000000000000e+00
3.009999999999999898e-01,-1.990000000000000102e-01,-1.590000000000000302e-01,-1.739375086520484892e-01,-1.739375086520484892e-01,0.000000000000000000e+00
3.019999999999999907e-01,-1.980000000000000093e-01,-1.580000000000000293e-01,-1.744483586451268387e-01,-1.744483586451268387e-01,0.000000000000000000e+00
3.029999999999999916e-01,-1.970000000000000084e-01,-1.570000000000000284e-01,-1.749587999582107312e-01,-1.749587999582107312e-01,0.000000000000000000e+00
3.039999999999999925e-01,-1.960000000000000075e-01,-1.560000000000000275e-01,-1.754688329182441664e-01,-1.754688329182441664e-01,0.000000000000000000e+00
3.049999999999999933e-01,-1.950000000000000067e-01,-1.550000000000000266e-01,-1.759784578519095755e-01,-1.759784578519095755e-01,0.000000000000000000e+00
3.059999999999999942e-01,-1.940000000000000058e-01,-1.540000000000000258e-01,-1.764876750856280430e-01,-1.764876750856280430e-01,0.000000000000000000e+00
3.069999999999999951e-01,-1.930000000000000049e-01,-1.530000000000000249e-01,-1.769964849455595290e-01,-1.769964849455595290e-01,0.000000000000000000e+00
3.079999999999999960e-01,-1.920000000000000040e-01,-1.520000000000000240e-01,-1.775048877576030915e-01,-1.775048877576030915e-01,0.000000000000000000e+00
3.089999999999999969e-01,-1.910000000000000031e-01,-1.510000000000000231e-01,-1.780128838473969966e-01,-1.780128838473969966e-01,0.000000000000000000e+00
3.099999999999999978e-01,-1.900000000000000022e-01,-1.500000000000000222e-01,-1.785204735403190801e-01,-1.785204735403190801e-01,0.000000000000000000e+00
3.109999999999999987e-01,-1.890000000000000013e-01,-1.490000000000000213e-01,-1.790276571614868306e-01,-1.790276571614868306e-01,0.000000000000000000e+00
3.119999999999999996e-01,-1.880000000000000004e-01,-1.480000000000000204e-01,-1.795344350357576391e-01,-1.795344350357576391e-01,0.000000000000000000e+00
3.130000000000000004e-01,-1.869999999999999996e-01,-1.470000000000000195e-01,-1.800408074877290210e-01,-1.800408074877290210e-01,0.000000000000000000e+00
3.140000000000000013e-01,-1.859999999999999987e-01,-1.460000000000000187e-01,-1.805467748417388385e-01,-1.805467748417388385e-01,0.000000000000000000e+00
3.150000000000000022e-01,-1.849999999999999978e-01,-1.450000000000000178e-01,-1.810523374218654391e-01,-1.810523374218654391e-01,0.000000000000000000e+00
3.160000000000000031e-01,-1.839999999999999969e-01,-1.440000000000000169e-01,-1.815574955519279332e-01,-1.815574955519279332e-01,0.000000000000000000e+00
3.170000000000000040e-01,-1.829999999999999960e-01,-1.430000000000000160e-01,-1.820622495554863884e-01,-1.820622495554863884e-01,0.000000000000000000e+00
3.180000000000000049e-01,-1.819999999999999951e-01,-1.420000000000000151e-01,-1.825665997558419962e-01,-1.825665997558419962e-01,0.000000000000000000e+00
3.190000000000000058e-01,-1.809999999999999942e-01,-1.410000000000000142e-01,-1.830705464760373213e-01,-1.830705464760373213e-01,0.000000000000000000e+00
3.200000000000000067e-01,-1.799999999999999933e-01,-1.400000000000000133e-01,-1.835740900388564967e-01,-1.835740900388564967e-01,0.000000000000000000e+00
3.210000000000000075e-01,-1.789999999999999925e-01,-1.390000000000000124e-01,-1.840772307668254171e-01,-1.840772307668254171e-01,0.000000000000000000e+00
3.220000000000000084e-01,-1.779999999999999916e-01,-1.380000000000000115e-01,-1.845799689822119616e-01,-1.845799689822119616e-01,0.000000000000000000e+00
3.230000000000000093e-01,-1.769999999999999907e-01,-1.370000000000000107e-01,-1.850823050070261877e-01,-1.850823050070261877e-01,0.000000000000000000e+00
3.240000000000000102e-01,-1.759999999999999898e-01,-1.360000000000000098e-01,-1.855842391630205535e-01,-1.855842391630205535e-01,0.000000000000000000e+00
3.250000000000000111e-01,-1.749999999999999889e-01,-1.350000000000000089e-01,-1.860857717716901394e-01,-1.860857717716901394e-01,0.000000000000000000e+00
3.260000000000000120e-01,-1.739999999999999880e-01,-1.340000000000000080e-01,-1.865869031542727874e-01,-1.865869031542727874e-01,0.000000000000000000e+00
3.270000000000000129e-01,-1.729999999999999871e-01,-1.330000000000000071e-01,-1.870876336317493782e-01,-1.870876336317493782e-01,0.000000000000000000e+00
3.280000000000000138e-01,-1.719999999999999862e-01,-1.320000000000000062e-01,-1.875879635248439703e-01,-1.875879635248439703e-01,0.000000000000000000e+00
3.290000000000000147e-01,-1.709999999999999853e-01,-1.310000000000000053e-01,-1.880878931540241050e-01,-1.880878931540241050e-01,0.000000000000000000e+00
3.300000000000000155e-01,-1.699999999999999845e-01,-1.300000000000000044e-01,-1.885874228395008900e-01,-1.885874228395008900e-01,0.000000000000000000e+00
3.310000000000000164e-01,-1.689999999999999836e-01,-1.290000000000000036e-01,-1.890865529012292767e-01,-1.890865529012292767e-01,0.000000000000000000e+00
3.320000000000000173e-01,-1.679999999999999827e-01,-1.280000000000000027e-01,-1.895852836589082824e-01,-1.895852836589082824e-01,0.000000000000000000e+00
3.330000000000000182e-01,-1.669999999999999818e-01,-1.270000000000000018e-01,-1.900836154319811566e-01,-1.900836154319811566e-01,0.000000000000000000e+00
3.340000000000000191e-01,-1.659999999999999809e-01,-1.260000000000000009e-01,-1.905815485396355757e-01,-1.905815485396355757e-01,0.000000000000000000e+00
3.350000000000000200e-01,-1.649999999999999800e-01,-1.250000000000000000e-01,-1.910790833008038647e-01,-1.910790833008038647e-01,0.000000000000000000e+00
3.360000000000000209e-01,-1.639999999999999791e-01,-1.239999999999999991e-01,-1.915762200341632193e-01,-1.915762200341632193e-01,0.000000000000000000e+00
3.370000000000000218e-01,-1.629999999999999782e-01,-1.229999999999999982e-01,-1.920729590581359003e-01,-1.920729590581359003e-01,0.000000000000000000e+00
3.380000000000000226e-01,-1.619999999999999774e-01,-1.219999999999999973e-01,-1.925693006908894001e-01,-1.925693006908894001e-01,0.000000000000000000e+00
3.390000000000000235e-01,-1.609999999999999765e-01,-1.209999999999999964e-01,-1.930652452503366923e-01,-1.930652452503366923e-01,0.000000000000000000e+00
3.400000000000000244e-01,-1.599999999999999756e-01,-1.199999999999999956e-01,-1.935607930541364263e-01,-1.935607930541364263e-01,0.000000000000000000e+00
3.410000000000000253e-01,-1.589999999999999747e-01,-1.189999999999999947e-01,-1.940559444196931216e-01,-1.940559444196931216e-01,0.000000000000000000e+00
3.420000000000000262e-01,-1.579999999999999738e-01,-1.179999999999999938e-01,-1.945506996641573616e-01,-1.945506996641573616e-01,0.000000000000000000e+00
3.430000000000000271e-01,-1.569999999999999729e-01,-1.169999999999999929e-01,-1.950450591044260440e-01,-1.950450591044260440e-01,0.000000000000000000e+00
3.440000000000000280e-01,-1.559999999999999720e-01,-1.159999999999999920e-01,-1.955390230571424914e-01,-1.955390230571424914e-01,0.000000000000000000e+00
3.450000000000000289e-01,-1.549999999999999711e-01,-1.149999999999999911e-01,-1.960325918386967847e-01,-1.960325918386967847e-01,0.000000000000000000e+00
3.460000000000000298e-01,-1.539999999999999702e-01,-1.139999999999999902e-01,-1.965257657652258183e-01,-1.965257657652258183e-01,0.000000000000000000e+00
3.470000000000000306e-01,-1.529999999999999694e-01,-1.129999999999999893e-01,-1.970185451526136333e-01,-1.970185451526136333e-01,0.000000000000000000e+00
3.480000000000000315e-01,-1.519999999999999685e-01,-1.119999999999999885e-01,-1.975109303164915286e-01,-1.975109303164915286e-01,0.000000000000000000e+00
3.490000000000000324e-01,-1.509999999999999676e-01,-1.109999999999999876e-01,-1.980029215722383384e-01,-1.980029215722383384e-01,0.000000000000000000e+00
3.500000000000000333e-01,-1.499999999999999667e-01,-1.099999999999999867e-01,-1.984945192349805432e-01,-1.984945192349805432e-01,0.000000000000000000e+00
3.510000000000000342e-01,-1.489999999999999658e-01,-1.089999999999999858e-01,-1.989857236195925472e-01,-1.989857236195925472e-01,0.000000000000000000e+00
3.519999999999999796e-01,-1.480000000000000204e-01,-1.080000000000000404e-01,-1.994765350406968729e-01,-1.994765350406968729e-01,0.000000000000000000e+00
3.529999999999999805e-01,-1.470000000000000195e-01,-1.070000000000000395e-01,-1.999669538126643276e-01,-1.999669538126643276e-01,0.000000000000000000e+00
3.539999999999999813e-01,-1.460000000000000187e-01,-1.060000000000000386e-01,-2.004569802496141973e-01,-2.004569802496141973e-01,0.000000000000000000e+00
3.549999999999999822e-01,-1.450000000000000178e-01,-1.050000000000000377e-01,-2.009466146654144969e-01,-2.009466146654144969e-01,0.000000000000000000e+00
3.559999999999999831e-01,-1.440000000000000169e-01,-1.040000000000000369e-01,-2.014358573736821645e-01,-2.014358573736821645e-01,0.000000000000000000e+00
3.569999999999999840e-01,-1.430000000000000160e-01,-1.030000000000000360e-01,-2.019247086877832276e-01,-2.019247086877832276e-01,0.000000000000000000e+00
3.579999999999999849e-01,-1.420000000000000151e-01,-1.020000000000000351e-01,-2.024131689208329976e-01,-2.024131689208329976e-01,0.000000000000000000e+00
3.589999999999999858e-01,-1.410000000000000142e-01,-1.010000000000000342e-01,-2.029012383856963198e-01,-2.029012383856963198e-01,0.000000000000000000e+00
3.599999999999999867e-01,-1.400000000000000133e-01,-1.000000000000000333e-01,-2.033889173949877671e-01,-2.033889173949877671e-01,0.000000000000000000e+00
3.609999999999999876e-01,-1.390000000000000124e-01,-9.900000000000003242e-02,-2.038762062610717796e-01,-2.038762062610717796e-01,0.000000000000000000e+00
3.619999999999999885e-01,-1.380000000000000115e-01,-9.800000000000003153e-02,-2.043631052960629135e-01,-2.043631052960629135e-01,0.000000000000000000e+00
3.629999999999999893e-01,-1.370000000000000107e-01,-9.700000000000003064e-02,-2.048496148118260640e-01,-2.048496148118260640e-01,0.000000000000000000e+00
3.639999999999999902e-01,-1.360000000000000098e-01,-9.600000000000002975e-02,-2.053357351199766034e-01,-2.053357351199766034e-01,0.000000000000000000e+00
3.649999999999999911e-01,-1.350000000000000089e-01,-9.500000000000002887e-02,-2.058214665318806313e-01,-2.058214665318806313e-01,0.000000000000000000e+00
3.659999999999999920e-01,-1.340000000000000080e-01,-9.400000000000002798e-02,-2.063068093586551133e-01,-2.063068093586551133e-01,0.000000000000000000e+00
3.669999999999999929e-01,-1.330000000000000071e-01,-9.300000000000002709e-02,-2.067917639111681860e-01,-2.067917639111681860e-01,0.000000000000000000e+00
3.679999999999999938e-01,-1.320000000000000062e-01,-9.200000000000002620e-02,-2.072763305000392409e-01,-2.072763305000392409e-01,0.000000000000000000e+00
3.689999999999999947e-01,-1.310000000000000053e-01,-9.100000000000002531e-02,-2.077605094356392013e-01,-2.077605094356392013e-01,0.000000000000000000e+00
3.699999999999999956e-01,-1.300000000000000044e-01,-9.000000000000002442e-02,-2.082443010280906892e-01,-2.082443010280906892e-01,0.000000000000000000e+00
3.709999999999999964e-01,-1.290000000000000036e-01,-8.900000000000002354e-02,-2.087277055872682197e-01,-2.087277055872682197e-01,0.000000000000000000e+00
3.719999999999999973e-01,-1.280000000000000027e-01,-8.800000000000002265e-02,-2.092107234227983947e-01,-2.092107234227983947e-01,0.000000000000000000e+00
3.729999999999999982e-01,-1.270000000000000018e-01,-8.700000000000002176e-02,-2.096933548440601536e-01,-2.096933548440601536e-01,0.000000000000000000e+00
3.739999999999999991e-01,-1.260000000000000009e-01,-8.600000000000002087e-02,-2.101756001601849111e-01,-2.101756001601849111e-01,0.000000000000000000e+00
3.750000000000000000e-01,-1.250000000000000000e-01,-8.500000000000001998e-02,-2.106574596800567523e-01,-2.106574596800567523e-01,0.000000000000000000e+00
3.760000000000000009e-01,-1.239999999999999991e-01,-8.400000000000001910e-02,-2.111389337123127097e-01,-2.111389337123127097e-01,0.000000000000000000e+00
3.770000000000000018e-01,-1.229999999999999982e-01,-8.300000000000001821e-02,-2.116200225653428468e-01,-2.116200225653428468e-01,0.000000000000000000e+00
3.780000000000000027e-01,-1.219999999999999973e-01,-8.200000000000001732e-02,-2.121007265472905634e-01,-2.121007265472905634e-01,0.000000000000000000e+00
3.790000000000000036e-01,-1.209999999999999964e-01,-8.100000000000001643e-02,-2.125810459660527341e-01,-2.125810459660527341e-01,0.000000000000000000e+00
3.800000000000000044e-01,-1.199999999999999956e-01,-8.000000000000001554e-02,-2.130609811292799027e-01,-2.130609811292799027e-01,0.000000000000000000e+00
3.810000000000000053e-01,-1.189999999999999947e-01,-7.900000000000001465e-02,-2.135405323443764769e-01,-2.135405323443764769e-01,0.000000000000000000e+00
3.820000000000000062e-01,-1.179999999999999938e-01,-7.800000000000001377e-02,-2.140196999185009774e-01,-2.140196999185009774e-01,0.000000000000000000e+00
3.830000000000000071e-01,-1.169999999999999929e-01,-7.700000000000001288e-02,-2.144984841585661772e-01,-2.144984841585661772e-01,0.000000000000000000e+00
3.840000000000000080e-01,-1.159999999999999920e-01,-7.600000000000001199e-02,-2.149768853712393235e-01,-2.149768853712393235e-01,0.000000000000000000e+00
3.850000000000000089e-01,-1.149999999999999911e-01,-7.500000000000001110e-02,-2.154549038629423319e-01,-2.154549038629423319e-01,0.000000000000000000e+00
3.860000000000000098e-01,-1.139999999999999902e-01,-7.400000000000001021e-02,-2.159325399398519807e-01,-2.159325399398519807e-01,0.000000000000000000e+00
3.870000000000000107e-01,-1.129999999999999893e-01,-7.300000000000000933e-02,-2.164097939079001054e-01,-2.164097939079001054e-01,0.000000000000000000e+00
3.880000000000000115e-01,-1.119999999999999885e-01,-7.200000000000000844e-02,-2.168866660727737927e-01,-2.168866660727737927e-01,0.000000000000000000e+00
3.890000000000000124e-01,-1.109999999999999876e-01,-7.100000000000000755e-02,-2.173631567399155751e-01,-2.173631567399155751e-01,0.000000000000000000e+00
3.900000000000000133e-01,-1.099999999999999867e-01,-7.000000000000000666e-02,-2.178392662145236525e-01,-2.178392662145236525e-01,0.000000000000000000e+00
3.910000000000000142e-01,-1.089999999999999858e-01,-6.900000000000000577e-02,-2.183149948015520314e-01,-2.183149948015520314e-01,0.000000000000000000e+00
3.920000000000000151e-01,-1.079999999999999849e-01,-6.800000000000000488e-02,-2.187903428057108024e-01,-2.187903428057108024e-01,0.000000000000000000e+00
3.930000000000000160e-01,-1.069999999999999840e-01,-6.700000000000000400e-02,-2.192653105314662232e-01,-2.192653105314662232e-01,0.000000000000000000e+00
3.940000000000000169e-01,-1.059999999999999831e-01,-6.600000000000000311e-02,-2.197398982830410519e-01,-2.197398982830410519e-01,0.000000000000000000e+00
3.950000000000000178e-01,-1.049999999999999822e-01,-6.500000000000000222e-02,-2.202141063644146302e-01,-2.202141063644146302e-01,0.000000000000000000e+00
3.960000000000000187e-01,-1.039999999999999813e-01,-6.400000000000000133e-02,-2.206879350793231054e-01,-2.206879350793231054e-01,0.000000000000000000e+00
3.970000000000000195e-01,-1.029999999999999805e-01,-6.300000000000000044e-02,-2.211613847312596526e-01,-2.211613847312596526e-01,0.000000000000000000e+00
3.980000000000000204e-01,-1.019999999999999796e-01,-6.199999999999999956e-02,-2.216344556234746410e-01,-2.216344556234746410e-01,0.000000000000000000e+00
3.990000000000000213e-01,-1.009999999999999787e-01,-6.099999999999999867e-02,-2.221071480589758562e-01,-2.221071480589758562e-01,0.000000000000000000e+00
4.000000000000000222e-01,-9.999999999999997780e-02,-5.999999999999999778e-02,-2.225794623405286665e-01,-2.225794623405286665e-01,0.000000000000000000e+00
4.010000000000000231e-01,-9.899999999999997691e-02,-5.899999999999999689e-02,-2.230513987706562451e-01,-2.230513987706562451e-01,0.000000000000000000e+00
4.020000000000000240e-01,-9.799999999999997602e-02,-5.799999999999999600e-02,-2.235229576516397088e-01,-2.235229576516397088e-01,0.000000000000000000e+00
4.030000000000000249e-01,-9.699999999999997513e-02,-5.699999999999999512e-02,-2.239941392855183955e-01,-2.239941392855183955e-01,0.000000000000000000e+00
4.040000000000000258e-01,-9.599999999999997424e-02,-5.599999999999999423e-02,-2.244649439740899755e-01,-2.244649439740899755e-01,0.000000000000000000e+00
4.050000000000000266e-01,-9.499999999999997335e-02,-5.499999999999999334e-02,-2.249353720189107009e-01,-2.249353720189107009e-01,0.000000000000000000e+00
4.060000000000000275e-01,-9.399999999999997247e-02,-5.399999999999999245e-02,-2.254054237212955725e-01,-2.254054237212955725e-01,0.000000000000000000e+00
4.070000000000000284e-01,-9.299999999999997158e-02,-5.299999999999999156e-02,-2.258750993823185338e-01,-2.258750993823185338e-01,0.000000000000000000e+00
4.080000000000000293e-01,-9.199999999999997069e-02,-5.199999999999999067e-02,-2.263443993028126655e-01,-2.263443993028126655e-01,0.000000000000000000e+00
4.090000000000000302e-01,-9.099999999999996980e-02,-5.099999999999998979e-02,-2.268133237833704074e-01,-2.268133237833704074e-01,0.000000000000000000e+00
4.100000000000000311e-01,-8.999999999999996891e-02,-4.999999999999998890e-02,-2.272818731243436974e-01,-2.272818731243436974e-01,0.000000000000000000e+00
4.110000000000000320e-01,-8.899999999999996803e-02,-4.899999999999998801e-02,-2.277500476258442208e-01,-2.277500476258442208e-01,0.000000000000000000e+00
4.120000000000000329e-01,-8.799999999999996714e-02,-4.799999999999998712e-02,-2.282178475877435497e-01,-2.282178475877435497e-01,0.000000000000000000e+00
4.130000000000000338e-01,-8.699999999999996625e-02,-4.699999999999998623e-02,-2.286852733096733647e-01,-2.286852733096733647e-01,0.000000000000000000e+00
4.140000000000000346e-01,-8.599999999999996536e-02,-4.599999999999998535e-02,-2.291523250910256215e-01,-2.291523250910256215e-01,0.000000000000000000e+00
4.150000000000000355e-01,-8.499999999999996447e-02,-4.499999999999998446e-02,-2.296190032309528006e-01,-2.296190032309528006e-01,0.000000000000000000e+00
4.160000000000000364e-01,-8.399999999999996358e-02,-4.399999999999998357e-02,-2.300853080283680463e-01,-2.300853080283680463e-01,0.000000000000000000e+00
4.169999999999999818e-01,-8.300000000000001821e-02,-4.300000000000003819e-02,-2.305512397819453607e-01,-2.305512397819453607e-01,0.000000000000000000e+00
4.179999999999999827e-01,-8.200000000000001732e-02,-4.200000000000003730e-02,-2.310167987901197983e-01,-2.310167987901197983e-01,0.000000000000000000e+00
4.189999999999999836e-01,-8.100000000000001643e-02,-4.100000000000003642e-02,-2.314819853510877157e-01,-2.314819853510877157e-01,0.000000000000000000e+00
4.199999999999999845e-01,-8.000000000000001554e-02,-4.000000000000003553e-02,-2.319467997628068545e-01,-2.319467997628068545e-01,0.000000000000000000e+00
4.209999999999999853e-01,-7.900000000000001465e-02,-3.900000000000003464e-02,-2.324112423229966196e-01,-2.324112423229966196e-01,0.000000000000000000e+00
4.219999999999999862e-01,-7.800000000000001377e-02,-3.800000000000003375e-02,-2.328753133291382171e-01,-2.328753133291382171e-01,0.000000000000000000e+00
4.229999999999999871e-01,-7.700000000000001288e-02,-3.700000000000003286e-02,-2.333390130784749050e-01,-2.333390130784749050e-01,0.000000000000000000e+00
4.239999999999999880e-01,-7.600000000000001199e-02,-3.600000000000003197e-02,-2.338023418680121313e-01,-2.338023418680121313e-01,0.000000000000000000e+00
4.249999999999999889e-01,-7.500000000000001110e-02,-3.500000000000003109e-02,-2.342652999945177283e-01,-2.342652999945177283e-01,0.000000000000000000e+00
4.259999999999999898e-01,-7.400000000000001021e-02,-3.400000000000003020e-02,-2.347278877545221076e-01,-2.347278877545221076e-01,0.000000000000000000e+00
4.269999999999999907e-01,-7.300000000000000933e-02,-3.300000000000002931e-02,-2.351901054443184813e-01,-2.351901054443184813e-01,0.000000000000000000e+00
4.279999999999999916e-01,-7.200000000000000844e-02,-3.200000000000002842e-02,-2.356519533599630289e-01,-2.356519533599630289e-01,0.000000000000000000e+00
4.289999999999999925e-01,-7.100000000000000755e-02,-3.100000000000002753e-02,-2.361134317972750640e-01,-2.361134317972750640e-01,0.000000000000000000e+00
4.299999999999999933e-01,-7.000000000000000666e-02,-3.000000000000002665e-02,-2.365745410518372560e-01,-2.365745410518372560e-01,0.000000000000000000e+00
4.309999999999999942e-01,-6.900000000000000577e-02,-2.900000000000002576e-02,-2.370352814189957968e-01,-2.370352814189957968e-01,0.000000000000000000e+00
4.319999999999999951e-01,-6.800000000000000488e-02,-2.800000000000002487e-02,-2.374956531938605953e-01,-2.374956531938605953e-01,0.000000000000000000e+00
4.329999999999999960e-01,-6.700000000000000400e-02,-2.700000000000002398e-02,-2.379556566713054988e-01,-2.379556566713054988e-01,0.000000000000000000e+00
4.339999999999999969e-01,-6.600000000000000311e-02,-2.600000000000002309e-02,-2.384152921459684604e-01,-2.384152921459684604e-01,0.000000000000000000e+00
4.349999999999999978e-01,-6.500000000000000222e-02,-2.500000000000002220e-02,-2.388745599122516772e-01,-2.388745599122516772e-01,0.000000000000000000e+00
4.359999999999999987e-01,-6.400000000000000133e-02,-2.400000000000002132e-02,-2.393334602643218678e-01,-2.393334602643218678e-01,0.000000000000000000e+00
4.369999999999999996e-01,-6.300000000000000044e-02,-2.300000000000002043e-02,-2.397919934961104116e-01,-2.397919934961104116e-01,0.000000000000000000e+00
4.380000000000000004e-01,-6.199999999999999956e-02,-2.200000000000001954e-02,-2.402501599013135147e-01,-2.402501599013135147e-01,0.000000000000000000e+00
4.390000000000000013e-01,-6.099999999999999867e-02,-2.100000000000001865e-02,-2.407079597733924603e-01,-2.407079597733924603e-01,0.000000000000000000e+00
4.400000000000000022e-01,-5.999999999999999778e-02,-2.000000000000001776e-02,-2.411653934055737469e-01,-2.411653934055737469e-01,0.000000000000000000e+00
4.410000000000000031e-01,-5.899999999999999689e-02,-1.900000000000001688e-02,-2.416224610908492831e-01,-2.416224610908492831e-01,0.000000000000000000e+00
4.420000000000000040e-01,-5.799999999999999600e-02,-1.800000000000001599e-02,-2.420791631219766094e-01,-2.420791631219766094e-01,0.000000000000000000e+00
4.430000000000000049e-01,-5.699999999999999512e-02,-1.700000000000001510e-02,-2.425354997914790367e-01,-2.425354997914790367e-01,0.000000000000000000e+00
4.440000000000000058e-01,-5.599999999999999423e-02,-1.600000000000001421e-02,-2.429914713916458413e-01,-2.429914713916458413e-01,0.000000000000000000e+00
4.450000000000000067e-01,-5.499999999999999334e-02,-1.500000000000001332e-02,-2.434470782145325141e-01,-2.434470782145325141e-01,0.000000000000000000e+00
4.460000000000000075e-01,-5.399999999999999245e-02,-1.400000000000001243e-02,-2.439023205519608994e-01,-2.439023205519608994e-01,0.000000000000000000e+00
4.470000000000000084e-01,-5.299999999999999156e-02,-1.300000000000001155e-02,-2.443571986955193343e-01,-2.443571986955193343e-01,0.000000000000000000e+00
4.480000000000000093e-01,-5.199999999999999067e-02,-1.200000000000001066e-02,-2.448117129365629252e-01,-2.448117129365629252e-01,0.000000000000000000e+00
4.490000000000000102e-01,-5.099999999999998979e-02,-1.100000000000000977e-02,-2.452658635662136877e-01,-2.452658635662136877e-01,0.000000000000000000e+00
4.500000000000000111e-01,-4.999999999999998890e-02,-1.000000000000000888e-02,-2.457196508753607123e-01,-2.457196508753607123e-01,0.000000000000000000e+00
4.510000000000000120e-01,-4.899999999999998801e-02,-9.000000000000007994e-03,-2.461730751546604146e-01,-2.461730751546604146e-01,0.000000000000000000e+00
4.520000000000000129e-01,-4.799999999999998712e-02,-8.000000000000007105e-03,-2.466261366945366740e-01,-2.466261366945366740e-01,0.000000000000000000e+00
4.530000000000000138e-01,-4.699999999999998623e-02,-7.000000000000006217e-03,-2.470788357851810557e-01,-2.470788357851810557e-01,0.000000000000000000e+00
4.540000000000000147e-01,-4.599999999999998535e-02,-6.000000000000005329e-03,-2.475311727165529219e-01,-2.475311727165529219e-01,0.000000000000000000e+00
4.550000000000000155e-01,-4.499999999999998446e-02,-5.000000000000004441e-03,-2.479831477783796811e-01,-2.479831477783796811e-01,0.000000000000000000e+00
4.560000000000000164e-01,-4.399999999999998357e-02,-4.000000000000003553e-03,-2.484347612601569832e-01,-2.484347612601569832e-01,0.000000000000000000e+00
4.570000000000000173e-01,-4.299999999999998268e-02,-3.000000000000002665e-03,-2.488860134511488575e-01,-2.488860134511488575e-01,0.000000000000000000e+00
4.580000000000000182e-01,-4.199999999999998179e-02,-2.000000000000001776e-03,-2.493369046403879352e-01,-2.493369046403879352e-01,0.000000000000000000e+00
4.590000000000000191e-01,-4.099999999999998090e-02,-1.000000000000000888e-03,-2.497874351166756157e-01,-2.497874351166756157e-01,0.000000000000000000e+00
4.600000000000000200e-01,-3.999999999999998002e-02,0.000000000000000000e+00,-2.502376051685822889e-01,-2.502376051685822889e-01,0.000000000000000000e+00
4.610000000000000209e-01,-3.899999999999997913e-02,1.000000000000000888e-03,-2.506874150844474181e-01,-2.491374150844474222e-01,1.549999999999995826e-03
4.620000000000000218e-01,-3.799999999999997824e-02,2.000000000000001776e-03,-2.511368651523798734e-01,-2.480381051523798674e-01,3.098760000000005954e-03
4.630000000000000226e-01,-3.699999999999997735e-02,3.000000000000002665e-03,-2.515859556602579872e-01,-2.469396746682579746e-01,4.646280992000012544e-03
4.640000000000000235e-01,-3.599999999999997646e-02,4.000000000000003553e-03,-2.520346868957297759e-01,-2.458421229285233656e-01,6.192563967206410336e-03
4.650000000000000244e-01,-3.499999999999997558e-02,5.000000000000004441e-03,-2.524830591462132179e-01,-2.447454492301805451e-01,7.737609916032672785e-03
4.660000000000000253e-01,-3.399999999999997469e-02,6.000000000000005329e-03,-2.529310726988962532e-01,-2.436496528707964015e-01,9.281419828099851665e-03
4.670000000000000262e-01,-3.299999999999997380e-02,7.000000000000006217e-03,-2.533787278407371168e-01,-2.425547331484997626e-01,1.082399469223735422e-02
4.680000000000000271e-01,-3.199999999999997291e-02,8.000000000000007105e-03,-2.538260248584645051e-01,-2.414606893619809513e-01,1.236533549648355379e-02
4.690000000000000280e-01,-3.099999999999997202e-02,9.000000000000007994e-03,-2.542729640385777423e-01,-2.403675208104913696e-01,1.390544322808637268e-02
4.700000000000000289e-01,-2.999999999999997113e-02,1.000000000000000888e-02,-2.547195456673468916e-01,-2.392752267938429711e-01,1.544431887350392052e-02
4.710000000000000298e-01,-2.899999999999997025e-02,1.100000000000000977e-02,-2.551657700308130328e-01,-2.381838066124079001e-01,1.698196341840513268e-02
4.720000000000000306e-01,-2.799999999999996936e-02,1.200000000000001066e-02,-2.556116374147883730e-01,-2.370932595671179643e-01,1.851837784767040862e-02
4.730000000000000315e-01,-2.699999999999996847e-02,1.300000000000001155e-02,-2.560571481048565246e-01,-2.360035849594642743e-01,2.005356314539225027e-02
4.740000000000000324e-01,-2.599999999999996758e-02,1.400000000000001243e-02,-2.565023023863726159e-01,-2.349147820914967155e-01,2.158752029487590041e-02
4.750000000000000333e-01,-2.499999999999996669e-02,1.500000000000001332e-02,-2.569471005444635137e-01,-2.338268502658235048e-01,2.312025027864000881e-02
4.760000000000000342e-01,-2.399999999999996581e-02,1.600000000000001421e-02,-2.573915428640279335e-01,-2.327397887856108571e-01,2.465175407841707633e-02
4.770000000000000351e-01,-2.299999999999996492e-02,1.700000000000001510e-02,-2.578356296297367178e-01,-2.316535969545823748e-01,2.618203267515434307e-02
4.780000000000000360e-01,-2.199999999999996403e-02,1.800000000000001599e-02,-2.582793611260329469e-01,-2.305682740770187145e-01,2.771108704901423248e-02
4.790000000000000369e-01,-2.099999999999996314e-02,1.900000000000001688e-02,-2.587227376371321053e-01,-2.294838194577570878e-01,2.923891817937501747e-02
4.799999999999999822e-01,-2.000000000000001776e-02,1.999999999999996225e-02,-2.591657594470224146e-01,-2.284002324021908725e-01,3.076552704483154210e-02
4.809999999999999831e-01,-1.900000000000001688e-02,2.099999999999996314e-02,-2.596084268394647787e-01,-2.273175122162691131e-01,3.229091462319566563e-02
4.819999999999999840e-01,-1.800000000000001599e-02,2.199999999999996403e-02,-2.600507400979932271e-01,-2.262356582064961041e-01,3.381508189149712296e-02
4.829999999999999849e-01,-1.700000000000001510e-02,2.299999999999996492e-02,-2.604926995059148598e-01,-2.251546696799309188e-01,3.533802982598394093e-02
4.839999999999999858e-01,-1.600000000000001421e-02,2.399999999999996581e-02,-2.609343053463101247e-01,-2.240745459441869647e-01,3.685975940212316004e-02
4.849999999999999867e-01,-1.500000000000001332e-02,2.499999999999996669e-02,-2.613755579020330955e-01,-2.229952863074316227e-01,3.838027159460147275e-02
4.859999999999999876e-01,-1.400000000000001243e-02,2.599999999999996758e-02,-2.618164574557114710e-01,-2.219168900783856646e-01,3.989956737732580638e-02
4.869999999999999885e-01,-1.300000000000001155e-02,2.699999999999996847e-02,-2.622570042897469089e-01,-2.208393565663229474e-01,4.141764772342396150e-02
4.879999999999999893e-01,-1.200000000000001066e-02,2.799999999999996936e-02,-2.626971986863151365e-01,-2.197626850810698862e-01,4.293451360524525029e-02
4.889999999999999902e-01,-1.100000000000000977e-02,2.899999999999997025e-02,-2.631370409273660615e-01,-2.186868749330050377e-01,4.445016599436102389e-02
4.899999999999999911e-01,-1.000000000000000888e-02,2.999999999999997113e-02,-2.635765312946241612e-01,-2.176119254330586283e-01,4.596460586156553285e-02
4.909999999999999920e-01,-9.000000000000007994e-03,3.099999999999997202e-02,-2.640156700695884817e-01,-2.165378358927121938e-01,4.747783417687628793e-02
4.919999999999999929e-01,-8.000000000000007105e-03,3.199999999999997291e-02,-2.644544575335328052e-01,-2.154646056239980234e-01,4.898985190953478175e-02
4.929999999999999938e-01,-7.000000000000006217e-03,3.299999999999997380e-02,-2.648928939675059824e-01,-2.143922339394988275e-01,5.050066002800715492e-02
4.939999999999999947e-01,-6.000000000000005329e-03,3.399999999999997469e-02,-2.653309796523319886e-01,-2.133207201523472374e-01,5.201025949998475117e-02
4.949999999999999956e-01,-5.000000000000004441e-03,3.499999999999997558e-02,-2.657687148686101453e-01,-2.122500635762253618e-01,5.351865129238478347e-02
4.959999999999999964e-01,-4.000000000000003553e-03,3.599999999999997646e-02,-2.662060998967152314e-01,-2.111802635253643701e-01,5.502583637135086136e-02
4.969999999999999973e-01,-3.000000000000002665e-03,3.699999999999997735e-02,-2.666431350167978720e-01,-2.101113193145440761e-01,5.653181570225379593e-02
4.979999999999999982e-01,-2.000000000000001776e-03,3.799999999999997824e-02,-2.670798205087844268e-01,-2.090432302590924385e-01,5.803659024969198832e-02
4.989999999999999991e-01,-1.000000000000000888e-03,3.899999999999997913e-02,-2.675161566523773793e-01,-2.079759956748851724e-01,5.954016097749220693e-02
5.000000000000000000e-01,0.000000000000000000e+00,3.999999999999998002e-02,-2.679521437270555029e-01,-2.069096148783452771e-01,6.104252884871022578e-02
5.010000000000000009e-01,1.000000000000000888e-03,4.099999999999998090e-02,-2.668377820120738653e-01,-2.058440871864425925e-01,6.099369482563127276e-02
5.020000000000000018e-01,2.000000000000001776e-03,4.199999999999998179e-02,-2.657243117864642179e-01,-2.047794119166934379e-01,6.094489986977078000e-02
5.030000000000000027e-01,3.000000000000002665e-03,4.299999999999998268e-02,-2.646117323370350549e-01,-2.037155883871600848e-01,6.089614394987497015e-02
5.040000000000000036e-01,4.000000000000003553e-03,4.399999999999998357e-02,-2.635000429511654141e-01,-2.026526159164503682e-01,6.084742703471504588e-02
5.050000000000000044e-01,5.000000000000004441e-03,4.499999999999998446e-02,-2.623892429168044882e-01,-2.015904938237172150e-01,6.079874909308727315e-02
5.060000000000000053e-01,6.000000000000005329e-03,4.599999999999998535e-02,-2.612793315224710700e-01,-2.005292214286582275e-01,6.075011009381284244e-02
5.070000000000000062e-01,7.000000000000006217e-03,4.699999999999998623e-02,-2.601703080572531079e-01,-1.994687980515152947e-01,6.070151000573781319e-02
5.080000000000000071e-01,8.000000000000007105e-03,4.799999999999998712e-02,-2.590621718108073179e-01,-1.984092230130740930e-01,6.065294879773322489e-02
5.090000000000000080e-01,9.000000000000007994e-03,4.899999999999998801e-02,-2.579549220733586834e-01,-1.973504956346636419e-01,6.060442643869504153e-02
5.100000000000000089e-01,1.000000000000000888e-02,4.999999999999998890e-02,-2.568485581357000114e-01,-1.962926152381559153e-01,6.055594289754409609e-02
5.110000000000000098e-01,1.100000000000000977e-02,5.099999999999998979e-02,-2.557430792891914328e-01,-1.952355811459653978e-01,6.050749814322603504e-02
5.120000000000000107e-01,1.200000000000001066e-02,5.199999999999999067e-02,-2.546384848257600697e-01,-1.941793926810486126e-01,6.045909214471145710e-02
5.130000000000000115e-01,1.300000000000001155e-02,5.299999999999999156e-02,-2.535347740378994796e-01,-1.931240491669037607e-01,6.041072487099571897e-02
5.140000000000000124e-01,1.400000000000001243e-02,5.399999999999999245e-02,-2.524319462186691565e-01,-1.920695499275702489e-01,6.036239629109890759e-02
5.150000000000000133e-01,1.500000000000001332e-02,5.499999999999999334e-02,-2.513300006616941973e-01,-1.910158942876281907e-01,6.031410637406600661e-02
5.160000000000000142e-01,1.600000000000001421e-02,5.599999999999999423e-02,-2.502289366611648580e-01,-1.899630815721981003e-01,6.026585508896675769e-02
5.170000000000000151e-01,1.700000000000001510e-02,5.699999999999999512e-02,-2.491287535118359153e-01,-1.889111111069403381e-01,6.021764240489557718e-02
5.180000000000000160e-01,1.800000000000001599e-02,5.799999999999999600e-02,-2.480294505090264445e-01,-1.878599822180547774e-01,6.016946829097166716e-02
5.190000000000000169e-01,1.900000000000001688e-02,5.899999999999999689e-02,-2.469310269486192366e-01,-1.868096942322803322e-01,6.012133271633890441e-02
5.200000000000000178e-01,2.000000000000001776e-02,5.999999999999999778e-02,-2.458334821270603543e-01,-1.857602464768945139e-01,6.007323565016584044e-02
5.210000000000000187e-01,2.100000000000001865e-02,6.099999999999999867e-02,-2.447368153413587155e-01,-1.847116382797129863e-01,6.002517706164572919e-02
5.220000000000000195e-01,2.200000000000001954e-02,6.199999999999999956e-02,-2.436410258890856217e-01,-1.836638689690892057e-01,5.997715691999641607e-02
5.230000000000000204e-01,2.300000000000002043e-02,6.300000000000000044e-02,-2.425461130683743416e-01,-1.826169378739139204e-01,5.992917519446042118e-02
5.240000000000000213e-01,2.400000000000002132e-02,6.400000000000000133e-02,-2.414520761779196389e-01,-1.815708443236147829e-01,5.988123185430485607e-02
5.250000000000000222e-01,2.500000000000002220e-02,6.500000000000000222e-02,-2.403589145169773011e-01,-1.805255876481558774e-01,5.983332686882142371e-02
5.260000000000000231e-01,2.600000000000002309e-02,6.600000000000000311e-02,-2.392666273853637227e-01,-1.794811671780373596e-01,5.978546020732636301e-02
5.270000000000000240e-01,2.700000000000002398e-02,6.700000000000000400e-02,-2.381752140834554332e-01,-1.784375822442949289e-01,5.973763183916050434e-02
5.280000000000000249e-01,2.800000000000002487e-02,6.800000000000000488e-02,-2.370846739121886815e-01,-1.773948321784994953e-01,5.968984173368918622e-02
5.290000000000000258e-01,2.900000000000002576e-02,6.900000000000000577e-02,-2.359950061730589355e-01,-1.763529163127567079e-01,5.964208986030222759e-02
5.300000000000000266e-01,3.000000000000002665e-02,7.000000000000000666e-02,-2.349062101681204939e-01,-1.753118339797065106e-01,5.959437618841398332e-02
5.310000000000000275e-01,3.100000000000002753e-02,7.100000000000000755e-02,-2.338182851999859868e-01,-1.742715845125227536e-01,5.954670068746323319e-02
5.320000000000000284e-01,3.200000000000002842e-02,7.200000000000000844e-02,-2.327312305718259866e-01,-1.732321672449127492e-01,5.949906332691323740e-02
5.330000000000000293e-01,3.300000000000002931e-02,7.300000000000000933e-02,-2.316450455873685366e-01,-1.721935815111168278e-01,5.945146407625170881e-02
5.340000000000000302e-01,3.400000000000003020e-02,7.400000000000001021e-02,-2.305597295508986511e-01,-1.711558266459079214e-01,5.940390290499072967e-02
5.350000000000000311e-01,3.500000000000003109e-02,7.500000000000001110e-02,-2.294752817672579270e-01,-1.701189019845912032e-01,5.935637978266672388e-02
5.360000000000000320e-01,3.600000000000003197e-02,7.600000000000001199e-02,-2.283917015418441276e-01,-1.690828068630035319e-01,5.930889467884059574e-02
5.370000000000000329e-01,3.700000000000003286e-02,7.700000000000001288e-02,-2.273089881806106549e-01,-1.680475406175131192e-01,5.926144756309753570e-02
5.380000000000000338e-01,3.800000000000003375e-02,7.800000000000001377e-02,-2.262271409900661612e-01,-1.670131025850191131e-01,5.921403840504704807e-02
5.390000000000000346e-01,3.900000000000003464e-02,7.900000000000001465e-02,-2.251461592772741049e-01,-1.659794921029510983e-01,5.916666717432300659e-02
5.400000000000000355e-01,4.000000000000003553e-02,8.000000000000001554e-02,-2.240660423498522791e-01,-1.649467085092687357e-01,5.911933384058354335e-02
5.410000000000000364e-01,4.100000000000003642e-02,8.100000000000001643e-02,-2.229867895159723945e-01,-1.639147511424613179e-01,5.907203837351107656e-02
5.420000000000000373e-01,4.200000000000003730e-02,8.200000000000001732e-02,-2.219084000843596083e-01,-1.628836193415473532e-01,5.902478074281225506e-02
5.430000000000000382e-01,4.300000000000003819e-02,8.300000000000001821e-02,-2.208308733642921073e-01,-1.618533124460741213e-01,5.897756091821798607e-02
5.440000000000000391e-01,4.400000000000003908e-02,8.400000000000001910e-02,-2.197542086656006644e-01,-1.608238297961172569e-01,5.893037886948340742e-02
5.450000000000000400e-01,4.500000000000003997e-02,8.500000000000001998e-02,-2.186784052986681937e-01,-1.597951707322803616e-01,5.888323456638783204e-02
5.460000000000000409e-01,4.600000000000004086e-02,8.600000000000002087e-02,-2.176034625744292517e-01,-1.587673345956945314e-01,5.883612797873472022e-02
5.470000000000000417e-01,4.700000000000004174e-02,8.700000000000002176e-02,-2.165293798043697038e-01,-1.577403207280179687e-01,5.878905907635173511e-02
5.480000000000000426e-01,4.800000000000004263e-02,8.800000000000002265e-02,-2.154561563005261970e-01,-1.567141284714355653e-01,5.874202782909063170e-02
5.490000000000000435e-01,4.900000000000004352e-02,8.900000000000002354e-02,-2.143837913754857716e-01,-1.556887571686584038e-01,5.869503420682736783e-02
5.500000000000000444e-01,5.000000000000004441e-02,9.000000000000002442e-02,-2.133122843423853887e-01,-1.546642061629234788e-01,5.864807817946190993e-02
5.510000000000000453e-01,5.100000000000004530e-02,9.100000000000002531e-02,-2.122416345149114869e-01,-1.536404747979931429e-01,5.860115971691834402e-02
5.520000000000000462e-01,5.200000000000004619e-02,9.200000000000002620e-02,-2.111718412072995654e-01,-1.526175624181547452e-01,5.855427878914482021e-02
5.530000000000000471e-01,5.300000000000004707e-02,9.300000000000002709e-02,-2.101029037343337125e-01,-1.515954683682202153e-01,5.850743536611349715e-02
5.540000000000000480e-01,5.400000000000004796e-02,9.400000000000002798e-02,-2.090348214113462444e-01,-1.505741919935256468e-01,5.846062941782059763e-02
5.550000000000000488e-01,5.500000000000004885e-02,9.500000000000002887e-02,-2.079675935542171783e-01,-1.495537326399308253e-01,5.841386091428635297e-02
5.560000000000000497e-01,5.600000000000004974e-02,9.600000000000002975e-02,-2.069012194793738157e-01,-1.485340896538188682e-01,5.836712982555494755e-02
5.570000000000000506e-01,5.700000000000005063e-02,9.700000000000003064e-02,-2.058356985037903264e-01,-1.475152623820958075e-01,5.832043612169451885e-02
5.580000000000000515e-01,5.800000000000005151e-02,9.800000000000003153e-02,-2.047710299449873039e-01,-1.464972501721901188e-01,5.827377977279718513e-02
5.590000000000000524e-01,5.900000000000005240e-02,9.900000000000003242e-02,-2.037072131210313219e-01,-1.454800523720523597e-01,5.822716074897896221e-02
5.600000000000000533e-01,6.000000000000005329e-02,1.000000000000000333e-01,-2.026442473505344899e-01,-1.444636683301547264e-01,5.818057902037976348e-02
5.610000000000000542e-01,6.100000000000005418e-02,1.010000000000000342e-01,-2.015821319526540645e-01,-1.434480973954906091e-01,5.813403455716345536e-02
5.620000000000000551e-01,6.200000000000005507e-02,1.020000000000000351e-01,-2.005208662470919501e-01,-1.424333389175742037e-01,5.808752732951774633e-02
5.630000000000000560e-01,6.300000000000005596e-02,1.030000000000000360e-01,-1.994604495540942823e-01,-1.414193922464401509e-01,5.804105730765413140e-02
5.640000000000000568e-01,6.400000000000005684e-02,1.040000000000000369e-01,-1.984008811944510120e-01,-1.404062567326430089e-01,5.799462446180800312e-02
5.650000000000000577e-01,6.500000000000005773e-02,1.050000000000000377e-01,-1.973421604894954606e-01,-1.393939317272568923e-01,5.794822876223856833e-02
5.660000000000000586e-01,6.600000000000005862e-02,1.060000000000000386e-01,-1.962842867611038766e-01,-1.383824165818750840e-01,5.790187017922879265e-02
5.670000000000000595e-01,6.700000000000005951e-02,1.070000000000000395e-01,-1.952272593316949911e-01,-1.373717106486095907e-01,5.785554868308540044e-02
5.680000000000000604e-01,6.800000000000006040e-02,1.080000000000000404e-01,-1.941710775242296294e-01,-1.363618132800906990e-01,5.780926424413893039e-02
5.690000000000000613e-01,6.900000000000006128e-02,1.090000000000000413e-01,-1.931157406622102390e-01,-1.353527238294666146e-01,5.776301683274362442e-02
5.700000000000000622e-01,7.000000000000006217e-02,1.100000000000000422e-01,-1.920612480696804736e-01,-1.343444416504030459e-01,5.771680641927742772e-02
5.710000000000000631e-01,7.100000000000006306e-02,1.110000000000000431e-01,-1.910075990712247207e-01,-1.333369660970827320e-01,5.767063297414198875e-02
5.720000000000000639e-01,7.200000000000006395e-02,1.120000000000000440e-01,-1.899547929919677414e-01,-1.323302965242050544e-01,5.762449646776268697e-02
5.730000000000000648e-01,7.300000000000006484e-02,1.130000000000000449e-01,-1.889028291575741703e-01,-1.313244322869857039e-01,5.757839687058846634e-02
5.740000000000000657e-01,7.400000000000006573e-02,1.140000000000000457e-01,-1.878517068942480994e-01,-1.303193727411561254e-01,5.753233415309197407e-02
5.750000000000000666e-01,7.500000000000006661e-02,1.150000000000000466e-01,-1.868014255287326897e-01,-1.293151172429632123e-01,5.748630828576947738e-02
5.760000000000000675e-01,7.600000000000006750e-02,1.160000000000000475e-01,-1.857519843883096988e-01,-1.283116651491688354e-01,5.744031923914086346e-02
5.769999999999999574e-01,7.699999999999995737e-02,1.169999999999999374e-01,-1.847033828007990375e-01,-1.273090158170495090e-01,5.739436698374952850e-02
5.779999999999999583e-01,7.799999999999995826e-02,1.179999999999999383e-01,-1.836556200945584083e-01,-1.263071686043958641e-01,5.734845149016254418e-02
5.789999999999999591e-01,7.899999999999995914e-02,1.189999999999999392e-01,-1.826086955984827509e-01,-1.253061228695123430e-01,5.730257272897040788e-02
5.799999999999999600e-01,7.999999999999996003e-02,1.199999999999999400e-01,-1.815626086420039642e-01,-1.243058779712167272e-01,5.725673067078723699e-02
5.809999999999999609e-01,8.099999999999996092e-02,1.209999999999999409e-01,-1.805173585550903514e-01,-1.233064332688397491e-01,5.721092528625060236e-02
5.819999999999999618e-01,8.199999999999996181e-02,1.219999999999999418e-01,-1.794729446682462870e-01,-1.223077881222246754e-01,5.716515654602161156e-02
5.829999999999999627e-01,8.299999999999996270e-02,1.229999999999999427e-01,-1.784293663125116891e-01,-1.213099418917268912e-01,5.711942442078479787e-02
5.839999999999999636e-01,8.399999999999996358e-02,1.239999999999999436e-01,-1.773866228194616868e-01,-1.203128939382135110e-01,5.707372888124817578e-02
5.849999999999999645e-01,8.499999999999996447e-02,1.249999999999999445e-01,-1.763447135212061201e-01,-1.193166436230629346e-01,5.702806989814318550e-02
5.859999999999999654e-01,8.599999999999996536e-02,1.259999999999999454e-01,-1.753036377503891519e-01,-1.183211903081644867e-01,5.698244744222466518e-02
5.869999999999999662e-01,8.699999999999996625e-02,1.269999999999999463e-01,-1.742633948401888511e-01,-1.173265333559179585e-01,5.693686148427089255e-02
5.879999999999999671e-01,8.799999999999996714e-02,1.279999999999999472e-01,-1.732239841243166933e-01,-1.163326721292332194e-01,5.689131199508347392e-02
5.889999999999999680e-01,8.899999999999996803e-02,1.289999999999999480e-01,-1.721854049370172279e-01,-1.153396059915298283e-01,5.684579894548739964e-02
5.899999999999999689e-01,8.999999999999996891e-02,1.299999999999999489e-01,-1.711476566130676058e-01,-1.143473343067366033e-01,5.680032230633100254e-02
5.909999999999999698e-01,9.099999999999996980e-02,1.309999999999999498e-01,-1.701107384877771633e-01,-1.133558564392912194e-01,5.675488204848594398e-02
5.919999999999999707e-01,9.199999999999997069e-02,1.319999999999999507e-01,-1.690746498969869505e-01,-1.123651717541397921e-01,5.670947814284715838e-02
5.929999999999999716e-01,9.299999999999997158e-02,1.329999999999999516e-01,-1.680393901770693699e-01,-1.113752796167364750e-01,5.666411056033289484e-02
5.939999999999999725e-01,9.399999999999997247e-02,1.339999999999999525e-01,-1.670049586649277051e-01,-1.103861793930430851e-01,5.661877927188462001e-02
5.949999999999999734e-01,9.499999999999997335e-02,1.349999999999999534e-01,-1.659713546979957599e-01,-1.093978704495286447e-01,5.657348424846711521e-02
5.959999999999999742e-01,9.599999999999997424e-02,1.359999999999999543e-01,-1.649385776142373583e-01,-1.084103521531690206e-01,5.652822546106833768e-02
5.969999999999999751e-01,9.699999999999997513e-02,1.369999999999999551e-01,-1.639066267521459563e-01,-1.074236238714464803e-01,5.648300288069947606e-02
5.979999999999999760e-01,9.799999999999997602e-02,1.379999999999999560e-01,-1.628755014507442533e-01,-1.064376849723493168e-01,5.643781647839493654e-02
5.989999999999999769e-01,9.899999999999997691e-02,1.389999999999999569e-01,-1.618452010495836646e-01,-1.054525348243714328e-01,5.639266622521223182e-02
5.999999999999999778e-01,9.999999999999997780e-02,1.399999999999999578e-01,-1.608157248887439883e-01,-1.044681727965119378e-01,5.634755209223205052e-02
6.009999999999999787e-01,1.009999999999999787e-01,1.409999999999999587e-01,-1.597870723088329892e-01,-1.034845982582747320e-01,5.630247405055825716e-02
6.019999999999999796e-01,1.019999999999999796e-01,1.419999999999999596e-01,-1.587592426509859267e-01,-1.025018105796681178e-01,5.625743207131780887e-02
6.029999999999999805e-01,1.029999999999999805e-01,1.429999999999999605e-01,-1.577322352568651387e-01,-1.015198091312043832e-01,5.621242612566075547e-02
6.039999999999999813e-01,1.039999999999999813e-01,1.439999999999999614e-01,-1.567060494686596528e-01,-1.005385932838994134e-01,5.616745618476023938e-02
6.049999999999999822e-01,1.049999999999999822e-01,1.449999999999999623e-01,-1.556806846290847146e-01,-9.955816240927228833e-02,5.612252221981242628e-02
6.059999999999999831e-01,1.059999999999999831e-01,1.459999999999999631e-01,-1.546561400813814546e-01,-9.857851587934486626e-02,5.607762420203658837e-02
6.069999999999999840e-01,1.069999999999999840e-01,1.469999999999999640e-01,-1.536324151693163609e-01,-9.759965306664139528e-02,5.603276210267496560e-02
6.079999999999999849e-01,1.079999999999999849e-01,1.479999999999999649e-01,-1.526095092371809181e-01,-9.662157334418808308e-02,5.598793589299283502e-02
6.089999999999999858e-01,1.089999999999999858e-01,1.489999999999999658e-01,-1.515874216297911636e-01,-9.564427608551273607e-02,5.594314554427842756e-02
6.099999999999999867e-01,1.099999999999999867e-01,1.499999999999999667e-01,-1.505661516924873267e-01,-9.466776066464432926e-02,5.589839102784299740e-02
6.109999999999999876e-01,1.109999999999999876e-01,1.509999999999999676e-01,-1.495456987711333285e-01,-9.369202645611261759e-02,5.585367231502071095e-02
6.119999999999999885e-01,1.119999999999999885e-01,1.519999999999999685e-01,-1.485260622121164220e-01,-9.271707283494773355e-02,5.580898937716868846e-02
6.129999999999999893e-01,1.129999999999999893e-01,1.529999999999999694e-01,-1.475072413623467193e-01,-9.174289917667977079e-02,5.576434218566694856e-02
6.139999999999999902e-01,1.139999999999999902e-01,1.539999999999999702e-01,-1.464892355692568315e-01,-9.076950485733842333e-02,5.571973071191840821e-02
6.149999999999999911e-01,1.149999999999999911e-01,1.549999999999999711e-01,-1.454720441808014242e-01,-8.979688925345255535e-02,5.567515492734886884e-02
6.159999999999999920e-01,1.159999999999999920e-01,1.559999999999999720e-01,-1.444556665454567734e-01,-8.882505174204979870e-02,5.563061480340697473e-02
6.169999999999999929e-01,1.169999999999999929e-01,1.569999999999999729e-01,-1.434401020122204051e-01,-8.785399170065616437e-02,5.558611031156424076e-02
6.179999999999999938e-01,1.179999999999999938e-01,1.579999999999999738e-01,-1.424253499306106230e-01,-8.688370850729563999e-02,5.554164142331498299e-02
6.189999999999999947e-01,1.189999999999999947e-01,1.589999999999999747e-01,-1.414114096506661478e-01,-8.591420154048980129e-02,5.549720811017634647e-02
6.199999999999999956e-01,1.199999999999999956e-01,1.599999999999999756e-01,-1.403982805229456177e-01,-8.494547017925740962e-02,5.545281034368820805e-02
6.209999999999999964e-01,1.209999999999999964e-01,1.609999999999999765e-01,-1.393859618985272553e-01,-8.397751380311400948e-02,5.540844809541324578e-02
6.219999999999999973e-01,1.219999999999999973e-01,1.619999999999999774e-01,-1.383744531290084234e-01,-8.301033179207151225e-02,5.536412133693691118e-02
6.229999999999999982e-01,1.229999999999999982e-01,1.629999999999999782e-01,-1.373637535665052090e-01,-8.204392352663784915e-02,5.531983003986735981e-02
6.239999999999999991e-01,1.239999999999999991e-01,1.639999999999999791e-01,-1.363538625636520063e-01,-8.107828838781654113e-02,5.527557417583546517e-02
6.250000000000000000e-01,1.250000000000000000e-01,1.649999999999999800e-01,-1.353447794736010734e-01,-8.011342575710628244e-02,5.523135371649479097e-02
6.260000000000000009e-01,1.260000000000000009e-01,1.659999999999999809e-01,-1.343365036500221987e-01,-7.914933501650059378e-02,5.518716863352160495e-02
6.270000000000000018e-01,1.270000000000000018e-01,1.669999999999999818e-01,-1.333290344471021738e-01,-7.818601554848739199e-02,5.514301889861478179e-02
6.280000000000000027e-01,1.280000000000000027e-01,1.679999999999999827e-01,-1.323223712195444879e-01,-7.722346673604860157e-02,5.509890448349588632e-02
6.290000000000000036e-01,1.290000000000000036e-01,1.689999999999999836e-01,-1.313165133225688563e-01,-7.626168796265976602e-02,5.505482535990909032e-02
6.300000000000000044e-01,1.300000000000000044e-01,1.699999999999999845e-01,-1.303114601119108040e-01,-7.530067861228963155e-02,5.501078149962117247e-02
6.310000000000000053e-01,1.310000000000000053e-01,1.709999999999999853e-01,-1.293072109438212769e-01,-7.434043806939980015e-02,5.496677287442147675e-02
6.320000000000000062e-01,1.320000000000000062e-01,1.719999999999999862e-01,-1.283037651750662256e-01,-7.338096571894428544e-02,5.492279945612194014e-02
6.330000000000000071e-01,1.330000000000000071e-01,1.729999999999999871e-01,-1.273011221629261613e-01,-7.242226094636912415e-02,5.487886121655703719e-02
6.340000000000000080e-01,1.340000000000000080e-01,1.739999999999999880e-01,-1.262992812651958230e-01,-7.146432313761202915e-02,5.483495812758379384e-02
6.350000000000000089e-01,1.350000000000000089e-01,1.749999999999999889e-01,-1.252982418401836773e-01,-7.050715167910194536e-02,5.479109016108173191e-02
6.360000000000000098e-01,1.360000000000000098e-01,1.759999999999999898e-01,-1.242980032467115303e-01,-6.955074595775866120e-02,5.474725728895286914e-02
6.370000000000000107e-01,1.370000000000000107e-01,1.769999999999999907e-01,-1.232985648441141668e-01,-6.859510536099244771e-02,5.470345948312171913e-02
6.380000000000000115e-01,1.380000000000000115e-01,1.779999999999999916e-01,-1.222999259922388782e-01,-6.764022927670365615e-02,5.465969671553522202e-02
6.390000000000000124e-01,1.390000000000000124e-01,1.789999999999999925e-01,-1.213020860514450877e-01,-6.668611709328228776e-02,5.461596895816279995e-02
6.400000000000000133e-01,1.400000000000000133e-01,1.799999999999999933e-01,-1.203050443826039345e-01,-6.573276819960766071e-02,5.457227618299627381e-02
6.410000000000000142e-01,1.410000000000000142e-01,1.809999999999999942e-01,-1.193088003470978570e-01,-6.478018198504797986e-02,5.452861836204987711e-02
6.420000000000000151e-01,1.420000000000000151e-01,1.819999999999999951e-01,-1.183133533068201765e-01,-6.382835783945994823e-02,5.448499546736022825e-02
6.430000000000000160e-01,1.430000000000000160e-01,1.829999999999999960e-01,-1.173187026241747227e-01,-6.287729515318837836e-02,5.444140747098634436e-02
6.440000000000000169e-01,1.440000000000000169e-01,1.839999999999999969e-01,-1.163248476620753896e-01,-6.192699331706582461e-02,5.439785434500956501e-02
6.450000000000000178e-01,1.450000000000000178e-01,1.849999999999999978e-01,-1.153317877839457328e-01,-6.097745172241217371e-02,5.435433606153355912e-02
6.460000000000000187e-01,1.460000000000000187e-01,1.859999999999999987e-01,-1.143395223537185812e-01,-6.002866976103424235e-02,5.431085259268433885e-02
6.470000000000000195e-01,1.470000000000000195e-01,1.869999999999999996e-01,-1.133480507358356065e-01,-5.908064682522541633e-02,5.426740391061019020e-02
6.480000000000000204e-01,1.480000000000000204e-01,1.880000000000000004e-01,-1.123573722952469350e-01,-5.813338230776523424e-02,5.422398998748170079e-02
6.490000000000000213e-01,1.490000000000000213e-01,1.890000000000000013e-01,-1.113674863974107310e-01,-5.718687560191901970e-02,5.418061079549171127e-02
6.500000000000000222e-01,1.500000000000000222e-01,1.900000000000000022e-01,-1.103783924082928081e-01,-5.624112610143748581e-02,5.413726630685532226e-02
6.510000000000000231e-01,1.510000000000000231e-01,1.910000000000000031e-01,-1.093900896943661716e-01,-5.529613320055633274e-02,5.409395649380983884e-02
6.520000000000000240e-01,1.520000000000000240e-01,1.920000000000000040e-01,-1.084025776226106852e-01,-5.435189629399588690e-02,5.405068132861479829e-02
6.530000000000000249e-01,1.530000000000000249e-01,1.930000000000000049e-01,-1.074158555605125992e-01,-5.340841477696069151e-02,5.400744078355190769e-02
6.540000000000000258e-01,1.540000000000000258e-01,1.940000000000000058e-01,-1.064299228760641897e-01,-5.246568804513912498e-02,5.396423483092506468e-02
6.550000000000000266e-01,1.550000000000000266e-01,1.950000000000000067e-01,-1.054447789377633421e-01,-5.152371549470301237e-02,5.392106344306032972e-02
6.560000000000000275e-01,1.560000000000000275e-01,1.960000000000000075e-01,-1.044604231146131351e-01,-5.058249652230725063e-02,5.387792659230588449e-02
6.570000000000000284e-01,1.570000000000000284e-01,1.970000000000000084e-01,-1.034768547761214380e-01,-4.964203052508940617e-02,5.383482425103203184e-02
6.580000000000000293e-01,1.580000000000000293e-01,1.980000000000000093e-01,-1.024940732923005360e-01,-4.870231690066933322e-02,5.379175639163120276e-02
6.590000000000000302e-01,1.590000000000000302e-01,1.990000000000000102e-01,-1.015120780336667000e-01,-4.776335504714879915e-02,5.374872298651790087e-02
6.600000000000000311e-01,1.600000000000000311e-01,2.000000000000000111e-01,-1.005308683712397705e-01,-4.682514436311108197e-02,5.370572400812868852e-02
6.610000000000000320e-01,1.610000000000000320e-01,2.010000000000000120e-01,-9.955044367654278248e-02,-4.588768424762059567e-02,5.366275942892218681e-02
6.620000000000000329e-01,1.620000000000000329e-01,2.020000000000000129e-01,-9.857080332160154945e-02,-4.495097410022250162e-02,5.361982922137904783e-02
6.630000000000000338e-01,1.630000000000000338e-01,2.030000000000000138e-01,-9.759194667894427466e-02,-4.401501332094232694e-02,5.357693335800194773e-02
6.640000000000000346e-01,1.640000000000000346e-01,2.040000000000000147e-01,-9.661387312160112095e-02,-4.307980131028557591e-02,5.353407181131554504e-02
6.650000000000000355e-01,1.650000000000000355e-01,2.050000000000000155e-01,-9.563658202310383605e-02,-4.214533746923734836e-02,5.349124455386648769e-02
6.660000000000000364e-01,1.660000000000000364e-01,2.060000000000000164e-01,-9.466007275748535010e-02,-4.121162119926195799e-02,5.344845155822339211e-02
6.670000000000000373e-01,1.670000000000000373e-01,2.070000000000000173e-01,-9.368434469927935937e-02,-4.027865190230255077e-02,5.340569279697680860e-02
6.680000000000000382e-01,1.680000000000000382e-01,2.080000000000000182e-01,-9.270939722351993761e-02,-3.934642898078070938e-02,5.336296824273922823e-02
6.690000000000000391e-01,1.690000000000000391e-01,2.090000000000000191e-01,-9.173522970574111979e-02,-3.841495183759608550e-02,5.332027786814503428e-02
6.700000000000000400e-01,1.700000000000000400e-01,2.100000000000000200e-01,-9.076184152197652732e-02,-3.748421987612601119e-02,5.327762164585051613e-02
6.710000000000000409e-01,1.710000000000000409e-01,2.110000000000000209e-01,-8.978923204875895181e-02,-3.655423250022511034e-02,5.323499954853384147e-02
6.720000000000000417e-01,1.720000000000000417e-01,2.120000000000000218e-01,-8.881740066311993864e-02,-3.562498911422493086e-02,5.319241154889500778e-02
6.730000000000000426e-01,1.730000000000000426e-01,2.130000000000000226e-01,-8.784634674258944009e-02,-3.469648912293354925e-02,5.314985761965589084e-02
6.740000000000000435e-01,1.740000000000000435e-01,2.140000000000000235e-01,-8.687606966519537122e-02,-3.376873193163520276e-02,5.310733773356016846e-02
6.750000000000000444e-01,1.750000000000000444e-01,2.150000000000000244e-01,-8.590656880946322127e-02,-3.284171694608989389e-02,5.306485186337332738e-02
6.760000000000000453e-01,1.760000000000000453e-01,2.160000000000000253e-01,-8.493784355441565126e-02,-3.191544357253302266e-02,5.302239998188262859e-02
6.770000000000000462e-01,1.770000000000000462e-01,2.170000000000000262e-01,-8.396989327957211924e-02,-3.098991121767499454e-02,5.297998206189712123e-02
6.780000000000000471e-01,1.780000000000000471e-01,2.180000000000000271e-01,-8.300271736494846397e-02,-3.006511928870085615e-02,5.293759807624760783e-02
6.790000000000000480e-01,1.790000000000000480e-01,2.190000000000000280e-01,-8.203631519105650249e-02,-2.914106719326989628e-02,5.289524799778660968e-02
6.800000000000000488e-01,1.800000000000000488e-01,2.200000000000000289e-01,-8.107068613890365538e-02,-2.821775433951528161e-02,5.285293179938837377e-02
6.810000000000000497e-01,1.810000000000000497e-01,2.210000000000000298e-01,-8.010582958999253045e-02,-2.729518013604366813e-02,5.281064945394886578e-02
6.820000000000000506e-01,1.820000000000000506e-01,2.220000000000000306e-01,-7.914174492632053415e-02,-2.637334399193483336e-02,5.276840093438570078e-02
6.830000000000000515e-01,1.830000000000000515e-01,2.230000000000000315e-01,-7.817843153037948301e-02,-2.545224531674128432e-02,5.272618621363819869e-02
6.840000000000000524e-01,1.840000000000000524e-01,2.240000000000000324e-01,-7.721588878515517340e-02,-2.453188352048788975e-02,5.268400526466728018e-02
6.850000000000000533e-01,1.850000000000000533e-01,2.250000000000000333e-01,-7.625411607412704851e-02,-2.361225801367149851e-02,5.264185806045554999e-02
6.860000000000000542e-01,1.860000000000000542e-01,2.260000000000000342e-01,-7.529311278126774032e-02,-2.269336820726056136e-02,5.259974457400717895e-02
6.870000000000000551e-01,1.870000000000000551e-01,2.270000000000000351e-01,-7.433287829104272271e-02,-2.177521351269475283e-02,5.255766477834797334e-02
6.880000000000000560e-01,1.880000000000000560e-01,2.280000000000000360e-01,-7.337341198840989509e-02,-2.085779334188459649e-02,5.251561864652529860e-02
6.890000000000000568e-01,1.890000000000000568e-01,2.290000000000000369e-01,-7.241471325881916610e-02,-1.994110710721109028e-02,5.247360615160807928e-02
6.900000000000000577e-01,1.900000000000000577e-01,2.300000000000000377e-01,-7.145678148821210662e-02,-1.902515422152532137e-02,5.243162726668678525e-02
6.910000000000000586e-01,1.910000000000000586e-01,2.310000000000000386e-01,-7.049961606302153350e-02,-1.810993409814810190e-02,5.238968196487343160e-02
6.920000000000000595e-01,1.920000000000000595e-01,2.320000000000000395e-01,-6.954321637017112090e-02,-1.719544615086958383e-02,5.234777021930153706e-02
6.930000000000000604e-01,1.930000000000000604e-01,2.330000000000000404e-01,-6.858758179707498404e-02,-1.628168979394888777e-02,5.230589200312609627e-02
6.940000000000000613e-01,1.940000000000000613e-01,2.340000000000000413e-01,-6.763271173163731831e-02,-1.536866444211372820e-02,5.226404728952359358e-02
6.950000000000000622e-01,1.950000000000000622e-01,2.350000000000000422e-01,-6.667860556225201074e-02,-1.445636951056003712e-02,5.222223605169197536e-02
6.960000000000000631e-01,1.960000000000000631e-01,2.360000000000000431e-01,-6.572526267780220977e-02,-1.354480441495158928e-02,5.218045826285062222e-02
6.970000000000000639e-01,1.970000000000000639e-01,2.370000000000000440e-01,-6.477268246765996440e-02,-1.263396857141962752e-02,5.213871389624033514e-02
6.980000000000000648e-01,1.980000000000000648e-01,2.380000000000000449e-01,-6.382086432168583567e-02,-1.172386139656249153e-02,5.209700292512334241e-02
6.990000000000000657e-01,1.990000000000000657e-01,2.390000000000000457e-01,-6.286980763022848029e-02,-1.081448230744524140e-02,5.205532532278323715e-02
7.000000000000000666e-01,2.000000000000000666e-01,2.400000000000000466e-01,-6.191951178412429674e-02,-9.905830721599284683e-03,5.201368106252501206e-02
7.010000000000000675e-01,2.010000000000000675e-01,2.410000000000000475e-01,-6.096997617469699510e-02,-8.997906057022005133e-03,5.197207011767498996e-02
7.020000000000000684e-01,2.020000000000000684e-01,2.420000000000000484e-01,-6.002120019375723620e-02,-8.090707732176388028e-03,5.193049246158085164e-02
7.030000000000000693e-01,2.030000000000000693e-01,2.430000000000000493e-01,-5.907318323360222917e-02,-7.184235165990647196e-03,5.188894806761158024e-02
7.039999999999999591e-01,2.039999999999999591e-01,2.439999999999999392e-01,-5.812592468701534981e-02,-6.278487777857854647e-03,5.184743690915749603e-02
7.049999999999999600e-01,2.049999999999999600e-01,2.449999999999999400e-01,-5.717942394726573813e-02,-5.373464987635568485e-03,5.180595895963016617e-02
7.059999999999999609e-01,2.059999999999999609e-01,2.459999999999999409e-01,-5.623368040810792362e-02,-4.469166215645459933e-03,5.176451419246246022e-02
7.069999999999999618e-01,2.069999999999999618e-01,2.469999999999999418e-01,-5.528869346378143673e-02,-3.565590882672943409e-03,5.172310258110849462e-02
7.079999999999999627e-01,2.079999999999999627e-01,2.479999999999999427e-01,-5.434446250901041331e-02,-2.662738409966804859e-03,5.168172409904360498e-02
7.089999999999999636e-01,2.089999999999999636e-01,2.489999999999999436e-01,-5.340098693900320603e-02,-1.760608219238831394e-03,5.164037871976437377e-02
7.099999999999999645e-01,2.099999999999999645e-01,2.499999999999999445e-01,-5.245826614945200278e-02,-8.591997326634402774e-04,5.159906641678856098e-02
7.109999999999999654e-01,2.109999999999999654e-01,2.509999999999999454e-01,-5.151629953653243804e-02,4.148762712269057386e-05,5.155778716365513187e-02
7.119999999999999662e-01,2.119999999999999662e-01,2.519999999999999463e-01,-5.057508649690321129e-02,9.414544370209925166e-04,5.151654093392420142e-02
7.129999999999999671e-01,2.129999999999999671e-01,2.529999999999999472e-01,-4.963462642770569144e-02,1.840701273471375896e-03,5.147532770117706907e-02
7.139999999999999680e-01,2.139999999999999680e-01,2.539999999999999480e-01,-4.869491872656352832e-02,2.739228712452598889e-03,5.143414743901612851e-02
7.149999999999999689e-01,2.149999999999999689e-01,2.549999999999999489e-01,-4.775596279158227792e-02,3.637037329482636569e-03,5.139300012106491622e-02
7.159999999999999698e-01,2.159999999999999698e-01,2.559999999999999498e-01,-4.681775802134901382e-02,4.534127699619050836e-03,5.135188572096806292e-02
7.169999999999999707e-01,2.169999999999999707e-01,2.569999999999999507e-01,-4.588030381493193172e-02,5.430500397459355789e-03,5.131080421239128664e-02
7.179999999999999716e-01,2.179999999999999716e-01,2.579999999999999516e-01,-4.494359957187998855e-02,6.326155997141388529e-03,5.126975556902137882e-02
7.189999999999999725e-01,2.189999999999999725e-01,2.589999999999999525e-01,-4.400764469222248620e-02,7.221095072343675612e-03,5.122873976456616268e-02
7.199999999999999734e-01,2.199999999999999734e-01,2.599999999999999534e-01,-4.307243857646871066e-02,8.115318196285799951e-03,5.118775677275451408e-02
7.209999999999999742e-01,2.209999999999999742e-01,2.609999999999999543e-01,-4.213798062560753649e-02,9.008825941728771172e-03,5.114680656733630593e-02
7.219999999999999751e-01,2.219999999999999751e-01,2.619999999999999551e-01,-4.120427024110705216e-02,9.901618880975387310e-03,5.110588912208244294e-02
7.229999999999999760e-01,2.229999999999999760e-01,2.629999999999999560e-01,-4.027130682491416452e-02,1.079369758587060690e-02,5.106500441078477143e-02
7.239999999999999769e-01,2.239999999999999769e-01,2.639999999999999569e-01,-3.933908977945423102e-02,1.168506262780191068e-02,5.102415240725614171e-02
7.249999999999999778e-01,2.249999999999999778e-01,2.649999999999999578e-01,-3.840761850763066421e-02,1.257571457769966934e-02,5.098333308533033181e-02
7.259999999999999787e-01,2.259999999999999787e-01,2.659999999999999587e-01,-3.747689241282455702e-02,1.346565400603750955e-02,5.094254641886206830e-02
7.269999999999999796e-01,2.269999999999999796e-01,2.669999999999999596e-01,-3.654691089889429423e-02,1.435488148283267998e-02,5.090179238172697074e-02
7.279999999999999805e-01,2.279999999999999805e-01,2.679999999999999605e-01,-3.561767337017517771e-02,1.524339757764641388e-02,5.086107094782159332e-02
7.289999999999999813e-01,2.289999999999999813e-01,2.689999999999999614e-01,-3.468917923147903787e-02,1.613120285958429684e-02,5.082038209106333471e-02
7.299999999999999822e-01,2.299999999999999822e-01,2.699999999999999623e-01,-3.376142788809385203e-02,1.701829789729663103e-02,5.077972578539048654e-02
7.309999999999999831e-01,2.309999999999999831e-01,2.709999999999999631e-01,-3.283441874578337666e-02,1.790468325897879437e-02,5.073910200476217103e-02
7.319999999999999840e-01,2.319999999999999840e-01,2.719999999999999640e-01,-3.190815121078675182e-02,1.879035951237160995e-02,5.069851072315836177e-02
7.329999999999999849e-01,2.329999999999999849e-01,2.729999999999999649e-01,-3.098262468981812304e-02,1.967532722476171211e-02,5.065795191457983515e-02
7.339999999999999858e-01,2.339999999999999858e-01,2.739999999999999658e-01,-3.005783859006627007e-02,2.055958696298190377e-02,5.061742555304817037e-02
7.349999999999999867e-01,2.349999999999999867e-01,2.749999999999999667e-01,-2.913379231919421830e-02,2.144313929341151725e-02,5.057693161260573556e-02
7.359999999999999876e-01,2.359999999999999876e-01,2.759999999999999676e-01,-2.821048528533886407e-02,2.232598478197678898e-02,5.053647006731565305e-02
7.369999999999999885e-01,2.369999999999999885e-01,2.769999999999999685e-01,-2.728791689711059301e-02,2.320812399415120644e-02,5.049604089126179945e-02
7.379999999999999893e-01,2.379999999999999893e-01,2.779999999999999694e-01,-2.636608656359290537e-02,2.408955749495588633e-02,5.045564405854879170e-02
7.389999999999999902e-01,2.389999999999999902e-01,2.789999999999999702e-01,-2.544499369434203087e-02,2.497028584895992151e-02,5.041527954330195238e-02
7.399999999999999911e-01,2.399999999999999911e-01,2.799999999999999711e-01,-2.452463769938655752e-02,2.585030962028075224e-02,5.037494731966730976e-02
7.409999999999999920e-01,2.409999999999999920e-01,2.809999999999999720e-01,-2.360501798922704647e-02,2.672962937258452701e-02,5.033464736181157695e-02
7.419999999999999929e-01,2.419999999999999929e-01,2.819999999999999729e-01,-2.268613397483566427e-02,2.760824566908645986e-02,5.029437964392212412e-02
7.429999999999999938e-01,2.429999999999999938e-01,2.829999999999999738e-01,-2.176798506765579427e-02,2.848615907255119123e-02,5.025414414020698550e-02
7.439999999999999947e-01,2.439999999999999947e-01,2.839999999999999747e-01,-2.085057067960166891e-02,2.936337014529314879e-02,5.021394082489481769e-02
7.449999999999999956e-01,2.449999999999999956e-01,2.849999999999999756e-01,-1.993389022305798799e-02,3.023987944917691517e-02,5.017376967223489970e-02
7.459999999999999964e-01,2.459999999999999964e-01,2.859999999999999765e-01,-1.901794311087954062e-02,3.111568754561757494e-02,5.013363065649711903e-02
7.469999999999999973e-01,2.469999999999999973e-01,2.869999999999999774e-01,-1.810272875639083734e-02,3.199079499558107886e-02,5.009352375197191620e-02
7.479999999999999982e-01,2.479999999999999982e-01,2.879999999999999782e-01,-1.718824657338572509e-02,3.286520235958461517e-02,5.005344893297034026e-02
7.489999999999999991e-01,2.489999999999999991e-01,2.889999999999999791e-01,-1.627449597612701596e-02,3.373891019769694605e-02,5.001340617382396547e-02
7.500000000000000000e-01,2.500000000000000000e-01,2.899999999999999800e-01,-1.536147637934611419e-02,3.461191906953878933e-02,4.997339544888490526e-02
7.510000000000000009e-01,2.510000000000000009e-01,2.909999999999999809e-01,-1.444918719824263807e-02,3.548422953428315846e-02,4.993341673252579827e-02
7.520000000000000018e-01,2.520000000000000018e-01,2.919999999999999818e-01,-1.353762784848404344e-02,3.635584215065573027e-02,4.989346999913977371e-02
7.530000000000000027e-01,2.530000000000000027e-01,2.929999999999999827e-01,-1.262679774620525594e-02,3.722675747693520582e-02,4.985355522314045829e-02
7.540000000000000036e-01,2.540000000000000036e-01,2.939999999999999836e-01,-1.171669630800829115e-02,3.809697607095365729e-02,4.981367237896194844e-02
7.550000000000000044e-01,2.550000000000000044e-01,2.949999999999999845e-01,-1.080732295096188504e-02,3.896649849009689581e-02,4.977382144105878259e-02
7.560000000000000053e-01,2.560000000000000053e-01,2.959999999999999853e-01,-9.898677092601115834e-03,3.983532529130481836e-02,4.973400238390593420e-02
7.570000000000000062e-01,2.570000000000000062e-01,2.969999999999999862e-01,-8.990758150927034495e-03,4.070345703107177554e-02,4.969421518199881177e-02
7.580000000000000071e-01,2.580000000000000071e-01,2.979999999999999871e-01,-8.083565544406293504e-03,4.157089426544691851e-02,4.965445980985321028e-02
7.590000000000000080e-01,2.590000000000000080e-01,2.989999999999999880e-01,-7.177098691970768690e-03,4.243763755003455984e-02,4.961473624200532506e-02
7.600000000000000089e-01,2.600000000000000089e-01,2.999999999999999889e-01,-6.271357013017192332e-03,4.330368743999453429e-02,4.957504445301172402e-02
7.610000000000000098e-01,2.610000000000000098e-01,3.009999999999999898e-01,-5.366339927406778461e-03,4.416904449004253885e-02,4.953538441744931992e-02
7.620000000000000107e-01,2.620000000000000107e-01,3.019999999999999907e-01,-4.462046855464853364e-03,4.503370925445050743e-02,4.949575610991536340e-02
7.630000000000000115e-01,2.630000000000000115e-01,3.029999999999999916e-01,-3.558477217980481316e-03,4.589768228704694392e-02,4.945615950502742220e-02
7.640000000000000124e-01,2.640000000000000124e-01,3.039999999999999925e-01,-2.655630436206096821e-03,4.676096414121730382e-02,4.941659457742340195e-02
7.650000000000000133e-01,2.650000000000000133e-01,3.049999999999999933e-01,-1.753505931857132077e-03,4.762355536990432736e-02,4.937706130176146291e-02
7.660000000000000142e-01,2.660000000000000142e-01,3.059999999999999942e-01,-8.521031271116462922e-04,4.848545652560840719e-02,4.933755965272005467e-02
7.670000000000000151e-01,2.670000000000000151e-01,3.069999999999999951e-01,4.857855539004305931e-05,4.934666816038792148e-02,4.929808960499788145e-02
7.680000000000000160e-01,2.680000000000000160e-01,3.079999999999999960e-01,9.485396925457311368e-04,5.020719082585960863e-02,4.925865113331387435e-02
7.690000000000000169e-01,2.690000000000000169e-01,3.089999999999999969e-01,1.847780860791694690e-03,5.106702507319892115e-02,4.921924421240722602e-02
7.700000000000000178e-01,2.700000000000000178e-01,3.099999999999999978e-01,2.746302636103061228e-03,5.192617145314035870e-02,4.917986881703730051e-02
7.710000000000000187e-01,2.710000000000000187e-01,3.109999999999999987e-01,3.644105593994178844e-03,5.278463051597784977e-02,4.914052492198366789e-02
7.720000000000000195e-01,2.720000000000000195e-01,3.119999999999999996e-01,4.541190309518983864e-03,5.364240281156507084e-02,4.910121250204609045e-02
7.730000000000000204e-01,2.730000000000000204e-01,3.130000000000000004e-01,5.437557357271368720e-03,5.449948888931582108e-02,4.906193153204445323e-02
7.740000000000000213e-01,2.740000000000000213e-01,3.140000000000000013e-01,6.333207311385551444e-03,5.535588929820436932e-02,4.902268198681881961e-02
7.750000000000000222e-01,2.750000000000000222e-01,3.150000000000000022e-01,7.228140745536442563e-03,5.621160458676580790e-02,4.898346384122936881e-02
7.760000000000000231e-01,2.760000000000000231e-01,3.160000000000000031e-01,8.122358232940014161e-03,5.706663530309639271e-02,4.894427707015637508e-02
7.770000000000000240e-01,2.770000000000000240e-01,3.170000000000000040e-01,9.015860346353661570e-03,5.792098199485391785e-02,4.890512164850025628e-02
7.780000000000000249e-01,2.780000000000000249e-01,3.180000000000000049e-01,9.908647658076578935e-03,5.877464520925803487e-02,4.886599755118145594e-02
7.790000000000000258e-01,2.790000000000000258e-01,3.190000000000000058e-01,1.080072073995011830e-02,5.962762549309062743e-02,4.882690475314051259e-02
7.800000000000000266e-01,2.800000000000000266e-01,3.200000000000000067e-01,1.169208016335815739e-02,6.047992339269615825e-02,4.878784322933800432e-02
7.810000000000000275e-01,2.810000000000000275e-01,3.210000000000000075e-01,1.258272649922747080e-02,6.133153945398200219e-02,4.874881295475452792e-02
7.820000000000000284e-01,2.820000000000000284e-01,3.220000000000000084e-01,1.347266031802808912e-02,6.218247422241881400e-02,4.870981390439072661e-02
7.830000000000000293e-01,2.830000000000000293e-01,3.230000000000000093e-01,1.436188218977366669e-02,6.303272824304087529e-02,4.867084605326720687e-02
7.840000000000000302e-01,2.840000000000000302e-01,3.240000000000000102e-01,1.525039268402184761e-02,6.388230206044644144e-02,4.863190937642459383e-02
7.850000000000000311e-01,2.850000000000000311e-01,3.250000000000000111e-01,1.613819236987463004e-02,6.473119621879808161e-02,4.859300384892345503e-02
7.860000000000000320e-01,2.860000000000000320e-01,3.260000000000000120e-01,1.702528181597872878e-02,6.557941126182303959e-02,4.855412944584430734e-02
7.870000000000000329e-01,2.870000000000000329e-01,3.270000000000000129e-01,1.791166159052594645e-02,6.642694773281358767e-02,4.851528614228764469e-02
7.880000000000000338e-01,2.880000000000000338e-01,3.280000000000000138e-01,1.879733226125352569e-02,6.727380617462733192e-02,4.847647391337380623e-02
7.890000000000000346e-01,2.890000000000000346e-01,3.290000000000000147e-01,1.968229439544452383e-02,6.811998712968762859e-02,4.843769273424310129e-02
7.900000000000000355e-01,2.900000000000000355e-01,3.300000000000000155e-01,2.056654855992816680e-02,6.896549113998387548e-02,4.839894258005571215e-02
7.910000000000000364e-01,2.910000000000000364e-01,3.310000000000000164e-01,2.145009532108022379e-02,6.981031874707188667e-02,4.836022342599166635e-02
7.920000000000000373e-01,2.920000000000000373e-01,3.320000000000000173e-01,2.233293524482336118e-02,7.065447049207422558e-02,4.832153524725086441e-02
7.930000000000000382e-01,2.930000000000000382e-01,3.330000000000000182e-01,2.321506889662750331e-02,7.149794691568056582e-02,4.828287801905306598e-02
7.940000000000000391e-01,2.940000000000000391e-01,3.340000000000000191e-01,2.409649684151020030e-02,7.234074855814802418e-02,4.824425171663782042e-02
7.950000000000000400e-01,2.950000000000000400e-01,3.350000000000000200e-01,2.497721964403699230e-02,7.318287595930150768e-02,4.820565631526451539e-02
7.960000000000000409e-01,2.960000000000000409e-01,3.360000000000000209e-01,2.585723786832176338e-02,7.402432965853406044e-02,4.816709179021229359e-02
7.970000000000000417e-01,2.970000000000000417e-01,3.370000000000000218e-01,2.673655207802710584e-02,7.486511019480723839e-02,4.812855811678012907e-02
7.980000000000000426e-01,2.980000000000000426e-01,3.380000000000000226e-01,2.761516283636468450e-02,7.570521810665138684e-02,4.809005527028670235e-02
7.990000000000000435e-01,2.990000000000000435e-01,3.390000000000000235e-01,2.849307070609559400e-02,7.654465393216607072e-02,4.805158322607047672e-02
8.000000000000000444e-01,3.000000000000000444e-01,3.400000000000000244e-01,2.937027624953071625e-02,7.738341820902033819e-02,4.801314195948962193e-02
8.010000000000000453e-01,3.010000000000000453e-01,3.410000000000000253e-01,3.024678002853109157e-02,7.822151147445312314e-02,4.797473144592202809e-02
8.020000000000000462e-01,3.020000000000000462e-01,3.420000000000000262e-01,3.112258260450826569e-02,7.905893426527356438e-02,4.793635166076529869e-02
8.030000000000000471e-01,3.030000000000000471e-01,3.430000000000000271e-01,3.199768453842465749e-02,7.989568711786135258e-02,4.789800257943669509e-02
8.040000000000000480e-01,3.040000000000000480e-01,3.440000000000000280e-01,3.287208639079391981e-02,8.073177056816706332e-02,4.785968417737314351e-02
8.050000000000000488e-01,3.050000000000000488e-01,3.450000000000000289e-01,3.374578872168128296e-02,8.156718515171253181e-02,4.782139643003124885e-02
8.060000000000000497e-01,3.060000000000000497e-01,3.460000000000000298e-01,3.461879209070393981e-02,8.240193140359115820e-02,4.778313931288721839e-02
8.070000000000000506e-01,3.070000000000000506e-01,3.470000000000000306e-01,3.549109705703137885e-02,8.323600985846828226e-02,4.774491280143690342e-02
8.080000000000000515e-01,3.080000000000000515e-01,3.480000000000000315e-01,3.636270417938575195e-02,8.406942105058150261e-02,4.770671687119575066e-02
8.090000000000000524e-01,3.090000000000000524e-01,3.490000000000000324e-01,3.723361401604224213e-02,8.490216551374103748e-02,4.766855149769879535e-02
8.100000000000000533e-01,3.100000000000000533e-01,3.500000000000000333e-01,3.810382712482941053e-02,8.573424378133004398e-02,4.763041665650063344e-02
8.110000000000000542e-01,3.110000000000000542e-01,3.510000000000000342e-01,3.897334406312955024e-02,8.656565638630497883e-02,4.759231232317542859e-02
8.120000000000000551e-01,3.120000000000000551e-01,3.520000000000000351e-01,3.984216538787904716e-02,8.739640386119593152e-02,4.755423847331688436e-02
8.130000000000000560e-01,3.130000000000000560e-01,3.530000000000000360e-01,4.071029165556874080e-02,8.822648673810697117e-02,4.751619508253823038e-02
8.140000000000000568e-01,3.140000000000000568e-01,3.540000000000000369e-01,4.157772342224428513e-02,8.905590554871647968e-02,4.747818212647219455e-02
8.150000000000000577e-01,3.150000000000000577e-01,3.550000000000000377e-01,4.244446124350648858e-02,8.988466082427751247e-02,4.744019958077102389e-02
8.160000000000000586e-01,3.160000000000000586e-01,3.560000000000000386e-01,4.331050567451168176e-02,9.071275309561808997e-02,4.740224742110640821e-02
8.170000000000000595e-01,3.170000000000000595e-01,3.570000000000000395e-01,4.417585726997207141e-02,9.154018289314160006e-02,4.736432562316952866e-02
8.180000000000000604e-01,3.180000000000000604e-01,3.580000000000000404e-01,4.504051658415609422e-02,9.236695074682708950e-02,4.732643416267099529e-02
8.190000000000000613e-01,3.190000000000000613e-01,3.590000000000000413e-01,4.590448417088877076e-02,9.319305718622962476e-02,4.728857301534085400e-02
8.200000000000000622e-01,3.200000000000000622e-01,3.600000000000000422e-01,4.676776058355205934e-02,9.401850274048063894e-02,4.725074215692857960e-02
8.210000000000000631e-01,3.210000000000000631e-01,3.610000000000000431e-01,4.763034637508521685e-02,9.484328793828825099e-02,4.721294156320303415e-02
8.220000000000000639e-01,3.220000000000000639e-01,3.620000000000000440e-01,4.849224209798514568e-02,9.566741330793762654e-02,4.717517120995248087e-02
8.230000000000000648e-01,3.230000000000000648e-01,3.630000000000000449e-01,4.935344830430675456e-02,9.649087937729128317e-02,4.713743107298452861e-02
8.240000000000000657e-01,3.240000000000000657e-01,3.640000000000000457e-01,5.021396554566331244e-02,9.731368667378945125e-02,4.709972112812613881e-02
8.250000000000000666e-01,3.250000000000000666e-01,3.650000000000000466e-01,5.107379437322678156e-02,9.813583572445042091e-02,4.706204135122363935e-02
8.260000000000000675e-01,3.260000000000000675e-01,3.660000000000000475e-01,5.193293533772819909e-02,9.895732705587086120e-02,4.702439171814266211e-02
8.270000000000000684e-01,3.270000000000000684e-01,3.670000000000000484e-01,5.279138898945801711e-02,9.977816119422616703e-02,4.698677220476814992e-02
8.280000000000000693e-01,3.280000000000000693e-01,3.680000000000000493e-01,5.364915587826644960e-02,1.005983386652707923e-01,4.694918278700434267e-02
8.290000000000000702e-01,3.290000000000000702e-01,3.690000000000000502e-01,5.450623655356383324e-02,1.014178599943385689e-01,4.691162344077473567e-02
8.300000000000000711e-01,3.300000000000000711e-01,3.700000000000000511e-01,5.536263156432098126e-02,1.022367257063430956e-01,4.687409414202211438e-02
8.310000000000000719e-01,3.310000000000000719e-01,3.710000000000000520e-01,5.621834145906952351e-02,1.030549363257780154e-01,4.683659486670849192e-02
8.320000000000000728e-01,3.320000000000000728e-01,3.720000000000000528e-01,5.707336678590226725e-02,1.038724923767173902e-01,4.679912559081512297e-02
8.329999999999999627e-01,3.329999999999999627e-01,3.729999999999999427e-01,5.792770809247354408e-02,1.046893943828160201e-01,4.676168629034247598e-02
8.339999999999999636e-01,3.339999999999999636e-01,3.739999999999999436e-01,5.878136592599956384e-02,1.055056428673097624e-01,4.672427694131019854e-02
8.349999999999999645e-01,3.349999999999999645e-01,3.749999999999999445e-01,5.963434083325876156e-02,1.063212383530159205e-01,4.668689751975715896e-02
8.359999999999999654e-01,3.359999999999999654e-01,3.759999999999999454e-01,6.048663336059215134e-02,1.071361813623335074e-01,4.664954800174135607e-02
8.369999999999999662e-01,3.369999999999999662e-01,3.769999999999999463e-01,6.133824405390368023e-02,1.079504724172436342e-01,4.661222836333995395e-02
8.379999999999999671e-01,3.379999999999999671e-01,3.779999999999999472e-01,6.218917345866055435e-02,1.087641120393098432e-01,4.657493858064928882e-02
8.389999999999999680e-01,3.389999999999999680e-01,3.789999999999999480e-01,6.303942211989362054e-02,1.095771007496783994e-01,4.653767862978477887e-02
8.399999999999999689e-01,3.399999999999999689e-01,3.799999999999999489e-01,6.388899058219769944e-02,1.103894390690786514e-01,4.650044848688095200e-02
8.409999999999999698e-01,3.409999999999999698e-01,3.809999999999999498e-01,6.473787938973193934e-02,1.112011275178233921e-01,4.646324812809145277e-02
8.419999999999999707e-01,3.419999999999999707e-01,3.819999999999999507e-01,6.558608908622015621e-02,1.120121666158091361e-01,4.642607752958897993e-02
8.429999999999999716e-01,3.429999999999999716e-01,3.829999999999999516e-01,6.643362021495118064e-02,1.128225568825164948e-01,4.638893666756531420e-02
8.439999999999999725e-01,3.439999999999999725e-01,3.839999999999999525e-01,6.728047331877921866e-02,1.136322988370104814e-01,4.635182551823126273e-02
8.449999999999999734e-01,3.449999999999999734e-01,3.849999999999999534e-01,6.812664894012419869e-02,1.144413929979408717e-01,4.631474405781667303e-02
8.459999999999999742e-01,3.459999999999999742e-01,3.859999999999999543e-01,6.897214762097210461e-02,1.152498398835425236e-01,4.627769226257041901e-02
8.469999999999999751e-01,3.469999999999999751e-01,3.869999999999999551e-01,6.981696990287532267e-02,1.160576400116356960e-01,4.624067010876037331e-02
8.479999999999999760e-01,3.479999999999999760e-01,3.879999999999999560e-01,7.066111632695301625e-02,1.168647938996263819e-01,4.620367757267336561e-02
8.489999999999999769e-01,3.489999999999999769e-01,3.889999999999999569e-01,7.150458743389145888e-02,1.176713020645066832e-01,4.616671463061522429e-02
8.499999999999999778e-01,3.499999999999999778e-01,3.899999999999999578e-01,7.234738376394433956e-02,1.184771650228550743e-01,4.612978125891073478e-02
8.509999999999999787e-01,3.509999999999999787e-01,3.909999999999999587e-01,7.318950585693317912e-02,1.192823832908367909e-01,4.609287743390361181e-02
8.519999999999999796e-01,3.519999999999999796e-01,3.919999999999999596e-01,7.403095425224763548e-02,1.200869573842041210e-01,4.605600313195648554e-02
8.529999999999999805e-01,3.529999999999999805e-01,3.929999999999999605e-01,7.487172948884583679e-02,1.208908878182967522e-01,4.601915832945091545e-02
8.539999999999999813e-01,3.539999999999999813e-01,3.939999999999999614e-01,7.571183210525475604e-02,1.216941751080421186e-01,4.598234300278736253e-02
8.549999999999999822e-01,3.549999999999999822e-01,3.949999999999999623e-01,7.655126263957055810e-02,1.224968197679556781e-01,4.594555712838511996e-02
8.559999999999999831e-01,3.559999999999999831e-01,3.959999999999999631e-01,7.739002162945890495e-02,1.232988223121413152e-01,4.590880068268241021e-02
8.569999999999999840e-01,3.569999999999999840e-01,3.969999999999999640e-01,7.822810961215534431e-02,1.241001832542916045e-01,4.587207364213626015e-02
8.579999999999999849e-01,3.579999999999999849e-01,3.979999999999999649e-01,7.906552712446561493e-02,1.249009031076881715e-01,4.583537598322255657e-02
8.589999999999999858e-01,3.589999999999999858e-01,3.989999999999999658e-01,7.990227470276604904e-02,1.257009823852020258e-01,4.579870768243597678e-02
8.599999999999999867e-01,3.599999999999999867e-01,3.999999999999999667e-01,8.073835288300383606e-02,1.265004215992938663e-01,4.576206871629003026e-02
8.609999999999999876e-01,3.609999999999999876e-01,4.009999999999999676e-01,8.157376220069743888e-02,1.272992212620144281e-01,4.572545906131698923e-02
8.619999999999999885e-01,3.619999999999999885e-01,4.019999999999999685e-01,8.240850319093688536e-02,1.280973818850048296e-01,4.568887869406794422e-02
8.629999999999999893e-01,3.629999999999999893e-01,4.029999999999999694e-01,8.324257638838412909e-02,1.288949039794968221e-01,4.565232759111269301e-02
8.639999999999999902e-01,3.639999999999999902e-01,4.039999999999999702e-01,8.407598232727342413e-02,1.296917880563132341e-01,4.561580572903981001e-02
8.649999999999999911e-01,3.649999999999999911e-01,4.049999999999999711e-01,8.490872154141160255e-02,1.304880346258681934e-01,4.557931308445659080e-02
8.659999999999999920e-01,3.659999999999999920e-01,4.059999999999999720e-01,8.574079456417847689e-02,1.312836441981674873e-01,4.554284963398901043e-02
8.669999999999999929e-01,3.669999999999999929e-01,4.069999999999999729e-01,8.657220192852713159e-02,1.320786172828089522e-01,4.550641535428182061e-02
8.679999999999999938e-01,3.679999999999999938e-01,4.079999999999999738e-01,8.740294416698431157e-02,1.328729543889826947e-01,4.547001022199838316e-02
8.689999999999999947e-01,3.689999999999999947e-01,4.089999999999999747e-01,8.823302181165072755e-02,1.336666560254715086e-01,4.543363421382078104e-02
8.699999999999999956e-01,3.699999999999999956e-01,4.099999999999999756e-01,8.906243539420140298e-02,1.344597227006511242e-01,4.539728730644972121e-02
8.709999999999999964e-01,3.709999999999999964e-01,4.109999999999999765e-01,8.989118544588604875e-02,1.352521549224905972e-01,4.536096947660454848e-02
8.719999999999999973e-01,3.719999999999999973e-01,4.119999999999999774e-01,9.071927249752934075e-02,1.360439531985526140e-01,4.532468070102327329e-02
8.729999999999999982e-01,3.729999999999999982e-01,4.129999999999999782e-01,9.154669707953132229e-02,1.368351180359937691e-01,4.528842095646244681e-02
8.739999999999999991e-01,3.739999999999999991e-01,4.139999999999999791e-01,9.237345972186769560e-02,1.376256499415649814e-01,4.525219021969728583e-02
8.750000000000000000e-01,3.750000000000000000e-01,4.149999999999999800e-01,9.319956095409019647e-02,1.384155494216117166e-01,4.521598846752152012e-02
8.760000000000000009e-01,3.760000000000000009e-01,4.159999999999999809e-01,9.402500130532692735e-02,1.392048169820744308e-01,4.517981567674750343e-02
8.770000000000000018e-01,3.770000000000000018e-01,4.169999999999999818e-01,9.484978130428266263e-02,1.399934531284887651e-01,4.514367182420610247e-02
8.780000000000000027e-01,3.780000000000000027e-01,4.179999999999999827e-01,9.567390147923923727e-02,1.407814583659859620e-01,4.510755688674672470e-02
8.790000000000000036e-01,3.790000000000000036e-01,4.189999999999999836e-01,9.649736235805585205e-02,1.415688331992931703e-01,4.507147084123731828e-02
8.800000000000000044e-01,3.800000000000000044e-01,4.199999999999999845e-01,9.732016446816940669e-02,1.423555781327337233e-01,4.503541366456431660e-02
8.810000000000000053e-01,3.810000000000000053e-01,4.209999999999999853e-01,9.814230833659487452e-02,1.431416936702275267e-01,4.499938533363265214e-02
8.820000000000000062e-01,3.820000000000000062e-01,4.219999999999999862e-01,9.896379448992559391e-02,1.439271803152913365e-01,4.496338582536574258e-02
8.830000000000000071e-01,3.830000000000000071e-01,4.229999999999999871e-01,9.978462345433365688e-02,1.447120385710390922e-01,4.492741511670543531e-02
8.840000000000000080e-01,3.840000000000000080e-01,4.239999999999999880e-01,1.006047957555701866e-01,1.454962689401822495e-01,4.489147318461206293e-02
8.850000000000000089e-01,3.850000000000000089e-01,4.249999999999999889e-01,1.014243119189657261e-01,1.462798719250301138e-01,4.485556000606438776e-02
8.860000000000000098e-01,3.860000000000000098e-01,4.259999999999999898e-01,1.022431724694305571e-01,1.470628480274900896e-01,4.481967555805953241e-02
8.870000000000000107e-01,3.870000000000000107e-01,4.269999999999999907e-01,1.030613779314550060e-01,1.478451977490680969e-01,4.478381981761309083e-02
8.880000000000000115e-01,3.880000000000000115e-01,4.279999999999999916e-01,1.038789288291098456e-01,1.486269215908688490e-01,4.474799276175900342e-02
8.890000000000000124e-01,3.890000000000000124e-01,4.289999999999999925e-01,1.046958256860465591e-01,1.494080200535961578e-01,4.471219436754959864e-02
8.900000000000000133e-01,3.900000000000000133e-01,4.299999999999999933e-01,1.055120690254977289e-01,1.501884936375532942e-01,4.467642461205556526e-02
8.910000000000000142e-01,3.910000000000000142e-01,4.309999999999999942e-01,1.063276593702773276e-01,1.509683428426432383e-01,4.464068347236591072e-02
8.920000000000000151e-01,3.920000000000000151e-01,4.319999999999999951e-01,1.071425972427811069e-01,1.517475681683691235e-01,4.460497092558801668e-02
8.930000000000000160e-01,3.930000000000000160e-01,4.329999999999999960e-01,1.079568831649868887e-01,1.525261701138344306e-01,4.456928694884754183e-02
8.940000000000000169e-01,3.940000000000000169e-01,4.339999999999999969e-01,1.087705176584548988e-01,1.533041491777433762e-01,4.453363151928847741e-02
8.950000000000000178e-01,3.950000000000000178e-01,4.349999999999999978e-01,1.095835012443281409e-01,1.540815058584011910e-01,4.449800461407305008e-02
8.960000000000000187e-01,3.960000000000000187e-01,4.359999999999999987e-01,1.103958344433326744e-01,1.548582406537144796e-01,4.446240621038180518e-02
8.970000000000000195e-01,3.970000000000000195e-01,4.369999999999999996e-01,1.112075177757780031e-01,1.556343540611914988e-01,4.442683628541349572e-02
8.980000000000000204e-01,3.980000000000000204e-01,4.380000000000000004e-01,1.120185517615573806e-01,1.564098465779425462e-01,4.439129481638516561e-02
8.990000000000000213e-01,3.990000000000000213e-01,4.390000000000000013e-01,1.128289369201481290e-01,1.571847187006801816e-01,4.435578178053205256e-02
9.000000000000000222e-01,4.000000000000000222e-01,4.400000000000000022e-01,1.136386737706120142e-01,1.579589709257196439e-01,4.432029715510762968e-02
9.010000000000000231e-01,4.010000000000000231e-01,4.410000000000000031e-01,1.144477628315955231e-01,1.587326037489790731e-01,4.428484091738355000e-02
9.020000000000000240e-01,4.020000000000000240e-01,4.420000000000000040e-01,1.152562046213302521e-01,1.595056176659798985e-01,4.424941304464964642e-02
9.030000000000000249e-01,4.030000000000000249e-01,4.430000000000000049e-01,1.160639996576331850e-01,1.602780131718471168e-01,4.421401351421393178e-02
9.040000000000000258e-01,4.040000000000000258e-01,4.440000000000000058e-01,1.168711484579070814e-01,1.610497907613096524e-01,4.417864230340257103e-02
9.050000000000000266e-01,4.050000000000000266e-01,4.450000000000000067e-01,1.176776515391407540e-01,1.618209509287006076e-01,4.414329938955985355e-02
9.060000000000000275e-01,4.060000000000000275e-01,4.460000000000000075e-01,1.184835094179094439e-01,1.625914941679576509e-01,4.410798475004820696e-02
9.070000000000000284e-01,4.070000000000000284e-01,4.470000000000000084e-01,1.192887226103751114e-01,1.633614209726232946e-01,4.407269836224818327e-02
9.080000000000000293e-01,4.080000000000000293e-01,4.480000000000000093e-01,1.200932916322868110e-01,1.641307318358452005e-01,4.403744020355838951e-02
9.090000000000000302e-01,4.090000000000000302e-01,4.490000000000000102e-01,1.208972169989809831e-01,1.648994272503765124e-01,4.400221025139552933e-02
9.100000000000000311e-01,4.100000000000000311e-01,4.500000000000000111e-01,1.217004992253818002e-01,1.656675077085762171e-01,4.396700848319441690e-02
9.110000000000000320e-01,4.110000000000000320e-01,4.510000000000000120e-01,1.225031388260015008e-01,1.664349737024093667e-01,4.393183487640786589e-02
9.120000000000000329e-01,4.120000000000000329e-01,4.520000000000000129e-01,1.233051363149406943e-01,1.672018257234474392e-01,4.389668940850674494e-02
9.130000000000000338e-01,4.130000000000000338e-01,4.530000000000000138e-01,1.241064922058887354e-01,1.679680642628686715e-01,4.386157205697993611e-02
9.140000000000000346e-01,4.140000000000000346e-01,4.540000000000000147e-01,1.249072070121240302e-01,1.687336898114583650e-01,4.382648279933433477e-02
9.150000000000000355e-01,4.150000000000000355e-01,4.550000000000000155e-01,1.257072812465143408e-01,1.694987028596091905e-01,4.379142161309484971e-02
9.160000000000000364e-01,4.160000000000000364e-01,4.560000000000000164e-01,1.265067154215171186e-01,1.702631038973214939e-01,4.375638847580437529e-02
9.170000000000000373e-01,4.170000000000000373e-01,4.570000000000000173e-01,1.273055100491798930e-01,1.710268934142036290e-01,4.372138336502373601e-02
9.180000000000000382e-01,4.180000000000000382e-01,4.580000000000000182e-01,1.281036656411405628e-01,1.717900718994722631e-01,4.368640625833170033e-02
9.190000000000000391e-01,4.190000000000000391e-01,4.590000000000000191e-01,1.289011827086276596e-01,1.725526398419526819e-01,4.365145713332502231e-02
9.200000000000000400e-01,4.200000000000000400e-01,4.600000000000000200e-01,1.296980617624607646e-01,1.733145977300791230e-01,4.361653596761835838e-02
9.210000000000000409e-01,4.210000000000000409e-01,4.610000000000000209e-01,1.304943033130507857e-01,1.740759460518950530e-01,4.358164273884426732e-02
9.220000000000000417e-01,4.220000000000000417e-01,4.620000000000000218e-01,1.312899078704003464e-01,1.748366852950535288e-01,4.354677742465318246e-02
9.230000000000000426e-01,4.230000000000000426e-01,4.630000000000000226e-01,1.320848759441040354e-01,1.755968159468174750e-01,4.351194000271343953e-02
9.240000000000000435e-01,4.240000000000000435e-01,4.640000000000000235e-01,1.328792080433487399e-01,1.763563384940600165e-01,4.347713045071127658e-02
9.250000000000000444e-01,4.250000000000000444e-01,4.650000000000000244e-01,1.336729046769140616e-01,1.771152534232647568e-01,4.344234874635069521e-02
9.260000000000000453e-01,4.260000000000000453e-01,4.660000000000000253e-01,1.344659663531725391e-01,1.778735612205261385e-01,4.340759486735359940e-02
9.270000000000000462e-01,4.270000000000000462e-01,4.670000000000000262e-01,1.352583935800900083e-01,1.786312623715497205e-01,4.337286879145971219e-02
9.280000000000000471e-01,4.280000000000000471e-01,4.680000000000000271e-01,1.360501868652259361e-01,1.793883573616524840e-01,4.333817049642654795e-02
9.290000000000000480e-01,4.290000000000000480e-01,4.690000000000000280e-01,1.368413467157337526e-01,1.801448466757631650e-01,4.330349996002941237e-02
9.300000000000000488e-01,4.300000000000000488e-01,4.700000000000000289e-01,1.376318736383611574e-01,1.809007307984225599e-01,4.326885716006140248e-02
9.310000000000000497e-01,4.310000000000000497e-01,4.710000000000000298e-01,1.384217681394504795e-01,1.816560102137838306e-01,4.323424207433335109e-02
9.320000000000000506e-01,4.320000000000000506e-01,4.720000000000000306e-01,1.392110307249389278e-01,1.824106854056128102e-01,4.319965468067388237e-02
9.330000000000000515e-01,4.330000000000000515e-01,4.730000000000000315e-01,1.399996619003589793e-01,1.831647568572883078e-01,4.316509495692932852e-02
9.340000000000000524e-01,4.340000000000000524e-01,4.740000000000000324e-01,1.407876621708386844e-01,1.839182250518024697e-01,4.313056288096378532e-02
9.350000000000000533e-01,4.350000000000000533e-01,4.750000000000000333e-01,1.415750320411020002e-01,1.846710904717610291e-01,4.309605843065902886e-02
9.360000000000000542e-01,4.360000000000000542e-01,4.760000000000000342e-01,1.423617720154691235e-01,1.854233535993836113e-01,4.306158158391448776e-02
9.370000000000000551e-01,4.370000000000000551e-01,4.770000000000000351e-01,1.431478825978567404e-01,1.861750149165040946e-01,4.302713231864735421e-02
9.380000000000000560e-01,4.380000000000000560e-01,4.780000000000000360e-01,1.439333642917784428e-01,1.869260749045708880e-01,4.299271061279244521e-02
9.390000000000000568e-01,4.390000000000000568e-01,4.790000000000000369e-01,1.447182176003450338e-01,1.876765340446472363e-01,4.295831644430220253e-02
9.400000000000000577e-01,4.400000000000000577e-01,4.800000000000000377e-01,1.455024430262647495e-01,1.884263928174115255e-01,4.292394979114677600e-02
9.410000000000000586e-01,4.410000000000000586e-01,4.810000000000000386e-01,1.462860410718437310e-01,1.891756517031575879e-01,4.288961063131385698e-02
9.420000000000000595e-01,4.420000000000000595e-01,4.820000000000000395e-01,1.470690122389862464e-01,1.899243111817950636e-01,4.285529894280881713e-02
9.430000000000000604e-01,4.430000000000000604e-01,4.830000000000000404e-01,1.478513570291950519e-01,1.906723717328496215e-01,4.282101470365456963e-02
9.440000000000000613e-01,4.440000000000000613e-01,4.840000000000000413e-01,1.486330759435716964e-01,1.914198338354633488e-01,4.278675789189165246e-02
9.450000000000000622e-01,4.450000000000000622e-01,4.850000000000000422e-01,1.494141694828168276e-01,1.921666979683949728e-01,4.275252848557814511e-02
9.460000000000000631e-01,4.460000000000000631e-01,4.860000000000000431e-01,1.501946381472305803e-01,1.929129646100202489e-01,4.271832646278966861e-02
9.470000000000000639e-01,4.470000000000000639e-01,4.870000000000000440e-01,1.509744824367127980e-01,1.936586342383322390e-01,4.268415180161944100e-02
9.480000000000000648e-01,4.480000000000000648e-01,4.880000000000000449e-01,1.517537028507634222e-01,1.944037073309415609e-01,4.265000448017813861e-02
9.490000000000000657e-01,4.490000000000000657e-01,4.890000000000000457e-01,1.525322998884828252e-01,1.951481843650768044e-01,4.261588447659397927e-02
9.500000000000000666e-01,4.500000000000000666e-01,4.900000000000000466e-01,1.533102740485720317e-01,1.958920658175847540e-01,4.258179176901272234e-02
9.510000000000000675e-01,4.510000000000000675e-01,4.910000000000000475e-01,1.540876258293331635e-01,1.966353521649306935e-01,4.254772633559752992e-02
9.520000000000000684e-01,4.520000000000000684e-01,4.920000000000000484e-01,1.548643557286696892e-01,1.973780438831987394e-01,4.251368815452905014e-02
9.530000000000000693e-01,4.530000000000000693e-01,4.930000000000000493e-01,1.556404642440867570e-01,1.981201414480921741e-01,4.247967720400541713e-02
9.540000000000000702e-01,4.540000000000000702e-01,4.940000000000000502e-01,1.564159518726914999e-01,1.988616453349336954e-01,4.244569346224219553e-02
9.550000000000000711e-01,4.550000000000000711e-01,4.950000000000000511e-01,1.571908191111933417e-01,1.996025560186657499e-01,4.241173690747240821e-02
9.560000000000000719e-01,4.560000000000000719e-01,4.960000000000000520e-01,1.579650664559043849e-01,2.003428739738508102e-01,4.237780751794642531e-02
9.570000000000000728e-01,4.570000000000000728e-01,4.970000000000000528e-01,1.587386944027396607e-01,2.010825996746717359e-01,4.234390527193207521e-02
9.580000000000000737e-01,4.580000000000000737e-01,4.980000000000000537e-01,1.595117034472174622e-01,2.018217335949319957e-01,4.231003014771453352e-02
9.590000000000000746e-01,4.590000000000000746e-01,4.990000000000000546e-01,1.602840940844596773e-01,2.025602762080560559e-01,4.227618212359637861e-02
9.599999999999999645e-01,4.599999999999999645e-01,4.999999999999999445e-01,1.610558668091921219e-01,2.032982279870896025e-01,4.224236117789748057e-02
9.609999999999999654e-01,4.609999999999999654e-01,5.009999999999998899e-01,1.618270221157447619e-01,2.040355894046999297e-01,4.220856728895516774e-02
9.619999999999999662e-01,4.619999999999999662e-01,5.020000000000000018e-01,1.625975604980521572e-01,2.047723609331761618e-01,4.217480043512400467e-02
9.629999999999999671e-01,4.629999999999999671e-01,5.029999999999998916e-01,1.633674824496537115e-01,2.055085430444296146e-01,4.214106059477590316e-02
9.639999999999999680e-01,4.639999999999999680e-01,5.040000000000000036e-01,1.641367884636939778e-01,2.062441362099940723e-01,4.210734774630009447e-02
9.649999999999999689e-01,4.649999999999999689e-01,5.049999999999998934e-01,1.649054790329230191e-01,2.069791409010260652e-01,4.207366186810304609e-02
9.659999999999999698e-01,4.659999999999999698e-01,5.060000000000000053e-01,1.656735546496966860e-01,2.077135575883052310e-01,4.204000293860854498e-02
9.669999999999999707e-01,4.669999999999999707e-01,5.069999999999998952e-01,1.664410158059769218e-01,2.084473867422345916e-01,4.200637093625766982e-02
9.679999999999999716e-01,4.679999999999999716e-01,5.080000000000000071e-01,1.672078629933321514e-01,2.091806288328408037e-01,4.197276583950865225e-02
9.689999999999999725e-01,4.689999999999999725e-01,5.089999999999998970e-01,1.679740967029374754e-01,2.099132843297745188e-01,4.193918762683704338e-02
9.699999999999999734e-01,4.699999999999999734e-01,5.100000000000000089e-01,1.687397174255751142e-01,2.106453537023106892e-01,4.190563627673557501e-02
9.709999999999999742e-01,4.709999999999999742e-01,5.109999999999998987e-01,1.695047256516346579e-01,2.113768374193488453e-01,4.187211176771418741e-02
9.719999999999999751e-01,4.719999999999999751e-01,5.120000000000000107e-01,1.702691218711133436e-01,2.121077359494133729e-01,4.183861407830002932e-02
9.729999999999999760e-01,4.729999999999999760e-01,5.129999999999999005e-01,1.710329065736164444e-01,2.128380497606538468e-01,4.180514318703740240e-02
9.739999999999999769e-01,4.739999999999999769e-01,5.140000000000000124e-01,1.717960802483575466e-01,2.135677793208453357e-01,4.177169907248778902e-02
9.749999999999999778e-01,4.749999999999999778e-01,5.149999999999999023e-01,1.725586433841588552e-01,2.142969250973886519e-01,4.173828171322979674e-02
9.759999999999999787e-01,4.759999999999999787e-01,5.160000000000000142e-01,1.733205964694515266e-01,2.150254875573107405e-01,4.170489108785921384e-02
9.769999999999999796e-01,4.769999999999999796e-01,5.169999999999999041e-01,1.740819399922759747e-01,2.157534671672649007e-01,4.167152717498892600e-02
9.779999999999999805e-01,4.779999999999999805e-01,5.180000000000000160e-01,1.748426744402821476e-01,2.164808643935310917e-01,4.163818995324894412e-02
9.789999999999999813e-01,4.789999999999999813e-01,5.189999999999999059e-01,1.756028003007299165e-01,2.172076797020162653e-01,4.160487940128634876e-02
9.799999999999999822e-01,4.799999999999999822e-01,5.200000000000000178e-01,1.763623180604893259e-01,2.179339135582546438e-01,4.157159549776531793e-02
9.809999999999999831e-01,4.809999999999999831e-01,5.209999999999999076e-01,1.771212282060409260e-01,2.186595664274080530e-01,4.153833822136712706e-02
9.819999999999999840e-01,4.819999999999999840e-01,5.220000000000000195e-01,1.778795312234761061e-01,2.193846387742661164e-01,4.150510755079001024e-02
9.829999999999999849e-01,4.829999999999999849e-01,5.229999999999999094e-01,1.786372275984973168e-01,2.201091310632466991e-01,4.147190346474938227e-02
9.839999999999999858e-01,4.839999999999999858e-01,5.240000000000000213e-01,1.793943178164185137e-01,2.208330437583961026e-01,4.143872594197758885e-02
9.849999999999999867e-01,4.849999999999999867e-01,5.249999999999999112e-01,1.801508023621653798e-01,2.215563773233893974e-01,4.140557496122401759e-02
9.859999999999999876e-01,4.859999999999999876e-01,5.260000000000000231e-01,1.809066817202756583e-01,2.222791322215306731e-01,4.137245050125501478e-02
9.869999999999999885e-01,4.869999999999999885e-01,5.269999999999999130e-01,1.816619563748994304e-01,2.230013089157534545e-01,4.133935254085402411e-02
9.879999999999999893e-01,4.879999999999999893e-01,5.280000000000000249e-01,1.824166268097995036e-01,2.237229078686208406e-01,4.130628105882133694e-02
9.889999999999999902e-01,4.889999999999999902e-01,5.289999999999999147e-01,1.831706935083516619e-01,2.244439295423259484e-01,4.127323603397428653e-02
9.899999999999999911e-01,4.899999999999999911e-01,5.300000000000000266e-01,1.839241569535449705e-01,2.251643743986920798e-01,4.124021744514710930e-02
9.909999999999999920e-01,4.909999999999999920e-01,5.309999999999999165e-01,1.846770176279821374e-01,2.258842428991731377e-01,4.120722527119100032e-02
9.919999999999999929e-01,4.919999999999999929e-01,5.320000000000000284e-01,1.854292760138797624e-01,2.266035355048537925e-01,4.117425949097403004e-02
9.929999999999999938e-01,4.929999999999999938e-01,5.329999999999999183e-01,1.861809325930686709e-01,2.273222526764498985e-01,4.114132008338122759e-02
9.939999999999999947e-01,4.939999999999999947e-01,5.340000000000000302e-01,1.869319878469942187e-01,2.280403948743087439e-01,4.110840702731452523e-02
9.949999999999999956e-01,4.949999999999999956e-01,5.349999999999999201e-01,1.876824422567166251e-01,2.287579625584093002e-01,4.107552030169267510e-02
9.959999999999999964e-01,4.959999999999999964e-01,5.360000000000000320e-01,1.884322963029112508e-01,2.294749561883625832e-01,4.104265988545133248e-02
9.969999999999999973e-01,4.969999999999999973e-01,5.369999999999999218e-01,1.891815504658689306e-01,2.301913762234119032e-01,4.100982575754297255e-02
9.979999999999999982e-01,4.979999999999999982e-01,5.380000000000000338e-01,1.899302052254962236e-01,2.309072231224331695e-01,4.097701789693694585e-02
9.989999999999999991e-01,4.989999999999999991e-01,5.389999999999999236e-01,1.906782610613158291e-01,2.316224973439352242e-01,4.094423628261939507e-02
1.000000000000000000e+00,5.000000000000000000e-01,5.400000000000000355e-01,1.914257184524667810e-01,2.323371993460600637e-01,4.091148089359328277e-02


==> anc/Reproducibility_Artifacts/data/hybrid_route_window_v9.csv <==
time,target_gap,implemented_gap,target_state,implemented_state,state_error
0.000000000000000000e+00,-5.000000000000000000e-01,-4.600000000000000200e-01,0.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000021e-03,-4.989999999999999991e-01,-4.590000000000000191e-01,-6.500000000000000786e-04,-6.500000000000000786e-04,0.000000000000000000e+00
2.000000000000000042e-03,-4.979999999999999982e-01,-4.580000000000000182e-01,-1.299479999999999993e-03,-1.299479999999999993e-03,0.000000000000000000e+00
3.000000000000000062e-03,-4.969999999999999973e-01,-4.570000000000000173e-01,-1.948440416000000140e-03,-1.948440416000000140e-03,0.000000000000000000e+00
4.000000000000000083e-03,-4.959999999999999964e-01,-4.560000000000000164e-01,-2.596881663667200291e-03,-2.596881663667200291e-03,0.000000000000000000e+00
5.000000000000000104e-03,-4.949999999999999956e-01,-4.550000000000000155e-01,-3.244804158336266411e-03,-3.244804158336266411e-03,0.000000000000000000e+00
6.000000000000000125e-03,-4.939999999999999947e-01,-4.540000000000000147e-01,-3.892208315009597266e-03,-3.892208315009597266e-03,0.000000000000000000e+00
7.000000000000000146e-03,-4.929999999999999938e-01,-4.530000000000000138e-01,-4.539094548357589833e-03,-4.539094548357589833e-03,0.000000000000000000e+00
8.000000000000000167e-03,-4.919999999999999929e-01,-4.520000000000000129e-01,-5.185463272718904282e-03,-5.185463272718904282e-03,0.000000000000000000e+00
9.000000000000001055e-03,-4.909999999999999920e-01,-4.510000000000000120e-01,-5.831314902100728954e-03,-5.831314902100728954e-03,0.000000000000000000e+00
1.000000000000000021e-02,-4.899999999999999911e-01,-4.500000000000000111e-01,-6.476649850179048810e-03,-6.476649850179048810e-03,0.000000000000000000e+00
1.099999999999999936e-02,-4.889999999999999902e-01,-4.490000000000000102e-01,-7.121468530298906072e-03,-7.121468530298906072e-03,0.000000000000000000e+00
1.200000000000000025e-02,-4.879999999999999893e-01,-4.480000000000000093e-01,-7.765771355474666501e-03,-7.765771355474666501e-03,0.000000000000000000e+00
1.300000000000000114e-02,-4.869999999999999885e-01,-4.470000000000000084e-01,-8.409558738390287419e-03,-8.409558738390287419e-03,0.000000000000000000e+00
1.400000000000000029e-02,-4.859999999999999876e-01,-4.460000000000000075e-01,-9.052831091399574440e-03,-9.052831091399574440e-03,0.000000000000000000e+00
1.499999999999999944e-02,-4.849999999999999867e-01,-4.450000000000000067e-01,-9.695588826526454693e-03,-9.695588826526454693e-03,0.000000000000000000e+00
1.600000000000000033e-02,-4.839999999999999858e-01,-4.440000000000000058e-01,-1.033783235546523356e-02,-1.033783235546523356e-02,0.000000000000000000e+00
1.700000000000000122e-02,-4.829999999999999849e-01,-4.430000000000000049e-01,-1.097956208958086183e-02,-1.097956208958086183e-02,0.000000000000000000e+00
1.800000000000000211e-02,-4.819999999999999840e-01,-4.420000000000000040e-01,-1.162077843990919762e-02,-1.162077843990919762e-02,0.000000000000000000e+00
1.899999999999999953e-02,-4.809999999999999831e-01,-4.410000000000000031e-01,-1.226148181715727009e-02,-1.226148181715727009e-02,0.000000000000000000e+00
2.000000000000000042e-02,-4.799999999999999822e-01,-4.400000000000000022e-01,-1.290167263170354482e-02,-1.290167263170354482e-02,0.000000000000000000e+00
2.100000000000000130e-02,-4.789999999999999813e-01,-4.390000000000000013e-01,-1.354135129359818231e-02,-1.354135129359818231e-02,0.000000000000000000e+00
2.199999999999999872e-02,-4.779999999999999805e-01,-4.380000000000000004e-01,-1.418051821256330336e-02,-1.418051821256330336e-02,0.000000000000000000e+00
2.299999999999999961e-02,-4.769999999999999796e-01,-4.369999999999999996e-01,-1.481917379799325279e-02,-1.481917379799325279e-02,0.000000000000000000e+00
2.400000000000000050e-02,-4.759999999999999787e-01,-4.359999999999999987e-01,-1.545731845895485790e-02,-1.545731845895485790e-02,0.000000000000000000e+00
2.500000000000000139e-02,-4.749999999999999778e-01,-4.349999999999999978e-01,-1.609495260418769558e-02,-1.609495260418769558e-02,0.000000000000000000e+00
2.600000000000000228e-02,-4.739999999999999769e-01,-4.339999999999999969e-01,-1.673207664210434389e-02,-1.673207664210434389e-02,0.000000000000000000e+00
2.699999999999999969e-02,-4.729999999999999760e-01,-4.329999999999999960e-01,-1.736869098079065962e-02,-1.736869098079065962e-02,0.000000000000000000e+00
2.800000000000000058e-02,-4.719999999999999751e-01,-4.319999999999999951e-01,-1.800479602800602805e-02,-1.800479602800602805e-02,0.000000000000000000e+00
2.900000000000000147e-02,-4.709999999999999742e-01,-4.309999999999999942e-01,-1.864039219118362317e-02,-1.864039219118362317e-02,0.000000000000000000e+00
2.999999999999999889e-02,-4.699999999999999734e-01,-4.300000000000000488e-01,-1.927547987743067487e-02,-1.927547987743067487e-02,0.000000000000000000e+00
3.099999999999999978e-02,-4.689999999999999725e-01,-4.290000000000000480e-01,-1.991005949352872909e-02,-1.991005949352872909e-02,0.000000000000000000e+00
3.200000000000000067e-02,-4.679999999999999716e-01,-4.280000000000000471e-01,-2.054413144593390458e-02,-2.054413144593390458e-02,0.000000000000000000e+00
3.300000000000000155e-02,-4.669999999999999707e-01,-4.270000000000000462e-01,-2.117769614077715662e-02,-2.117769614077715662e-02,0.000000000000000000e+00
3.400000000000000244e-02,-4.659999999999999698e-01,-4.260000000000000453e-01,-2.181075398386453368e-02,-2.181075398386453368e-02,0.000000000000000000e+00
3.500000000000000333e-02,-4.649999999999999689e-01,-4.250000000000000444e-01,-2.244330538067744116e-02,-2.244330538067744116e-02,0.000000000000000000e+00
3.600000000000000422e-02,-4.639999999999999680e-01,-4.240000000000000435e-01,-2.307535073637289810e-02,-2.307535073637289810e-02,0.000000000000000000e+00
3.699999999999999817e-02,-4.630000000000000226e-01,-4.230000000000000426e-01,-2.370689045578380089e-02,-2.370689045578380089e-02,0.000000000000000000e+00
3.799999999999999906e-02,-4.620000000000000218e-01,-4.220000000000000417e-01,-2.433792494341917301e-02,-2.433792494341917301e-02,0.000000000000000000e+00
3.899999999999999994e-02,-4.610000000000000209e-01,-4.210000000000000409e-01,-2.496845460346443918e-02,-2.496845460346443918e-02,0.000000000000000000e+00
4.000000000000000083e-02,-4.600000000000000200e-01,-4.200000000000000400e-01,-2.559847983978166819e-02,-2.559847983978166819e-02,0.000000000000000000e+00
4.100000000000000172e-02,-4.590000000000000191e-01,-4.190000000000000391e-01,-2.622800105590984351e-02,-2.622800105590984351e-02,0.000000000000000000e+00
4.200000000000000261e-02,-4.580000000000000182e-01,-4.180000000000000382e-01,-2.685701865506511660e-02,-2.685701865506511660e-02,0.000000000000000000e+00
4.300000000000000350e-02,-4.570000000000000173e-01,-4.170000000000000373e-01,-2.748553304014106358e-02,-2.748553304014106358e-02,0.000000000000000000e+00
4.399999999999999745e-02,-4.560000000000000164e-01,-4.160000000000000364e-01,-2.811354461370895244e-02,-2.811354461370895244e-02,0.000000000000000000e+00
4.499999999999999833e-02,-4.550000000000000155e-01,-4.150000000000000355e-01,-2.874105377801798589e-02,-2.874105377801798589e-02,0.000000000000000000e+00
4.599999999999999922e-02,-4.540000000000000147e-01,-4.140000000000000346e-01,-2.936806093499557194e-02,-2.936806093499557194e-02,0.000000000000000000e+00
4.700000000000000011e-02,-4.530000000000000138e-01,-4.130000000000000338e-01,-2.999456648624757721e-02,-2.999456648624757721e-02,0.000000000000000000e+00
4.800000000000000100e-02,-4.520000000000000129e-01,-4.120000000000000329e-01,-3.062057083305858018e-02,-3.062057083305858018e-02,0.000000000000000000e+00
4.900000000000000189e-02,-4.510000000000000120e-01,-4.110000000000000320e-01,-3.124607437639213489e-02,-3.124607437639213489e-02,0.000000000000000000e+00
5.000000000000000278e-02,-4.500000000000000111e-01,-4.100000000000000311e-01,-3.187107751689102070e-02,-3.187107751689102070e-02,0.000000000000000000e+00
5.100000000000000366e-02,-4.490000000000000102e-01,-4.090000000000000302e-01,-3.249558065487750946e-02,-3.249558065487750946e-02,0.000000000000000000e+00
5.200000000000000455e-02,-4.480000000000000093e-01,-4.080000000000000293e-01,-3.311958419035360840e-02,-3.311958419035360840e-02,0.000000000000000000e+00
5.299999999999999850e-02,-4.470000000000000084e-01,-4.070000000000000284e-01,-3.374308852300132722e-02,-3.374308852300132722e-02,0.000000000000000000e+00
5.399999999999999939e-02,-4.460000000000000075e-01,-4.060000000000000275e-01,-3.436609405218292446e-02,-3.436609405218292446e-02,0.000000000000000000e+00
5.500000000000000028e-02,-4.450000000000000067e-01,-4.050000000000000266e-01,-3.498860117694117811e-02,-3.498860117694117811e-02,0.000000000000000000e+00
5.600000000000000117e-02,-4.440000000000000058e-01,-4.040000000000000258e-01,-3.561061029599962846e-02,-3.561061029599962846e-02,0.000000000000000000e+00
5.700000000000000205e-02,-4.430000000000000049e-01,-4.030000000000000249e-01,-3.623212180776282793e-02,-3.623212180776282793e-02,0.000000000000000000e+00
5.800000000000000294e-02,-4.420000000000000040e-01,-4.020000000000000240e-01,-3.685313611031661857e-02,-3.685313611031661857e-02,0.000000000000000000e+00
5.900000000000000383e-02,-4.410000000000000031e-01,-4.010000000000000231e-01,-3.747365360142836804e-02,-3.747365360142836804e-02,0.000000000000000000e+00
5.999999999999999778e-02,-4.400000000000000022e-01,-4.000000000000000222e-01,-3.809367467854722633e-02,-3.809367467854722633e-02,0.000000000000000000e+00
6.099999999999999867e-02,-4.390000000000000013e-01,-3.990000000000000213e-01,-3.871319973880438942e-02,-3.871319973880438942e-02,0.000000000000000000e+00
6.199999999999999956e-02,-4.380000000000000004e-01,-3.980000000000000204e-01,-3.933222917901334909e-02,-3.933222917901334909e-02,0.000000000000000000e+00
6.300000000000000044e-02,-4.369999999999999996e-01,-3.970000000000000195e-01,-3.995076339567013579e-02,-3.995076339567013579e-02,0.000000000000000000e+00
6.400000000000000133e-02,-4.359999999999999987e-01,-3.960000000000000187e-01,-4.056880278495360315e-02,-4.056880278495360315e-02,0.000000000000000000e+00
6.500000000000000222e-02,-4.349999999999999978e-01,-3.950000000000000178e-01,-4.118634774272564303e-02,-4.118634774272564303e-02,0.000000000000000000e+00
6.600000000000000311e-02,-4.339999999999999969e-01,-3.940000000000000169e-01,-4.180339866453146314e-02,-4.180339866453146314e-02,0.000000000000000000e+00
6.700000000000000400e-02,-4.329999999999999960e-01,-3.930000000000000160e-01,-4.241995594559983679e-02,-4.241995594559983679e-02,0.000000000000000000e+00
6.800000000000000488e-02,-4.319999999999999951e-01,-3.920000000000000151e-01,-4.303601998084335967e-02,-4.303601998084335967e-02,0.000000000000000000e+00
6.900000000000000577e-02,-4.309999999999999942e-01,-3.910000000000000142e-01,-4.365159116485868573e-02,-4.365159116485868573e-02,0.000000000000000000e+00
7.000000000000000666e-02,-4.299999999999999933e-01,-3.900000000000000133e-01,-4.426666989192679785e-02,-4.426666989192679785e-02,0.000000000000000000e+00
7.100000000000000755e-02,-4.289999999999999925e-01,-3.890000000000000124e-01,-4.488125655601325759e-02,-4.488125655601325759e-02,0.000000000000000000e+00
7.200000000000000844e-02,-4.279999999999999916e-01,-3.880000000000000115e-01,-4.549535155076844806e-02,-4.549535155076844806e-02,0.000000000000000000e+00
7.299999999999999545e-02,-4.269999999999999907e-01,-3.870000000000000107e-01,-4.610895526952783069e-02,-4.610895526952783069e-02,0.000000000000000000e+00
7.399999999999999634e-02,-4.259999999999999898e-01,-3.860000000000000098e-01,-4.672206810531220889e-02,-4.672206810531220889e-02,0.000000000000000000e+00
7.499999999999999722e-02,-4.249999999999999889e-01,-3.850000000000000089e-01,-4.733469045082795701e-02,-4.733469045082795701e-02,0.000000000000000000e+00
7.599999999999999811e-02,-4.239999999999999880e-01,-3.840000000000000080e-01,-4.794682269846729794e-02,-4.794682269846729794e-02,0.000000000000000000e+00
7.699999999999999900e-02,-4.229999999999999871e-01,-3.830000000000000071e-01,-4.855846524030852512e-02,-4.855846524030852512e-02,0.000000000000000000e+00
7.799999999999999989e-02,-4.219999999999999862e-01,-3.820000000000000062e-01,-4.916961846811628012e-02,-4.916961846811628012e-02,0.000000000000000000e+00
7.900000000000000078e-02,-4.209999999999999853e-01,-3.810000000000000053e-01,-4.978028277334178853e-02,-4.978028277334178853e-02,0.000000000000000000e+00
8.000000000000000167e-02,-4.199999999999999845e-01,-3.800000000000000044e-01,-5.039045854712311673e-02,-5.039045854712311673e-02,0.000000000000000000e+00
8.100000000000000255e-02,-4.189999999999999836e-01,-3.790000000000000036e-01,-5.100014618028542168e-02,-5.100014618028542168e-02,0.000000000000000000e+00
8.200000000000000344e-02,-4.179999999999999827e-01,-3.780000000000000027e-01,-5.160934606334119379e-02,-5.160934606334119379e-02,0.000000000000000000e+00
8.300000000000000433e-02,-4.169999999999999818e-01,-3.770000000000000018e-01,-5.221805858649052057e-02,-5.221805858649052057e-02,0.000000000000000000e+00
8.400000000000000522e-02,-4.159999999999999809e-01,-3.760000000000000009e-01,-5.282628413962132952e-02,-5.282628413962132952e-02,0.000000000000000000e+00
8.500000000000000611e-02,-4.149999999999999800e-01,-3.750000000000000000e-01,-5.343402311230963098e-02,-5.343402311230963098e-02,0.000000000000000000e+00
8.600000000000000699e-02,-4.139999999999999791e-01,-3.739999999999999991e-01,-5.404127589381978181e-02,-5.404127589381978181e-02,0.000000000000000000e+00
8.700000000000000788e-02,-4.129999999999999782e-01,-3.729999999999999982e-01,-5.464804287310472825e-02,-5.464804287310472825e-02,0.000000000000000000e+00
8.799999999999999489e-02,-4.120000000000000329e-01,-3.719999999999999973e-01,-5.525432443880624184e-02,-5.525432443880624184e-02,0.000000000000000000e+00
8.899999999999999578e-02,-4.110000000000000320e-01,-3.709999999999999964e-01,-5.586012097925519698e-02,-5.586012097925519698e-02,0.000000000000000000e+00
8.999999999999999667e-02,-4.100000000000000311e-01,-3.699999999999999956e-01,-5.646543288247179299e-02,-5.646543288247179299e-02,0.000000000000000000e+00
9.099999999999999756e-02,-4.090000000000000302e-01,-3.689999999999999947e-01,-5.707026053616581773e-02,-5.707026053616581773e-02,0.000000000000000000e+00
9.199999999999999845e-02,-4.080000000000000293e-01,-3.679999999999999938e-01,-5.767460432773688361e-02,-5.767460432773688361e-02,0.000000000000000000e+00
9.299999999999999933e-02,-4.070000000000000284e-01,-3.669999999999999929e-01,-5.827846464427469120e-02,-5.827846464427469120e-02,0.000000000000000000e+00
9.400000000000000022e-02,-4.060000000000000275e-01,-3.659999999999999920e-01,-5.888184187255927210e-02,-5.888184187255927210e-02,0.000000000000000000e+00
9.500000000000000111e-02,-4.050000000000000266e-01,-3.649999999999999911e-01,-5.948473639906122490e-02,-5.948473639906122490e-02,0.000000000000000000e+00
9.600000000000000200e-02,-4.040000000000000258e-01,-3.639999999999999902e-01,-6.008714860994197882e-02,-6.008714860994197882e-02,0.000000000000000000e+00
9.700000000000000289e-02,-4.030000000000000249e-01,-3.629999999999999893e-01,-6.068907889105402270e-02,-6.068907889105402270e-02,0.000000000000000000e+00
9.800000000000000377e-02,-4.020000000000000240e-01,-3.619999999999999885e-01,-6.129052762794118259e-02,-6.129052762794118259e-02,0.000000000000000000e+00
9.900000000000000466e-02,-4.010000000000000231e-01,-3.609999999999999876e-01,-6.189149520583882985e-02,-6.189149520583882985e-02,0.000000000000000000e+00
1.000000000000000056e-01,-4.000000000000000222e-01,-3.599999999999999867e-01,-6.249198200967415878e-02,-6.249198200967415878e-02,0.000000000000000000e+00
1.010000000000000064e-01,-3.990000000000000213e-01,-3.589999999999999858e-01,-6.309198842406642249e-02,-6.309198842406642249e-02,0.000000000000000000e+00
1.020000000000000073e-01,-3.980000000000000204e-01,-3.579999999999999849e-01,-6.369151483332717578e-02,-6.369151483332717578e-02,0.000000000000000000e+00
1.030000000000000082e-01,-3.970000000000000195e-01,-3.569999999999999840e-01,-6.429056162146051800e-02,-6.429056162146051800e-02,0.000000000000000000e+00
1.040000000000000091e-01,-3.960000000000000187e-01,-3.559999999999999831e-01,-6.488912917216334286e-02,-6.488912917216334286e-02,0.000000000000000000e+00
1.049999999999999961e-01,-3.950000000000000178e-01,-3.550000000000000377e-01,-6.548721786882560902e-02,-6.548721786882560902e-02,0.000000000000000000e+00
1.059999999999999970e-01,-3.940000000000000169e-01,-3.540000000000000369e-01,-6.608482809453054829e-02,-6.608482809453054829e-02,0.000000000000000000e+00
1.069999999999999979e-01,-3.930000000000000160e-01,-3.530000000000000360e-01,-6.668196023205492928e-02,-6.668196023205492928e-02,0.000000000000000000e+00
1.079999999999999988e-01,-3.920000000000000151e-01,-3.520000000000000351e-01,-6.727861466386927947e-02,-6.727861466386927947e-02,0.000000000000000000e+00
1.089999999999999997e-01,-3.910000000000000142e-01,-3.510000000000000342e-01,-6.787479177213819048e-02,-6.787479177213819048e-02,0.000000000000000000e+00
1.100000000000000006e-01,-3.900000000000000133e-01,-3.500000000000000333e-01,-6.847049193872048467e-02,-6.847049193872048467e-02,0.000000000000000000e+00
1.110000000000000014e-01,-3.890000000000000124e-01,-3.490000000000000324e-01,-6.906571554516950651e-02,-6.906571554516950651e-02,0.000000000000000000e+00
1.120000000000000023e-01,-3.880000000000000115e-01,-3.480000000000000315e-01,-6.966046297273337240e-02,-6.966046297273337240e-02,0.000000000000000000e+00
1.130000000000000032e-01,-3.870000000000000107e-01,-3.470000000000000306e-01,-7.025473460235517886e-02,-7.025473460235517886e-02,0.000000000000000000e+00
1.140000000000000041e-01,-3.860000000000000098e-01,-3.460000000000000298e-01,-7.084853081467329394e-02,-7.084853081467329394e-02,0.000000000000000000e+00
1.150000000000000050e-01,-3.850000000000000089e-01,-3.450000000000000289e-01,-7.144185199002155151e-02,-7.144185199002155151e-02,0.000000000000000000e+00
1.160000000000000059e-01,-3.840000000000000080e-01,-3.440000000000000280e-01,-7.203469850842952882e-02,-7.203469850842952882e-02,0.000000000000000000e+00
1.170000000000000068e-01,-3.830000000000000071e-01,-3.430000000000000271e-01,-7.262707074962278242e-02,-7.262707074962278242e-02,0.000000000000000000e+00
1.180000000000000077e-01,-3.820000000000000062e-01,-3.420000000000000262e-01,-7.321896909302308409e-02,-7.321896909302308409e-02,0.000000000000000000e+00
1.190000000000000085e-01,-3.810000000000000053e-01,-3.410000000000000253e-01,-7.381039391774867064e-02,-7.381039391774867064e-02,0.000000000000000000e+00
1.199999999999999956e-01,-3.800000000000000044e-01,-3.400000000000000244e-01,-7.440134560261446595e-02,-7.440134560261446595e-02,0.000000000000000000e+00
1.209999999999999964e-01,-3.790000000000000036e-01,-3.390000000000000235e-01,-7.499182452613237237e-02,-7.499182452613237237e-02,0.000000000000000000e+00
1.219999999999999973e-01,-3.780000000000000027e-01,-3.380000000000000226e-01,-7.558183106651146510e-02,-7.558183106651146510e-02,0.000000000000000000e+00
1.229999999999999982e-01,-3.770000000000000018e-01,-3.370000000000000218e-01,-7.617136560165825576e-02,-7.617136560165825576e-02,0.000000000000000000e+00
1.239999999999999991e-01,-3.760000000000000009e-01,-3.360000000000000209e-01,-7.676042850917692839e-02,-7.676042850917692839e-02,0.000000000000000000e+00
1.250000000000000000e-01,-3.750000000000000000e-01,-3.350000000000000200e-01,-7.734902016636958921e-02,-7.734902016636958921e-02,0.000000000000000000e+00
1.260000000000000009e-01,-3.739999999999999991e-01,-3.340000000000000191e-01,-7.793714095023648869e-02,-7.793714095023648869e-02,0.000000000000000000e+00
1.270000000000000018e-01,-3.729999999999999982e-01,-3.330000000000000182e-01,-7.852479123747629908e-02,-7.852479123747629908e-02,0.000000000000000000e+00
1.280000000000000027e-01,-3.719999999999999973e-01,-3.320000000000000173e-01,-7.911197140448632259e-02,-7.911197140448632259e-02,0.000000000000000000e+00
1.290000000000000036e-01,-3.709999999999999964e-01,-3.310000000000000164e-01,-7.969868182736272733e-02,-7.969868182736272733e-02,0.000000000000000000e+00
1.300000000000000044e-01,-3.699999999999999956e-01,-3.300000000000000155e-01,-8.028492288190083870e-02,-8.028492288190083870e-02,0.000000000000000000e+00
1.310000000000000053e-01,-3.689999999999999947e-01,-3.290000000000000147e-01,-8.087069494359531985e-02,-8.087069494359531985e-02,0.000000000000000000e+00
1.320000000000000062e-01,-3.679999999999999938e-01,-3.280000000000000138e-01,-8.145599838764044920e-02,-8.145599838764044920e-02,0.000000000000000000e+00
1.330000000000000071e-01,-3.669999999999999929e-01,-3.270000000000000129e-01,-8.204083358893034250e-02,-8.204083358893034250e-02,0.000000000000000000e+00
1.340000000000000080e-01,-3.659999999999999920e-01,-3.260000000000000120e-01,-8.262520092205920264e-02,-8.262520092205920264e-02,0.000000000000000000e+00
1.350000000000000089e-01,-3.649999999999999911e-01,-3.250000000000000111e-01,-8.320910076132155553e-02,-8.320910076132155553e-02,0.000000000000000000e+00
1.360000000000000098e-01,-3.639999999999999902e-01,-3.240000000000000102e-01,-8.379253348071249996e-02,-8.379253348071249996e-02,0.000000000000000000e+00
1.370000000000000107e-01,-3.629999999999999893e-01,-3.230000000000000093e-01,-8.437549945392792961e-02,-8.437549945392792961e-02,0.000000000000000000e+00
1.380000000000000115e-01,-3.619999999999999885e-01,-3.220000000000000084e-01,-8.495799905436478283e-02,-8.495799905436478283e-02,0.000000000000000000e+00
1.390000000000000124e-01,-3.609999999999999876e-01,-3.210000000000000075e-01,-8.554003265512129250e-02,-8.554003265512129250e-02,0.000000000000000000e+00
1.400000000000000133e-01,-3.599999999999999867e-01,-3.200000000000000067e-01,-8.612160062899719415e-02,-8.612160062899719415e-02,0.000000000000000000e+00
1.410000000000000142e-01,-3.589999999999999858e-01,-3.190000000000000058e-01,-8.670270334849398963e-02,-8.670270334849398963e-02,0.000000000000000000e+00
1.420000000000000151e-01,-3.579999999999999849e-01,-3.180000000000000049e-01,-8.728334118581519696e-02,-8.728334118581519696e-02,0.000000000000000000e+00
1.430000000000000160e-01,-3.569999999999999840e-01,-3.170000000000000040e-01,-8.786351451286654457e-02,-8.786351451286654457e-02,0.000000000000000000e+00
1.440000000000000169e-01,-3.559999999999999831e-01,-3.160000000000000031e-01,-8.844322370125624888e-02,-8.844322370125624888e-02,0.000000000000000000e+00
1.449999999999999900e-01,-3.549999999999999822e-01,-3.150000000000000577e-01,-8.902246912229525022e-02,-8.902246912229525022e-02,0.000000000000000000e+00
1.459999999999999909e-01,-3.539999999999999813e-01,-3.140000000000000568e-01,-8.960125114699740712e-02,-8.960125114699740712e-02,0.000000000000000000e+00
1.469999999999999918e-01,-3.529999999999999805e-01,-3.130000000000000560e-01,-9.017957014607981547e-02,-9.017957014607981547e-02,0.000000000000000000e+00
1.479999999999999927e-01,-3.519999999999999796e-01,-3.120000000000000551e-01,-9.075742648996294737e-02,-9.075742648996294737e-02,0.000000000000000000e+00
1.489999999999999936e-01,-3.509999999999999787e-01,-3.110000000000000542e-01,-9.133482054877097023e-02,-9.133482054877097023e-02,0.000000000000000000e+00
1.499999999999999944e-01,-3.499999999999999778e-01,-3.100000000000000533e-01,-9.191175269233195499e-02,-9.191175269233195499e-02,0.000000000000000000e+00
1.509999999999999953e-01,-3.489999999999999769e-01,-3.090000000000000524e-01,-9.248822329017808430e-02,-9.248822329017808430e-02,0.000000000000000000e+00
1.519999999999999962e-01,-3.479999999999999760e-01,-3.080000000000000515e-01,-9.306423271154594390e-02,-9.306423271154594390e-02,0.000000000000000000e+00
1.529999999999999971e-01,-3.469999999999999751e-01,-3.070000000000000506e-01,-9.363978132537670307e-02,-9.363978132537670307e-02,0.000000000000000000e+00
1.539999999999999980e-01,-3.459999999999999742e-01,-3.060000000000000497e-01,-9.421486950031640606e-02,-9.421486950031640606e-02,0.000000000000000000e+00
1.549999999999999989e-01,-3.449999999999999734e-01,-3.050000000000000488e-01,-9.478949760471615249e-02,-9.478949760471615249e-02,0.000000000000000000e+00
1.559999999999999998e-01,-3.439999999999999725e-01,-3.040000000000000480e-01,-9.536366600663237492e-02,-9.536366600663237492e-02,0.000000000000000000e+00
1.570000000000000007e-01,-3.429999999999999716e-01,-3.030000000000000471e-01,-9.593737507382707475e-02,-9.593737507382707475e-02,0.000000000000000000e+00
1.580000000000000016e-01,-3.419999999999999707e-01,-3.020000000000000462e-01,-9.651062517376801653e-02,-9.651062517376801653e-02,0.000000000000000000e+00
1.590000000000000024e-01,-3.409999999999999698e-01,-3.010000000000000453e-01,-9.708341667362900551e-02,-9.708341667362900551e-02,0.000000000000000000e+00
1.600000000000000033e-01,-3.399999999999999689e-01,-3.000000000000000444e-01,-9.765574994029009581e-02,-9.765574994029009581e-02,0.000000000000000000e+00
1.610000000000000042e-01,-3.389999999999999680e-01,-2.990000000000000435e-01,-9.822762534033786797e-02,-9.822762534033786797e-02,0.000000000000000000e+00
1.620000000000000051e-01,-3.379999999999999671e-01,-2.980000000000000426e-01,-9.879904324006559546e-02,-9.879904324006559546e-02,0.000000000000000000e+00
1.630000000000000060e-01,-3.369999999999999662e-01,-2.970000000000000417e-01,-9.937000400547355006e-02,-9.937000400547355006e-02,0.000000000000000000e+00
1.640000000000000069e-01,-3.359999999999999654e-01,-2.960000000000000409e-01,-9.994050800226916831e-02,-9.994050800226916831e-02,0.000000000000000000e+00
1.650000000000000078e-01,-3.349999999999999645e-01,-2.950000000000000400e-01,-1.005105555958673569e-01,-1.005105555958673569e-01,0.000000000000000000e+00
1.660000000000000087e-01,-3.339999999999999636e-01,-2.940000000000000391e-01,-1.010801471513906591e-01,-1.010801471513906591e-01,0.000000000000000000e+00
1.670000000000000095e-01,-3.329999999999999627e-01,-2.930000000000000382e-01,-1.016492830336695463e-01,-1.016492830336695463e-01,0.000000000000000000e+00
1.680000000000000104e-01,-3.319999999999999618e-01,-2.920000000000000373e-01,-1.022179636072426123e-01,-1.022179636072426123e-01,0.000000000000000000e+00
1.690000000000000113e-01,-3.309999999999999609e-01,-2.910000000000000364e-01,-1.027861892363568230e-01,-1.027861892363568230e-01,0.000000000000000000e+00
1.700000000000000122e-01,-3.299999999999999600e-01,-2.900000000000000355e-01,-1.033539602849677386e-01,-1.033539602849677386e-01,0.000000000000000000e+00
1.710000000000000131e-01,-3.289999999999999591e-01,-2.890000000000000346e-01,-1.039212771167397631e-01,-1.039212771167397631e-01,0.000000000000000000e+00
1.720000000000000140e-01,-3.279999999999999583e-01,-2.880000000000000338e-01,-1.044881400950463668e-01,-1.044881400950463668e-01,0.000000000000000000e+00
1.730000000000000149e-01,-3.269999999999999574e-01,-2.870000000000000329e-01,-1.050545495829703357e-01,-1.050545495829703357e-01,0.000000000000000000e+00
1.740000000000000158e-01,-3.259999999999999565e-01,-2.860000000000000320e-01,-1.056205059433039661e-01,-1.056205059433039661e-01,0.000000000000000000e+00
1.750000000000000167e-01,-3.249999999999999556e-01,-2.850000000000000311e-01,-1.061860095385493280e-01,-1.061860095385493280e-01,0.000000000000000000e+00
1.759999999999999898e-01,-3.240000000000000102e-01,-2.840000000000000302e-01,-1.067510607309184872e-01,-1.067510607309184872e-01,0.000000000000000000e+00
1.769999999999999907e-01,-3.230000000000000093e-01,-2.830000000000000293e-01,-1.073156598823337554e-01,-1.073156598823337554e-01,0.000000000000000000e+00
1.779999999999999916e-01,-3.220000000000000084e-01,-2.820000000000000284e-01,-1.078798073544278840e-01,-1.078798073544278840e-01,0.000000000000000000e+00
1.789999999999999925e-01,-3.210000000000000075e-01,-2.810000000000000275e-01,-1.084435035085443422e-01,-1.084435035085443422e-01,0.000000000000000000e+00
1.799999999999999933e-01,-3.200000000000000067e-01,-2.800000000000000266e-01,-1.090067487057375106e-01,-1.090067487057375106e-01,0.000000000000000000e+00
1.809999999999999942e-01,-3.190000000000000058e-01,-2.790000000000000258e-01,-1.095695433067729180e-01,-1.095695433067729180e-01,0.000000000000000000e+00
1.819999999999999951e-01,-3.180000000000000049e-01,-2.780000000000000249e-01,-1.101318876721275042e-01,-1.101318876721275042e-01,0.000000000000000000e+00
1.829999999999999960e-01,-3.170000000000000040e-01,-2.770000000000000240e-01,-1.106937821619898010e-01,-1.106937821619898010e-01,0.000000000000000000e+00
1.839999999999999969e-01,-3.160000000000000031e-01,-2.760000000000000231e-01,-1.112552271362602097e-01,-1.112552271362602097e-01,0.000000000000000000e+00
1.849999999999999978e-01,-3.150000000000000022e-01,-2.750000000000000222e-01,-1.118162229545511949e-01,-1.118162229545511949e-01,0.000000000000000000e+00
1.859999999999999987e-01,-3.140000000000000013e-01,-2.740000000000000213e-01,-1.123767699761875488e-01,-1.123767699761875488e-01,0.000000000000000000e+00
1.869999999999999996e-01,-3.130000000000000004e-01,-2.730000000000000204e-01,-1.129368685602065991e-01,-1.129368685602065991e-01,0.000000000000000000e+00
1.880000000000000004e-01,-3.119999999999999996e-01,-2.720000000000000195e-01,-1.134965190653584310e-01,-1.134965190653584310e-01,0.000000000000000000e+00
1.890000000000000013e-01,-3.109999999999999987e-01,-2.710000000000000187e-01,-1.140557218501061509e-01,-1.140557218501061509e-01,0.000000000000000000e+00
1.900000000000000022e-01,-3.099999999999999978e-01,-2.700000000000000178e-01,-1.146144772726260669e-01,-1.146144772726260669e-01,0.000000000000000000e+00
1.910000000000000031e-01,-3.089999999999999969e-01,-2.690000000000000169e-01,-1.151727856908079661e-01,-1.151727856908079661e-01,0.000000000000000000e+00
1.920000000000000040e-01,-3.079999999999999960e-01,-2.680000000000000160e-01,-1.157306474622553233e-01,-1.157306474622553233e-01,0.000000000000000000e+00
1.930000000000000049e-01,-3.069999999999999951e-01,-2.670000000000000151e-01,-1.162880629442855224e-01,-1.162880629442855224e-01,0.000000000000000000e+00
1.940000000000000058e-01,-3.059999999999999942e-01,-2.660000000000000142e-01,-1.168450324939300927e-01,-1.168450324939300927e-01,0.000000000000000000e+00
1.950000000000000067e-01,-3.049999999999999933e-01,-2.650000000000000133e-01,-1.174015564679349449e-01,-1.174015564679349449e-01,0.000000000000000000e+00
1.960000000000000075e-01,-3.039999999999999925e-01,-2.640000000000000124e-01,-1.179576352227605929e-01,-1.179576352227605929e-01,0.000000000000000000e+00
1.970000000000000084e-01,-3.029999999999999916e-01,-2.630000000000000115e-01,-1.185132691145823897e-01,-1.185132691145823897e-01,0.000000000000000000e+00
1.980000000000000093e-01,-3.019999999999999907e-01,-2.620000000000000107e-01,-1.190684584992907219e-01,-1.190684584992907219e-01,0.000000000000000000e+00
1.990000000000000102e-01,-3.009999999999999898e-01,-2.610000000000000098e-01,-1.196232037324912872e-01,-1.196232037324912872e-01,0.000000000000000000e+00
2.000000000000000111e-01,-2.999999999999999889e-01,-2.600000000000000089e-01,-1.201775051695052887e-01,-1.201775051695052887e-01,0.000000000000000000e+00
2.010000000000000120e-01,-2.989999999999999880e-01,-2.590000000000000080e-01,-1.207313631653696845e-01,-1.207313631653696845e-01,0.000000000000000000e+00
2.020000000000000129e-01,-2.979999999999999871e-01,-2.580000000000000071e-01,-1.212847780748373822e-01,-1.212847780748373822e-01,0.000000000000000000e+00
2.030000000000000138e-01,-2.969999999999999862e-01,-2.570000000000000062e-01,-1.218377502523775163e-01,-1.218377502523775163e-01,0.000000000000000000e+00
2.040000000000000147e-01,-2.959999999999999853e-01,-2.560000000000000053e-01,-1.223902800521756151e-01,-1.223902800521756151e-01,0.000000000000000000e+00
2.050000000000000155e-01,-2.949999999999999845e-01,-2.550000000000000044e-01,-1.229423678281338778e-01,-1.229423678281338778e-01,0.000000000000000000e+00
2.060000000000000164e-01,-2.939999999999999836e-01,-2.540000000000000036e-01,-1.234940139338713688e-01,-1.234940139338713688e-01,0.000000000000000000e+00
2.070000000000000173e-01,-2.929999999999999827e-01,-2.530000000000000027e-01,-1.240452187227242681e-01,-1.240452187227242681e-01,0.000000000000000000e+00
2.080000000000000182e-01,-2.919999999999999818e-01,-2.520000000000000018e-01,-1.245959825477460925e-01,-1.245959825477460925e-01,0.000000000000000000e+00
2.089999999999999913e-01,-2.910000000000000364e-01,-2.510000000000000009e-01,-1.251463057617079044e-01,-1.251463057617079044e-01,0.000000000000000000e+00
2.099999999999999922e-01,-2.900000000000000355e-01,-2.500000000000000000e-01,-1.256961887170985337e-01,-1.256961887170985337e-01,0.000000000000000000e+00
2.109999999999999931e-01,-2.890000000000000346e-01,-2.490000000000000269e-01,-1.262456317661248550e-01,-1.262456317661248550e-01,0.000000000000000000e+00
2.119999999999999940e-01,-2.880000000000000338e-01,-2.480000000000000260e-01,-1.267946352607119687e-01,-1.267946352607119687e-01,0.000000000000000000e+00
2.129999999999999949e-01,-2.870000000000000329e-01,-2.470000000000000251e-01,-1.273431995525033944e-01,-1.273431995525033944e-01,0.000000000000000000e+00
2.139999999999999958e-01,-2.860000000000000320e-01,-2.460000000000000242e-01,-1.278913249928614049e-01,-1.278913249928614049e-01,0.000000000000000000e+00
2.149999999999999967e-01,-2.850000000000000311e-01,-2.450000000000000233e-01,-1.284390119328671087e-01,-1.284390119328671087e-01,0.000000000000000000e+00
2.159999999999999976e-01,-2.840000000000000302e-01,-2.440000000000000224e-01,-1.289862607233208114e-01,-1.289862607233208114e-01,0.000000000000000000e+00
2.169999999999999984e-01,-2.830000000000000293e-01,-2.430000000000000215e-01,-1.295330717147421540e-01,-1.295330717147421540e-01,0.000000000000000000e+00
2.179999999999999993e-01,-2.820000000000000284e-01,-2.420000000000000207e-01,-1.300794452573703630e-01,-1.300794452573703630e-01,0.000000000000000000e+00
2.190000000000000002e-01,-2.810000000000000275e-01,-2.410000000000000198e-01,-1.306253817011644724e-01,-1.306253817011644724e-01,0.000000000000000000e+00
2.200000000000000011e-01,-2.800000000000000266e-01,-2.400000000000000189e-01,-1.311708813958035458e-01,-1.311708813958035458e-01,0.000000000000000000e+00
2.210000000000000020e-01,-2.790000000000000258e-01,-2.390000000000000180e-01,-1.317159446906868980e-01,-1.317159446906868980e-01,0.000000000000000000e+00
2.220000000000000029e-01,-2.780000000000000249e-01,-2.380000000000000171e-01,-1.322605719349343456e-01,-1.322605719349343456e-01,0.000000000000000000e+00
2.230000000000000038e-01,-2.770000000000000240e-01,-2.370000000000000162e-01,-1.328047634773864005e-01,-1.328047634773864005e-01,0.000000000000000000e+00
2.240000000000000047e-01,-2.760000000000000231e-01,-2.360000000000000153e-01,-1.333485196666044925e-01,-1.333485196666044925e-01,0.000000000000000000e+00
2.250000000000000056e-01,-2.750000000000000222e-01,-2.350000000000000144e-01,-1.338918408508712188e-01,-1.338918408508712188e-01,0.000000000000000000e+00
2.260000000000000064e-01,-2.740000000000000213e-01,-2.340000000000000135e-01,-1.344347273781905105e-01,-1.344347273781905105e-01,0.000000000000000000e+00
2.270000000000000073e-01,-2.730000000000000204e-01,-2.330000000000000127e-01,-1.349771795962879661e-01,-1.349771795962879661e-01,0.000000000000000000e+00
2.280000000000000082e-01,-2.720000000000000195e-01,-2.320000000000000118e-01,-1.355191978526109342e-01,-1.355191978526109342e-01,0.000000000000000000e+00
2.290000000000000091e-01,-2.710000000000000187e-01,-2.310000000000000109e-01,-1.360607824943288469e-01,-1.360607824943288469e-01,0.000000000000000000e+00
2.300000000000000100e-01,-2.700000000000000178e-01,-2.300000000000000100e-01,-1.366019338683333861e-01,-1.366019338683333861e-01,0.000000000000000000e+00
2.310000000000000109e-01,-2.690000000000000169e-01,-2.290000000000000091e-01,-1.371426523212387061e-01,-1.371426523212387061e-01,0.000000000000000000e+00
2.320000000000000118e-01,-2.680000000000000160e-01,-2.280000000000000082e-01,-1.376829381993817103e-01,-1.376829381993817103e-01,0.000000000000000000e+00
2.330000000000000127e-01,-2.670000000000000151e-01,-2.270000000000000073e-01,-1.382227918488222185e-01,-1.382227918488222185e-01,0.000000000000000000e+00
2.340000000000000135e-01,-2.660000000000000142e-01,-2.260000000000000064e-01,-1.387622136153431607e-01,-1.387622136153431607e-01,0.000000000000000000e+00
2.350000000000000144e-01,-2.650000000000000133e-01,-2.250000000000000056e-01,-1.393012038444508827e-01,-1.393012038444508827e-01,0.000000000000000000e+00
2.360000000000000153e-01,-2.640000000000000124e-01,-2.240000000000000047e-01,-1.398397628813753124e-01,-1.398397628813753124e-01,0.000000000000000000e+00
2.370000000000000162e-01,-2.630000000000000115e-01,-2.230000000000000038e-01,-1.403778910710702099e-01,-1.403778910710702099e-01,0.000000000000000000e+00
2.380000000000000171e-01,-2.620000000000000107e-01,-2.220000000000000029e-01,-1.409155887582133615e-01,-1.409155887582133615e-01,0.000000000000000000e+00
2.390000000000000180e-01,-2.610000000000000098e-01,-2.210000000000000020e-01,-1.414528562872068018e-01,-1.414528562872068018e-01,0.000000000000000000e+00
2.399999999999999911e-01,-2.600000000000000089e-01,-2.200000000000000289e-01,-1.419896940021770360e-01,-1.419896940021770360e-01,0.000000000000000000e+00
2.409999999999999920e-01,-2.590000000000000080e-01,-2.190000000000000280e-01,-1.425261022469752892e-01,-1.425261022469752892e-01,0.000000000000000000e+00
2.419999999999999929e-01,-2.580000000000000071e-01,-2.180000000000000271e-01,-1.430620813651777012e-01,-1.430620813651777012e-01,0.000000000000000000e+00
2.429999999999999938e-01,-2.570000000000000062e-01,-2.170000000000000262e-01,-1.435976317000855484e-01,-1.435976317000855484e-01,0.000000000000000000e+00
2.439999999999999947e-01,-2.560000000000000053e-01,-2.160000000000000253e-01,-1.441327535947254934e-01,-1.441327535947254934e-01,0.000000000000000000e+00
2.449999999999999956e-01,-2.550000000000000044e-01,-2.150000000000000244e-01,-1.446674473918497239e-01,-1.446674473918497239e-01,0.000000000000000000e+00
2.459999999999999964e-01,-2.540000000000000036e-01,-2.140000000000000235e-01,-1.452017134339362303e-01,-1.452017134339362303e-01,0.000000000000000000e+00
2.469999999999999973e-01,-2.530000000000000027e-01,-2.130000000000000226e-01,-1.457355520631890833e-01,-1.457355520631890833e-01,0.000000000000000000e+00
2.479999999999999982e-01,-2.520000000000000018e-01,-2.120000000000000218e-01,-1.462689636215385447e-01,-1.462689636215385447e-01,0.000000000000000000e+00
2.489999999999999991e-01,-2.510000000000000009e-01,-2.110000000000000209e-01,-1.468019484506413175e-01,-1.468019484506413175e-01,0.000000000000000000e+00
2.500000000000000000e-01,-2.500000000000000000e-01,-2.100000000000000200e-01,-1.473345068918807954e-01,-1.473345068918807954e-01,0.000000000000000000e+00
2.510000000000000009e-01,-2.489999999999999991e-01,-2.090000000000000191e-01,-1.478666392863672852e-01,-1.478666392863672852e-01,0.000000000000000000e+00
2.520000000000000018e-01,-2.479999999999999982e-01,-2.080000000000000182e-01,-1.483983459749382006e-01,-1.483983459749382006e-01,0.000000000000000000e+00
2.530000000000000027e-01,-2.469999999999999973e-01,-2.070000000000000173e-01,-1.489296272981582570e-01,-1.489296272981582570e-01,0.000000000000000000e+00
2.540000000000000036e-01,-2.459999999999999964e-01,-2.060000000000000164e-01,-1.494604835963197209e-01,-1.494604835963197209e-01,0.000000000000000000e+00
2.550000000000000044e-01,-2.449999999999999956e-01,-2.050000000000000155e-01,-1.499909152094426601e-01,-1.499909152094426601e-01,0.000000000000000000e+00
2.560000000000000053e-01,-2.439999999999999947e-01,-2.040000000000000147e-01,-1.505209224772751098e-01,-1.505209224772751098e-01,0.000000000000000000e+00
2.570000000000000062e-01,-2.429999999999999938e-01,-2.030000000000000138e-01,-1.510505057392932948e-01,-1.510505057392932948e-01,0.000000000000000000e+00
2.580000000000000071e-01,-2.419999999999999929e-01,-2.020000000000000129e-01,-1.515796653347018519e-01,-1.515796653347018519e-01,0.000000000000000000e+00
2.590000000000000080e-01,-2.409999999999999920e-01,-2.010000000000000120e-01,-1.521084016024340790e-01,-1.521084016024340790e-01,0.000000000000000000e+00
2.600000000000000089e-01,-2.399999999999999911e-01,-2.000000000000000111e-01,-1.526367148811521302e-01,-1.526367148811521302e-01,0.000000000000000000e+00
2.610000000000000098e-01,-2.389999999999999902e-01,-1.990000000000000102e-01,-1.531646055092472092e-01,-1.531646055092472092e-01,0.000000000000000000e+00
2.620000000000000107e-01,-2.379999999999999893e-01,-1.980000000000000093e-01,-1.536920738248398199e-01,-1.536920738248398199e-01,0.000000000000000000e+00
2.630000000000000115e-01,-2.369999999999999885e-01,-1.970000000000000084e-01,-1.542191201657799604e-01,-1.542191201657799604e-01,0.000000000000000000e+00
2.640000000000000124e-01,-2.359999999999999876e-01,-1.960000000000000075e-01,-1.547457448696473448e-01,-1.547457448696473448e-01,0.000000000000000000e+00
2.650000000000000133e-01,-2.349999999999999867e-01,-1.950000000000000067e-01,-1.552719482737516254e-01,-1.552719482737516254e-01,0.000000000000000000e+00
2.660000000000000142e-01,-2.339999999999999858e-01,-1.940000000000000058e-01,-1.557977307151326152e-01,-1.557977307151326152e-01,0.000000000000000000e+00
2.670000000000000151e-01,-2.329999999999999849e-01,-1.930000000000000049e-01,-1.563230925305605090e-01,-1.563230925305605090e-01,0.000000000000000000e+00
2.680000000000000160e-01,-2.319999999999999840e-01,-1.920000000000000040e-01,-1.568480340565360509e-01,-1.568480340565360509e-01,0.000000000000000000e+00
2.690000000000000169e-01,-2.309999999999999831e-01,-1.910000000000000031e-01,-1.573725556292908112e-01,-1.573725556292908112e-01,0.000000000000000000e+00
2.700000000000000178e-01,-2.299999999999999822e-01,-1.900000000000000022e-01,-1.578966575847873810e-01,-1.578966575847873810e-01,0.000000000000000000e+00
2.710000000000000187e-01,-2.289999999999999813e-01,-1.890000000000000013e-01,-1.584203402587195386e-01,-1.584203402587195386e-01,0.000000000000000000e+00
2.720000000000000195e-01,-2.279999999999999805e-01,-1.880000000000000004e-01,-1.589436039865125549e-01,-1.589436039865125549e-01,0.000000000000000000e+00
2.730000000000000204e-01,-2.269999999999999796e-01,-1.869999999999999996e-01,-1.594664491033233322e-01,-1.594664491033233322e-01,0.000000000000000000e+00
2.740000000000000213e-01,-2.259999999999999787e-01,-1.859999999999999987e-01,-1.599888759440406816e-01,-1.599888759440406816e-01,0.000000000000000000e+00
2.750000000000000222e-01,-2.249999999999999778e-01,-1.849999999999999978e-01,-1.605108848432854618e-01,-1.605108848432854618e-01,0.000000000000000000e+00
2.760000000000000231e-01,-2.239999999999999769e-01,-1.839999999999999969e-01,-1.610324761354108292e-01,-1.610324761354108292e-01,0.000000000000000000e+00
2.770000000000000240e-01,-2.229999999999999760e-01,-1.829999999999999960e-01,-1.615536501545024872e-01,-1.615536501545024872e-01,0.000000000000000000e+00
2.780000000000000249e-01,-2.219999999999999751e-01,-1.819999999999999951e-01,-1.620744072343788811e-01,-1.620744072343788811e-01,0.000000000000000000e+00
2.790000000000000258e-01,-2.209999999999999742e-01,-1.809999999999999942e-01,-1.625947477085913917e-01,-1.625947477085913917e-01,0.000000000000000000e+00
2.800000000000000266e-01,-2.199999999999999734e-01,-1.799999999999999933e-01,-1.631146719104245302e-01,-1.631146719104245302e-01,0.000000000000000000e+00
2.810000000000000275e-01,-2.189999999999999725e-01,-1.789999999999999925e-01,-1.636341801728961876e-01,-1.636341801728961876e-01,0.000000000000000000e+00
2.820000000000000284e-01,-2.179999999999999716e-01,-1.779999999999999916e-01,-1.641532728287578569e-01,-1.641532728287578569e-01,0.000000000000000000e+00
2.830000000000000293e-01,-2.169999999999999707e-01,-1.769999999999999907e-01,-1.646719502104948551e-01,-1.646719502104948551e-01,0.000000000000000000e+00
2.840000000000000302e-01,-2.159999999999999698e-01,-1.759999999999999898e-01,-1.651902126503264623e-01,-1.651902126503264623e-01,0.000000000000000000e+00
2.850000000000000311e-01,-2.149999999999999689e-01,-1.749999999999999889e-01,-1.657080604802061985e-01,-1.657080604802061985e-01,0.000000000000000000e+00
2.860000000000000320e-01,-2.139999999999999680e-01,-1.739999999999999880e-01,-1.662254940318220464e-01,-1.662254940318220464e-01,0.000000000000000000e+00
2.870000000000000329e-01,-2.129999999999999671e-01,-1.729999999999999871e-01,-1.667425136365965899e-01,-1.667425136365965899e-01,0.000000000000000000e+00
2.880000000000000338e-01,-2.119999999999999662e-01,-1.719999999999999862e-01,-1.672591196256873192e-01,-1.672591196256873192e-01,0.000000000000000000e+00
2.889999999999999791e-01,-2.110000000000000209e-01,-1.710000000000000409e-01,-1.677753123299867699e-01,-1.677753123299867699e-01,0.000000000000000000e+00
2.899999999999999800e-01,-2.100000000000000200e-01,-1.700000000000000400e-01,-1.682910920801227728e-01,-1.682910920801227728e-01,0.000000000000000000e+00
2.909999999999999809e-01,-2.090000000000000191e-01,-1.690000000000000391e-01,-1.688064592064586755e-01,-1.688064592064586755e-01,0.000000000000000000e+00
2.919999999999999818e-01,-2.080000000000000182e-01,-1.680000000000000382e-01,-1.693214140390935096e-01,-1.693214140390935096e-01,0.000000000000000000e+00
2.929999999999999827e-01,-2.070000000000000173e-01,-1.670000000000000373e-01,-1.698359569078622400e-01,-1.698359569078622400e-01,0.000000000000000000e+00
2.939999999999999836e-01,-2.060000000000000164e-01,-1.660000000000000364e-01,-1.703500881423359592e-01,-1.703500881423359592e-01,0.000000000000000000e+00
2.949999999999999845e-01,-2.050000000000000155e-01,-1.650000000000000355e-01,-1.708638080718220820e-01,-1.708638080718220820e-01,0.000000000000000000e+00
2.959999999999999853e-01,-2.040000000000000147e-01,-1.640000000000000346e-01,-1.713771170253646225e-01,-1.713771170253646225e-01,0.000000000000000000e+00
2.969999999999999862e-01,-2.030000000000000138e-01,-1.630000000000000338e-01,-1.718900153317443336e-01,-1.718900153317443336e-01,0.000000000000000000e+00
2.979999999999999871e-01,-2.020000000000000129e-01,-1.620000000000000329e-01,-1.724025033194789280e-01,-1.724025033194789280e-01,0.000000000000000000e+00
2.989999999999999880e-01,-2.010000000000000120e-01,-1.610000000000000320e-01,-1.729145813168233570e-01,-1.729145813168233570e-01,0.000000000000000000e+00
2.999999999999999889e-01,-2.000000000000000111e-01,-1.600000000000000311e-01,-1.734262496517698926e-01,-1.734262496517698926e-01,0.000000000000000000e+00
3.009999999999999898e-01,-1.990000000000000102e-01,-1.590000000000000302e-01,-1.739375086520484892e-01,-1.739375086520484892e-01,0.000000000000000000e+00
3.019999999999999907e-01,-1.980000000000000093e-01,-1.580000000000000293e-01,-1.744483586451268387e-01,-1.744483586451268387e-01,0.000000000000000000e+00
3.029999999999999916e-01,-1.970000000000000084e-01,-1.570000000000000284e-01,-1.749587999582107312e-01,-1.749587999582107312e-01,0.000000000000000000e+00
3.039999999999999925e-01,-1.960000000000000075e-01,-1.560000000000000275e-01,-1.754688329182441664e-01,-1.754688329182441664e-01,0.000000000000000000e+00
3.049999999999999933e-01,-1.950000000000000067e-01,-1.550000000000000266e-01,-1.759784578519095755e-01,-1.759784578519095755e-01,0.000000000000000000e+00
3.059999999999999942e-01,-1.940000000000000058e-01,-1.540000000000000258e-01,-1.764876750856280430e-01,-1.764876750856280430e-01,0.000000000000000000e+00
3.069999999999999951e-01,-1.930000000000000049e-01,-1.530000000000000249e-01,-1.769964849455595290e-01,-1.769964849455595290e-01,0.000000000000000000e+00
3.079999999999999960e-01,-1.920000000000000040e-01,-1.520000000000000240e-01,-1.775048877576030915e-01,-1.775048877576030915e-01,0.000000000000000000e+00
3.089999999999999969e-01,-1.910000000000000031e-01,-1.510000000000000231e-01,-1.780128838473969966e-01,-1.780128838473969966e-01,0.000000000000000000e+00
3.099999999999999978e-01,-1.900000000000000022e-01,-1.500000000000000222e-01,-1.785204735403190801e-01,-1.785204735403190801e-01,0.000000000000000000e+00
3.109999999999999987e-01,-1.890000000000000013e-01,-1.490000000000000213e-01,-1.790276571614868306e-01,-1.790276571614868306e-01,0.000000000000000000e+00
3.119999999999999996e-01,-1.880000000000000004e-01,-1.480000000000000204e-01,-1.795344350357576391e-01,-1.795344350357576391e-01,0.000000000000000000e+00
3.130000000000000004e-01,-1.869999999999999996e-01,-1.470000000000000195e-01,-1.800408074877290210e-01,-1.800408074877290210e-01,0.000000000000000000e+00
3.140000000000000013e-01,-1.859999999999999987e-01,-1.460000000000000187e-01,-1.805467748417388385e-01,-1.805467748417388385e-01,0.000000000000000000e+00
3.150000000000000022e-01,-1.849999999999999978e-01,-1.450000000000000178e-01,-1.810523374218654391e-01,-1.810523374218654391e-01,0.000000000000000000e+00
3.160000000000000031e-01,-1.839999999999999969e-01,-1.440000000000000169e-01,-1.815574955519279332e-01,-1.815574955519279332e-01,0.000000000000000000e+00
3.170000000000000040e-01,-1.829999999999999960e-01,-1.430000000000000160e-01,-1.820622495554863884e-01,-1.820622495554863884e-01,0.000000000000000000e+00
3.180000000000000049e-01,-1.819999999999999951e-01,-1.420000000000000151e-01,-1.825665997558419962e-01,-1.825665997558419962e-01,0.000000000000000000e+00
3.190000000000000058e-01,-1.809999999999999942e-01,-1.410000000000000142e-01,-1.830705464760373213e-01,-1.830705464760373213e-01,0.000000000000000000e+00
3.200000000000000067e-01,-1.799999999999999933e-01,-1.400000000000000133e-01,-1.835740900388564967e-01,-1.835740900388564967e-01,0.000000000000000000e+00
3.210000000000000075e-01,-1.789999999999999925e-01,-1.390000000000000124e-01,-1.840772307668254171e-01,-1.840772307668254171e-01,0.000000000000000000e+00
3.220000000000000084e-01,-1.779999999999999916e-01,-1.380000000000000115e-01,-1.845799689822119616e-01,-1.845799689822119616e-01,0.000000000000000000e+00
3.230000000000000093e-01,-1.769999999999999907e-01,-1.370000000000000107e-01,-1.850823050070261877e-01,-1.850823050070261877e-01,0.000000000000000000e+00
3.240000000000000102e-01,-1.759999999999999898e-01,-1.360000000000000098e-01,-1.855842391630205535e-01,-1.855842391630205535e-01,0.000000000000000000e+00
3.250000000000000111e-01,-1.749999999999999889e-01,-1.350000000000000089e-01,-1.860857717716901394e-01,-1.860857717716901394e-01,0.000000000000000000e+00
3.260000000000000120e-01,-1.739999999999999880e-01,-1.340000000000000080e-01,-1.865869031542727874e-01,-1.865869031542727874e-01,0.000000000000000000e+00
3.270000000000000129e-01,-1.729999999999999871e-01,-1.330000000000000071e-01,-1.870876336317493782e-01,-1.870876336317493782e-01,0.000000000000000000e+00
3.280000000000000138e-01,-1.719999999999999862e-01,-1.320000000000000062e-01,-1.875879635248439703e-01,-1.875879635248439703e-01,0.000000000000000000e+00
3.290000000000000147e-01,-1.709999999999999853e-01,-1.310000000000000053e-01,-1.880878931540241050e-01,-1.880878931540241050e-01,0.000000000000000000e+00
3.300000000000000155e-01,-1.699999999999999845e-01,-1.300000000000000044e-01,-1.885874228395008900e-01,-1.885874228395008900e-01,0.000000000000000000e+00
3.310000000000000164e-01,-1.689999999999999836e-01,-1.290000000000000036e-01,-1.890865529012292767e-01,-1.890865529012292767e-01,0.000000000000000000e+00
3.320000000000000173e-01,-1.679999999999999827e-01,-1.280000000000000027e-01,-1.895852836589082824e-01,-1.895852836589082824e-01,0.000000000000000000e+00
3.330000000000000182e-01,-1.669999999999999818e-01,-1.270000000000000018e-01,-1.900836154319811566e-01,-1.900836154319811566e-01,0.000000000000000000e+00
3.340000000000000191e-01,-1.659999999999999809e-01,-1.260000000000000009e-01,-1.905815485396355757e-01,-1.905815485396355757e-01,0.000000000000000000e+00
3.350000000000000200e-01,-1.649999999999999800e-01,-1.250000000000000000e-01,-1.910790833008038647e-01,-1.910790833008038647e-01,0.000000000000000000e+00
3.360000000000000209e-01,-1.639999999999999791e-01,-1.239999999999999991e-01,-1.915762200341632193e-01,-1.915762200341632193e-01,0.000000000000000000e+00
3.370000000000000218e-01,-1.629999999999999782e-01,-1.229999999999999982e-01,-1.920729590581359003e-01,-1.920729590581359003e-01,0.000000000000000000e+00
3.380000000000000226e-01,-1.619999999999999774e-01,-1.219999999999999973e-01,-1.925693006908894001e-01,-1.925693006908894001e-01,0.000000000000000000e+00
3.390000000000000235e-01,-1.609999999999999765e-01,-1.209999999999999964e-01,-1.930652452503366923e-01,-1.930652452503366923e-01,0.000000000000000000e+00
3.400000000000000244e-01,-1.599999999999999756e-01,-1.199999999999999956e-01,-1.935607930541364263e-01,-1.935607930541364263e-01,0.000000000000000000e+00
3.410000000000000253e-01,-1.589999999999999747e-01,-1.189999999999999947e-01,-1.940559444196931216e-01,-1.940559444196931216e-01,0.000000000000000000e+00
3.420000000000000262e-01,-1.579999999999999738e-01,-1.179999999999999938e-01,-1.945506996641573616e-01,-1.945506996641573616e-01,0.000000000000000000e+00
3.430000000000000271e-01,-1.569999999999999729e-01,-1.169999999999999929e-01,-1.950450591044260440e-01,-1.950450591044260440e-01,0.000000000000000000e+00
3.440000000000000280e-01,-1.559999999999999720e-01,-1.159999999999999920e-01,-1.955390230571424914e-01,-1.955390230571424914e-01,0.000000000000000000e+00
3.450000000000000289e-01,-1.549999999999999711e-01,-1.149999999999999911e-01,-1.960325918386967847e-01,-1.960325918386967847e-01,0.000000000000000000e+00
3.460000000000000298e-01,-1.539999999999999702e-01,-1.139999999999999902e-01,-1.965257657652258183e-01,-1.965257657652258183e-01,0.000000000000000000e+00
3.470000000000000306e-01,-1.529999999999999694e-01,-1.129999999999999893e-01,-1.970185451526136333e-01,-1.970185451526136333e-01,0.000000000000000000e+00
3.480000000000000315e-01,-1.519999999999999685e-01,-1.119999999999999885e-01,-1.975109303164915286e-01,-1.975109303164915286e-01,0.000000000000000000e+00
3.490000000000000324e-01,-1.509999999999999676e-01,-1.109999999999999876e-01,-1.980029215722383384e-01,-1.980029215722383384e-01,0.000000000000000000e+00
3.500000000000000333e-01,-1.499999999999999667e-01,-1.099999999999999867e-01,-1.984945192349805432e-01,-1.984945192349805432e-01,0.000000000000000000e+00
3.510000000000000342e-01,-1.489999999999999658e-01,-1.089999999999999858e-01,-1.989857236195925472e-01,-1.989857236195925472e-01,0.000000000000000000e+00
3.519999999999999796e-01,-1.480000000000000204e-01,-1.080000000000000404e-01,-1.994765350406968729e-01,-1.994765350406968729e-01,0.000000000000000000e+00
3.529999999999999805e-01,-1.470000000000000195e-01,-1.070000000000000395e-01,-1.999669538126643276e-01,-1.999669538126643276e-01,0.000000000000000000e+00
3.539999999999999813e-01,-1.460000000000000187e-01,-1.060000000000000386e-01,-2.004569802496141973e-01,-2.004569802496141973e-01,0.000000000000000000e+00
3.549999999999999822e-01,-1.450000000000000178e-01,-1.050000000000000377e-01,-2.009466146654144969e-01,-2.009466146654144969e-01,0.000000000000000000e+00
3.559999999999999831e-01,-1.440000000000000169e-01,-1.040000000000000369e-01,-2.014358573736821645e-01,-2.014358573736821645e-01,0.000000000000000000e+00
3.569999999999999840e-01,-1.430000000000000160e-01,-1.030000000000000360e-01,-2.019247086877832276e-01,-2.019247086877832276e-01,0.000000000000000000e+00
3.579999999999999849e-01,-1.420000000000000151e-01,-1.020000000000000351e-01,-2.024131689208329976e-01,-2.024131689208329976e-01,0.000000000000000000e+00
3.589999999999999858e-01,-1.410000000000000142e-01,-1.010000000000000342e-01,-2.029012383856963198e-01,-2.029012383856963198e-01,0.000000000000000000e+00
3.599999999999999867e-01,-1.400000000000000133e-01,-1.000000000000000333e-01,-2.033889173949877671e-01,-2.033889173949877671e-01,0.000000000000000000e+00
3.609999999999999876e-01,-1.390000000000000124e-01,-9.900000000000003242e-02,-2.038762062610717796e-01,-2.038762062610717796e-01,0.000000000000000000e+00
3.619999999999999885e-01,-1.380000000000000115e-01,-9.800000000000003153e-02,-2.043631052960629135e-01,-2.043631052960629135e-01,0.000000000000000000e+00
3.629999999999999893e-01,-1.370000000000000107e-01,-9.700000000000003064e-02,-2.048496148118260640e-01,-2.048496148118260640e-01,0.000000000000000000e+00
3.639999999999999902e-01,-1.360000000000000098e-01,-9.600000000000002975e-02,-2.053357351199766034e-01,-2.053357351199766034e-01,0.000000000000000000e+00
3.649999999999999911e-01,-1.350000000000000089e-01,-9.500000000000002887e-02,-2.058214665318806313e-01,-2.058214665318806313e-01,0.000000000000000000e+00
3.659999999999999920e-01,-1.340000000000000080e-01,-9.400000000000002798e-02,-2.063068093586551133e-01,-2.063068093586551133e-01,0.000000000000000000e+00
3.669999999999999929e-01,-1.330000000000000071e-01,-9.300000000000002709e-02,-2.067917639111681860e-01,-2.067917639111681860e-01,0.000000000000000000e+00
3.679999999999999938e-01,-1.320000000000000062e-01,-9.200000000000002620e-02,-2.072763305000392409e-01,-2.072763305000392409e-01,0.000000000000000000e+00
3.689999999999999947e-01,-1.310000000000000053e-01,-9.100000000000002531e-02,-2.077605094356392013e-01,-2.077605094356392013e-01,0.000000000000000000e+00
3.699999999999999956e-01,-1.300000000000000044e-01,-9.000000000000002442e-02,-2.082443010280906892e-01,-2.082443010280906892e-01,0.000000000000000000e+00
3.709999999999999964e-01,-1.290000000000000036e-01,-8.900000000000002354e-02,-2.087277055872682197e-01,-2.087277055872682197e-01,0.000000000000000000e+00
3.719999999999999973e-01,-1.280000000000000027e-01,-8.800000000000002265e-02,-2.092107234227983947e-01,-2.092107234227983947e-01,0.000000000000000000e+00
3.729999999999999982e-01,-1.270000000000000018e-01,-8.700000000000002176e-02,-2.096933548440601536e-01,-2.096933548440601536e-01,0.000000000000000000e+00
3.739999999999999991e-01,-1.260000000000000009e-01,-8.600000000000002087e-02,-2.101756001601849111e-01,-2.101756001601849111e-01,0.000000000000000000e+00
3.750000000000000000e-01,-1.250000000000000000e-01,-8.500000000000001998e-02,-2.106574596800567523e-01,-2.106574596800567523e-01,0.000000000000000000e+00
3.760000000000000009e-01,-1.239999999999999991e-01,-8.400000000000001910e-02,-2.111389337123127097e-01,-2.111389337123127097e-01,0.000000000000000000e+00
3.770000000000000018e-01,-1.229999999999999982e-01,-8.300000000000001821e-02,-2.116200225653428468e-01,-2.116200225653428468e-01,0.000000000000000000e+00
3.780000000000000027e-01,-1.219999999999999973e-01,-8.200000000000001732e-02,-2.121007265472905634e-01,-2.121007265472905634e-01,0.000000000000000000e+00
3.790000000000000036e-01,-1.209999999999999964e-01,-8.100000000000001643e-02,-2.125810459660527341e-01,-2.125810459660527341e-01,0.000000000000000000e+00
3.800000000000000044e-01,-1.199999999999999956e-01,-8.000000000000001554e-02,-2.130609811292799027e-01,-2.130609811292799027e-01,0.000000000000000000e+00
3.810000000000000053e-01,-1.189999999999999947e-01,-7.900000000000001465e-02,-2.135405323443764769e-01,-2.135405323443764769e-01,0.000000000000000000e+00
3.820000000000000062e-01,-1.179999999999999938e-01,-7.800000000000001377e-02,-2.140196999185009774e-01,-2.140196999185009774e-01,0.000000000000000000e+00
3.830000000000000071e-01,-1.169999999999999929e-01,-7.700000000000001288e-02,-2.144984841585661772e-01,-2.144984841585661772e-01,0.000000000000000000e+00
3.840000000000000080e-01,-1.159999999999999920e-01,-7.600000000000001199e-02,-2.149768853712393235e-01,-2.149768853712393235e-01,0.000000000000000000e+00
3.850000000000000089e-01,-1.149999999999999911e-01,-7.500000000000001110e-02,-2.154549038629423319e-01,-2.154549038629423319e-01,0.000000000000000000e+00
3.860000000000000098e-01,-1.139999999999999902e-01,-7.400000000000001021e-02,-2.159325399398519807e-01,-2.159325399398519807e-01,0.000000000000000000e+00
3.870000000000000107e-01,-1.129999999999999893e-01,-7.300000000000000933e-02,-2.164097939079001054e-01,-2.164097939079001054e-01,0.000000000000000000e+00
3.880000000000000115e-01,-1.119999999999999885e-01,-7.200000000000000844e-02,-2.168866660727737927e-01,-2.168866660727737927e-01,0.000000000000000000e+00
3.890000000000000124e-01,-1.109999999999999876e-01,-7.100000000000000755e-02,-2.173631567399155751e-01,-2.173631567399155751e-01,0.000000000000000000e+00
3.900000000000000133e-01,-1.099999999999999867e-01,-7.000000000000000666e-02,-2.178392662145236525e-01,-2.178392662145236525e-01,0.000000000000000000e+00
3.910000000000000142e-01,-1.089999999999999858e-01,-6.900000000000000577e-02,-2.183149948015520314e-01,-2.183149948015520314e-01,0.000000000000000000e+00
3.920000000000000151e-01,-1.079999999999999849e-01,-6.800000000000000488e-02,-2.187903428057108024e-01,-2.187903428057108024e-01,0.000000000000000000e+00
3.930000000000000160e-01,-1.069999999999999840e-01,-6.700000000000000400e-02,-2.192653105314662232e-01,-2.192653105314662232e-01,0.000000000000000000e+00
3.940000000000000169e-01,-1.059999999999999831e-01,-6.600000000000000311e-02,-2.197398982830410519e-01,-2.197398982830410519e-01,0.000000000000000000e+00
3.950000000000000178e-01,-1.049999999999999822e-01,-6.500000000000000222e-02,-2.202141063644146302e-01,-2.202141063644146302e-01,0.000000000000000000e+00
3.960000000000000187e-01,-1.039999999999999813e-01,-6.400000000000000133e-02,-2.206879350793231054e-01,-2.206879350793231054e-01,0.000000000000000000e+00
3.970000000000000195e-01,-1.029999999999999805e-01,-6.300000000000000044e-02,-2.211613847312596526e-01,-2.211613847312596526e-01,0.000000000000000000e+00
3.980000000000000204e-01,-1.019999999999999796e-01,-6.199999999999999956e-02,-2.216344556234746410e-01,-2.216344556234746410e-01,0.000000000000000000e+00
3.990000000000000213e-01,-1.009999999999999787e-01,-6.099999999999999867e-02,-2.221071480589758562e-01,-2.221071480589758562e-01,0.000000000000000000e+00
4.000000000000000222e-01,-9.999999999999997780e-02,-5.999999999999999778e-02,-2.225794623405286665e-01,-2.225794623405286665e-01,0.000000000000000000e+00
4.010000000000000231e-01,-9.899999999999997691e-02,-5.899999999999999689e-02,-2.230513987706562451e-01,-2.230513987706562451e-01,0.000000000000000000e+00
4.020000000000000240e-01,-9.799999999999997602e-02,-5.799999999999999600e-02,-2.235229576516397088e-01,-2.235229576516397088e-01,0.000000000000000000e+00
4.030000000000000249e-01,-9.699999999999997513e-02,-5.699999999999999512e-02,-2.239941392855183955e-01,-2.239941392855183955e-01,0.000000000000000000e+00
4.040000000000000258e-01,-9.599999999999997424e-02,-5.599999999999999423e-02,-2.244649439740899755e-01,-2.244649439740899755e-01,0.000000000000000000e+00
4.050000000000000266e-01,-9.499999999999997335e-02,-5.499999999999999334e-02,-2.249353720189107009e-01,-2.249353720189107009e-01,0.000000000000000000e+00
4.060000000000000275e-01,-9.399999999999997247e-02,-5.399999999999999245e-02,-2.254054237212955725e-01,-2.254054237212955725e-01,0.000000000000000000e+00
4.070000000000000284e-01,-9.299999999999997158e-02,-5.299999999999999156e-02,-2.258750993823185338e-01,-2.258750993823185338e-01,0.000000000000000000e+00
4.080000000000000293e-01,-9.199999999999997069e-02,-5.199999999999999067e-02,-2.263443993028126655e-01,-2.263443993028126655e-01,0.000000000000000000e+00
4.090000000000000302e-01,-9.099999999999996980e-02,-5.099999999999998979e-02,-2.268133237833704074e-01,-2.268133237833704074e-01,0.000000000000000000e+00
4.100000000000000311e-01,-8.999999999999996891e-02,-4.999999999999998890e-02,-2.272818731243436974e-01,-2.272818731243436974e-01,0.000000000000000000e+00
4.110000000000000320e-01,-8.899999999999996803e-02,-4.899999999999998801e-02,-2.277500476258442208e-01,-2.277500476258442208e-01,0.000000000000000000e+00
4.120000000000000329e-01,-8.799999999999996714e-02,-4.799999999999998712e-02,-2.282178475877435497e-01,-2.282178475877435497e-01,0.000000000000000000e+00
4.130000000000000338e-01,-8.699999999999996625e-02,-4.699999999999998623e-02,-2.286852733096733647e-01,-2.286852733096733647e-01,0.000000000000000000e+00
4.140000000000000346e-01,-8.599999999999996536e-02,-4.599999999999998535e-02,-2.291523250910256215e-01,-2.291523250910256215e-01,0.000000000000000000e+00
4.150000000000000355e-01,-8.499999999999996447e-02,-4.499999999999998446e-02,-2.296190032309528006e-01,-2.296190032309528006e-01,0.000000000000000000e+00
4.160000000000000364e-01,-8.399999999999996358e-02,-4.399999999999998357e-02,-2.300853080283680463e-01,-2.300853080283680463e-01,0.000000000000000000e+00
4.169999999999999818e-01,-8.300000000000001821e-02,-4.300000000000003819e-02,-2.305512397819453607e-01,-2.305512397819453607e-01,0.000000000000000000e+00
4.179999999999999827e-01,-8.200000000000001732e-02,-4.200000000000003730e-02,-2.310167987901197983e-01,-2.310167987901197983e-01,0.000000000000000000e+00
4.189999999999999836e-01,-8.100000000000001643e-02,-4.100000000000003642e-02,-2.314819853510877157e-01,-2.314819853510877157e-01,0.000000000000000000e+00
4.199999999999999845e-01,-8.000000000000001554e-02,-4.000000000000003553e-02,-2.319467997628068545e-01,-2.319467997628068545e-01,0.000000000000000000e+00
4.209999999999999853e-01,-7.900000000000001465e-02,-3.900000000000003464e-02,-2.324112423229966196e-01,-2.324112423229966196e-01,0.000000000000000000e+00
4.219999999999999862e-01,-7.800000000000001377e-02,-3.800000000000003375e-02,-2.328753133291382171e-01,-2.328753133291382171e-01,0.000000000000000000e+00
4.229999999999999871e-01,-7.700000000000001288e-02,-3.700000000000003286e-02,-2.333390130784749050e-01,-2.333390130784749050e-01,0.000000000000000000e+00
4.239999999999999880e-01,-7.600000000000001199e-02,-3.600000000000003197e-02,-2.338023418680121313e-01,-2.338023418680121313e-01,0.000000000000000000e+00
4.249999999999999889e-01,-7.500000000000001110e-02,-3.500000000000003109e-02,-2.342652999945177283e-01,-2.342652999945177283e-01,0.000000000000000000e+00
4.259999999999999898e-01,-7.400000000000001021e-02,-3.400000000000003020e-02,-2.347278877545221076e-01,-2.347278877545221076e-01,0.000000000000000000e+00
4.269999999999999907e-01,-7.300000000000000933e-02,-3.300000000000002931e-02,-2.351901054443184813e-01,-2.351901054443184813e-01,0.000000000000000000e+00
4.279999999999999916e-01,-7.200000000000000844e-02,-3.200000000000002842e-02,-2.356519533599630289e-01,-2.356519533599630289e-01,0.000000000000000000e+00
4.289999999999999925e-01,-7.100000000000000755e-02,-3.100000000000002753e-02,-2.361134317972750640e-01,-2.361134317972750640e-01,0.000000000000000000e+00
4.299999999999999933e-01,-7.000000000000000666e-02,-3.000000000000002665e-02,-2.365745410518372560e-01,-2.365745410518372560e-01,0.000000000000000000e+00
4.309999999999999942e-01,-6.900000000000000577e-02,-2.900000000000002576e-02,-2.370352814189957968e-01,-2.370352814189957968e-01,0.000000000000000000e+00
4.319999999999999951e-01,-6.800000000000000488e-02,-2.800000000000002487e-02,-2.374956531938605953e-01,-2.374956531938605953e-01,0.000000000000000000e+00
4.329999999999999960e-01,-6.700000000000000400e-02,-2.700000000000002398e-02,-2.379556566713054988e-01,-2.379556566713054988e-01,0.000000000000000000e+00
4.339999999999999969e-01,-6.600000000000000311e-02,-2.600000000000002309e-02,-2.384152921459684604e-01,-2.384152921459684604e-01,0.000000000000000000e+00
4.349999999999999978e-01,-6.500000000000000222e-02,-2.500000000000002220e-02,-2.388745599122516772e-01,-2.388745599122516772e-01,0.000000000000000000e+00
4.359999999999999987e-01,-6.400000000000000133e-02,-2.400000000000002132e-02,-2.393334602643218678e-01,-2.393334602643218678e-01,0.000000000000000000e+00
4.369999999999999996e-01,-6.300000000000000044e-02,-2.300000000000002043e-02,-2.397919934961104116e-01,-2.397919934961104116e-01,0.000000000000000000e+00
4.380000000000000004e-01,-6.199999999999999956e-02,-2.200000000000001954e-02,-2.402501599013135147e-01,-2.402501599013135147e-01,0.000000000000000000e+00
4.390000000000000013e-01,-6.099999999999999867e-02,-2.100000000000001865e-02,-2.407079597733924603e-01,-2.407079597733924603e-01,0.000000000000000000e+00
4.400000000000000022e-01,-5.999999999999999778e-02,-2.000000000000001776e-02,-2.411653934055737469e-01,-2.411653934055737469e-01,0.000000000000000000e+00
4.410000000000000031e-01,-5.899999999999999689e-02,-1.900000000000001688e-02,-2.416224610908492831e-01,-2.416224610908492831e-01,0.000000000000000000e+00
4.420000000000000040e-01,-5.799999999999999600e-02,-1.800000000000001599e-02,-2.420791631219766094e-01,-2.420791631219766094e-01,0.000000000000000000e+00
4.430000000000000049e-01,-5.699999999999999512e-02,-1.700000000000001510e-02,-2.425354997914790367e-01,-2.425354997914790367e-01,0.000000000000000000e+00
4.440000000000000058e-01,-5.599999999999999423e-02,-1.600000000000001421e-02,-2.429914713916458413e-01,-2.429914713916458413e-01,0.000000000000000000e+00
4.450000000000000067e-01,-5.499999999999999334e-02,-1.500000000000001332e-02,-2.434470782145325141e-01,-2.434470782145325141e-01,0.000000000000000000e+00
4.460000000000000075e-01,-5.399999999999999245e-02,-1.400000000000001243e-02,-2.439023205519608994e-01,-2.439023205519608994e-01,0.000000000000000000e+00
4.470000000000000084e-01,-5.299999999999999156e-02,-1.300000000000001155e-02,-2.443571986955193343e-01,-2.443571986955193343e-01,0.000000000000000000e+00
4.480000000000000093e-01,-5.199999999999999067e-02,-1.200000000000001066e-02,-2.448117129365629252e-01,-2.448117129365629252e-01,0.000000000000000000e+00
4.490000000000000102e-01,-5.099999999999998979e-02,-1.100000000000000977e-02,-2.452658635662136877e-01,-2.452658635662136877e-01,0.000000000000000000e+00
4.500000000000000111e-01,-4.999999999999998890e-02,-1.000000000000000888e-02,-2.457196508753607123e-01,-2.457196508753607123e-01,0.000000000000000000e+00
4.510000000000000120e-01,-4.899999999999998801e-02,-9.000000000000007994e-03,-2.461730751546604146e-01,-2.461730751546604146e-01,0.000000000000000000e+00
4.520000000000000129e-01,-4.799999999999998712e-02,-8.000000000000007105e-03,-2.466261366945366740e-01,-2.466261366945366740e-01,0.000000000000000000e+00
4.530000000000000138e-01,-4.699999999999998623e-02,-7.000000000000006217e-03,-2.470788357851810557e-01,-2.470788357851810557e-01,0.000000000000000000e+00
4.540000000000000147e-01,-4.599999999999998535e-02,-6.000000000000005329e-03,-2.475311727165529219e-01,-2.475311727165529219e-01,0.000000000000000000e+00
4.550000000000000155e-01,-4.499999999999998446e-02,-5.000000000000004441e-03,-2.479831477783796811e-01,-2.479831477783796811e-01,0.000000000000000000e+00
4.560000000000000164e-01,-4.399999999999998357e-02,-4.000000000000003553e-03,-2.484347612601569832e-01,-2.484347612601569832e-01,0.000000000000000000e+00
4.570000000000000173e-01,-4.299999999999998268e-02,-3.000000000000002665e-03,-2.488860134511488575e-01,-2.488860134511488575e-01,0.000000000000000000e+00
4.580000000000000182e-01,-4.199999999999998179e-02,-2.000000000000001776e-03,-2.493369046403879352e-01,-2.493369046403879352e-01,0.000000000000000000e+00
4.590000000000000191e-01,-4.099999999999998090e-02,-1.000000000000000888e-03,-2.497874351166756157e-01,-2.497874351166756157e-01,0.000000000000000000e+00
4.600000000000000200e-01,-3.999999999999998002e-02,0.000000000000000000e+00,-2.502376051685822889e-01,-2.502376051685822889e-01,0.000000000000000000e+00
4.610000000000000209e-01,-3.899999999999997913e-02,1.000000000000000888e-03,-2.506874150844474181e-01,-2.491374150844474222e-01,1.549999999999995826e-03
4.620000000000000218e-01,-3.799999999999997824e-02,2.000000000000001776e-03,-2.511368651523798734e-01,-2.480381051523798674e-01,3.098760000000005954e-03
4.630000000000000226e-01,-3.699999999999997735e-02,3.000000000000002665e-03,-2.515859556602579872e-01,-2.469396746682579746e-01,4.646280992000012544e-03
4.640000000000000235e-01,-3.599999999999997646e-02,4.000000000000003553e-03,-2.520346868957297759e-01,-2.458421229285233656e-01,6.192563967206410336e-03
4.650000000000000244e-01,-3.499999999999997558e-02,5.000000000000004441e-03,-2.524830591462132179e-01,-2.447454492301805451e-01,7.737609916032672785e-03
4.660000000000000253e-01,-3.399999999999997469e-02,6.000000000000005329e-03,-2.529310726988962532e-01,-2.436496528707964015e-01,9.281419828099851665e-03
4.670000000000000262e-01,-3.299999999999997380e-02,7.000000000000006217e-03,-2.533787278407371168e-01,-2.425547331484997626e-01,1.082399469223735422e-02
4.680000000000000271e-01,-3.199999999999997291e-02,8.000000000000007105e-03,-2.538260248584645051e-01,-2.414606893619809513e-01,1.236533549648355379e-02
4.690000000000000280e-01,-3.099999999999997202e-02,9.000000000000007994e-03,-2.542729640385777423e-01,-2.403675208104913696e-01,1.390544322808637268e-02
4.700000000000000289e-01,-2.999999999999997113e-02,1.000000000000000888e-02,-2.547195456673468916e-01,-2.392752267938429711e-01,1.544431887350392052e-02
4.710000000000000298e-01,-2.899999999999997025e-02,1.100000000000000977e-02,-2.551657700308130328e-01,-2.381838066124079001e-01,1.698196341840513268e-02
4.720000000000000306e-01,-2.799999999999996936e-02,1.200000000000001066e-02,-2.556116374147883730e-01,-2.370932595671179643e-01,1.851837784767040862e-02
4.730000000000000315e-01,-2.699999999999996847e-02,1.300000000000001155e-02,-2.560571481048565246e-01,-2.360035849594642743e-01,2.005356314539225027e-02
4.740000000000000324e-01,-2.599999999999996758e-02,1.400000000000001243e-02,-2.565023023863726159e-01,-2.349147820914967155e-01,2.158752029487590041e-02
4.750000000000000333e-01,-2.499999999999996669e-02,1.500000000000001332e-02,-2.569471005444635137e-01,-2.338268502658235048e-01,2.312025027864000881e-02
4.760000000000000342e-01,-2.399999999999996581e-02,1.600000000000001421e-02,-2.573915428640279335e-01,-2.327397887856108571e-01,2.465175407841707633e-02
4.770000000000000351e-01,-2.299999999999996492e-02,1.700000000000001510e-02,-2.578356296297367178e-01,-2.316535969545823748e-01,2.618203267515434307e-02
4.780000000000000360e-01,-2.199999999999996403e-02,1.800000000000001599e-02,-2.582793611260329469e-01,-2.305682740770187145e-01,2.771108704901423248e-02
4.790000000000000369e-01,-2.099999999999996314e-02,1.900000000000001688e-02,-2.587227376371321053e-01,-2.294838194577570878e-01,2.923891817937501747e-02
4.799999999999999822e-01,-2.000000000000001776e-02,1.999999999999996225e-02,-2.591657594470224146e-01,-2.284002324021908725e-01,3.076552704483154210e-02
4.809999999999999831e-01,-1.900000000000001688e-02,2.099999999999996314e-02,-2.596084268394647787e-01,-2.273175122162691131e-01,3.229091462319566563e-02
4.819999999999999840e-01,-1.800000000000001599e-02,2.199999999999996403e-02,-2.600507400979932271e-01,-2.262356582064961041e-01,3.381508189149712296e-02
4.829999999999999849e-01,-1.700000000000001510e-02,2.299999999999996492e-02,-2.604926995059148598e-01,-2.251546696799309188e-01,3.533802982598394093e-02
4.839999999999999858e-01,-1.600000000000001421e-02,2.399999999999996581e-02,-2.609343053463101247e-01,-2.240745459441869647e-01,3.685975940212316004e-02
4.849999999999999867e-01,-1.500000000000001332e-02,2.499999999999996669e-02,-2.613755579020330955e-01,-2.229952863074316227e-01,3.838027159460147275e-02
4.859999999999999876e-01,-1.400000000000001243e-02,2.599999999999996758e-02,-2.618164574557114710e-01,-2.219168900783856646e-01,3.989956737732580638e-02
4.869999999999999885e-01,-1.300000000000001155e-02,2.699999999999996847e-02,-2.622570042897469089e-01,-2.208393565663229474e-01,4.141764772342396150e-02
4.879999999999999893e-01,-1.200000000000001066e-02,2.799999999999996936e-02,-2.626971986863151365e-01,-2.197626850810698862e-01,4.293451360524525029e-02
4.889999999999999902e-01,-1.100000000000000977e-02,2.899999999999997025e-02,-2.631370409273660615e-01,-2.186868749330050377e-01,4.445016599436102389e-02
4.899999999999999911e-01,-1.000000000000000888e-02,2.999999999999997113e-02,-2.635765312946241612e-01,-2.176119254330586283e-01,4.596460586156553285e-02
4.909999999999999920e-01,-9.000000000000007994e-03,3.099999999999997202e-02,-2.640156700695884817e-01,-2.165378358927121938e-01,4.747783417687628793e-02
4.919999999999999929e-01,-8.000000000000007105e-03,3.199999999999997291e-02,-2.644544575335328052e-01,-2.154646056239980234e-01,4.898985190953478175e-02
4.929999999999999938e-01,-7.000000000000006217e-03,3.299999999999997380e-02,-2.648928939675059824e-01,-2.143922339394988275e-01,5.050066002800715492e-02
4.939999999999999947e-01,-6.000000000000005329e-03,3.399999999999997469e-02,-2.653309796523319886e-01,-2.133207201523472374e-01,5.201025949998475117e-02
4.949999999999999956e-01,-5.000000000000004441e-03,3.499999999999997558e-02,-2.657687148686101453e-01,-2.122500635762253618e-01,5.351865129238478347e-02
4.959999999999999964e-01,-4.000000000000003553e-03,3.599999999999997646e-02,-2.662060998967152314e-01,-2.111802635253643701e-01,5.502583637135086136e-02
4.969999999999999973e-01,-3.000000000000002665e-03,3.699999999999997735e-02,-2.666431350167978720e-01,-2.101113193145440761e-01,5.653181570225379593e-02
4.979999999999999982e-01,-2.000000000000001776e-03,3.799999999999997824e-02,-2.670798205087844268e-01,-2.090432302590924385e-01,5.803659024969198832e-02
4.989999999999999991e-01,-1.000000000000000888e-03,3.899999999999997913e-02,-2.675161566523773793e-01,-2.079759956748851724e-01,5.954016097749220693e-02
5.000000000000000000e-01,0.000000000000000000e+00,3.999999999999998002e-02,-2.679521437270555029e-01,-2.069096148783452771e-01,6.104252884871022578e-02
5.010000000000000009e-01,1.000000000000000888e-03,4.099999999999998090e-02,-2.668377820120738653e-01,-2.058440871864425925e-01,6.099369482563127276e-02
5.020000000000000018e-01,2.000000000000001776e-03,4.199999999999998179e-02,-2.657243117864642179e-01,-2.047794119166934379e-01,6.094489986977078000e-02
5.030000000000000027e-01,3.000000000000002665e-03,4.299999999999998268e-02,-2.646117323370350549e-01,-2.037155883871600848e-01,6.089614394987497015e-02
5.040000000000000036e-01,4.000000000000003553e-03,4.399999999999998357e-02,-2.635000429511654141e-01,-2.026526159164503682e-01,6.084742703471504588e-02
5.050000000000000044e-01,5.000000000000004441e-03,4.499999999999998446e-02,-2.623892429168044882e-01,-2.015904938237172150e-01,6.079874909308727315e-02
5.060000000000000053e-01,6.000000000000005329e-03,4.599999999999998535e-02,-2.612793315224710700e-01,-2.005292214286582275e-01,6.075011009381284244e-02
5.070000000000000062e-01,7.000000000000006217e-03,4.699999999999998623e-02,-2.601703080572531079e-01,-1.994687980515152947e-01,6.070151000573781319e-02
5.080000000000000071e-01,8.000000000000007105e-03,4.799999999999998712e-02,-2.590621718108073179e-01,-1.984092230130740930e-01,6.065294879773322489e-02
5.090000000000000080e-01,9.000000000000007994e-03,4.899999999999998801e-02,-2.579549220733586834e-01,-1.973504956346636419e-01,6.060442643869504153e-02
5.100000000000000089e-01,1.000000000000000888e-02,4.999999999999998890e-02,-2.568485581357000114e-01,-1.962926152381559153e-01,6.055594289754409609e-02
5.110000000000000098e-01,1.100000000000000977e-02,5.099999999999998979e-02,-2.557430792891914328e-01,-1.952355811459653978e-01,6.050749814322603504e-02
5.120000000000000107e-01,1.200000000000001066e-02,5.199999999999999067e-02,-2.546384848257600697e-01,-1.941793926810486126e-01,6.045909214471145710e-02
5.130000000000000115e-01,1.300000000000001155e-02,5.299999999999999156e-02,-2.535347740378994796e-01,-1.931240491669037607e-01,6.041072487099571897e-02
5.140000000000000124e-01,1.400000000000001243e-02,5.399999999999999245e-02,-2.524319462186691565e-01,-1.920695499275702489e-01,6.036239629109890759e-02
5.150000000000000133e-01,1.500000000000001332e-02,5.499999999999999334e-02,-2.513300006616941973e-01,-1.910158942876281907e-01,6.031410637406600661e-02
5.160000000000000142e-01,1.600000000000001421e-02,5.599999999999999423e-02,-2.502289366611648580e-01,-1.899630815721981003e-01,6.026585508896675769e-02
5.170000000000000151e-01,1.700000000000001510e-02,5.699999999999999512e-02,-2.491287535118359153e-01,-1.889111111069403381e-01,6.021764240489557718e-02
5.180000000000000160e-01,1.800000000000001599e-02,5.799999999999999600e-02,-2.480294505090264445e-01,-1.878599822180547774e-01,6.016946829097166716e-02
5.190000000000000169e-01,1.900000000000001688e-02,5.899999999999999689e-02,-2.469310269486192366e-01,-1.868096942322803322e-01,6.012133271633890441e-02
5.200000000000000178e-01,2.000000000000001776e-02,5.999999999999999778e-02,-2.458334821270603543e-01,-1.857602464768945139e-01,6.007323565016584044e-02
5.210000000000000187e-01,2.100000000000001865e-02,6.099999999999999867e-02,-2.447368153413587155e-01,-1.847116382797129863e-01,6.002517706164572919e-02
5.220000000000000195e-01,2.200000000000001954e-02,6.199999999999999956e-02,-2.436410258890856217e-01,-1.836638689690892057e-01,5.997715691999641607e-02
5.230000000000000204e-01,2.300000000000002043e-02,6.300000000000000044e-02,-2.425461130683743416e-01,-1.826169378739139204e-01,5.992917519446042118e-02
5.240000000000000213e-01,2.400000000000002132e-02,6.400000000000000133e-02,-2.414520761779196389e-01,-1.815708443236147829e-01,5.988123185430485607e-02
5.250000000000000222e-01,2.500000000000002220e-02,6.500000000000000222e-02,-2.403589145169773011e-01,-1.805255876481558774e-01,5.983332686882142371e-02
5.260000000000000231e-01,2.600000000000002309e-02,6.600000000000000311e-02,-2.392666273853637227e-01,-1.794811671780373596e-01,5.978546020732636301e-02
5.270000000000000240e-01,2.700000000000002398e-02,6.700000000000000400e-02,-2.381752140834554332e-01,-1.784375822442949289e-01,5.973763183916050434e-02
5.280000000000000249e-01,2.800000000000002487e-02,6.800000000000000488e-02,-2.370846739121886815e-01,-1.773948321784994953e-01,5.968984173368918622e-02
5.290000000000000258e-01,2.900000000000002576e-02,6.900000000000000577e-02,-2.359950061730589355e-01,-1.763529163127567079e-01,5.964208986030222759e-02
5.300000000000000266e-01,3.000000000000002665e-02,7.000000000000000666e-02,-2.349062101681204939e-01,-1.753118339797065106e-01,5.959437618841398332e-02
5.310000000000000275e-01,3.100000000000002753e-02,7.100000000000000755e-02,-2.338182851999859868e-01,-1.742715845125227536e-01,5.954670068746323319e-02
5.320000000000000284e-01,3.200000000000002842e-02,7.200000000000000844e-02,-2.327312305718259866e-01,-1.732321672449127492e-01,5.949906332691323740e-02
5.330000000000000293e-01,3.300000000000002931e-02,7.300000000000000933e-02,-2.316450455873685366e-01,-1.721935815111168278e-01,5.945146407625170881e-02
5.340000000000000302e-01,3.400000000000003020e-02,7.400000000000001021e-02,-2.305597295508986511e-01,-1.711558266459079214e-01,5.940390290499072967e-02
5.350000000000000311e-01,3.500000000000003109e-02,7.500000000000001110e-02,-2.294752817672579270e-01,-1.701189019845912032e-01,5.935637978266672388e-02
5.360000000000000320e-01,3.600000000000003197e-02,7.600000000000001199e-02,-2.283917015418441276e-01,-1.690828068630035319e-01,5.930889467884059574e-02
5.370000000000000329e-01,3.700000000000003286e-02,7.700000000000001288e-02,-2.273089881806106549e-01,-1.680475406175131192e-01,5.926144756309753570e-02
5.380000000000000338e-01,3.800000000000003375e-02,7.800000000000001377e-02,-2.262271409900661612e-01,-1.670131025850191131e-01,5.921403840504704807e-02
5.390000000000000346e-01,3.900000000000003464e-02,7.900000000000001465e-02,-2.251461592772741049e-01,-1.659794921029510983e-01,5.916666717432300659e-02
5.400000000000000355e-01,4.000000000000003553e-02,8.000000000000001554e-02,-2.240660423498522791e-01,-1.649467085092687357e-01,5.911933384058354335e-02
5.410000000000000364e-01,4.100000000000003642e-02,8.100000000000001643e-02,-2.229867895159723945e-01,-1.639147511424613179e-01,5.907203837351107656e-02
5.420000000000000373e-01,4.200000000000003730e-02,8.200000000000001732e-02,-2.219084000843596083e-01,-1.628836193415473532e-01,5.902478074281225506e-02
5.430000000000000382e-01,4.300000000000003819e-02,8.300000000000001821e-02,-2.208308733642921073e-01,-1.618533124460741213e-01,5.897756091821798607e-02
5.440000000000000391e-01,4.400000000000003908e-02,8.400000000000001910e-02,-2.197542086656006644e-01,-1.608238297961172569e-01,5.893037886948340742e-02
5.450000000000000400e-01,4.500000000000003997e-02,8.500000000000001998e-02,-2.186784052986681937e-01,-1.597951707322803616e-01,5.888323456638783204e-02
5.460000000000000409e-01,4.600000000000004086e-02,8.600000000000002087e-02,-2.176034625744292517e-01,-1.587673345956945314e-01,5.883612797873472022e-02
5.470000000000000417e-01,4.700000000000004174e-02,8.700000000000002176e-02,-2.165293798043697038e-01,-1.577403207280179687e-01,5.878905907635173511e-02
5.480000000000000426e-01,4.800000000000004263e-02,8.800000000000002265e-02,-2.154561563005261970e-01,-1.567141284714355653e-01,5.874202782909063170e-02
5.490000000000000435e-01,4.900000000000004352e-02,8.900000000000002354e-02,-2.143837913754857716e-01,-1.556887571686584038e-01,5.869503420682736783e-02
5.500000000000000444e-01,5.000000000000004441e-02,9.000000000000002442e-02,-2.133122843423853887e-01,-1.546642061629234788e-01,5.864807817946190993e-02
5.510000000000000453e-01,5.100000000000004530e-02,9.100000000000002531e-02,-2.122416345149114869e-01,-1.536404747979931429e-01,5.860115971691834402e-02
5.520000000000000462e-01,5.200000000000004619e-02,9.200000000000002620e-02,-2.111718412072995654e-01,-1.526175624181547452e-01,5.855427878914482021e-02
5.530000000000000471e-01,5.300000000000004707e-02,9.300000000000002709e-02,-2.101029037343337125e-01,-1.515954683682202153e-01,5.850743536611349715e-02
5.540000000000000480e-01,5.400000000000004796e-02,9.400000000000002798e-02,-2.090348214113462444e-01,-1.505741919935256468e-01,5.846062941782059763e-02
5.550000000000000488e-01,5.500000000000004885e-02,9.500000000000002887e-02,-2.079675935542171783e-01,-1.495537326399308253e-01,5.841386091428635297e-02
5.560000000000000497e-01,5.600000000000004974e-02,9.600000000000002975e-02,-2.069012194793738157e-01,-1.485340896538188682e-01,5.836712982555494755e-02
5.570000000000000506e-01,5.700000000000005063e-02,9.700000000000003064e-02,-2.058356985037903264e-01,-1.475152623820958075e-01,5.832043612169451885e-02
5.580000000000000515e-01,5.800000000000005151e-02,9.800000000000003153e-02,-2.047710299449873039e-01,-1.464972501721901188e-01,5.827377977279718513e-02
5.590000000000000524e-01,5.900000000000005240e-02,9.900000000000003242e-02,-2.037072131210313219e-01,-1.454800523720523597e-01,5.822716074897896221e-02
5.600000000000000533e-01,6.000000000000005329e-02,1.000000000000000333e-01,-2.026442473505344899e-01,-1.444636683301547264e-01,5.818057902037976348e-02
5.610000000000000542e-01,6.100000000000005418e-02,1.010000000000000342e-01,-2.015821319526540645e-01,-1.434480973954906091e-01,5.813403455716345536e-02
5.620000000000000551e-01,6.200000000000005507e-02,1.020000000000000351e-01,-2.005208662470919501e-01,-1.424333389175742037e-01,5.808752732951774633e-02
5.630000000000000560e-01,6.300000000000005596e-02,1.030000000000000360e-01,-1.994604495540942823e-01,-1.414193922464401509e-01,5.804105730765413140e-02
5.640000000000000568e-01,6.400000000000005684e-02,1.040000000000000369e-01,-1.984008811944510120e-01,-1.404062567326430089e-01,5.799462446180800312e-02
5.650000000000000577e-01,6.500000000000005773e-02,1.050000000000000377e-01,-1.973421604894954606e-01,-1.393939317272568923e-01,5.794822876223856833e-02
5.660000000000000586e-01,6.600000000000005862e-02,1.060000000000000386e-01,-1.962842867611038766e-01,-1.383824165818750840e-01,5.790187017922879265e-02
5.670000000000000595e-01,6.700000000000005951e-02,1.070000000000000395e-01,-1.952272593316949911e-01,-1.373717106486095907e-01,5.785554868308540044e-02
5.680000000000000604e-01,6.800000000000006040e-02,1.080000000000000404e-01,-1.941710775242296294e-01,-1.363618132800906990e-01,5.780926424413893039e-02
5.690000000000000613e-01,6.900000000000006128e-02,1.090000000000000413e-01,-1.931157406622102390e-01,-1.353527238294666146e-01,5.776301683274362442e-02
5.700000000000000622e-01,7.000000000000006217e-02,1.100000000000000422e-01,-1.920612480696804736e-01,-1.343444416504030459e-01,5.771680641927742772e-02
5.710000000000000631e-01,7.100000000000006306e-02,1.110000000000000431e-01,-1.910075990712247207e-01,-1.333369660970827320e-01,5.767063297414198875e-02
5.720000000000000639e-01,7.200000000000006395e-02,1.120000000000000440e-01,-1.899547929919677414e-01,-1.323302965242050544e-01,5.762449646776268697e-02
5.730000000000000648e-01,7.300000000000006484e-02,1.130000000000000449e-01,-1.889028291575741703e-01,-1.313244322869857039e-01,5.757839687058846634e-02
5.740000000000000657e-01,7.400000000000006573e-02,1.140000000000000457e-01,-1.878517068942480994e-01,-1.303193727411561254e-01,5.753233415309197407e-02
5.750000000000000666e-01,7.500000000000006661e-02,1.150000000000000466e-01,-1.868014255287326897e-01,-1.293151172429632123e-01,5.748630828576947738e-02
5.760000000000000675e-01,7.600000000000006750e-02,1.160000000000000475e-01,-1.857519843883096988e-01,-1.283116651491688354e-01,5.744031923914086346e-02
5.769999999999999574e-01,7.699999999999995737e-02,1.169999999999999374e-01,-1.847033828007990375e-01,-1.273090158170495090e-01,5.739436698374952850e-02
5.779999999999999583e-01,7.799999999999995826e-02,1.179999999999999383e-01,-1.836556200945584083e-01,-1.263071686043958641e-01,5.734845149016254418e-02
5.789999999999999591e-01,7.899999999999995914e-02,1.189999999999999392e-01,-1.826086955984827509e-01,-1.253061228695123430e-01,5.730257272897040788e-02
5.799999999999999600e-01,7.999999999999996003e-02,1.199999999999999400e-01,-1.815626086420039642e-01,-1.243058779712167272e-01,5.725673067078723699e-02
5.809999999999999609e-01,8.099999999999996092e-02,1.209999999999999409e-01,-1.805173585550903514e-01,-1.233064332688397491e-01,5.721092528625060236e-02
5.819999999999999618e-01,8.199999999999996181e-02,1.219999999999999418e-01,-1.794729446682462870e-01,-1.223077881222246754e-01,5.716515654602161156e-02
5.829999999999999627e-01,8.299999999999996270e-02,1.229999999999999427e-01,-1.784293663125116891e-01,-1.213099418917268912e-01,5.711942442078479787e-02
5.839999999999999636e-01,8.399999999999996358e-02,1.239999999999999436e-01,-1.773866228194616868e-01,-1.203128939382135110e-01,5.707372888124817578e-02
5.849999999999999645e-01,8.499999999999996447e-02,1.249999999999999445e-01,-1.763447135212061201e-01,-1.193166436230629346e-01,5.702806989814318550e-02
5.859999999999999654e-01,8.599999999999996536e-02,1.259999999999999454e-01,-1.753036377503891519e-01,-1.183211903081644867e-01,5.698244744222466518e-02
5.869999999999999662e-01,8.699999999999996625e-02,1.269999999999999463e-01,-1.742633948401888511e-01,-1.173265333559179585e-01,5.693686148427089255e-02
5.879999999999999671e-01,8.799999999999996714e-02,1.279999999999999472e-01,-1.732239841243166933e-01,-1.163326721292332194e-01,5.689131199508347392e-02
5.889999999999999680e-01,8.899999999999996803e-02,1.289999999999999480e-01,-1.721854049370172279e-01,-1.153396059915298283e-01,5.684579894548739964e-02
5.899999999999999689e-01,8.999999999999996891e-02,1.299999999999999489e-01,-1.711476566130676058e-01,-1.143473343067366033e-01,5.680032230633100254e-02
5.909999999999999698e-01,9.099999999999996980e-02,1.309999999999999498e-01,-1.701107384877771633e-01,-1.133558564392912194e-01,5.675488204848594398e-02
5.919999999999999707e-01,9.199999999999997069e-02,1.319999999999999507e-01,-1.690746498969869505e-01,-1.123651717541397921e-01,5.670947814284715838e-02
5.929999999999999716e-01,9.299999999999997158e-02,1.329999999999999516e-01,-1.680393901770693699e-01,-1.113752796167364750e-01,5.666411056033289484e-02
5.939999999999999725e-01,9.399999999999997247e-02,1.339999999999999525e-01,-1.670049586649277051e-01,-1.103861793930430851e-01,5.661877927188462001e-02
5.949999999999999734e-01,9.499999999999997335e-02,1.349999999999999534e-01,-1.659713546979957599e-01,-1.093978704495286447e-01,5.657348424846711521e-02
5.959999999999999742e-01,9.599999999999997424e-02,1.359999999999999543e-01,-1.649385776142373583e-01,-1.084103521531690206e-01,5.652822546106833768e-02
5.969999999999999751e-01,9.699999999999997513e-02,1.369999999999999551e-01,-1.639066267521459563e-01,-1.074236238714464803e-01,5.648300288069947606e-02
5.979999999999999760e-01,9.799999999999997602e-02,1.379999999999999560e-01,-1.628755014507442533e-01,-1.064376849723493168e-01,5.643781647839493654e-02
5.989999999999999769e-01,9.899999999999997691e-02,1.389999999999999569e-01,-1.618452010495836646e-01,-1.054525348243714328e-01,5.639266622521223182e-02
5.999999999999999778e-01,9.999999999999997780e-02,1.399999999999999578e-01,-1.608157248887439883e-01,-1.044681727965119378e-01,5.634755209223205052e-02
6.009999999999999787e-01,1.009999999999999787e-01,1.409999999999999587e-01,-1.597870723088329892e-01,-1.034845982582747320e-01,5.630247405055825716e-02
6.019999999999999796e-01,1.019999999999999796e-01,1.419999999999999596e-01,-1.587592426509859267e-01,-1.025018105796681178e-01,5.625743207131780887e-02
6.029999999999999805e-01,1.029999999999999805e-01,1.429999999999999605e-01,-1.577322352568651387e-01,-1.015198091312043832e-01,5.621242612566075547e-02
6.039999999999999813e-01,1.039999999999999813e-01,1.439999999999999614e-01,-1.567060494686596528e-01,-1.005385932838994134e-01,5.616745618476023938e-02
6.049999999999999822e-01,1.049999999999999822e-01,1.449999999999999623e-01,-1.556806846290847146e-01,-9.955816240927228833e-02,5.612252221981242628e-02
6.059999999999999831e-01,1.059999999999999831e-01,1.459999999999999631e-01,-1.546561400813814546e-01,-9.857851587934486626e-02,5.607762420203658837e-02
6.069999999999999840e-01,1.069999999999999840e-01,1.469999999999999640e-01,-1.536324151693163609e-01,-9.759965306664139528e-02,5.603276210267496560e-02
6.079999999999999849e-01,1.079999999999999849e-01,1.479999999999999649e-01,-1.526095092371809181e-01,-9.662157334418808308e-02,5.598793589299283502e-02
6.089999999999999858e-01,1.089999999999999858e-01,1.489999999999999658e-01,-1.515874216297911636e-01,-9.564427608551273607e-02,5.594314554427842756e-02
6.099999999999999867e-01,1.099999999999999867e-01,1.499999999999999667e-01,-1.505661516924873267e-01,-9.466776066464432926e-02,5.589839102784299740e-02
6.109999999999999876e-01,1.109999999999999876e-01,1.509999999999999676e-01,-1.495456987711333285e-01,-9.369202645611261759e-02,5.585367231502071095e-02
6.119999999999999885e-01,1.119999999999999885e-01,1.519999999999999685e-01,-1.485260622121164220e-01,-9.271707283494773355e-02,5.580898937716868846e-02
6.129999999999999893e-01,1.129999999999999893e-01,1.529999999999999694e-01,-1.475072413623467193e-01,-9.174289917667977079e-02,5.576434218566694856e-02
6.139999999999999902e-01,1.139999999999999902e-01,1.539999999999999702e-01,-1.464892355692568315e-01,-9.076950485733842333e-02,5.571973071191840821e-02
6.149999999999999911e-01,1.149999999999999911e-01,1.549999999999999711e-01,-1.454720441808014242e-01,-8.979688925345255535e-02,5.567515492734886884e-02
6.159999999999999920e-01,1.159999999999999920e-01,1.559999999999999720e-01,-1.444556665454567734e-01,-8.882505174204979870e-02,5.563061480340697473e-02
6.169999999999999929e-01,1.169999999999999929e-01,1.569999999999999729e-01,-1.434401020122204051e-01,-8.785399170065616437e-02,5.558611031156424076e-02
6.179999999999999938e-01,1.179999999999999938e-01,1.579999999999999738e-01,-1.424253499306106230e-01,-8.688370850729563999e-02,5.554164142331498299e-02
6.189999999999999947e-01,1.189999999999999947e-01,1.589999999999999747e-01,-1.414114096506661478e-01,-8.591420154048980129e-02,5.549720811017634647e-02
6.199999999999999956e-01,1.199999999999999956e-01,1.599999999999999756e-01,-1.403982805229456177e-01,-8.494547017925740962e-02,5.545281034368820805e-02
6.209999999999999964e-01,1.209999999999999964e-01,1.609999999999999765e-01,-1.393859618985272553e-01,-8.397751380311400948e-02,5.540844809541324578e-02
6.219999999999999973e-01,1.219999999999999973e-01,1.619999999999999774e-01,-1.383744531290084234e-01,-8.301033179207151225e-02,5.536412133693691118e-02
6.229999999999999982e-01,1.229999999999999982e-01,1.629999999999999782e-01,-1.373637535665052090e-01,-8.204392352663784915e-02,5.531983003986735981e-02
6.239999999999999991e-01,1.239999999999999991e-01,1.639999999999999791e-01,-1.363538625636520063e-01,-8.107828838781654113e-02,5.527557417583546517e-02
6.250000000000000000e-01,1.250000000000000000e-01,1.649999999999999800e-01,-1.353447794736010734e-01,-8.011342575710628244e-02,5.523135371649479097e-02
6.260000000000000009e-01,1.260000000000000009e-01,1.659999999999999809e-01,-1.343365036500221987e-01,-7.914933501650059378e-02,5.518716863352160495e-02
6.270000000000000018e-01,1.270000000000000018e-01,1.669999999999999818e-01,-1.333290344471021738e-01,-7.818601554848739199e-02,5.514301889861478179e-02
6.280000000000000027e-01,1.280000000000000027e-01,1.679999999999999827e-01,-1.323223712195444879e-01,-7.722346673604860157e-02,5.509890448349588632e-02
6.290000000000000036e-01,1.290000000000000036e-01,1.689999999999999836e-01,-1.313165133225688563e-01,-7.626168796265976602e-02,5.505482535990909032e-02
6.300000000000000044e-01,1.300000000000000044e-01,1.699999999999999845e-01,-1.303114601119108040e-01,-7.530067861228963155e-02,5.501078149962117247e-02
6.310000000000000053e-01,1.310000000000000053e-01,1.709999999999999853e-01,-1.293072109438212769e-01,-7.434043806939980015e-02,5.496677287442147675e-02
6.320000000000000062e-01,1.320000000000000062e-01,1.719999999999999862e-01,-1.283037651750662256e-01,-7.338096571894428544e-02,5.492279945612194014e-02
6.330000000000000071e-01,1.330000000000000071e-01,1.729999999999999871e-01,-1.273011221629261613e-01,-7.242226094636912415e-02,5.487886121655703719e-02
6.340000000000000080e-01,1.340000000000000080e-01,1.739999999999999880e-01,-1.262992812651958230e-01,-7.146432313761202915e-02,5.483495812758379384e-02
6.350000000000000089e-01,1.350000000000000089e-01,1.749999999999999889e-01,-1.252982418401836773e-01,-7.050715167910194536e-02,5.479109016108173191e-02
6.360000000000000098e-01,1.360000000000000098e-01,1.759999999999999898e-01,-1.242980032467115303e-01,-6.955074595775866120e-02,5.474725728895286914e-02
6.370000000000000107e-01,1.370000000000000107e-01,1.769999999999999907e-01,-1.232985648441141668e-01,-6.859510536099244771e-02,5.470345948312171913e-02
6.380000000000000115e-01,1.380000000000000115e-01,1.779999999999999916e-01,-1.222999259922388782e-01,-6.764022927670365615e-02,5.465969671553522202e-02
6.390000000000000124e-01,1.390000000000000124e-01,1.789999999999999925e-01,-1.213020860514450877e-01,-6.668611709328228776e-02,5.461596895816279995e-02
6.400000000000000133e-01,1.400000000000000133e-01,1.799999999999999933e-01,-1.203050443826039345e-01,-6.573276819960766071e-02,5.457227618299627381e-02
6.410000000000000142e-01,1.410000000000000142e-01,1.809999999999999942e-01,-1.193088003470978570e-01,-6.478018198504797986e-02,5.452861836204987711e-02
6.420000000000000151e-01,1.420000000000000151e-01,1.819999999999999951e-01,-1.183133533068201765e-01,-6.382835783945994823e-02,5.448499546736022825e-02
6.430000000000000160e-01,1.430000000000000160e-01,1.829999999999999960e-01,-1.173187026241747227e-01,-6.287729515318837836e-02,5.444140747098634436e-02
6.440000000000000169e-01,1.440000000000000169e-01,1.839999999999999969e-01,-1.163248476620753896e-01,-6.192699331706582461e-02,5.439785434500956501e-02
6.450000000000000178e-01,1.450000000000000178e-01,1.849999999999999978e-01,-1.153317877839457328e-01,-6.097745172241217371e-02,5.435433606153355912e-02
6.460000000000000187e-01,1.460000000000000187e-01,1.859999999999999987e-01,-1.143395223537185812e-01,-6.002866976103424235e-02,5.431085259268433885e-02
6.470000000000000195e-01,1.470000000000000195e-01,1.869999999999999996e-01,-1.133480507358356065e-01,-5.908064682522541633e-02,5.426740391061019020e-02
6.480000000000000204e-01,1.480000000000000204e-01,1.880000000000000004e-01,-1.123573722952469350e-01,-5.813338230776523424e-02,5.422398998748170079e-02
6.490000000000000213e-01,1.490000000000000213e-01,1.890000000000000013e-01,-1.113674863974107310e-01,-5.718687560191901970e-02,5.418061079549171127e-02
6.500000000000000222e-01,1.500000000000000222e-01,1.900000000000000022e-01,-1.103783924082928081e-01,-5.624112610143748581e-02,5.413726630685532226e-02
6.510000000000000231e-01,1.510000000000000231e-01,1.910000000000000031e-01,-1.093900896943661716e-01,-5.529613320055633274e-02,5.409395649380983884e-02
6.520000000000000240e-01,1.520000000000000240e-01,1.920000000000000040e-01,-1.084025776226106852e-01,-5.435189629399588690e-02,5.405068132861479829e-02
6.530000000000000249e-01,1.530000000000000249e-01,1.930000000000000049e-01,-1.074158555605125992e-01,-5.340841477696069151e-02,5.400744078355190769e-02
6.540000000000000258e-01,1.540000000000000258e-01,1.940000000000000058e-01,-1.064299228760641897e-01,-5.246568804513912498e-02,5.396423483092506468e-02
6.550000000000000266e-01,1.550000000000000266e-01,1.950000000000000067e-01,-1.054447789377633421e-01,-5.152371549470301237e-02,5.392106344306032972e-02
6.560000000000000275e-01,1.560000000000000275e-01,1.960000000000000075e-01,-1.044604231146131351e-01,-5.058249652230725063e-02,5.387792659230588449e-02
6.570000000000000284e-01,1.570000000000000284e-01,1.970000000000000084e-01,-1.034768547761214380e-01,-4.964203052508940617e-02,5.383482425103203184e-02
6.580000000000000293e-01,1.580000000000000293e-01,1.980000000000000093e-01,-1.024940732923005360e-01,-4.870231690066933322e-02,5.379175639163120276e-02
6.590000000000000302e-01,1.590000000000000302e-01,1.990000000000000102e-01,-1.015120780336667000e-01,-4.776335504714879915e-02,5.374872298651790087e-02
6.600000000000000311e-01,1.600000000000000311e-01,2.000000000000000111e-01,-1.005308683712397705e-01,-4.682514436311108197e-02,5.370572400812868852e-02
6.610000000000000320e-01,1.610000000000000320e-01,2.010000000000000120e-01,-9.955044367654278248e-02,-4.588768424762059567e-02,5.366275942892218681e-02
6.620000000000000329e-01,1.620000000000000329e-01,2.020000000000000129e-01,-9.857080332160154945e-02,-4.495097410022250162e-02,5.361982922137904783e-02
6.630000000000000338e-01,1.630000000000000338e-01,2.030000000000000138e-01,-9.759194667894427466e-02,-4.401501332094232694e-02,5.357693335800194773e-02
6.640000000000000346e-01,1.640000000000000346e-01,2.040000000000000147e-01,-9.661387312160112095e-02,-4.307980131028557591e-02,5.353407181131554504e-02
6.650000000000000355e-01,1.650000000000000355e-01,2.050000000000000155e-01,-9.563658202310383605e-02,-4.214533746923734836e-02,5.349124455386648769e-02
6.660000000000000364e-01,1.660000000000000364e-01,2.060000000000000164e-01,-9.466007275748535010e-02,-4.121162119926195799e-02,5.344845155822339211e-02
6.670000000000000373e-01,1.670000000000000373e-01,2.070000000000000173e-01,-9.368434469927935937e-02,-4.027865190230255077e-02,5.340569279697680860e-02
6.680000000000000382e-01,1.680000000000000382e-01,2.080000000000000182e-01,-9.270939722351993761e-02,-3.934642898078070938e-02,5.336296824273922823e-02
6.690000000000000391e-01,1.690000000000000391e-01,2.090000000000000191e-01,-9.173522970574111979e-02,-3.841495183759608550e-02,5.332027786814503428e-02
6.700000000000000400e-01,1.700000000000000400e-01,2.100000000000000200e-01,-9.076184152197652732e-02,-3.748421987612601119e-02,5.327762164585051613e-02
6.710000000000000409e-01,1.710000000000000409e-01,2.110000000000000209e-01,-8.978923204875895181e-02,-3.655423250022511034e-02,5.323499954853384147e-02
6.720000000000000417e-01,1.720000000000000417e-01,2.120000000000000218e-01,-8.881740066311993864e-02,-3.562498911422493086e-02,5.319241154889500778e-02
6.730000000000000426e-01,1.730000000000000426e-01,2.130000000000000226e-01,-8.784634674258944009e-02,-3.469648912293354925e-02,5.314985761965589084e-02
6.740000000000000435e-01,1.740000000000000435e-01,2.140000000000000235e-01,-8.687606966519537122e-02,-3.376873193163520276e-02,5.310733773356016846e-02
6.750000000000000444e-01,1.750000000000000444e-01,2.150000000000000244e-01,-8.590656880946322127e-02,-3.284171694608989389e-02,5.306485186337332738e-02
6.760000000000000453e-01,1.760000000000000453e-01,2.160000000000000253e-01,-8.493784355441565126e-02,-3.191544357253302266e-02,5.302239998188262859e-02
6.770000000000000462e-01,1.770000000000000462e-01,2.170000000000000262e-01,-8.396989327957211924e-02,-3.098991121767499454e-02,5.297998206189712123e-02
6.780000000000000471e-01,1.780000000000000471e-01,2.180000000000000271e-01,-8.300271736494846397e-02,-3.006511928870085615e-02,5.293759807624760783e-02
6.790000000000000480e-01,1.790000000000000480e-01,2.190000000000000280e-01,-8.203631519105650249e-02,-2.914106719326989628e-02,5.289524799778660968e-02
6.800000000000000488e-01,1.800000000000000488e-01,2.200000000000000289e-01,-8.107068613890365538e-02,-2.821775433951528161e-02,5.285293179938837377e-02
6.810000000000000497e-01,1.810000000000000497e-01,2.210000000000000298e-01,-8.010582958999253045e-02,-2.729518013604366813e-02,5.281064945394886578e-02
6.820000000000000506e-01,1.820000000000000506e-01,2.220000000000000306e-01,-7.914174492632053415e-02,-2.637334399193483336e-02,5.276840093438570078e-02
6.830000000000000515e-01,1.830000000000000515e-01,2.230000000000000315e-01,-7.817843153037948301e-02,-2.545224531674128432e-02,5.272618621363819869e-02
6.840000000000000524e-01,1.840000000000000524e-01,2.240000000000000324e-01,-7.721588878515517340e-02,-2.453188352048788975e-02,5.268400526466728018e-02
6.850000000000000533e-01,1.850000000000000533e-01,2.250000000000000333e-01,-7.625411607412704851e-02,-2.361225801367149851e-02,5.264185806045554999e-02
6.860000000000000542e-01,1.860000000000000542e-01,2.260000000000000342e-01,-7.529311278126774032e-02,-2.269336820726056136e-02,5.259974457400717895e-02
6.870000000000000551e-01,1.870000000000000551e-01,2.270000000000000351e-01,-7.433287829104272271e-02,-2.177521351269475283e-02,5.255766477834797334e-02
6.880000000000000560e-01,1.880000000000000560e-01,2.280000000000000360e-01,-7.337341198840989509e-02,-2.085779334188459649e-02,5.251561864652529860e-02
6.890000000000000568e-01,1.890000000000000568e-01,2.290000000000000369e-01,-7.241471325881916610e-02,-1.994110710721109028e-02,5.247360615160807928e-02
6.900000000000000577e-01,1.900000000000000577e-01,2.300000000000000377e-01,-7.145678148821210662e-02,-1.902515422152532137e-02,5.243162726668678525e-02
6.910000000000000586e-01,1.910000000000000586e-01,2.310000000000000386e-01,-7.049961606302153350e-02,-1.810993409814810190e-02,5.238968196487343160e-02
6.920000000000000595e-01,1.920000000000000595e-01,2.320000000000000395e-01,-6.954321637017112090e-02,-1.719544615086958383e-02,5.234777021930153706e-02
6.930000000000000604e-01,1.930000000000000604e-01,2.330000000000000404e-01,-6.858758179707498404e-02,-1.628168979394888777e-02,5.230589200312609627e-02
6.940000000000000613e-01,1.940000000000000613e-01,2.340000000000000413e-01,-6.763271173163731831e-02,-1.536866444211372820e-02,5.226404728952359358e-02
6.950000000000000622e-01,1.950000000000000622e-01,2.350000000000000422e-01,-6.667860556225201074e-02,-1.445636951056003712e-02,5.222223605169197536e-02
6.960000000000000631e-01,1.960000000000000631e-01,2.360000000000000431e-01,-6.572526267780220977e-02,-1.354480441495158928e-02,5.218045826285062222e-02
6.970000000000000639e-01,1.970000000000000639e-01,2.370000000000000440e-01,-6.477268246765996440e-02,-1.263396857141962752e-02,5.213871389624033514e-02
6.980000000000000648e-01,1.980000000000000648e-01,2.380000000000000449e-01,-6.382086432168583567e-02,-1.172386139656249153e-02,5.209700292512334241e-02
6.990000000000000657e-01,1.990000000000000657e-01,2.390000000000000457e-01,-6.286980763022848029e-02,-1.081448230744524140e-02,5.205532532278323715e-02
7.000000000000000666e-01,2.000000000000000666e-01,2.400000000000000466e-01,-6.191951178412429674e-02,-9.905830721599284683e-03,5.201368106252501206e-02
7.010000000000000675e-01,2.010000000000000675e-01,2.410000000000000475e-01,-6.096997617469699510e-02,-8.997906057022005133e-03,5.197207011767498996e-02
7.020000000000000684e-01,2.020000000000000684e-01,2.420000000000000484e-01,-6.002120019375723620e-02,-8.090707732176388028e-03,5.193049246158085164e-02
7.030000000000000693e-01,2.030000000000000693e-01,2.430000000000000493e-01,-5.907318323360222917e-02,-7.184235165990647196e-03,5.188894806761158024e-02
7.039999999999999591e-01,2.039999999999999591e-01,2.439999999999999392e-01,-5.812592468701534981e-02,-6.278487777857854647e-03,5.184743690915749603e-02
7.049999999999999600e-01,2.049999999999999600e-01,2.449999999999999400e-01,-5.717942394726573813e-02,-5.373464987635568485e-03,5.180595895963016617e-02
7.059999999999999609e-01,2.059999999999999609e-01,2.459999999999999409e-01,-5.623368040810792362e-02,-4.469166215645459933e-03,5.176451419246246022e-02
7.069999999999999618e-01,2.069999999999999618e-01,2.469999999999999418e-01,-5.528869346378143673e-02,-3.565590882672943409e-03,5.172310258110849462e-02
7.079999999999999627e-01,2.079999999999999627e-01,2.479999999999999427e-01,-5.434446250901041331e-02,-2.662738409966804859e-03,5.168172409904360498e-02
7.089999999999999636e-01,2.089999999999999636e-01,2.489999999999999436e-01,-5.340098693900320603e-02,-1.760608219238831394e-03,5.164037871976437377e-02
7.099999999999999645e-01,2.099999999999999645e-01,2.499999999999999445e-01,-5.245826614945200278e-02,-8.591997326634402774e-04,5.159906641678856098e-02
7.109999999999999654e-01,2.109999999999999654e-01,2.509999999999999454e-01,-5.151629953653243804e-02,4.148762712269057386e-05,5.155778716365513187e-02
7.119999999999999662e-01,2.119999999999999662e-01,2.519999999999999463e-01,-5.057508649690321129e-02,9.414544370209925166e-04,5.151654093392420142e-02
7.129999999999999671e-01,2.129999999999999671e-01,2.529999999999999472e-01,-4.963462642770569144e-02,1.840701273471375896e-03,5.147532770117706907e-02
7.139999999999999680e-01,2.139999999999999680e-01,2.539999999999999480e-01,-4.869491872656352832e-02,2.739228712452598889e-03,5.143414743901612851e-02
7.149999999999999689e-01,2.149999999999999689e-01,2.549999999999999489e-01,-4.775596279158227792e-02,3.637037329482636569e-03,5.139300012106491622e-02
7.159999999999999698e-01,2.159999999999999698e-01,2.559999999999999498e-01,-4.681775802134901382e-02,4.534127699619050836e-03,5.135188572096806292e-02
7.169999999999999707e-01,2.169999999999999707e-01,2.569999999999999507e-01,-4.588030381493193172e-02,5.430500397459355789e-03,5.131080421239128664e-02
7.179999999999999716e-01,2.179999999999999716e-01,2.579999999999999516e-01,-4.494359957187998855e-02,6.326155997141388529e-03,5.126975556902137882e-02
7.189999999999999725e-01,2.189999999999999725e-01,2.589999999999999525e-01,-4.400764469222248620e-02,7.221095072343675612e-03,5.122873976456616268e-02
7.199999999999999734e-01,2.199999999999999734e-01,2.599999999999999534e-01,-4.307243857646871066e-02,8.115318196285799951e-03,5.118775677275451408e-02
7.209999999999999742e-01,2.209999999999999742e-01,2.609999999999999543e-01,-4.213798062560753649e-02,9.008825941728771172e-03,5.114680656733630593e-02
7.219999999999999751e-01,2.219999999999999751e-01,2.619999999999999551e-01,-4.120427024110705216e-02,9.901618880975387310e-03,5.110588912208244294e-02
7.229999999999999760e-01,2.229999999999999760e-01,2.629999999999999560e-01,-4.027130682491416452e-02,1.079369758587060690e-02,5.106500441078477143e-02
7.239999999999999769e-01,2.239999999999999769e-01,2.639999999999999569e-01,-3.933908977945423102e-02,1.168506262780191068e-02,5.102415240725614171e-02
7.249999999999999778e-01,2.249999999999999778e-01,2.649999999999999578e-01,-3.840761850763066421e-02,1.257571457769966934e-02,5.098333308533033181e-02
7.259999999999999787e-01,2.259999999999999787e-01,2.659999999999999587e-01,-3.747689241282455702e-02,1.346565400603750955e-02,5.094254641886206830e-02
7.269999999999999796e-01,2.269999999999999796e-01,2.669999999999999596e-01,-3.654691089889429423e-02,1.435488148283267998e-02,5.090179238172697074e-02
7.279999999999999805e-01,2.279999999999999805e-01,2.679999999999999605e-01,-3.561767337017517771e-02,1.524339757764641388e-02,5.086107094782159332e-02
7.289999999999999813e-01,2.289999999999999813e-01,2.689999999999999614e-01,-3.468917923147903787e-02,1.613120285958429684e-02,5.082038209106333471e-02
7.299999999999999822e-01,2.299999999999999822e-01,2.699999999999999623e-01,-3.376142788809385203e-02,1.701829789729663103e-02,5.077972578539048654e-02
7.309999999999999831e-01,2.309999999999999831e-01,2.709999999999999631e-01,-3.283441874578337666e-02,1.790468325897879437e-02,5.073910200476217103e-02
7.319999999999999840e-01,2.319999999999999840e-01,2.719999999999999640e-01,-3.190815121078675182e-02,1.879035951237160995e-02,5.069851072315836177e-02
7.329999999999999849e-01,2.329999999999999849e-01,2.729999999999999649e-01,-3.098262468981812304e-02,1.967532722476171211e-02,5.065795191457983515e-02
7.339999999999999858e-01,2.339999999999999858e-01,2.739999999999999658e-01,-3.005783859006627007e-02,2.055958696298190377e-02,5.061742555304817037e-02
7.349999999999999867e-01,2.349999999999999867e-01,2.749999999999999667e-01,-2.913379231919421830e-02,2.144313929341151725e-02,5.057693161260573556e-02
7.359999999999999876e-01,2.359999999999999876e-01,2.759999999999999676e-01,-2.821048528533886407e-02,2.232598478197678898e-02,5.053647006731565305e-02
7.369999999999999885e-01,2.369999999999999885e-01,2.769999999999999685e-01,-2.728791689711059301e-02,2.320812399415120644e-02,5.049604089126179945e-02
7.379999999999999893e-01,2.379999999999999893e-01,2.779999999999999694e-01,-2.636608656359290537e-02,2.408955749495588633e-02,5.045564405854879170e-02
7.389999999999999902e-01,2.389999999999999902e-01,2.789999999999999702e-01,-2.544499369434203087e-02,2.497028584895992151e-02,5.041527954330195238e-02
7.399999999999999911e-01,2.399999999999999911e-01,2.799999999999999711e-01,-2.452463769938655752e-02,2.585030962028075224e-02,5.037494731966730976e-02
7.409999999999999920e-01,2.409999999999999920e-01,2.809999999999999720e-01,-2.360501798922704647e-02,2.672962937258452701e-02,5.033464736181157695e-02
7.419999999999999929e-01,2.419999999999999929e-01,2.819999999999999729e-01,-2.268613397483566427e-02,2.760824566908645986e-02,5.029437964392212412e-02
7.429999999999999938e-01,2.429999999999999938e-01,2.829999999999999738e-01,-2.176798506765579427e-02,2.848615907255119123e-02,5.025414414020698550e-02
7.439999999999999947e-01,2.439999999999999947e-01,2.839999999999999747e-01,-2.085057067960166891e-02,2.936337014529314879e-02,5.021394082489481769e-02
7.449999999999999956e-01,2.449999999999999956e-01,2.849999999999999756e-01,-1.993389022305798799e-02,3.023987944917691517e-02,5.017376967223489970e-02
7.459999999999999964e-01,2.459999999999999964e-01,2.859999999999999765e-01,-1.901794311087954062e-02,3.111568754561757494e-02,5.013363065649711903e-02
7.469999999999999973e-01,2.469999999999999973e-01,2.869999999999999774e-01,-1.810272875639083734e-02,3.199079499558107886e-02,5.009352375197191620e-02
7.479999999999999982e-01,2.479999999999999982e-01,2.879999999999999782e-01,-1.718824657338572509e-02,3.286520235958461517e-02,5.005344893297034026e-02
7.489999999999999991e-01,2.489999999999999991e-01,2.889999999999999791e-01,-1.627449597612701596e-02,3.373891019769694605e-02,5.001340617382396547e-02
7.500000000000000000e-01,2.500000000000000000e-01,2.899999999999999800e-01,-1.536147637934611419e-02,3.461191906953878933e-02,4.997339544888490526e-02
7.510000000000000009e-01,2.510000000000000009e-01,2.909999999999999809e-01,-1.444918719824263807e-02,3.548422953428315846e-02,4.993341673252579827e-02
7.520000000000000018e-01,2.520000000000000018e-01,2.919999999999999818e-01,-1.353762784848404344e-02,3.635584215065573027e-02,4.989346999913977371e-02
7.530000000000000027e-01,2.530000000000000027e-01,2.929999999999999827e-01,-1.262679774620525594e-02,3.722675747693520582e-02,4.985355522314045829e-02
7.540000000000000036e-01,2.540000000000000036e-01,2.939999999999999836e-01,-1.171669630800829115e-02,3.809697607095365729e-02,4.981367237896194844e-02
7.550000000000000044e-01,2.550000000000000044e-01,2.949999999999999845e-01,-1.080732295096188504e-02,3.896649849009689581e-02,4.977382144105878259e-02
7.560000000000000053e-01,2.560000000000000053e-01,2.959999999999999853e-01,-9.898677092601115834e-03,3.983532529130481836e-02,4.973400238390593420e-02
7.570000000000000062e-01,2.570000000000000062e-01,2.969999999999999862e-01,-8.990758150927034495e-03,4.070345703107177554e-02,4.969421518199881177e-02
7.580000000000000071e-01,2.580000000000000071e-01,2.979999999999999871e-01,-8.083565544406293504e-03,4.157089426544691851e-02,4.965445980985321028e-02
7.590000000000000080e-01,2.590000000000000080e-01,2.989999999999999880e-01,-7.177098691970768690e-03,4.243763755003455984e-02,4.961473624200532506e-02
7.600000000000000089e-01,2.600000000000000089e-01,2.999999999999999889e-01,-6.271357013017192332e-03,4.330368743999453429e-02,4.957504445301172402e-02
7.610000000000000098e-01,2.610000000000000098e-01,3.009999999999999898e-01,-5.366339927406778461e-03,4.416904449004253885e-02,4.953538441744931992e-02
7.620000000000000107e-01,2.620000000000000107e-01,3.019999999999999907e-01,-4.462046855464853364e-03,4.503370925445050743e-02,4.949575610991536340e-02
7.630000000000000115e-01,2.630000000000000115e-01,3.029999999999999916e-01,-3.558477217980481316e-03,4.589768228704694392e-02,4.945615950502742220e-02
7.640000000000000124e-01,2.640000000000000124e-01,3.039999999999999925e-01,-2.655630436206096821e-03,4.676096414121730382e-02,4.941659457742340195e-02
7.650000000000000133e-01,2.650000000000000133e-01,3.049999999999999933e-01,-1.753505931857132077e-03,4.762355536990432736e-02,4.937706130176146291e-02
7.660000000000000142e-01,2.660000000000000142e-01,3.059999999999999942e-01,-8.521031271116462922e-04,4.848545652560840719e-02,4.933755965272005467e-02
7.670000000000000151e-01,2.670000000000000151e-01,3.069999999999999951e-01,4.857855539004305931e-05,4.934666816038792148e-02,4.929808960499788145e-02
7.680000000000000160e-01,2.680000000000000160e-01,3.079999999999999960e-01,9.485396925457311368e-04,5.020719082585960863e-02,4.925865113331387435e-02
7.690000000000000169e-01,2.690000000000000169e-01,3.089999999999999969e-01,1.847780860791694690e-03,5.106702507319892115e-02,4.921924421240722602e-02
7.700000000000000178e-01,2.700000000000000178e-01,3.099999999999999978e-01,2.746302636103061228e-03,5.192617145314035870e-02,4.917986881703730051e-02
7.710000000000000187e-01,2.710000000000000187e-01,3.109999999999999987e-01,3.644105593994178844e-03,5.278463051597784977e-02,4.914052492198366789e-02
7.720000000000000195e-01,2.720000000000000195e-01,3.119999999999999996e-01,4.541190309518983864e-03,5.364240281156507084e-02,4.910121250204609045e-02
7.730000000000000204e-01,2.730000000000000204e-01,3.130000000000000004e-01,5.437557357271368720e-03,5.449948888931582108e-02,4.906193153204445323e-02
7.740000000000000213e-01,2.740000000000000213e-01,3.140000000000000013e-01,6.333207311385551444e-03,5.535588929820436932e-02,4.902268198681881961e-02
7.750000000000000222e-01,2.750000000000000222e-01,3.150000000000000022e-01,7.228140745536442563e-03,5.621160458676580790e-02,4.898346384122936881e-02
7.760000000000000231e-01,2.760000000000000231e-01,3.160000000000000031e-01,8.122358232940014161e-03,5.706663530309639271e-02,4.894427707015637508e-02
7.770000000000000240e-01,2.770000000000000240e-01,3.170000000000000040e-01,9.015860346353661570e-03,5.792098199485391785e-02,4.890512164850025628e-02
7.780000000000000249e-01,2.780000000000000249e-01,3.180000000000000049e-01,9.908647658076578935e-03,5.877464520925803487e-02,4.886599755118145594e-02
7.790000000000000258e-01,2.790000000000000258e-01,3.190000000000000058e-01,1.080072073995011830e-02,5.962762549309062743e-02,4.882690475314051259e-02
7.800000000000000266e-01,2.800000000000000266e-01,3.200000000000000067e-01,1.169208016335815739e-02,6.047992339269615825e-02,4.878784322933800432e-02
7.810000000000000275e-01,2.810000000000000275e-01,3.210000000000000075e-01,1.258272649922747080e-02,6.133153945398200219e-02,4.874881295475452792e-02
7.820000000000000284e-01,2.820000000000000284e-01,3.220000000000000084e-01,1.347266031802808912e-02,6.218247422241881400e-02,4.870981390439072661e-02
7.830000000000000293e-01,2.830000000000000293e-01,3.230000000000000093e-01,1.436188218977366669e-02,6.303272824304087529e-02,4.867084605326720687e-02
7.840000000000000302e-01,2.840000000000000302e-01,3.240000000000000102e-01,1.525039268402184761e-02,6.388230206044644144e-02,4.863190937642459383e-02
7.850000000000000311e-01,2.850000000000000311e-01,3.250000000000000111e-01,1.613819236987463004e-02,6.473119621879808161e-02,4.859300384892345503e-02
7.860000000000000320e-01,2.860000000000000320e-01,3.260000000000000120e-01,1.702528181597872878e-02,6.557941126182303959e-02,4.855412944584430734e-02
7.870000000000000329e-01,2.870000000000000329e-01,3.270000000000000129e-01,1.791166159052594645e-02,6.642694773281358767e-02,4.851528614228764469e-02
7.880000000000000338e-01,2.880000000000000338e-01,3.280000000000000138e-01,1.879733226125352569e-02,6.727380617462733192e-02,4.847647391337380623e-02
7.890000000000000346e-01,2.890000000000000346e-01,3.290000000000000147e-01,1.968229439544452383e-02,6.811998712968762859e-02,4.843769273424310129e-02
7.900000000000000355e-01,2.900000000000000355e-01,3.300000000000000155e-01,2.056654855992816680e-02,6.896549113998387548e-02,4.839894258005571215e-02
7.910000000000000364e-01,2.910000000000000364e-01,3.310000000000000164e-01,2.145009532108022379e-02,6.981031874707188667e-02,4.836022342599166635e-02
7.920000000000000373e-01,2.920000000000000373e-01,3.320000000000000173e-01,2.233293524482336118e-02,7.065447049207422558e-02,4.832153524725086441e-02
7.930000000000000382e-01,2.930000000000000382e-01,3.330000000000000182e-01,2.321506889662750331e-02,7.149794691568056582e-02,4.828287801905306598e-02
7.940000000000000391e-01,2.940000000000000391e-01,3.340000000000000191e-01,2.409649684151020030e-02,7.234074855814802418e-02,4.824425171663782042e-02
7.950000000000000400e-01,2.950000000000000400e-01,3.350000000000000200e-01,2.497721964403699230e-02,7.318287595930150768e-02,4.820565631526451539e-02
7.960000000000000409e-01,2.960000000000000409e-01,3.360000000000000209e-01,2.585723786832176338e-02,7.402432965853406044e-02,4.816709179021229359e-02
7.970000000000000417e-01,2.970000000000000417e-01,3.370000000000000218e-01,2.673655207802710584e-02,7.486511019480723839e-02,4.812855811678012907e-02
7.980000000000000426e-01,2.980000000000000426e-01,3.380000000000000226e-01,2.761516283636468450e-02,7.570521810665138684e-02,4.809005527028670235e-02
7.990000000000000435e-01,2.990000000000000435e-01,3.390000000000000235e-01,2.849307070609559400e-02,7.654465393216607072e-02,4.805158322607047672e-02
8.000000000000000444e-01,3.000000000000000444e-01,3.400000000000000244e-01,2.937027624953071625e-02,7.738341820902033819e-02,4.801314195948962193e-02
8.010000000000000453e-01,3.010000000000000453e-01,3.410000000000000253e-01,3.024678002853109157e-02,7.822151147445312314e-02,4.797473144592202809e-02
8.020000000000000462e-01,3.020000000000000462e-01,3.420000000000000262e-01,3.112258260450826569e-02,7.905893426527356438e-02,4.793635166076529869e-02
8.030000000000000471e-01,3.030000000000000471e-01,3.430000000000000271e-01,3.199768453842465749e-02,7.989568711786135258e-02,4.789800257943669509e-02
8.040000000000000480e-01,3.040000000000000480e-01,3.440000000000000280e-01,3.287208639079391981e-02,8.073177056816706332e-02,4.785968417737314351e-02
8.050000000000000488e-01,3.050000000000000488e-01,3.450000000000000289e-01,3.374578872168128296e-02,8.156718515171253181e-02,4.782139643003124885e-02
8.060000000000000497e-01,3.060000000000000497e-01,3.460000000000000298e-01,3.461879209070393981e-02,8.240193140359115820e-02,4.778313931288721839e-02
8.070000000000000506e-01,3.070000000000000506e-01,3.470000000000000306e-01,3.549109705703137885e-02,8.323600985846828226e-02,4.774491280143690342e-02
8.080000000000000515e-01,3.080000000000000515e-01,3.480000000000000315e-01,3.636270417938575195e-02,8.406942105058150261e-02,4.770671687119575066e-02
8.090000000000000524e-01,3.090000000000000524e-01,3.490000000000000324e-01,3.723361401604224213e-02,8.490216551374103748e-02,4.766855149769879535e-02
8.100000000000000533e-01,3.100000000000000533e-01,3.500000000000000333e-01,3.810382712482941053e-02,8.573424378133004398e-02,4.763041665650063344e-02
8.110000000000000542e-01,3.110000000000000542e-01,3.510000000000000342e-01,3.897334406312955024e-02,8.656565638630497883e-02,4.759231232317542859e-02
8.120000000000000551e-01,3.120000000000000551e-01,3.520000000000000351e-01,3.984216538787904716e-02,8.739640386119593152e-02,4.755423847331688436e-02
8.130000000000000560e-01,3.130000000000000560e-01,3.530000000000000360e-01,4.071029165556874080e-02,8.822648673810697117e-02,4.751619508253823038e-02
8.140000000000000568e-01,3.140000000000000568e-01,3.540000000000000369e-01,4.157772342224428513e-02,8.905590554871647968e-02,4.747818212647219455e-02
8.150000000000000577e-01,3.150000000000000577e-01,3.550000000000000377e-01,4.244446124350648858e-02,8.988466082427751247e-02,4.744019958077102389e-02
8.160000000000000586e-01,3.160000000000000586e-01,3.560000000000000386e-01,4.331050567451168176e-02,9.071275309561808997e-02,4.740224742110640821e-02
8.170000000000000595e-01,3.170000000000000595e-01,3.570000000000000395e-01,4.417585726997207141e-02,9.154018289314160006e-02,4.736432562316952866e-02
8.180000000000000604e-01,3.180000000000000604e-01,3.580000000000000404e-01,4.504051658415609422e-02,9.236695074682708950e-02,4.732643416267099529e-02
8.190000000000000613e-01,3.190000000000000613e-01,3.590000000000000413e-01,4.590448417088877076e-02,9.319305718622962476e-02,4.728857301534085400e-02
8.200000000000000622e-01,3.200000000000000622e-01,3.600000000000000422e-01,4.676776058355205934e-02,9.401850274048063894e-02,4.725074215692857960e-02
8.210000000000000631e-01,3.210000000000000631e-01,3.610000000000000431e-01,4.763034637508521685e-02,9.484328793828825099e-02,4.721294156320303415e-02
8.220000000000000639e-01,3.220000000000000639e-01,3.620000000000000440e-01,4.849224209798514568e-02,9.566741330793762654e-02,4.717517120995248087e-02
8.230000000000000648e-01,3.230000000000000648e-01,3.630000000000000449e-01,4.935344830430675456e-02,9.649087937729128317e-02,4.713743107298452861e-02
8.240000000000000657e-01,3.240000000000000657e-01,3.640000000000000457e-01,5.021396554566331244e-02,9.731368667378945125e-02,4.709972112812613881e-02
8.250000000000000666e-01,3.250000000000000666e-01,3.650000000000000466e-01,5.107379437322678156e-02,9.813583572445042091e-02,4.706204135122363935e-02
8.260000000000000675e-01,3.260000000000000675e-01,3.660000000000000475e-01,5.193293533772819909e-02,9.895732705587086120e-02,4.702439171814266211e-02
8.270000000000000684e-01,3.270000000000000684e-01,3.670000000000000484e-01,5.279138898945801711e-02,9.977816119422616703e-02,4.698677220476814992e-02
8.280000000000000693e-01,3.280000000000000693e-01,3.680000000000000493e-01,5.364915587826644960e-02,1.005983386652707923e-01,4.694918278700434267e-02
8.290000000000000702e-01,3.290000000000000702e-01,3.690000000000000502e-01,5.450623655356383324e-02,1.014178599943385689e-01,4.691162344077473567e-02
8.300000000000000711e-01,3.300000000000000711e-01,3.700000000000000511e-01,5.536263156432098126e-02,1.022367257063430956e-01,4.687409414202211438e-02
8.310000000000000719e-01,3.310000000000000719e-01,3.710000000000000520e-01,5.621834145906952351e-02,1.030549363257780154e-01,4.683659486670849192e-02
8.320000000000000728e-01,3.320000000000000728e-01,3.720000000000000528e-01,5.707336678590226725e-02,1.038724923767173902e-01,4.679912559081512297e-02
8.329999999999999627e-01,3.329999999999999627e-01,3.729999999999999427e-01,5.792770809247354408e-02,1.046893943828160201e-01,4.676168629034247598e-02
8.339999999999999636e-01,3.339999999999999636e-01,3.739999999999999436e-01,5.878136592599956384e-02,1.055056428673097624e-01,4.672427694131019854e-02
8.349999999999999645e-01,3.349999999999999645e-01,3.749999999999999445e-01,5.963434083325876156e-02,1.063212383530159205e-01,4.668689751975715896e-02
8.359999999999999654e-01,3.359999999999999654e-01,3.759999999999999454e-01,6.048663336059215134e-02,1.071361813623335074e-01,4.664954800174135607e-02
8.369999999999999662e-01,3.369999999999999662e-01,3.769999999999999463e-01,6.133824405390368023e-02,1.079504724172436342e-01,4.661222836333995395e-02
8.379999999999999671e-01,3.379999999999999671e-01,3.779999999999999472e-01,6.218917345866055435e-02,1.087641120393098432e-01,4.657493858064928882e-02
8.389999999999999680e-01,3.389999999999999680e-01,3.789999999999999480e-01,6.303942211989362054e-02,1.095771007496783994e-01,4.653767862978477887e-02
8.399999999999999689e-01,3.399999999999999689e-01,3.799999999999999489e-01,6.388899058219769944e-02,1.103894390690786514e-01,4.650044848688095200e-02
8.409999999999999698e-01,3.409999999999999698e-01,3.809999999999999498e-01,6.473787938973193934e-02,1.112011275178233921e-01,4.646324812809145277e-02
8.419999999999999707e-01,3.419999999999999707e-01,3.819999999999999507e-01,6.558608908622015621e-02,1.120121666158091361e-01,4.642607752958897993e-02
8.429999999999999716e-01,3.429999999999999716e-01,3.829999999999999516e-01,6.643362021495118064e-02,1.128225568825164948e-01,4.638893666756531420e-02
8.439999999999999725e-01,3.439999999999999725e-01,3.839999999999999525e-01,6.728047331877921866e-02,1.136322988370104814e-01,4.635182551823126273e-02
8.449999999999999734e-01,3.449999999999999734e-01,3.849999999999999534e-01,6.812664894012419869e-02,1.144413929979408717e-01,4.631474405781667303e-02
8.459999999999999742e-01,3.459999999999999742e-01,3.859999999999999543e-01,6.897214762097210461e-02,1.152498398835425236e-01,4.627769226257041901e-02
8.469999999999999751e-01,3.469999999999999751e-01,3.869999999999999551e-01,6.981696990287532267e-02,1.160576400116356960e-01,4.624067010876037331e-02
8.479999999999999760e-01,3.479999999999999760e-01,3.879999999999999560e-01,7.066111632695301625e-02,1.168647938996263819e-01,4.620367757267336561e-02
8.489999999999999769e-01,3.489999999999999769e-01,3.889999999999999569e-01,7.150458743389145888e-02,1.176713020645066832e-01,4.616671463061522429e-02
8.499999999999999778e-01,3.499999999999999778e-01,3.899999999999999578e-01,7.234738376394433956e-02,1.184771650228550743e-01,4.612978125891073478e-02
8.509999999999999787e-01,3.509999999999999787e-01,3.909999999999999587e-01,7.318950585693317912e-02,1.192823832908367909e-01,4.609287743390361181e-02
8.519999999999999796e-01,3.519999999999999796e-01,3.919999999999999596e-01,7.403095425224763548e-02,1.200869573842041210e-01,4.605600313195648554e-02
8.529999999999999805e-01,3.529999999999999805e-01,3.929999999999999605e-01,7.487172948884583679e-02,1.208908878182967522e-01,4.601915832945091545e-02
8.539999999999999813e-01,3.539999999999999813e-01,3.939999999999999614e-01,7.571183210525475604e-02,1.216941751080421186e-01,4.598234300278736253e-02
8.549999999999999822e-01,3.549999999999999822e-01,3.949999999999999623e-01,7.655126263957055810e-02,1.224968197679556781e-01,4.594555712838511996e-02
8.559999999999999831e-01,3.559999999999999831e-01,3.959999999999999631e-01,7.739002162945890495e-02,1.232988223121413152e-01,4.590880068268241021e-02
8.569999999999999840e-01,3.569999999999999840e-01,3.969999999999999640e-01,7.822810961215534431e-02,1.241001832542916045e-01,4.587207364213626015e-02
8.579999999999999849e-01,3.579999999999999849e-01,3.979999999999999649e-01,7.906552712446561493e-02,1.249009031076881715e-01,4.583537598322255657e-02
8.589999999999999858e-01,3.589999999999999858e-01,3.989999999999999658e-01,7.990227470276604904e-02,1.257009823852020258e-01,4.579870768243597678e-02
8.599999999999999867e-01,3.599999999999999867e-01,3.999999999999999667e-01,8.073835288300383606e-02,1.265004215992938663e-01,4.576206871629003026e-02
8.609999999999999876e-01,3.609999999999999876e-01,4.009999999999999676e-01,8.157376220069743888e-02,1.272992212620144281e-01,4.572545906131698923e-02
8.619999999999999885e-01,3.619999999999999885e-01,4.019999999999999685e-01,8.240850319093688536e-02,1.280973818850048296e-01,4.568887869406794422e-02
8.629999999999999893e-01,3.629999999999999893e-01,4.029999999999999694e-01,8.324257638838412909e-02,1.288949039794968221e-01,4.565232759111269301e-02
8.639999999999999902e-01,3.639999999999999902e-01,4.039999999999999702e-01,8.407598232727342413e-02,1.296917880563132341e-01,4.561580572903981001e-02
8.649999999999999911e-01,3.649999999999999911e-01,4.049999999999999711e-01,8.490872154141160255e-02,1.304880346258681934e-01,4.557931308445659080e-02
8.659999999999999920e-01,3.659999999999999920e-01,4.059999999999999720e-01,8.574079456417847689e-02,1.312836441981674873e-01,4.554284963398901043e-02
8.669999999999999929e-01,3.669999999999999929e-01,4.069999999999999729e-01,8.657220192852713159e-02,1.320786172828089522e-01,4.550641535428182061e-02
8.679999999999999938e-01,3.679999999999999938e-01,4.079999999999999738e-01,8.740294416698431157e-02,1.328729543889826947e-01,4.547001022199838316e-02
8.689999999999999947e-01,3.689999999999999947e-01,4.089999999999999747e-01,8.823302181165072755e-02,1.336666560254715086e-01,4.543363421382078104e-02
8.699999999999999956e-01,3.699999999999999956e-01,4.099999999999999756e-01,8.906243539420140298e-02,1.344597227006511242e-01,4.539728730644972121e-02
8.709999999999999964e-01,3.709999999999999964e-01,4.109999999999999765e-01,8.989118544588604875e-02,1.352521549224905972e-01,4.536096947660454848e-02
8.719999999999999973e-01,3.719999999999999973e-01,4.119999999999999774e-01,9.071927249752934075e-02,1.360439531985526140e-01,4.532468070102327329e-02
8.729999999999999982e-01,3.729999999999999982e-01,4.129999999999999782e-01,9.154669707953132229e-02,1.368351180359937691e-01,4.528842095646244681e-02
8.739999999999999991e-01,3.739999999999999991e-01,4.139999999999999791e-01,9.237345972186769560e-02,1.376256499415649814e-01,4.525219021969728583e-02
8.750000000000000000e-01,3.750000000000000000e-01,4.149999999999999800e-01,9.319956095409019647e-02,1.384155494216117166e-01,4.521598846752152012e-02
8.760000000000000009e-01,3.760000000000000009e-01,4.159999999999999809e-01,9.402500130532692735e-02,1.392048169820744308e-01,4.517981567674750343e-02
8.770000000000000018e-01,3.770000000000000018e-01,4.169999999999999818e-01,9.484978130428266263e-02,1.399934531284887651e-01,4.514367182420610247e-02
8.780000000000000027e-01,3.780000000000000027e-01,4.179999999999999827e-01,9.567390147923923727e-02,1.407814583659859620e-01,4.510755688674672470e-02
8.790000000000000036e-01,3.790000000000000036e-01,4.189999999999999836e-01,9.649736235805585205e-02,1.415688331992931703e-01,4.507147084123731828e-02
8.800000000000000044e-01,3.800000000000000044e-01,4.199999999999999845e-01,9.732016446816940669e-02,1.423555781327337233e-01,4.503541366456431660e-02
8.810000000000000053e-01,3.810000000000000053e-01,4.209999999999999853e-01,9.814230833659487452e-02,1.431416936702275267e-01,4.499938533363265214e-02
8.820000000000000062e-01,3.820000000000000062e-01,4.219999999999999862e-01,9.896379448992559391e-02,1.439271803152913365e-01,4.496338582536574258e-02
8.830000000000000071e-01,3.830000000000000071e-01,4.229999999999999871e-01,9.978462345433365688e-02,1.447120385710390922e-01,4.492741511670543531e-02
8.840000000000000080e-01,3.840000000000000080e-01,4.239999999999999880e-01,1.006047957555701866e-01,1.454962689401822495e-01,4.489147318461206293e-02
8.850000000000000089e-01,3.850000000000000089e-01,4.249999999999999889e-01,1.014243119189657261e-01,1.462798719250301138e-01,4.485556000606438776e-02
8.860000000000000098e-01,3.860000000000000098e-01,4.259999999999999898e-01,1.022431724694305571e-01,1.470628480274900896e-01,4.481967555805953241e-02
8.870000000000000107e-01,3.870000000000000107e-01,4.269999999999999907e-01,1.030613779314550060e-01,1.478451977490680969e-01,4.478381981761309083e-02
8.880000000000000115e-01,3.880000000000000115e-01,4.279999999999999916e-01,1.038789288291098456e-01,1.486269215908688490e-01,4.474799276175900342e-02
8.890000000000000124e-01,3.890000000000000124e-01,4.289999999999999925e-01,1.046958256860465591e-01,1.494080200535961578e-01,4.471219436754959864e-02
8.900000000000000133e-01,3.900000000000000133e-01,4.299999999999999933e-01,1.055120690254977289e-01,1.501884936375532942e-01,4.467642461205556526e-02
8.910000000000000142e-01,3.910000000000000142e-01,4.309999999999999942e-01,1.063276593702773276e-01,1.509683428426432383e-01,4.464068347236591072e-02
8.920000000000000151e-01,3.920000000000000151e-01,4.319999999999999951e-01,1.071425972427811069e-01,1.517475681683691235e-01,4.460497092558801668e-02
8.930000000000000160e-01,3.930000000000000160e-01,4.329999999999999960e-01,1.079568831649868887e-01,1.525261701138344306e-01,4.456928694884754183e-02
8.940000000000000169e-01,3.940000000000000169e-01,4.339999999999999969e-01,1.087705176584548988e-01,1.533041491777433762e-01,4.453363151928847741e-02
8.950000000000000178e-01,3.950000000000000178e-01,4.349999999999999978e-01,1.095835012443281409e-01,1.540815058584011910e-01,4.449800461407305008e-02
8.960000000000000187e-01,3.960000000000000187e-01,4.359999999999999987e-01,1.103958344433326744e-01,1.548582406537144796e-01,4.446240621038180518e-02
8.970000000000000195e-01,3.970000000000000195e-01,4.369999999999999996e-01,1.112075177757780031e-01,1.556343540611914988e-01,4.442683628541349572e-02
8.980000000000000204e-01,3.980000000000000204e-01,4.380000000000000004e-01,1.120185517615573806e-01,1.564098465779425462e-01,4.439129481638516561e-02
8.990000000000000213e-01,3.990000000000000213e-01,4.390000000000000013e-01,1.128289369201481290e-01,1.571847187006801816e-01,4.435578178053205256e-02
9.000000000000000222e-01,4.000000000000000222e-01,4.400000000000000022e-01,1.136386737706120142e-01,1.579589709257196439e-01,4.432029715510762968e-02
9.010000000000000231e-01,4.010000000000000231e-01,4.410000000000000031e-01,1.144477628315955231e-01,1.587326037489790731e-01,4.428484091738355000e-02
9.020000000000000240e-01,4.020000000000000240e-01,4.420000000000000040e-01,1.152562046213302521e-01,1.595056176659798985e-01,4.424941304464964642e-02
9.030000000000000249e-01,4.030000000000000249e-01,4.430000000000000049e-01,1.160639996576331850e-01,1.602780131718471168e-01,4.421401351421393178e-02
9.040000000000000258e-01,4.040000000000000258e-01,4.440000000000000058e-01,1.168711484579070814e-01,1.610497907613096524e-01,4.417864230340257103e-02
9.050000000000000266e-01,4.050000000000000266e-01,4.450000000000000067e-01,1.176776515391407540e-01,1.618209509287006076e-01,4.414329938955985355e-02
9.060000000000000275e-01,4.060000000000000275e-01,4.460000000000000075e-01,1.184835094179094439e-01,1.625914941679576509e-01,4.410798475004820696e-02
9.070000000000000284e-01,4.070000000000000284e-01,4.470000000000000084e-01,1.192887226103751114e-01,1.633614209726232946e-01,4.407269836224818327e-02
9.080000000000000293e-01,4.080000000000000293e-01,4.480000000000000093e-01,1.200932916322868110e-01,1.641307318358452005e-01,4.403744020355838951e-02
9.090000000000000302e-01,4.090000000000000302e-01,4.490000000000000102e-01,1.208972169989809831e-01,1.648994272503765124e-01,4.400221025139552933e-02
9.100000000000000311e-01,4.100000000000000311e-01,4.500000000000000111e-01,1.217004992253818002e-01,1.656675077085762171e-01,4.396700848319441690e-02
9.110000000000000320e-01,4.110000000000000320e-01,4.510000000000000120e-01,1.225031388260015008e-01,1.664349737024093667e-01,4.393183487640786589e-02
9.120000000000000329e-01,4.120000000000000329e-01,4.520000000000000129e-01,1.233051363149406943e-01,1.672018257234474392e-01,4.389668940850674494e-02
9.130000000000000338e-01,4.130000000000000338e-01,4.530000000000000138e-01,1.241064922058887354e-01,1.679680642628686715e-01,4.386157205697993611e-02
9.140000000000000346e-01,4.140000000000000346e-01,4.540000000000000147e-01,1.249072070121240302e-01,1.687336898114583650e-01,4.382648279933433477e-02
9.150000000000000355e-01,4.150000000000000355e-01,4.550000000000000155e-01,1.257072812465143408e-01,1.694987028596091905e-01,4.379142161309484971e-02
9.160000000000000364e-01,4.160000000000000364e-01,4.560000000000000164e-01,1.265067154215171186e-01,1.702631038973214939e-01,4.375638847580437529e-02
9.170000000000000373e-01,4.170000000000000373e-01,4.570000000000000173e-01,1.273055100491798930e-01,1.710268934142036290e-01,4.372138336502373601e-02
9.180000000000000382e-01,4.180000000000000382e-01,4.580000000000000182e-01,1.281036656411405628e-01,1.717900718994722631e-01,4.368640625833170033e-02
9.190000000000000391e-01,4.190000000000000391e-01,4.590000000000000191e-01,1.289011827086276596e-01,1.725526398419526819e-01,4.365145713332502231e-02
9.200000000000000400e-01,4.200000000000000400e-01,4.600000000000000200e-01,1.296980617624607646e-01,1.733145977300791230e-01,4.361653596761835838e-02
9.210000000000000409e-01,4.210000000000000409e-01,4.610000000000000209e-01,1.304943033130507857e-01,1.740759460518950530e-01,4.358164273884426732e-02
9.220000000000000417e-01,4.220000000000000417e-01,4.620000000000000218e-01,1.312899078704003464e-01,1.748366852950535288e-01,4.354677742465318246e-02
9.230000000000000426e-01,4.230000000000000426e-01,4.630000000000000226e-01,1.320848759441040354e-01,1.755968159468174750e-01,4.351194000271343953e-02
9.240000000000000435e-01,4.240000000000000435e-01,4.640000000000000235e-01,1.328792080433487399e-01,1.763563384940600165e-01,4.347713045071127658e-02
9.250000000000000444e-01,4.250000000000000444e-01,4.650000000000000244e-01,1.336729046769140616e-01,1.771152534232647568e-01,4.344234874635069521e-02
9.260000000000000453e-01,4.260000000000000453e-01,4.660000000000000253e-01,1.344659663531725391e-01,1.778735612205261385e-01,4.340759486735359940e-02
9.270000000000000462e-01,4.270000000000000462e-01,4.670000000000000262e-01,1.352583935800900083e-01,1.786312623715497205e-01,4.337286879145971219e-02
9.280000000000000471e-01,4.280000000000000471e-01,4.680000000000000271e-01,1.360501868652259361e-01,1.793883573616524840e-01,4.333817049642654795e-02
9.290000000000000480e-01,4.290000000000000480e-01,4.690000000000000280e-01,1.368413467157337526e-01,1.801448466757631650e-01,4.330349996002941237e-02
9.300000000000000488e-01,4.300000000000000488e-01,4.700000000000000289e-01,1.376318736383611574e-01,1.809007307984225599e-01,4.326885716006140248e-02
9.310000000000000497e-01,4.310000000000000497e-01,4.710000000000000298e-01,1.384217681394504795e-01,1.816560102137838306e-01,4.323424207433335109e-02
9.320000000000000506e-01,4.320000000000000506e-01,4.720000000000000306e-01,1.392110307249389278e-01,1.824106854056128102e-01,4.319965468067388237e-02
9.330000000000000515e-01,4.330000000000000515e-01,4.730000000000000315e-01,1.399996619003589793e-01,1.831647568572883078e-01,4.316509495692932852e-02
9.340000000000000524e-01,4.340000000000000524e-01,4.740000000000000324e-01,1.407876621708386844e-01,1.839182250518024697e-01,4.313056288096378532e-02
9.350000000000000533e-01,4.350000000000000533e-01,4.750000000000000333e-01,1.415750320411020002e-01,1.846710904717610291e-01,4.309605843065902886e-02
9.360000000000000542e-01,4.360000000000000542e-01,4.760000000000000342e-01,1.423617720154691235e-01,1.854233535993836113e-01,4.306158158391448776e-02
9.370000000000000551e-01,4.370000000000000551e-01,4.770000000000000351e-01,1.431478825978567404e-01,1.861750149165040946e-01,4.302713231864735421e-02
9.380000000000000560e-01,4.380000000000000560e-01,4.780000000000000360e-01,1.439333642917784428e-01,1.869260749045708880e-01,4.299271061279244521e-02
9.390000000000000568e-01,4.390000000000000568e-01,4.790000000000000369e-01,1.447182176003450338e-01,1.876765340446472363e-01,4.295831644430220253e-02
9.400000000000000577e-01,4.400000000000000577e-01,4.800000000000000377e-01,1.455024430262647495e-01,1.884263928174115255e-01,4.292394979114677600e-02
9.410000000000000586e-01,4.410000000000000586e-01,4.810000000000000386e-01,1.462860410718437310e-01,1.891756517031575879e-01,4.288961063131385698e-02
9.420000000000000595e-01,4.420000000000000595e-01,4.820000000000000395e-01,1.470690122389862464e-01,1.899243111817950636e-01,4.285529894280881713e-02
9.430000000000000604e-01,4.430000000000000604e-01,4.830000000000000404e-01,1.478513570291950519e-01,1.906723717328496215e-01,4.282101470365456963e-02
9.440000000000000613e-01,4.440000000000000613e-01,4.840000000000000413e-01,1.486330759435716964e-01,1.914198338354633488e-01,4.278675789189165246e-02
9.450000000000000622e-01,4.450000000000000622e-01,4.850000000000000422e-01,1.494141694828168276e-01,1.921666979683949728e-01,4.275252848557814511e-02
9.460000000000000631e-01,4.460000000000000631e-01,4.860000000000000431e-01,1.501946381472305803e-01,1.929129646100202489e-01,4.271832646278966861e-02
9.470000000000000639e-01,4.470000000000000639e-01,4.870000000000000440e-01,1.509744824367127980e-01,1.936586342383322390e-01,4.268415180161944100e-02
9.480000000000000648e-01,4.480000000000000648e-01,4.880000000000000449e-01,1.517537028507634222e-01,1.944037073309415609e-01,4.265000448017813861e-02
9.490000000000000657e-01,4.490000000000000657e-01,4.890000000000000457e-01,1.525322998884828252e-01,1.951481843650768044e-01,4.261588447659397927e-02
9.500000000000000666e-01,4.500000000000000666e-01,4.900000000000000466e-01,1.533102740485720317e-01,1.958920658175847540e-01,4.258179176901272234e-02
9.510000000000000675e-01,4.510000000000000675e-01,4.910000000000000475e-01,1.540876258293331635e-01,1.966353521649306935e-01,4.254772633559752992e-02
9.520000000000000684e-01,4.520000000000000684e-01,4.920000000000000484e-01,1.548643557286696892e-01,1.973780438831987394e-01,4.251368815452905014e-02
9.530000000000000693e-01,4.530000000000000693e-01,4.930000000000000493e-01,1.556404642440867570e-01,1.981201414480921741e-01,4.247967720400541713e-02
9.540000000000000702e-01,4.540000000000000702e-01,4.940000000000000502e-01,1.564159518726914999e-01,1.988616453349336954e-01,4.244569346224219553e-02
9.550000000000000711e-01,4.550000000000000711e-01,4.950000000000000511e-01,1.571908191111933417e-01,1.996025560186657499e-01,4.241173690747240821e-02
9.560000000000000719e-01,4.560000000000000719e-01,4.960000000000000520e-01,1.579650664559043849e-01,2.003428739738508102e-01,4.237780751794642531e-02
9.570000000000000728e-01,4.570000000000000728e-01,4.970000000000000528e-01,1.587386944027396607e-01,2.010825996746717359e-01,4.234390527193207521e-02
9.580000000000000737e-01,4.580000000000000737e-01,4.980000000000000537e-01,1.595117034472174622e-01,2.018217335949319957e-01,4.231003014771453352e-02
9.590000000000000746e-01,4.590000000000000746e-01,4.990000000000000546e-01,1.602840940844596773e-01,2.025602762080560559e-01,4.227618212359637861e-02
9.599999999999999645e-01,4.599999999999999645e-01,4.999999999999999445e-01,1.610558668091921219e-01,2.032982279870896025e-01,4.224236117789748057e-02
9.609999999999999654e-01,4.609999999999999654e-01,5.009999999999998899e-01,1.618270221157447619e-01,2.040355894046999297e-01,4.220856728895516774e-02
9.619999999999999662e-01,4.619999999999999662e-01,5.020000000000000018e-01,1.625975604980521572e-01,2.047723609331761618e-01,4.217480043512400467e-02
9.629999999999999671e-01,4.629999999999999671e-01,5.029999999999998916e-01,1.633674824496537115e-01,2.055085430444296146e-01,4.214106059477590316e-02
9.639999999999999680e-01,4.639999999999999680e-01,5.040000000000000036e-01,1.641367884636939778e-01,2.062441362099940723e-01,4.210734774630009447e-02
9.649999999999999689e-01,4.649999999999999689e-01,5.049999999999998934e-01,1.649054790329230191e-01,2.069791409010260652e-01,4.207366186810304609e-02
9.659999999999999698e-01,4.659999999999999698e-01,5.060000000000000053e-01,1.656735546496966860e-01,2.077135575883052310e-01,4.204000293860854498e-02
9.669999999999999707e-01,4.669999999999999707e-01,5.069999999999998952e-01,1.664410158059769218e-01,2.084473867422345916e-01,4.200637093625766982e-02
9.679999999999999716e-01,4.679999999999999716e-01,5.080000000000000071e-01,1.672078629933321514e-01,2.091806288328408037e-01,4.197276583950865225e-02
9.689999999999999725e-01,4.689999999999999725e-01,5.089999999999998970e-01,1.679740967029374754e-01,2.099132843297745188e-01,4.193918762683704338e-02
9.699999999999999734e-01,4.699999999999999734e-01,5.100000000000000089e-01,1.687397174255751142e-01,2.106453537023106892e-01,4.190563627673557501e-02
9.709999999999999742e-01,4.709999999999999742e-01,5.109999999999998987e-01,1.695047256516346579e-01,2.113768374193488453e-01,4.187211176771418741e-02
9.719999999999999751e-01,4.719999999999999751e-01,5.120000000000000107e-01,1.702691218711133436e-01,2.121077359494133729e-01,4.183861407830002932e-02
9.729999999999999760e-01,4.729999999999999760e-01,5.129999999999999005e-01,1.710329065736164444e-01,2.128380497606538468e-01,4.180514318703740240e-02
9.739999999999999769e-01,4.739999999999999769e-01,5.140000000000000124e-01,1.717960802483575466e-01,2.135677793208453357e-01,4.177169907248778902e-02
9.749999999999999778e-01,4.749999999999999778e-01,5.149999999999999023e-01,1.725586433841588552e-01,2.142969250973886519e-01,4.173828171322979674e-02
9.759999999999999787e-01,4.759999999999999787e-01,5.160000000000000142e-01,1.733205964694515266e-01,2.150254875573107405e-01,4.170489108785921384e-02
9.769999999999999796e-01,4.769999999999999796e-01,5.169999999999999041e-01,1.740819399922759747e-01,2.157534671672649007e-01,4.167152717498892600e-02
9.779999999999999805e-01,4.779999999999999805e-01,5.180000000000000160e-01,1.748426744402821476e-01,2.164808643935310917e-01,4.163818995324894412e-02
9.789999999999999813e-01,4.789999999999999813e-01,5.189999999999999059e-01,1.756028003007299165e-01,2.172076797020162653e-01,4.160487940128634876e-02
9.799999999999999822e-01,4.799999999999999822e-01,5.200000000000000178e-01,1.763623180604893259e-01,2.179339135582546438e-01,4.157159549776531793e-02
9.809999999999999831e-01,4.809999999999999831e-01,5.209999999999999076e-01,1.771212282060409260e-01,2.186595664274080530e-01,4.153833822136712706e-02
9.819999999999999840e-01,4.819999999999999840e-01,5.220000000000000195e-01,1.778795312234761061e-01,2.193846387742661164e-01,4.150510755079001024e-02
9.829999999999999849e-01,4.829999999999999849e-01,5.229999999999999094e-01,1.786372275984973168e-01,2.201091310632466991e-01,4.147190346474938227e-02
9.839999999999999858e-01,4.839999999999999858e-01,5.240000000000000213e-01,1.793943178164185137e-01,2.208330437583961026e-01,4.143872594197758885e-02
9.849999999999999867e-01,4.849999999999999867e-01,5.249999999999999112e-01,1.801508023621653798e-01,2.215563773233893974e-01,4.140557496122401759e-02
9.859999999999999876e-01,4.859999999999999876e-01,5.260000000000000231e-01,1.809066817202756583e-01,2.222791322215306731e-01,4.137245050125501478e-02
9.869999999999999885e-01,4.869999999999999885e-01,5.269999999999999130e-01,1.816619563748994304e-01,2.230013089157534545e-01,4.133935254085402411e-02
9.879999999999999893e-01,4.879999999999999893e-01,5.280000000000000249e-01,1.824166268097995036e-01,2.237229078686208406e-01,4.130628105882133694e-02
9.889999999999999902e-01,4.889999999999999902e-01,5.289999999999999147e-01,1.831706935083516619e-01,2.244439295423259484e-01,4.127323603397428653e-02
9.899999999999999911e-01,4.899999999999999911e-01,5.300000000000000266e-01,1.839241569535449705e-01,2.251643743986920798e-01,4.124021744514710930e-02
9.909999999999999920e-01,4.909999999999999920e-01,5.309999999999999165e-01,1.846770176279821374e-01,2.258842428991731377e-01,4.120722527119100032e-02
9.919999999999999929e-01,4.919999999999999929e-01,5.320000000000000284e-01,1.854292760138797624e-01,2.266035355048537925e-01,4.117425949097403004e-02
9.929999999999999938e-01,4.929999999999999938e-01,5.329999999999999183e-01,1.861809325930686709e-01,2.273222526764498985e-01,4.114132008338122759e-02
9.939999999999999947e-01,4.939999999999999947e-01,5.340000000000000302e-01,1.869319878469942187e-01,2.280403948743087439e-01,4.110840702731452523e-02
9.949999999999999956e-01,4.949999999999999956e-01,5.349999999999999201e-01,1.876824422567166251e-01,2.287579625584093002e-01,4.107552030169267510e-02
9.959999999999999964e-01,4.959999999999999964e-01,5.360000000000000320e-01,1.884322963029112508e-01,2.294749561883625832e-01,4.104265988545133248e-02
9.969999999999999973e-01,4.969999999999999973e-01,5.369999999999999218e-01,1.891815504658689306e-01,2.301913762234119032e-01,4.100982575754297255e-02
9.979999999999999982e-01,4.979999999999999982e-01,5.380000000000000338e-01,1.899302052254962236e-01,2.309072231224331695e-01,4.097701789693694585e-02
9.989999999999999991e-01,4.989999999999999991e-01,5.389999999999999236e-01,1.906782610613158291e-01,2.316224973439352242e-01,4.094423628261939507e-02
1.000000000000000000e+00,5.000000000000000000e-01,5.400000000000000355e-01,1.914257184524667810e-01,2.323371993460600637e-01,4.091148089359328277e-02


==> anc/Reproducibility_Artifacts/data/matching_depth_predictions.csv <==
case,floor_fit,C_fit,predicted_D,exact_D,prediction_factor
A_4bit_2x_depth,0.01416186085978934,0.08969750038678015,9,8.0,1.125
B_3bit_2x_depth,0.028934078723688385,0.03957811035647713,7,,


==> anc/Reproducibility_Artifacts/data/matching_predictions.csv <==
teacher,precision,L,pred_D_fit,certified_impossible_floor,eps_lower,eps_upper
binary_exact,2bit,4,1.0,False,0.06267266963378298,0.12338115873143353
binary_exact,2bit,8,3.0,False,0.02350726136036112,0.08421575045801166
binary_exact,2bit,12,5.0,False,0.010812168901182806,0.07152065799883335
binary_exact,3bit,4,1.0,False,0.06267266963378298,0.12338115873143353
binary_exact,3bit,8,3.0,False,0.02350726136036112,0.08421575045801166
binary_exact,3bit,12,5.0,False,0.010812168901182806,0.07152065799883335
binary_exact,4bit,4,1.0,False,0.06267266963378298,0.12338115873143353
binary_exact,4bit,8,3.0,False,0.02350726136036112,0.08421575045801166
binary_exact,4bit,12,5.0,False,0.010812168901182806,0.07152065799883335
binary_exact,binary,4,1.0,False,0.06267266963378298,0.12338115873143353
binary_exact,binary,8,3.0,False,0.02350726136036112,0.08421575045801166
binary_exact,binary,12,5.0,False,0.010812168901182806,0.07152065799883335
binary_exact,ternary,4,1.0,False,0.06267266963378298,0.12338115873143353
binary_exact,ternary,8,3.0,False,0.02350726136036112,0.08421575045801166
binary_exact,ternary,12,5.0,False,0.010812168901182806,0.07152065799883335
dense_offgrid_101,2bit,4,inf,False,0.028327198249657747,0.06656242211741643
dense_offgrid_101,2bit,8,inf,False,0.012518102043216519,0.05075332591097521
dense_offgrid_101,2bit,12,inf,False,0.022743381554108533,0.06097860542186723
dense_offgrid_101,3bit,4,inf,False,0.028327198249657747,0.06656242211741643
dense_offgrid_101,3bit,8,inf,False,0.012518102043216519,0.05075332591097521
dense_offgrid_101,3bit,12,inf,False,0.022743381554108533,0.06097860542186723
dense_offgrid_101,4bit,4,0.0,False,0.028327198249657747,0.06656242211741643
dense_offgrid_101,4bit,8,inf,False,0.012518102043216519,0.05075332591097521
dense_offgrid_101,4bit,12,0.0,False,0.022743381554108533,0.06097860542186723
dense_offgrid_101,binary,4,inf,False,0.028327198249657747,0.06656242211741643
dense_offgrid_101,binary,8,inf,False,0.012518102043216519,0.05075332591097521
dense_offgrid_101,binary,12,inf,False,0.022743381554108533,0.06097860542186723
dense_offgrid_101,ternary,4,inf,False,0.028327198249657747,0.06656242211741643
dense_offgrid_101,ternary,8,inf,False,0.012518102043216519,0.05075332591097521
dense_offgrid_101,ternary,12,inf,False,0.022743381554108533,0.06097860542186723
dense_offgrid_202,2bit,4,inf,False,0.041404918008507596,0.06841168430216997
dense_offgrid_202,2bit,8,inf,False,0.008016909764416314,0.035023676058078684
dense_offgrid_202,2bit,12,inf,False,0.014431650680636936,0.04143841697429931
dense_offgrid_202,3bit,4,inf,False,0.041404918008507596,0.06841168430216997
dense_offgrid_202,3bit,8,inf,False,0.008016909764416314,0.035023676058078684
dense_offgrid_202,3bit,12,inf,False,0.014431650680636936,0.04143841697429931
dense_offgrid_202,4bit,4,1.0,False,0.041404918008507596,0.06841168430216997
dense_offgrid_202,4bit,8,inf,False,0.008016909764416314,0.035023676058078684
dense_offgrid_202,4bit,12,inf,False,0.014431650680636936,0.04143841697429931
dense_offgrid_202,binary,4,inf,False,0.041404918008507596,0.06841168430216997
dense_offgrid_202,binary,8,inf,False,0.008016909764416314,0.035023676058078684
dense_offgrid_202,binary,12,inf,False,0.014431650680636936,0.04143841697429931
dense_offgrid_202,ternary,4,inf,False,0.041404918008507596,0.06841168430216997
dense_offgrid_202,ternary,8,inf,False,0.008016909764416314,0.035023676058078684
dense_offgrid_202,ternary,12,inf,False,0.014431650680636936,0.04143841697429931
dense_offgrid_303,2bit,4,0.0,False,0.07732617016772358,0.11687841095911727
dense_offgrid_303,2bit,8,inf,False,0.043392507074002204,0.08294474786539589
dense_offgrid_303,2bit,12,inf,False,0.011860676457355723,0.05141291724874941
dense_offgrid_303,3bit,4,0.0,False,0.07732617016772358,0.11687841095911727
dense_offgrid_303,3bit,8,0.0,False,0.043392507074002204,0.08294474786539589
dense_offgrid_303,3bit,12,inf,False,0.011860676457355723,0.05141291724874941
dense_offgrid_303,4bit,4,1.0,False,0.07732617016772358,0.11687841095911727
dense_offgrid_303,4bit,8,3.0,False,0.043392507074002204,0.08294474786539589
dense_offgrid_303,4bit,12,inf,False,0.011860676457355723,0.05141291724874941
dense_offgrid_303,binary,4,inf,False,0.07732617016772358,0.11687841095911727
dense_offgrid_303,binary,8,inf,False,0.043392507074002204,0.08294474786539589
dense_offgrid_303,binary,12,inf,False,0.011860676457355723,0.05141291724874941
dense_offgrid_303,ternary,4,inf,False,0.07732617016772358,0.11687841095911727
dense_offgrid_303,ternary,8,inf,False,0.043392507074002204,0.08294474786539589
dense_offgrid_303,ternary,12,inf,False,0.011860676457355723,0.05141291724874941
ternary_exact,2bit,4,inf,False,0.02361090727832143,0.061203082778026094
ternary_exact,2bit,8,inf,False,0.029165645859531485,0.06675782135923614
ternary_exact,2bit,12,inf,False,0.002148778498987967,0.039740953998692624
ternary_exact,3bit,4,inf,False,0.02361090727832143,0.061203082778026094
ternary_exact,3bit,8,inf,False,0.029165645859531485,0.06675782135923614
ternary_exact,3bit,12,inf,False,0.002148778498987967,0.039740953998692624
ternary_exact,4bit,4,8.0,False,0.02361090727832143,0.061203082778026094
ternary_exact,4bit,8,6.0,False,0.029165645859531485,0.06675782135923614
ternary_exact,4bit,12,inf,False,0.002148778498987967,0.039740953998692624
ternary_exact,binary,4,inf,False,0.02361090727832143,0.061203082778026094
ternary_exact,binary,8,inf,False,0.029165645859531485,0.06675782135923614
ternary_exact,binary,12,inf,False,0.002148778498987967,0.039740953998692624
ternary_exact,ternary,4,4.0,False,0.02361090727832143,0.061203082778026094
ternary_exact,ternary,8,4.0,False,0.029165645859531485,0.06675782135923614
ternary_exact,ternary,12,11.0,False,0.002148778498987967,0.039740953998692624
threshold_gap_1,2bit,4,22.0,False,0.017001752782710267,0.06492187847036772
threshold_gap_1,2bit,8,41.0,False,0.008956085626837678,0.056876211314495134
threshold_gap_1,2bit,12,142.0,False,0.0024736471164759502,0.050393772804133416
threshold_gap_1,3bit,4,10.0,False,0.017001752782710267,0.06492187847036772
threshold_gap_1,3bit,8,14.0,False,0.008956085626837678,0.056876211314495134
threshold_gap_1,3bit,12,19.0,False,0.0024736471164759502,0.050393772804133416
threshold_gap_1,4bit,4,5.0,False,0.017001752782710267,0.06492187847036772
threshold_gap_1,4bit,8,6.0,False,0.008956085626837678,0.056876211314495134
threshold_gap_1,4bit,12,8.0,False,0.0024736471164759502,0.050393772804133416
threshold_gap_1,binary,4,inf,True,0.017001752782710267,0.06492187847036772
threshold_gap_1,binary,8,inf,True,0.008956085626837678,0.056876211314495134
threshold_gap_1,binary,12,inf,True,0.0024736471164759502,0.050393772804133416
threshold_gap_1,ternary,4,17.0,False,0.017001752782710267,0.06492187847036772
threshold_gap_1,ternary,8,22.0,False,0.008956085626837678,0.056876211314495134
threshold_gap_1,ternary,12,28.0,False,0.0024736471164759502,0.050393772804133416
threshold_gap_2,2bit,4,4.0,False,0.11735965583844674,0.16785011995613636
threshold_gap_2,2bit,8,15.0,False,0.028660791349155397,0.07915125546684501
threshold_gap_2,2bit,12,62.0,False,0.003974987469413572,0.05446545158710317
threshold_gap_2,3bit,4,3.0,False,0.11735965583844674,0.16785011995613636
threshold_gap_2,3bit,8,6.0,False,0.028660791349155397,0.07915125546684501
threshold_gap_2,3bit,12,13.0,False,0.003974987469413572,0.05446545158710317
threshold_gap_2,4bit,4,2.0,False,0.11735965583844674,0.16785011995613636
threshold_gap_2,4bit,8,4.0,False,0.028660791349155397,0.07915125546684501
threshold_gap_2,4bit,12,8.0,False,0.003974987469413572,0.05446545158710317
threshold_gap_2,binary,4,5.0,False,0.11735965583844674,0.16785011995613636
threshold_gap_2,binary,8,70.0,False,0.028660791349155397,0.07915125546684501
threshold_gap_2,binary,12,inf,False,0.003974987469413572,0.05446545158710317
threshold_gap_2,ternary,4,7.0,False,0.11735965583844674,0.16785011995613636
threshold_gap_2,ternary,8,inf,False,0.028660791349155397,0.07915125546684501
threshold_gap_2,ternary,12,inf,True,0.003974987469413572,0.05446545158710317
twobit_exact,2bit,4,2.0,False,0.028740028750884418,0.08843608000322317
twobit_exact,2bit,8,2.0,False,0.01946933904698854,0.07916539029932729
twobit_exact,2bit,12,6.0,False,0.0032511164346665736,0.06294716768700533
twobit_exact,3bit,4,inf,False,0.028740028750884418,0.08843608000322317
twobit_exact,3bit,8,inf,False,0.01946933904698854,0.07916539029932729
twobit_exact,3bit,12,inf,False,0.0032511164346665736,0.06294716768700533
twobit_exact,4bit,4,2.0,False,0.028740028750884418,0.08843608000322317
twobit_exact,4bit,8,2.0,False,0.01946933904698854,0.07916539029932729
twobit_exact,4bit,12,6.0,False,0.0032511164346665736,0.06294716768700533
twobit_exact,binary,4,inf,False,0.028740028750884418,0.08843608000322317
twobit_exact,binary,8,inf,False,0.01946933904698854,0.07916539029932729
twobit_exact,binary,12,inf,False,0.0032511164346665736,0.06294716768700533
twobit_exact,ternary,4,inf,False,0.028740028750884418,0.08843608000322317
twobit_exact,ternary,8,inf,False,0.01946933904698854,0.07916539029932729
twobit_exact,ternary,12,inf,False,0.0032511164346665736,0.06294716768700533


==> anc/Reproducibility_Artifacts/data/matrix_exact_vs_local.csv <==
D,exact_grid_error,exact_elapsed_s,sequences,local_best,local_median,local_worst,best_to_exact_ratio,median_to_exact_ratio
8,0.001242801547050476,0.5795466899871826,256,0.001242789645442527,0.012033937491363278,0.02485542423178902,0.9999904235652286,9.682911579828057
10,0.0005151182413101196,0.0038781166076660156,1024,0.0012680926883480714,0.009916942638293208,0.020667483777127238,2.461750694603405,19.251779189708124
12,0.00043560564517974854,0.004373788833618164,4096,0.0016017505812802868,0.008172973394175637,0.015156268678508195,3.6770657107056994,18.762322032817405
14,0.0004560798406600952,0.011279106140136719,16384,0.0012805438825040094,0.006861184650774774,0.01227798219776402,2.8077186675268253,15.04382355695533
16,0.00011852383613586426,0.010969400405883789,65536,0.0007853772930721259,0.0057875849430096965,0.009638744314771991,6.626323604408529,48.83055705668663
18,7.525086402893066e-05,0.04263949394226074,262144,0.0005836193533323986,0.005221698979094011,0.010184182017113103,7.75564986347562,69.39055180929878
20,1.1309981346130371e-05,0.17893481254577637,1048576,0.0013613683079362338,0.004733367781539363,0.008565630719259837,120.36874918472046,418.5124304523147


==> anc/Reproducibility_Artifacts/data/matrix_frontier_raw.csv <==
teacher,precision,D,grid_error,search_float_error,elapsed_s,sequences,points,lower,upper,verify_max,witness_points,Lerr,reference_tol,mode,sequence_file,gpu,timestamp
binary_exact,binary,4,0.015053516999196328,0.015053516999196315,0.00238037109375,16,129,0.010769120759393055,0.07147760985704199,0.015053516999194721,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:17:55.116070+00:00
binary_exact,binary,6,0.009792180948554179,0.009792180948554179,0.0034067630767822266,64,127,0.005507784708750906,0.06621627380638069,0.009792180948533421,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:01.241771+00:00
binary_exact,binary,8,0.007569723342820605,0.007569723342820598,0.004280567169189453,256,127,0.003285327103017332,0.06399381620065238,0.007569723342805108,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:07.354515+00:00
binary_exact,binary,10,0.0054635694592026374,0.005463569459202624,0.005323171615600586,1024,129,0.0011791732193993645,0.06188766231704951,0.005463569459202241,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:13.743873+00:00
binary_exact,binary,12,0.0037955470721941467,0.0037955470721941745,0.012459516525268555,4096,129,0.0,0.06021963993004553,0.0037955470721982615,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:20.095443+00:00
binary_exact,binary,14,0.003532434291059006,0.003532434291059006,0.032299041748046875,16384,129,0.0,0.05995652714890766,0.0035324342910603925,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:26.197967+00:00
binary_exact,binary,16,0.0033038001017960915,0.0033038001017960915,0.14096331596374512,65536,127,0.0,0.05972789295964308,0.0033038001017958083,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:32.513490+00:00
binary_exact,binary,18,0.0025686404221275426,0.0025686404221275288,0.5830507278442383,262144,129,0.0,0.05899273327997458,0.0025686404221273076,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:39.691981+00:00
binary_exact,binary,20,0.0019487018958091512,0.0019487018958091512,2.520242691040039,1048576,129,0.0,0.05843417505256874,0.002010082194721469,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:50.769934+00:00
binary_exact,ternary,4,0.015053516999196328,0.015053516999196315,0.0023581981658935547,16,129,0.010769120759393055,0.07147760985704199,0.015053516999194721,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:18:56.947645+00:00
binary_exact,ternary,6,0.009792180948554179,0.009792180948554179,0.0032176971435546875,64,127,0.005507784708750906,0.06621627380638069,0.009792180948533421,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:03.096400+00:00
binary_exact,ternary,8,0.007569723342820605,0.007569723342820598,0.004083871841430664,256,127,0.003285327103017332,0.06399381620065238,0.007569723342805108,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:09.465474+00:00
binary_exact,ternary,10,0.0054635694592026374,0.005463569459202624,0.005327463150024414,1024,129,0.0011791732193993645,0.06188766231704951,0.005463569459202241,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:15.819325+00:00
binary_exact,ternary,12,0.0037955470721941467,0.0037955470721941745,0.007205486297607422,4096,129,0.0,0.06021963993004553,0.0037955470721982615,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:22.181455+00:00
binary_exact,ternary,14,0.003532434291059006,0.003532434291059006,0.03153181076049805,16384,129,0.0,0.05995652714890766,0.0035324342910603925,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:28.354840+00:00
binary_exact,ternary,16,0.0033038001017960915,0.0033038001017960915,0.14062261581420898,65536,127,0.0,0.05972789295964308,0.0033038001017958083,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:34.794876+00:00
binary_exact,ternary,18,0.0025686404221275426,0.0025686404221275288,0.5805404186248779,262144,129,0.0,0.05899273327997458,0.0025686404221273076,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:42.123817+00:00
binary_exact,ternary,20,0.0019487018958091512,0.0019487018958091512,2.528895616531372,1048576,129,0.0,0.05843417505256874,0.002010082194721469,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:53.099546+00:00
binary_exact,2bit,4,0.015053516999196328,0.015053516999196315,0.0023717880249023438,16,129,0.010769120759393055,0.07147760985704199,0.015053516999194721,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:19:59.185480+00:00
binary_exact,2bit,6,0.009792180948554179,0.009792180948554179,0.0032072067260742188,64,127,0.005507784708750906,0.06621627380638069,0.009792180948533421,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:05.234872+00:00
binary_exact,2bit,8,0.007569723342820605,0.007569723342820598,0.004129171371459961,256,127,0.003285327103017332,0.06399381620065238,0.007569723342805108,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:11.356632+00:00
binary_exact,2bit,10,0.0054635694592026374,0.005463569459202624,0.0052051544189453125,1024,129,0.0011791732193993645,0.06188766231704951,0.005463569459202241,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:17.671820+00:00
binary_exact,2bit,12,0.0037955470721941467,0.0037955470721941745,0.007191181182861328,4096,129,0.0,0.06021963993004553,0.0037955470721982615,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:24.009469+00:00
binary_exact,2bit,14,0.003532434291059006,0.003532434291059006,0.031533241271972656,16384,129,0.0,0.05995652714890766,0.0035324342910603925,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:30.325638+00:00
binary_exact,2bit,16,0.0033038001017960915,0.0033038001017960915,0.13996148109436035,65536,127,0.0,0.05972789295964308,0.0033038001017958083,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:36.686207+00:00
binary_exact,2bit,18,0.0025686404221275426,0.0025686404221275288,0.5837697982788086,262144,129,0.0,0.05899273327997458,0.0025686404221273076,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:43.900577+00:00
binary_exact,2bit,20,0.0019487018958091512,0.0019487018958091512,2.5275721549987793,1048576,129,0.0,0.05843417505256874,0.002010082194721469,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:20:55.113307+00:00
binary_exact,3bit,4,0.015053516999196328,0.015053516999196315,0.0023856163024902344,16,129,0.010769120759393055,0.07147760985704199,0.015053516999194721,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:01.175500+00:00
binary_exact,3bit,6,0.009792180948554179,0.009792180948554179,0.0032112598419189453,64,127,0.005507784708750906,0.06621627380638069,0.009792180948533421,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:07.233552+00:00
binary_exact,3bit,8,0.007569723342820605,0.007569723342820598,0.00406336784362793,256,127,0.003285327103017332,0.06399381620065238,0.007569723342805108,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:13.594888+00:00
binary_exact,3bit,10,0.0054635694592026374,0.005463569459202624,0.005292415618896484,1024,129,0.0011791732193993645,0.06188766231704951,0.005463569459202241,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:19.932333+00:00
binary_exact,3bit,12,0.0037955470721941467,0.0037955470721941745,0.007178306579589844,4096,129,0.0,0.06021963993004553,0.0037955470721982615,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:26.245852+00:00
binary_exact,3bit,14,0.003532434291059006,0.003532434291059006,0.031516075134277344,16384,129,0.0,0.05995652714890766,0.0035324342910603925,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:32.616476+00:00
binary_exact,3bit,16,0.0033038001017960915,0.0033038001017960915,0.14030861854553223,65536,127,0.0,0.05972789295964308,0.0033038001017958083,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:39.205517+00:00
binary_exact,3bit,18,0.0025686404221275426,0.0025686404221275288,0.5922281742095947,262144,129,0.0,0.05899273327997458,0.0025686404221273076,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:46.693457+00:00
binary_exact,3bit,20,0.0019487018958091512,0.0019487018958091512,2.5109903812408447,1048576,129,0.0,0.05843417505256874,0.002010082194721469,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:21:57.624286+00:00
binary_exact,4bit,4,0.015053516999196328,0.015053516999196315,0.0023725032806396484,16,129,0.010769120759393055,0.07147760985704199,0.015053516999194721,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:03.684659+00:00
binary_exact,4bit,6,0.009792180948554179,0.009792180948554179,0.003194093704223633,64,127,0.005507784708750906,0.06621627380638069,0.009792180948533421,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:10.089820+00:00
binary_exact,4bit,8,0.007569723342820605,0.007569723342820598,0.0041027069091796875,256,127,0.003285327103017332,0.06399381620065238,0.007569723342805108,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:16.400720+00:00
binary_exact,4bit,10,0.0054635694592026374,0.005463569459202624,0.005316257476806641,1024,129,0.0011791732193993645,0.06188766231704951,0.005463569459202241,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:22.719751+00:00
binary_exact,4bit,12,0.0037955470721941467,0.0037955470721941745,0.0071866512298583984,4096,129,0.0,0.06021963993004553,0.0037955470721982615,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:29.065444+00:00
binary_exact,4bit,14,0.003532434291059006,0.003532434291059006,0.03156399726867676,16384,129,0.0,0.05995652714890766,0.0035324342910603925,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:35.404543+00:00
binary_exact,4bit,16,0.0033038001017960915,0.0033038001017960915,0.13805246353149414,65536,127,0.0,0.05972789295964308,0.0033038001017958083,127,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:42.023024+00:00
binary_exact,4bit,18,0.0025686404221275426,0.0025686404221275288,0.5808818340301514,262144,129,0.0,0.05899273327997458,0.0025686404221273076,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:22:49.444712+00:00
binary_exact,4bit,20,0.0019487018958091512,0.0019487018958091512,2.519578218460083,1048576,129,0.0,0.05843417505256874,0.002010082194721469,129,2.2980970388562794,0.004284396239803273,paper,best_binary_exact_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:00.503367+00:00
ternary_exact,binary,4,0.31437953920799855,0.31437953920799855,0.0024633407592773438,16,129,0.31196937725709206,0.36752852712873096,0.31437953920791323,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:06.623505+00:00
ternary_exact,binary,6,0.3001203755688034,0.3001203755688034,0.0032444000244140625,64,129,0.2977102136178969,0.35326936348953814,0.3001203755687204,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:12.717905+00:00
ternary_exact,binary,8,0.2963651490847008,0.29636514908470074,0.004292011260986328,256,129,0.2939549871337943,0.34951413700558054,0.2963651490847628,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:19.079723+00:00
ternary_exact,binary,10,0.2942736633569911,0.2942736633569911,0.005276203155517578,1024,129,0.29186350140608464,0.3476316838961706,0.29448269597535287,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:25.414683+00:00
ternary_exact,binary,12,0.2918282267406145,0.2918282267406144,0.00724029541015625,4096,129,0.289418064789708,0.3449772146614806,0.2918282267406629,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:31.801256+00:00
ternary_exact,binary,14,0.2907676051713789,0.2907676051713789,0.031938791275024414,16384,129,0.2883574432204724,0.3440241541582741,0.29087516623745635,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:38.177289+00:00
ternary_exact,binary,16,0.29006613454507935,0.29006613454507935,0.1430346965789795,65536,129,0.28765597259417286,0.3432151224659448,0.2900661345451271,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:44.576329+00:00
ternary_exact,binary,18,0.2891722019078233,0.2891722019078233,0.5909843444824219,262144,129,0.2867620399569168,0.3424002433170777,0.28925125539625995,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:23:52.090364+00:00
ternary_exact,binary,20,0.2886618002817996,0.2886618002817996,2.516615629196167,1048576,129,0.2862516383308931,0.3419502141263342,0.28880122620551646,129,2.236352592741102,0.0024101619509064604,paper,best_ternary_exact_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:03.325257+00:00
ternary_exact,ternary,4,0.026021069229208996,0.026021069229208982,0.0024404525756835938,16,129,0.023610907278302534,0.061203082778026094,0.02602106922922789,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:09.497901+00:00
ternary_exact,ternary,6,0.008474860677588798,0.008474860677588798,0.0033011436462402344,64,129,0.006064698726682338,0.04365687422638251,0.008474860677584312,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:15.596169+00:00
ternary_exact,ternary,8,0.00650144898431481,0.006501448984314803,0.004074811935424805,256,129,0.00409128703340835,0.04168346253311687,0.006501448984318669,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:21.687309+00:00
ternary_exact,ternary,10,0.004406562256163914,0.004406562256163941,0.005298137664794922,1024,127,0.0019964003052574536,0.03958857580496458,0.004406562256166381,127,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:27.806220+00:00
ternary_exact,ternary,12,0.0036219226939304006,0.0036219226939304006,0.007199287414550781,4096,129,0.0012117607430239402,0.03880393624272532,0.0036219226939271237,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:33.961978+00:00
ternary_exact,ternary,14,0.0031951029810686074,0.0031951029810686187,0.03188514709472656,16384,129,0.000784941030162147,0.038377116529862844,0.003195102981064647,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:40.152572+00:00
ternary_exact,ternary,16,0.0025783025153222807,0.0025783025153222807,0.1430671215057373,65536,129,0.0001681405644158203,0.03778958716528039,0.002607573616482192,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:46.542170+00:00
ternary_exact,ternary,18,0.002231121734690429,0.002231121734690429,0.5753202438354492,262144,129,0.0,0.03741855337068124,0.002236539821883045,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:24:53.781940+00:00
ternary_exact,ternary,20,0.0021199833680622237,0.0021199833680622237,2.527812957763672,1048576,129,0.0,0.037301996916878626,0.002119983368080424,129,1.4444444444444444,0.0024101619509064604,paper,best_ternary_exact_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:04.805651+00:00
ternary_exact,2bit,4,0.13326855128251047,0.13326855128251047,0.0023467540740966797,16,129,0.130858389331604,0.17404464617656012,0.13326855128256382,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:10.878720+00:00
ternary_exact,2bit,6,0.13253380120096148,0.13253380120096148,0.0031998157501220703,64,129,0.13012363925005502,0.1733098960950564,0.1325338012010601,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:16.964613+00:00
ternary_exact,2bit,8,0.13202929915080522,0.13202929915080522,0.0041103363037109375,256,129,0.12961913719989876,0.17280539404489975,0.13202929915090345,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:23.304741+00:00
ternary_exact,2bit,10,0.13150186449163245,0.13150186449163245,0.0052678585052490234,1024,129,0.129091702540726,0.17227795938563487,0.13150186449163856,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:29.595825+00:00
ternary_exact,2bit,12,0.13158811014449404,0.13158811014449404,0.007191181182861328,4096,129,0.12917794819358758,0.17236420503853314,0.13158811014453684,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:35.927341+00:00
ternary_exact,2bit,14,0.131182264411021,0.131182264411021,0.031780242919921875,16384,129,0.12877210246011453,0.17195835930502607,0.13118226441102976,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:42.329723+00:00
ternary_exact,2bit,16,0.1314736030254552,0.1314736030254552,0.1430504322052002,65536,129,0.12906344107454873,0.17224969791948705,0.13147360302549074,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:48.685343+00:00
ternary_exact,2bit,18,0.13106643663073148,0.13106643663073148,0.592362642288208,262144,129,0.12865627467982502,0.17184253152474904,0.13106643663075274,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:25:55.929044+00:00
ternary_exact,2bit,20,0.13130764863419572,0.13130764863419572,2.5237934589385986,1048576,129,0.12889748668328926,0.17208374352823277,0.13130764863423647,129,1.6910078617327593,0.0024101619509064604,paper,best_ternary_exact_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:06.936924+00:00
ternary_exact,3bit,4,0.059526654797898086,0.059526654797898086,0.0022916793823242188,16,129,0.05711649284699163,0.09707066367878711,0.05952665479788854,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:13.009084+00:00
ternary_exact,3bit,6,0.05756910763433191,0.05756910763433187,0.0032203197479248047,64,129,0.05515894568342545,0.0951131165152237,0.05756910763432512,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:19.307021+00:00
ternary_exact,3bit,8,0.05150198710615053,0.05150198710615053,0.004251718521118164,256,129,0.04909182515524407,0.08904599598704735,0.051501987106148776,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:25.620005+00:00
ternary_exact,3bit,10,0.052567944920291994,0.052567944920291994,0.005223274230957031,1024,129,0.050157782969385535,0.09011195380118825,0.052567944920289676,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:31.977419+00:00
ternary_exact,3bit,12,0.04958289521854413,0.04958289521854412,0.007155656814575195,4096,129,0.04717273326763767,0.08712690409944158,0.04958289521854302,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:38.388107+00:00
ternary_exact,3bit,14,0.05059341583108233,0.050593415831082324,0.03154873847961426,16384,129,0.04818325388017587,0.08813742471197931,0.05059341583108075,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:44.842281+00:00
ternary_exact,3bit,16,0.04864989332643025,0.048649893326430244,0.14298534393310547,65536,129,0.04623973137552379,0.0861939022073277,0.04864989332642913,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:51.370249+00:00
ternary_exact,3bit,18,0.04947915100789111,0.049479151007891124,0.581505298614502,262144,129,0.04706898905698465,0.089046814334103,0.051502805453204424,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:26:58.775238+00:00
ternary_exact,3bit,20,0.048092135203511355,0.04809213520351135,2.5260074138641357,1048576,129,0.045681973252604896,0.08563614408440925,0.048092135203510696,129,1.5485511966999552,0.0024101619509064604,paper,best_ternary_exact_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:09.795702+00:00
ternary_exact,4bit,4,0.03638430389453942,0.03638430389453942,0.0024216175079345703,16,129,0.03397414194363296,0.07266302441034249,0.03638430389453656,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:15.892218+00:00
ternary_exact,4bit,6,0.02956616074859196,0.029566160748591967,0.0033113956451416016,64,129,0.0271559987976855,0.0658448812643832,0.02956616074857727,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:22.017923+00:00
ternary_exact,4bit,8,0.023731823943479922,0.023731823943479925,0.004176616668701172,256,129,0.02132166199257346,0.060010544459277476,0.023731823943471547,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:28.366814+00:00
ternary_exact,4bit,10,0.024478887994800243,0.024478887994800257,0.005159616470336914,1024,129,0.02206872604389378,0.06075760851059542,0.024478887994789495,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:34.746329+00:00
ternary_exact,4bit,12,0.021579118330775696,0.021579118330775703,0.007181882858276367,4096,129,0.019168956379869234,0.05785783884657435,0.021579118330768424,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:41.128353+00:00
ternary_exact,4bit,14,0.022671496836712348,0.022671496836712348,0.031520843505859375,16384,129,0.020261334885805886,0.05895021735250991,0.022671496836703983,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:47.588017+00:00
ternary_exact,4bit,16,0.020715247847416837,0.020715247847416855,0.14303851127624512,65536,129,0.01830508589651038,0.05713413919066582,0.02085541867485989,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:27:54.193665+00:00
ternary_exact,4bit,18,0.021297268922891188,0.021297268922891188,0.5900783538818359,262144,129,0.01888710697198473,0.05926384579083897,0.022985125275033047,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:01.653410+00:00
ternary_exact,4bit,20,0.020264556631835202,0.02026455663183523,2.518794298171997,1048576,129,0.01785439468092874,0.05654327714763552,0.020264556631829595,129,1.4927826434914502,0.0024101619509064604,paper,best_ternary_exact_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:12.867461+00:00
twobit_exact,binary,4,0.18097367071194673,0.18097367071194673,0.0024259090423583984,16,129,0.1769609750659426,0.24769002938544263,0.18097367071164505,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:18.940226+00:00
twobit_exact,binary,6,0.17490446587173755,0.17490446587173755,0.0032711029052734375,64,129,0.17089177022573343,0.24571367419180562,0.17899731551800804,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:25.048829+00:00
twobit_exact,binary,8,0.16988189222647143,0.16988189222647143,0.004121541976928711,256,129,0.1658691965804673,0.24055305423166282,0.17383669555786524,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:31.146496+00:00
twobit_exact,binary,10,0.1676279303463591,0.1676279303463591,0.00520634651184082,1024,129,0.16361523470035497,0.23546116886997442,0.16874481019617685,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:37.478043+00:00
twobit_exact,binary,12,0.16808343724025407,0.16808343724025407,0.007159233093261719,4096,129,0.16407074159424995,0.23868523722548857,0.171968878551691,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:43.579059+00:00
twobit_exact,binary,14,0.16684811702383662,0.16684811702383662,0.03155875205993652,16384,129,0.1628354213778325,0.2364036718532922,0.16968731317949462,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:49.767108+00:00
twobit_exact,binary,16,0.16719141875821444,0.16719141875821444,0.14300847053527832,65536,129,0.16317872311221032,0.23775497326670364,0.17103861459290606,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:28:56.176776+00:00
twobit_exact,binary,18,0.16643451813860813,0.16643451813860813,0.5856482982635498,262144,129,0.162421822492604,0.2369666922220609,0.17025033354826333,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:03.494968+00:00
twobit_exact,binary,20,0.16689894969510768,0.16689894969510768,2.518611192703247,1048576,129,0.16288625404910356,0.23744878212414103,0.17073242345034345,129,2.7637119445713405,0.004012695646004127,paper,best_twobit_exact_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:14.555263+00:00
twobit_exact,ternary,4,0.13321901496289956,0.13321901496289956,0.0025169849395751953,16,129,0.12920631931689544,0.18735820925330823,0.1332190149628247,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:20.746475+00:00
twobit_exact,ternary,6,0.1327318378037346,0.1327318378037346,0.0033643245697021484,64,129,0.12871914215773048,0.18692325562823373,0.1327840613377502,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:26.957812+00:00
twobit_exact,ternary,8,0.13254451157620536,0.13254451157620536,0.004039287567138672,256,129,0.12853181593020124,0.18668370586661368,0.13254451157613015,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:33.167739+00:00
twobit_exact,ternary,10,0.13241389617809007,0.13241389617809007,0.005415916442871094,1024,129,0.12840120053208595,0.18655309046849786,0.13241389617801433,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:39.342514+00:00
twobit_exact,ternary,12,0.13237055380334584,0.13237055380334584,0.007167339324951172,4096,129,0.12835785815734171,0.18650974809382573,0.1323705538033422,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:45.483365+00:00
twobit_exact,ternary,14,0.13231813821589544,0.13231813821589544,0.031536102294921875,16384,129,0.12830544256989132,0.18645733250637533,0.13231813821589183,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:51.684348+00:00
twobit_exact,ternary,16,0.13228516442039945,0.13228516442039945,0.14293432235717773,65536,129,0.12827246877439533,0.18642435871080823,0.1322851644203247,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:29:58.127121+00:00
twobit_exact,ternary,18,0.1322637025779872,0.1322637025779872,0.5843002796173096,262144,129,0.12825100693198307,0.18640289686839553,0.13226370257791203,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:05.451974+00:00
twobit_exact,ternary,20,0.13224054659981566,0.13224054659981566,2.521383285522461,1048576,129,0.12822785095381153,0.1863797408902241,0.1322405465997406,129,2.2093637971657403,0.004012695646004127,paper,best_twobit_exact_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:16.517380+00:00
twobit_exact,2bit,4,0.009672422399461485,0.009672422399461483,0.002386808395385742,16,129,0.005659726753457358,0.0653557780058655,0.009672422399475746,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:22.656928+00:00
twobit_exact,2bit,6,0.008077264136085529,0.008077264136085501,0.0032918453216552734,64,129,0.004064568490081402,0.06376061974248154,0.008077264136091772,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:28.883013+00:00
twobit_exact,2bit,8,0.0038796816994115246,0.0038796816994115246,0.0040628910064697266,256,129,0.0,0.05956303730580135,0.00387968169941158,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:35.050149+00:00
twobit_exact,2bit,10,0.00294422714406845,0.002944227144068446,0.005263090133666992,1024,129,0.0,0.058627582750460046,0.002944227144070276,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:41.255280+00:00
twobit_exact,2bit,12,0.002597305344723659,0.002597305344723659,0.007676124572753906,4096,129,0.0,0.05828066095111158,0.0025973053447218156,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:47.423702+00:00
twobit_exact,2bit,14,0.0020549490331532036,0.0020549490331532045,0.03159904479980469,16384,129,0.0,0.0579549125950281,0.0022715569886383323,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:30:53.632473+00:00
twobit_exact,2bit,16,0.0016467107501181094,0.001646710750118106,0.14310431480407715,65536,129,0.0,0.05826915447240916,0.0025857988660193862,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:00.050193+00:00
twobit_exact,2bit,18,0.0015839312327459497,0.0015839312327459501,0.5841073989868164,262144,129,0.0,0.05731053965657009,0.0016271840501803192,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:07.362438+00:00
twobit_exact,2bit,20,0.001418327637003669,0.001418327637003669,2.5284512042999268,1048576,129,0.0,0.057259615109773766,0.001576259503383995,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:18.441333+00:00
twobit_exact,3bit,4,0.037185724821251404,0.037185724821251404,0.002337217330932617,16,129,0.033173029175247275,0.09385031698683835,0.0371857248212567,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:24.571466+00:00
twobit_exact,3bit,6,0.03731871184873999,0.03731871184873999,0.003198385238647461,64,129,0.033306016202735864,0.09398330401432772,0.03731871184874607,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:30.740173+00:00
twobit_exact,3bit,8,0.03736173309681064,0.03736173309681064,0.004049539566040039,256,129,0.03334903745080651,0.09402632526239835,0.037361733096816695,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:36.899193+00:00
twobit_exact,3bit,10,0.03745931608124802,0.03745931608124802,0.0052030086517333984,1024,129,0.03344662043524389,0.09412390824683567,0.03745931608125402,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:43.052813+00:00
twobit_exact,3bit,12,0.03750728893492701,0.03750728893492701,0.0075647830963134766,4096,129,0.03349459328892288,0.09417188110051466,0.03750728893493301,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:49.201861+00:00
twobit_exact,3bit,14,0.037543662144678205,0.037543662144678205,0.03152918815612793,16384,129,0.03353096649867408,0.09420825431026589,0.03754366214468424,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:31:55.410156+00:00
twobit_exact,3bit,16,0.037570010464735695,0.037570010464735695,0.13909506797790527,65536,129,0.033557314818731566,0.09423460263032353,0.03757001046474188,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:01.838440+00:00
twobit_exact,3bit,18,0.03759030667377506,0.03759030667377506,0.5978598594665527,262144,129,0.03357761102777093,0.09425489883936279,0.03759030667378114,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:09.187902+00:00
twobit_exact,3bit,20,0.03760653280992178,0.03760653280992178,2.5190889835357666,1048576,129,0.03359383716391765,0.09427112497550953,0.03760653280992788,129,2.3206726415806216,0.004012695646004127,paper,best_twobit_exact_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:20.264001+00:00
twobit_exact,4bit,4,0.009672422399461485,0.009672422399461483,0.0023851394653320312,16,129,0.005659726753457358,0.0653557780058655,0.009672422399475746,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:26.418921+00:00
twobit_exact,4bit,6,0.008077264136085529,0.008077264136085501,0.0032427310943603516,64,129,0.004064568490081402,0.06376061974248154,0.008077264136091772,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:32.563334+00:00
twobit_exact,4bit,8,0.0038796816994115246,0.0038796816994115246,0.0041086673736572266,256,129,0.0,0.05956303730580135,0.00387968169941158,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:38.696901+00:00
twobit_exact,4bit,10,0.00294422714406845,0.002944227144068446,0.005241870880126953,1024,129,0.0,0.058627582750460046,0.002944227144070276,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:44.846249+00:00
twobit_exact,4bit,12,0.002597305344723659,0.002597305344723659,0.007568359375,4096,129,0.0,0.05828066095111158,0.0025973053447218156,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:51.033932+00:00
twobit_exact,4bit,14,0.0020549490331532036,0.0020549490331532045,0.03155326843261719,16384,129,0.0,0.0579549125950281,0.0022715569886383323,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:32:57.263491+00:00
twobit_exact,4bit,16,0.0016467107501181094,0.001646710750118106,0.1424727439880371,65536,129,0.0,0.05826915447240916,0.0025857988660193862,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:03.720349+00:00
twobit_exact,4bit,18,0.0015839312327459497,0.0015839312327459501,0.5770251750946045,262144,129,0.0,0.05731053965657009,0.0016271840501803192,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:11.018024+00:00
twobit_exact,4bit,20,0.001418327637003669,0.001418327637003669,2.5248067378997803,1048576,129,0.0,0.057259615109773766,0.001576259503383995,129,2.277423889145111,0.004012695646004127,paper,best_twobit_exact_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:22.101812+00:00
threshold_gap_1,binary,4,0.10598290986453746,0.10598290986453746,0.0023598670959472656,16,129,0.10288623052649112,0.15773505275272523,0.10598290986451944,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:28.285294+00:00
threshold_gap_1,binary,6,0.10520512977889389,0.10520512977889389,0.0032219886779785156,64,127,0.10210845044084756,0.15695727266709966,0.10520512977889389,127,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:34.468307+00:00
threshold_gap_1,binary,8,0.10499492510504527,0.10499492510504527,0.0041234493255615234,256,127,0.10189824576699893,0.1567470679932334,0.10499492510502763,127,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:40.635719+00:00
threshold_gap_1,binary,10,0.10482942724966879,0.10482942724966879,0.005224466323852539,1024,129,0.10173274791162246,0.15658157013787458,0.10482942724966879,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:46.789444+00:00
threshold_gap_1,binary,12,0.10512318236203166,0.10512318236203166,0.007514476776123047,4096,129,0.10202650302398533,0.15687532525023745,0.10512318236203168,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:52.942789+00:00
threshold_gap_1,binary,14,0.1048260840061404,0.1048260840061404,0.031499624252319336,16384,129,0.10172940466809406,0.15657822689432854,0.10482608400612277,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:33:59.142780+00:00
threshold_gap_1,binary,16,0.10477270554158294,0.10477270554158294,0.14304614067077637,65536,129,0.1016760262035366,0.15652484842978873,0.10477270554158294,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:05.552228+00:00
threshold_gap_1,binary,18,0.10475988838450707,0.10475988838450707,0.5879306793212891,262144,129,0.10166320904646074,0.15651203127271285,0.10475988838450707,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:12.818371+00:00
threshold_gap_1,binary,20,0.10469808669409174,0.10469808669409174,2.516120433807373,1048576,129,0.1016014073560454,0.1564502295822975,0.10469808669409174,129,2.1445267993773713,0.0030966793380463355,paper,best_threshold_gap_1_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:23.863953+00:00
threshold_gap_1,ternary,4,0.09772308008795029,0.09772308008795032,0.002315521240234375,16,129,0.09462640074990396,0.14597431159603144,0.09772308008788858,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:30.050331+00:00
threshold_gap_1,ternary,6,0.09159084850697437,0.09159084850697438,0.003250598907470703,64,129,0.08849416916892804,0.1416601753924034,0.09340894388426052,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:36.172513+00:00
threshold_gap_1,ternary,8,0.08925892087166246,0.08925892087166246,0.0041348934173583984,256,129,0.08616224153361612,0.1375101523798857,0.08925892087174285,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:42.326249+00:00
threshold_gap_1,ternary,10,0.08850365789499656,0.0885036578949965,0.005261659622192383,1024,129,0.08540697855695023,0.13675488940308742,0.08850365789494455,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:48.485578+00:00
threshold_gap_1,ternary,12,0.08837069851803737,0.08837069851803736,0.007536172866821289,4096,129,0.08527401917999104,0.13662193002612838,0.08837069851798551,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:34:54.681445+00:00
threshold_gap_1,ternary,14,0.0878087500704609,0.0878087500704609,0.03152871131896973,16384,129,0.08471207073241457,0.1360599815786826,0.08780875007053973,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:00.889328+00:00
threshold_gap_1,ternary,16,0.08737920144493774,0.08737920144493774,0.14109396934509277,65536,129,0.08428252210689141,0.135630432953159,0.08737920144501614,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:07.366570+00:00
threshold_gap_1,ternary,18,0.08731045585740088,0.08731045585740087,0.5954794883728027,262144,129,0.08421377651935455,0.13556168736549298,0.08731045585735013,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:14.679992+00:00
threshold_gap_1,ternary,20,0.08720886839439086,0.08720886839439086,2.517162561416626,1048576,129,0.08411218905634453,0.1354600999026119,0.08720886839446905,129,1.9902214505227613,0.0030966793380463355,paper,best_threshold_gap_1_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:25.780507+00:00
threshold_gap_1,2bit,4,0.07001438100921581,0.0700143810092158,0.0024247169494628906,16,129,0.06691770167116948,0.11860991417649608,0.0700143810091558,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:32.051114+00:00
threshold_gap_1,2bit,6,0.07008632033991191,0.07008632033991191,0.0032999515533447266,64,129,0.06698964100186558,0.11867126003777839,0.07007572687043812,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:38.247970+00:00
threshold_gap_1,2bit,8,0.06976134537023647,0.06976134537023645,0.00427699089050293,256,129,0.06666466603219014,0.11835687853750099,0.06976134537016072,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:44.491957+00:00
threshold_gap_1,2bit,10,0.0703406072455847,0.07034060724558469,0.005368471145629883,1024,129,0.06724392790753837,0.11893614041286205,0.07034060724552177,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:50.681185+00:00
threshold_gap_1,2bit,12,0.07045292231255051,0.0704529223125505,0.007562160491943359,4096,129,0.06735624297450418,0.11904845547981777,0.0704529223124775,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:35:56.901487+00:00
threshold_gap_1,2bit,14,0.07074723137542764,0.07074723137542763,0.03157544136047363,16384,129,0.06765055203738131,0.11934276454270348,0.0707472313753632,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:03.106604+00:00
threshold_gap_1,2bit,16,0.07079046413764899,0.07079046413764897,0.14322185516357422,65536,129,0.06769378479960265,0.11938599730491758,0.07079046413757731,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:09.627481+00:00
threshold_gap_1,2bit,18,0.07095923334667324,0.07095923334667321,0.5937891006469727,262144,129,0.06786255400862691,0.11955476651394464,0.07095923334660438,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:16.953369+00:00
threshold_gap_1,2bit,20,0.07099047702599952,0.0709904770259995,2.5208897590637207,1048576,129,0.06789379768795319,0.1195860101932689,0.07099047702592863,129,2.0053968096981545,0.0030966793380463355,paper,best_threshold_gap_1_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:28.028394+00:00
threshold_gap_1,3bit,4,0.048112492329208306,0.048112492329208306,0.0023984909057617188,16,129,0.045015812991161974,0.09297365577825381,0.04789640847072667,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:34.222231+00:00
threshold_gap_1,3bit,6,0.0445326059298551,0.044532605929855085,0.0032973289489746094,64,129,0.04143592659180877,0.08959168281793053,0.04451443551040339,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:40.375282+00:00
threshold_gap_1,3bit,8,0.04313560757504606,0.04313560757504603,0.004285573959350586,256,129,0.04003892823699973,0.08819905827206334,0.0431218109645362,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:46.580781+00:00
threshold_gap_1,3bit,10,0.04239708748537249,0.04239708748537249,0.005235433578491211,1024,129,0.03930040814732616,0.08745716099941517,0.042379913691888024,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:52.759910+00:00
threshold_gap_1,3bit,12,0.04202219809957053,0.04202219809957053,0.0072591304779052734,4096,129,0.0389255187615242,0.0868717868665304,0.04179453955900325,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:36:58.977604+00:00
threshold_gap_1,3bit,14,0.04175070605052826,0.04175070605052826,0.03157496452331543,16384,129,0.03865402671248193,0.08679285694774327,0.04171560964021613,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:05.194063+00:00
threshold_gap_1,3bit,16,0.04165192416777232,0.04165192416777233,0.1433413028717041,65536,129,0.038555244829725985,0.08671237344523945,0.04163512613771231,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:11.690167+00:00
threshold_gap_1,3bit,18,0.04141973522897358,0.04141973522897358,0.5773603916168213,262144,129,0.03832305589092724,0.08647841958083696,0.04140117227330982,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:19.040852+00:00
threshold_gap_1,3bit,20,0.0412375132352575,0.04123751323525747,2.519993782043457,1048576,129,0.038140833897211165,0.08629496184124692,0.04121771453371978,129,1.8503256673492294,0.0030966793380463355,paper,best_threshold_gap_1_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:30.122198+00:00
threshold_gap_1,4bit,4,0.01798081537380283,0.01798081537380283,0.0023763179779052734,16,127,0.014884136035756494,0.0626523604454804,0.01798081537380966,127,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:36.328935+00:00
threshold_gap_1,4bit,6,0.012753382965403633,0.012753382965403633,0.003229379653930664,64,129,0.009656703627357297,0.05742492803707676,0.01275338296540602,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:42.478830+00:00
threshold_gap_1,4bit,8,0.010378233408829434,0.010378233408829445,0.004078865051269531,256,129,0.007281554070783099,0.05507026705946691,0.010398721987796167,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:48.685986+00:00
threshold_gap_1,4bit,10,0.008939556299388727,0.008939556299388737,0.005259990692138672,1024,129,0.005842876961342391,0.053629432295047075,0.00895788722337634,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:37:54.848650+00:00
threshold_gap_1,4bit,12,0.00813636862735446,0.00813636862735446,0.007197141647338867,4096,129,0.005039689289308124,0.052807913699024794,0.008136368627354049,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:01.054430+00:00
threshold_gap_1,4bit,14,0.007519770440584488,0.007519770440584488,0.031519174575805664,16384,129,0.004423091102538152,0.05219800280385753,0.00752645773218679,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:07.266296+00:00
threshold_gap_1,4bit,16,0.007117892293254081,0.007117892293254081,0.14320707321166992,65536,129,0.004021212955207746,0.0518087807913538,0.007137235719683057,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:13.737548+00:00
threshold_gap_1,4bit,18,0.006802988458466048,0.006802988458466044,0.5885815620422363,262144,129,0.003706309120419713,0.05156728166980125,0.00689573659813051,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:21.009355+00:00
threshold_gap_1,4bit,20,0.006548193634150889,0.006548193634150889,2.519413471221924,1048576,129,0.0034515142961045533,0.05147836394907107,0.006806818877400335,129,1.8324440307584189,0.0030966793380463355,paper,best_threshold_gap_1_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:32.123742+00:00
threshold_gap_2,binary,4,0.1148770005784465,0.1148770005784465,0.0024182796478271484,16,129,0.11163061485895864,0.16791431268166834,0.1148770005784465,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:38.317417+00:00
threshold_gap_2,binary,6,0.10420987252001954,0.10420987252001954,0.003217935562133789,64,129,0.10096348680053166,0.15724718462322254,0.10420987252000069,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:44.522652+00:00
threshold_gap_2,binary,8,0.10022271373892411,0.10022271373892411,0.0041713714599609375,256,129,0.09697632801943623,0.15326002584212894,0.1002227137389071,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:50.724689+00:00
threshold_gap_2,binary,10,0.10013537155541957,0.10013537155541957,0.005244016647338867,1024,129,0.0968889858359317,0.15317268365862446,0.1001353715554026,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:38:56.876488+00:00
threshold_gap_2,binary,12,0.099221302853585,0.099221302853585,0.00716400146484375,4096,129,0.09597491713409714,0.15233898909905708,0.09930167699583524,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:03.035743+00:00
threshold_gap_2,binary,14,0.09863507540568735,0.09863507540568735,0.03155016899108887,16384,129,0.09538868968619948,0.15167238750889292,0.09863507540567107,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:09.252534+00:00
threshold_gap_2,binary,16,0.09912099544849891,0.09912099544849891,0.14310121536254883,65536,129,0.09587460972901105,0.15215830755170429,0.09912099544848242,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:15.684728+00:00
threshold_gap_2,binary,18,0.09862246153255522,0.09862246153255522,0.5813405513763428,262144,129,0.09537607581306734,0.15165977363576078,0.09862246153253894,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:22.973666+00:00
threshold_gap_2,binary,20,0.09885403160265777,0.09885403160265777,2.518090009689331,1048576,129,0.09560764588316989,0.15209185940862385,0.099054547305402,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:34.009129+00:00
threshold_gap_2,ternary,4,0.13728552126947546,0.13728552126947546,0.0023479461669921875,16,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:40.143968+00:00
threshold_gap_2,ternary,6,0.13728552126947546,0.13728552126947546,0.0032405853271484375,64,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:46.348603+00:00
threshold_gap_2,ternary,8,0.13728552126947546,0.13728552126947546,0.0042188167572021484,256,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:52.513220+00:00
threshold_gap_2,ternary,10,0.13728552126947546,0.13728552126947546,0.005200624465942383,1024,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:39:58.752375+00:00
threshold_gap_2,ternary,12,0.13728552126947546,0.13728552126947546,0.007184267044067383,4096,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:04.919968+00:00
threshold_gap_2,ternary,14,0.13728552126947546,0.13728552126947546,0.03155660629272461,16384,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:11.198336+00:00
threshold_gap_2,ternary,16,0.13728552126947546,0.13728552126947546,0.13880705833435059,65536,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:17.660169+00:00
threshold_gap_2,ternary,18,0.13728552126947546,0.13728552126947546,0.5923337936401367,262144,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:24.993428+00:00
threshold_gap_2,ternary,20,0.13728552126947546,0.13728552126947546,2.517852306365967,1048576,129,0.1340391355499876,0.19032283337271802,0.13728552126949617,129,2.1945731929090506,0.0032463857194878695,paper,best_threshold_gap_2_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:36.003079+00:00
threshold_gap_2,2bit,4,0.08606040246106844,0.08606040246106844,0.0023436546325683594,16,129,0.08281401674158057,0.13797893349405788,0.08606040246107023,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:42.142637+00:00
threshold_gap_2,2bit,6,0.08571476120407939,0.08571476120407939,0.003269672393798828,64,129,0.08246837548459152,0.13763329223706872,0.08571476120408107,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:48.354790+00:00
threshold_gap_2,2bit,8,0.08228436415648797,0.08228436415648797,0.004070281982421875,256,129,0.07903797843700011,0.134202895189476,0.08228436415648835,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:40:54.563077+00:00
threshold_gap_2,2bit,10,0.08128069613103456,0.08128069613103456,0.005300045013427734,1024,129,0.07803431041154668,0.13346269291834495,0.08154416188535729,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:00.773844+00:00
threshold_gap_2,2bit,12,0.0805962830218113,0.08059628302181128,0.007147073745727539,4096,129,0.07734989730232342,0.13277484129758016,0.08085631026459252,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:06.928896+00:00
threshold_gap_2,2bit,14,0.08018463814625146,0.08018463814625146,0.031556129455566406,16384,129,0.07693825242676358,0.1329621599794525,0.08104362894646483,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:13.168233+00:00
threshold_gap_2,2bit,16,0.07991328746921708,0.07991328746921708,0.14291834831237793,65536,129,0.0766669017497292,0.13269070282161474,0.08077217178862708,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:19.582603+00:00
threshold_gap_2,2bit,18,0.07978576301395494,0.07978576301395494,0.5927872657775879,262144,129,0.07653937729446708,0.13223579604153396,0.08031726500854629,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:26.884219+00:00
threshold_gap_2,2bit,20,0.07957963910311631,0.07957963910311631,2.5166845321655273,1048576,129,0.07633325338362845,0.1320882383160691,0.08016970728308145,129,2.14526206086568,0.0032463857194878695,paper,best_threshold_gap_2_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:37.916643+00:00
threshold_gap_2,3bit,4,0.03995070086255719,0.039950700862557205,0.0024857521057128906,16,129,0.03670431514306932,0.08692675858010432,0.039950700862548594,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:44.051960+00:00
threshold_gap_2,3bit,6,0.03518716882875081,0.03518716882875083,0.0033016204833984375,64,129,0.03194078310926294,0.08216322654630029,0.03518716882874457,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:50.221329+00:00
threshold_gap_2,3bit,8,0.0331785167851904,0.0331785167851904,0.004114389419555664,256,129,0.029932131065702527,0.08051978220401532,0.033543724486459606,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:41:56.360040+00:00
threshold_gap_2,3bit,10,0.03279082250820854,0.03279082250820856,0.005239248275756836,1024,129,0.029544436788720672,0.07976688022575973,0.032790822508204004,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:02.545823+00:00
threshold_gap_2,3bit,12,0.03212514835497795,0.03212514835497797,0.007178783416748047,4096,129,0.02887876263549008,0.07957922724265695,0.032603169525101235,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:08.705546+00:00
threshold_gap_2,3bit,14,0.031497474081793035,0.031497474081793035,0.03162264823913574,16384,129,0.028251088362305166,0.07894364713905402,0.0319675894214983,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:14.941130+00:00
threshold_gap_2,3bit,16,0.031113893805708764,0.031113893805708764,0.14301609992980957,65536,129,0.027867508086220894,0.07808995152326001,0.031113893805704302,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:21.362952+00:00
threshold_gap_2,3bit,18,0.031262991949642806,0.03126299194964283,0.5837318897247314,262144,129,0.028016606230154936,0.0786199722919726,0.03164391457441686,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:28.656194+00:00
threshold_gap_2,3bit,20,0.03089850433102835,0.03089850433102835,2.509148359298706,1048576,129,0.02765211861154048,0.0783729203422652,0.031396862624709476,129,1.9274187662637405,0.0032463857194878695,paper,best_threshold_gap_2_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:39.688336+00:00
threshold_gap_2,4bit,4,0.023073691909088954,0.023073691909088954,0.0023450851440429688,16,129,0.019827306189601084,0.07074853336754003,0.02307369190905855,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:45.843274+00:00
threshold_gap_2,4bit,6,0.009702080853957741,0.009702080853957741,0.003212451934814453,64,129,0.006455695134469872,0.05742050293287993,0.009745661474398457,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:52.003906+00:00
threshold_gap_2,4bit,8,0.007323917566118037,0.007323917566118037,0.004130363464355469,256,129,0.004077531846630168,0.054998759024601405,0.007323917566119925,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:42:58.166817+00:00
threshold_gap_2,4bit,10,0.007319917077632127,0.007319917077632127,0.005202054977416992,1024,129,0.004073531358144257,0.054994758536115504,0.007319917077634026,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:04.358134+00:00
threshold_gap_2,4bit,12,0.007319379490380576,0.007319379490380576,0.007173776626586914,4096,129,0.004072993770892707,0.05499422094886395,0.007319379490382475,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:10.514898+00:00
threshold_gap_2,4bit,14,0.007319129818103744,0.007319129818103744,0.031551361083984375,16384,129,0.004072744098615875,0.0550036743551433,0.00732883289666182,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:16.736885+00:00
threshold_gap_2,4bit,16,0.007318896874576257,0.007318896874576257,0.1414501667022705,65536,129,0.0040725111550883875,0.05500881910225248,0.007333977643771003,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:23.155328+00:00
threshold_gap_2,4bit,18,0.007318830568672658,0.007318830568672658,0.5978653430938721,262144,129,0.004072444849184788,0.055007198820106774,0.0073323573616252994,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:30.480812+00:00
threshold_gap_2,4bit,20,0.0073187720828884525,0.0073187720828884525,2.5206458568573,1048576,129,0.004072386363400583,0.05499361354137183,0.007318772082890357,129,1.9582181945302,0.0032463857194878695,paper,best_threshold_gap_2_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:41.511347+00:00
dense_offgrid_101,binary,4,0.4243682983303902,0.4243682983303902,0.002420663833618164,16,129,0.42191848363922146,0.4803542433118086,0.424368298330301,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:47.715123+00:00
dense_offgrid_101,binary,6,0.4112224236016397,0.4112224236016397,0.0032057762145996094,64,129,0.40877260891047096,0.46747208289226566,0.4114861379107581,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:43:53.901128+00:00
dense_offgrid_101,binary,8,0.40558509077794114,0.40558509077794114,0.0041234493255615234,256,129,0.4031352760867724,0.46157103575940844,0.4055850907779009,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:00.131608+00:00
dense_offgrid_101,binary,10,0.4022837862780978,0.4022837862780978,0.005664825439453125,1024,129,0.39983397158692907,0.4582697312595651,0.4022837862780575,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:06.347510+00:00
dense_offgrid_101,binary,12,0.4001856809080207,0.4001856809080207,0.007182121276855469,4096,129,0.397735866216852,0.45617162588952637,0.4001856809080188,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:12.559290+00:00
dense_offgrid_101,binary,14,0.39797803721461694,0.39797803721461694,0.03151512145996094,16384,129,0.3955282225234482,0.4539639821961245,0.39797803721461694,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:18.810095+00:00
dense_offgrid_101,binary,16,0.3957952804302627,0.3957952804302627,0.14048552513122559,65536,127,0.39334546573909396,0.4517812254118199,0.39579528043031237,127,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:25.328448+00:00
dense_offgrid_101,binary,18,0.39442844636471847,0.39442844636471847,0.5895767211914062,262144,129,0.39197863167354974,0.4504143913462733,0.3944284463647657,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:32.675671+00:00
dense_offgrid_101,binary,20,0.3935553027331708,0.3935553027331708,2.532166004180908,1048576,129,0.39110548804200207,0.4495412477145985,0.393555302733091,129,2.359645921865112,0.0024498146911687006,paper,best_dense_offgrid_101_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:43.782385+00:00
dense_offgrid_101,ternary,4,0.17005904957806411,0.17005904957806411,0.0023908615112304688,16,129,0.16760923488689541,0.21346783017625617,0.17005904957806267,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:49.959484+00:00
dense_offgrid_101,ternary,6,0.16506420825658563,0.16506420825658563,0.003216266632080078,64,129,0.16261439356541693,0.20847298885483248,0.16506420825663898,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:44:56.149029+00:00
dense_offgrid_101,ternary,8,0.16275694552691536,0.16275694552691536,0.0040814876556396484,256,129,0.16030713083574666,0.20616572612516101,0.1627569455269675,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:02.301862+00:00
dense_offgrid_101,ternary,10,0.16142102414955123,0.16142102414955123,0.0056531429290771484,1024,129,0.15897120945838253,0.20482980474779608,0.1614210241496026,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:08.456419+00:00
dense_offgrid_101,ternary,12,0.16054974187139517,0.16054974187139517,0.007204532623291016,4096,129,0.15809992718022647,0.2039585224696396,0.16054974187144613,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:14.617322+00:00
dense_offgrid_101,ternary,14,0.15993661189653316,0.15993661189653316,0.031536102294921875,16384,129,0.15748679720536446,0.20334539249477726,0.15993661189658376,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:20.812812+00:00
dense_offgrid_101,ternary,16,0.15948170946112752,0.15948170946112752,0.14315557479858398,65536,129,0.15703189476995882,0.2028904900593714,0.15948170946117793,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:27.268591+00:00
dense_offgrid_101,ternary,18,0.15913491131498025,0.15913491131498025,0.583756685256958,262144,129,0.15668509662381155,0.20254369191307622,0.15913491131488275,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:34.561466+00:00
dense_offgrid_101,ternary,20,0.15886074377817475,0.15886074377817475,2.510657548904419,1048576,129,0.15641092908700605,0.20226952437627108,0.1588607437780776,129,1.805297774459512,0.0024498146911687006,paper,best_dense_offgrid_101_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:45.594892+00:00
dense_offgrid_101,2bit,4,0.08036920418016535,0.08036920418016537,0.002371549606323242,16,127,0.07791938948899665,0.11885241037758418,0.08036920418012017,127,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:51.815251+00:00
dense_offgrid_101,2bit,6,0.07571862299563184,0.07571862299563181,0.0031585693359375,64,129,0.07326880830446314,0.11420182919311433,0.07571862299565031,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:45:57.963235+00:00
dense_offgrid_101,2bit,8,0.0738513898833986,0.0738513898833986,0.0041806697845458984,256,129,0.0714015751922299,0.1123345960808931,0.0738513898834291,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:04.149751+00:00
dense_offgrid_101,2bit,10,0.0725007125952358,0.0725007125952358,0.0054895877838134766,1024,129,0.0700508979040671,0.11098391879273081,0.0725007125952668,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:10.299632+00:00
dense_offgrid_101,2bit,12,0.07193438451670789,0.07193438451670789,0.007155418395996094,4096,129,0.06948456982553919,0.11041759071420315,0.07193438451673913,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:16.472362+00:00
dense_offgrid_101,2bit,14,0.0714543101649849,0.0714543101649849,0.03154325485229492,16384,129,0.0690044954738162,0.10993751636248031,0.07145431016501629,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:22.671306+00:00
dense_offgrid_101,2bit,16,0.07115831427943736,0.07115831427943733,0.14320850372314453,65536,129,0.06870849958826866,0.10964152047691864,0.07115831427945461,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:29.131005+00:00
dense_offgrid_101,2bit,18,0.07090420222572051,0.07090420222572051,0.5897271633148193,262144,129,0.06845438753455181,0.10938740842321615,0.07090420222575214,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:36.412830+00:00
dense_offgrid_101,2bit,20,0.07069090444680266,0.07069090444680266,2.5109810829162598,1048576,129,0.06824108975563396,0.10917411064429841,0.07069090444683439,129,1.5881993124583855,0.0024498146911687006,paper,best_dense_offgrid_101_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:47.476695+00:00
dense_offgrid_101,3bit,4,0.04351626658086497,0.04351626658086497,0.002349853515625,16,129,0.04106645188969627,0.07899194199841411,0.04351626658086286,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:53.631765+00:00
dense_offgrid_101,3bit,6,0.03959960752931015,0.03959960752931015,0.003232240676879883,64,129,0.03714979283814145,0.07507528294685893,0.03959960752930768,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:46:59.781893+00:00
dense_offgrid_101,3bit,8,0.038434240244809494,0.038434240244809494,0.0041005611419677734,256,129,0.03598442555364079,0.0739099156623308,0.03843424024477955,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:05.925231+00:00
dense_offgrid_101,3bit,10,0.03835054662095887,0.03835054662095887,0.005644559860229492,1024,129,0.03590073192979017,0.07382622203848034,0.03835054662092909,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:12.063690+00:00
dense_offgrid_101,3bit,12,0.03810042076336826,0.03810042076336827,0.007180213928222656,4096,129,0.03565060607219956,0.07376035193917702,0.03828467652162577,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:18.230602+00:00
dense_offgrid_101,3bit,14,0.03830381701380032,0.03830381701380032,0.03151845932006836,16384,129,0.03585400232263162,0.07377949243130694,0.03830381701375569,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:24.423241+00:00
dense_offgrid_101,3bit,16,0.038272921998257055,0.038272921998257055,0.14295458793640137,65536,129,0.035823107307088355,0.07374859741576384,0.0382729219982126,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:30.884762+00:00
dense_offgrid_101,3bit,18,0.038622744857507815,0.038622744857507815,0.5799877643585205,262144,129,0.036172930166339115,0.07415060002873843,0.03867492461118718,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:38.170229+00:00
dense_offgrid_101,3bit,20,0.03856539748069165,0.03856539748069165,2.5167038440704346,1048576,129,0.03611558278952295,0.07412104232686675,0.03864536690931551,129,1.4556400912143792,0.0024498146911687006,paper,best_dense_offgrid_101_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:49.221103+00:00
dense_offgrid_101,4bit,4,0.017003461756752995,0.017003461756752995,0.0023431777954101562,16,129,0.014553647065584294,0.05164978106640521,0.017003461756742125,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:47:55.376485+00:00
dense_offgrid_101,4bit,6,0.01787691843846487,0.017876918438464874,0.0031850337982177734,64,129,0.01542710374729617,0.052523237748120274,0.017876918438457182,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:01.524322+00:00
dense_offgrid_101,4bit,8,0.017613153155704442,0.017613153155704442,0.004172801971435547,256,129,0.015163338464535742,0.05229241508439282,0.017646095774729732,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:07.691617+00:00
dense_offgrid_101,4bit,10,0.01788959674239811,0.017889596742398105,0.005605459213256836,1024,129,0.015439782051229409,0.05253591605205747,0.01788959674239438,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:13.859978+00:00
dense_offgrid_101,4bit,12,0.018885882416322296,0.018885882416322303,0.007176399230957031,4096,129,0.016436067725153596,0.053532201725980624,0.01888588241631754,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:20.035750+00:00
dense_offgrid_101,4bit,14,0.018882464518841492,0.018882464518841492,0.031527042388916016,16384,129,0.016432649827672792,0.05352878382849992,0.01888246451883683,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:26.244589+00:00
dense_offgrid_101,4bit,16,0.01894475598172818,0.018944755981728182,0.14301681518554688,65536,129,0.01649494129055948,0.053591075291386896,0.018944755981723807,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:32.671888+00:00
dense_offgrid_101,4bit,18,0.018926797590400186,0.018926797590400186,0.5959234237670898,262144,129,0.016476982899231486,0.053693877949260074,0.019047558639596986,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:39.956667+00:00
dense_offgrid_101,4bit,20,0.01890189517421693,0.01890189517421693,2.5216102600097656,1048576,129,0.01645208048304823,0.05354821448387627,0.018901895174213184,129,1.4190855859272204,0.0024498146911687006,paper,best_dense_offgrid_101_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:51.013860+00:00
dense_offgrid_202,binary,4,0.7941100149687396,0.7941100149687396,0.0023529529571533203,16,129,0.7923737461635396,0.8444817311631866,0.7941100149687272,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:48:57.171415+00:00
dense_offgrid_202,binary,6,0.7700995354049601,0.7700995354049601,0.003232240676879883,64,129,0.7683632665997602,0.8204712515994074,0.770099535404948,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:03.317842+00:00
dense_offgrid_202,binary,8,0.7587909495786042,0.7587909495786042,0.00410914421081543,256,129,0.7570546807734042,0.8091626657730516,0.7587909495785923,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:09.472126+00:00
dense_offgrid_202,binary,10,0.7522102842038106,0.7522102842038106,0.00557398796081543,1024,129,0.7504740153986107,0.8025820003982583,0.752210284203799,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:15.626070+00:00
dense_offgrid_202,binary,12,0.7479045449488929,0.7479045449488929,0.007148265838623047,4096,129,0.746168276143693,0.7982762611433408,0.7479045449488815,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:21.776174+00:00
dense_offgrid_202,binary,14,0.7448677350779501,0.7448677350779501,0.03151440620422363,16384,129,0.7431314662727502,0.7952394512723979,0.7448677350779386,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:27.978124+00:00
dense_offgrid_202,binary,16,0.7426108826639342,0.7426108826639342,0.14304256439208984,65536,129,0.7408746138587342,0.7929825988583818,0.7426108826639225,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:34.436535+00:00
dense_offgrid_202,binary,18,0.7408676731797683,0.7408676731797683,0.5876421928405762,262144,129,0.7391314043745684,0.791239389374216,0.7408676731797567,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:41.707900+00:00
dense_offgrid_202,binary,20,0.7394806559760049,0.7394806559760049,2.511622190475464,1048576,129,0.7377443871708049,0.7898523721704527,0.7394806559759933,129,2.143644571764301,0.0017362688051999553,paper,best_dense_offgrid_202_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:52.745422+00:00
dense_offgrid_202,ternary,4,0.11396731238261198,0.11396731238261198,0.0023393630981445312,16,129,0.11223104357741202,0.15158773745773552,0.12169842851195847,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:49:58.882437+00:00
dense_offgrid_202,ternary,6,0.10162792704575417,0.10162792704575417,0.003228902816772461,64,129,0.09989165824055421,0.13897950083940208,0.10909019189362504,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:05.016595+00:00
dense_offgrid_202,ternary,8,0.10525710396094379,0.10525710396094379,0.0040264129638671875,256,129,0.10352083515574383,0.13514641290670334,0.1052571039609263,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:11.141061+00:00
dense_offgrid_202,ternary,10,0.10357488999585576,0.10357488999585576,0.005667924880981445,1024,129,0.1018386211906558,0.1334641989416164,0.10357488999583936,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:17.282817+00:00
dense_offgrid_202,ternary,12,0.103062481400795,0.103062481400795,0.007172346115112305,4096,129,0.10132621259559504,0.13295179034647256,0.10306248140069552,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:23.412572+00:00
dense_offgrid_202,ternary,14,0.1026305137531822,0.1026305137531822,0.03151750564575195,16384,129,0.10089424494798224,0.13251982269886017,0.10263051375308313,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:29.636170+00:00
dense_offgrid_202,ternary,16,0.10234721584203989,0.10234721584203989,0.1430830955505371,65536,129,0.10061094703683993,0.1322365247878019,0.10234721584202486,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:36.061574+00:00
dense_offgrid_202,ternary,18,0.10212244121872838,0.10212244121872838,0.5958864688873291,262144,129,0.10038617241352842,0.13201175016449065,0.1021224412187136,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:43.351094+00:00
dense_offgrid_202,ternary,20,0.10194734971796536,0.10194734971796536,2.5245518684387207,1048576,129,0.1002110809127654,0.13183665866372782,0.10194734971795076,129,1.240866793986523,0.0017362688051999553,paper,best_dense_offgrid_202_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:50:54.397785+00:00
dense_offgrid_202,2bit,4,0.11702168309594298,0.11702168309594298,0.0023276805877685547,16,129,0.11528541429074302,0.14161921480483788,0.11702168309584164,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:00.537920+00:00
dense_offgrid_202,2bit,6,0.11702168309594298,0.11702168309594298,0.0034132003784179688,64,129,0.11528541429074302,0.14161921480483788,0.11702168309584164,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:06.684906+00:00
dense_offgrid_202,2bit,8,0.11702168309594298,0.11702168309594298,0.00411677360534668,256,129,0.11528541429074302,0.14161921480483788,0.11702168309584164,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:12.854661+00:00
dense_offgrid_202,2bit,10,0.11702168309594298,0.11702168309594298,0.005563974380493164,1024,129,0.11528541429074302,0.14161921480483788,0.11702168309584164,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:19.028659+00:00
dense_offgrid_202,2bit,12,0.11702168309594298,0.11702168309594298,0.007173776626586914,4096,129,0.11528541429074302,0.14161921480483788,0.11702168309584164,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:25.192642+00:00
dense_offgrid_202,2bit,14,0.11702168309594298,0.11702168309594298,0.03154730796813965,16384,129,0.11528541429074302,0.14161921480483788,0.11702168309584164,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:31.424499+00:00
dense_offgrid_202,2bit,16,0.11702645503591848,0.11702645503591848,0.1429150104522705,65536,129,0.11529018623071852,0.1416239867449386,0.11702645503594235,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:37.839637+00:00
dense_offgrid_202,2bit,18,0.1170314311398503,0.1170314311398503,0.5792744159698486,262144,129,0.11529516233465034,0.14162896284887036,0.11703143113987412,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:45.163654+00:00
dense_offgrid_202,2bit,20,0.11703539113743983,0.11703539113743983,2.518036127090454,1048576,129,0.11529912233223986,0.1416329228464598,0.11703539113746357,129,1.0076276616758741,0.0017362688051999553,paper,best_dense_offgrid_202_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:51:56.243044+00:00
dense_offgrid_202,3bit,4,0.07290827355264073,0.07290827355264073,0.002377033233642578,16,129,0.07117200474744077,0.09911822984541392,0.0729082735526604,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:02.392013+00:00
dense_offgrid_202,3bit,6,0.0729549440439945,0.0729549440439945,0.0031919479370117188,64,129,0.07121867523879453,0.09916490033676396,0.07295494404401046,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:08.560001+00:00
dense_offgrid_202,3bit,8,0.07297695674923903,0.07297695674923903,0.004054069519042969,256,129,0.07124068794403907,0.09918691304200676,0.07297695674925325,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:14.723997+00:00
dense_offgrid_202,3bit,10,0.07298977538936795,0.07298977538936795,0.005252361297607422,1024,129,0.07125350658416799,0.09919973168213468,0.07298977538938116,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:20.864933+00:00
dense_offgrid_202,3bit,12,0.07299816620434343,0.07299816620434343,0.007172584533691406,4096,129,0.07126189739914347,0.09920812249710949,0.07299816620435598,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:27.014634+00:00
dense_offgrid_202,3bit,14,0.07300408587136895,0.07300408587136895,0.031510353088378906,16384,129,0.07126781706616898,0.09921404216413456,0.07300408587138103,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:33.252298+00:00
dense_offgrid_202,3bit,16,0.0730084860591284,0.0730084860591284,0.14291620254516602,65536,129,0.07127221725392843,0.09921844235189363,0.07300848605914012,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:39.694640+00:00
dense_offgrid_202,3bit,18,0.07301188531723171,0.07301188531723171,0.5905966758728027,262144,129,0.07127561651203175,0.09922184160999668,0.07301188531724317,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:46.993442+00:00
dense_offgrid_202,3bit,20,0.0730145903236674,0.0730145903236674,2.5178792476654053,1048576,129,0.07127832151846744,0.09922454661643217,0.07301459032367864,129,1.0786965094380085,0.0017362688051999553,paper,best_dense_offgrid_202_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:52:58.046181+00:00
dense_offgrid_202,4bit,4,0.026139261296913994,0.026139261296913994,0.002404928207397461,16,129,0.02440299249171404,0.05226264407311137,0.02624546546424741,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:04.168858+00:00
dense_offgrid_202,4bit,6,0.02522524452885898,0.02522524452885898,0.0031540393829345703,64,129,0.023488975723659024,0.05124242313771018,0.02522524452884622,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:10.352378+00:00
dense_offgrid_202,4bit,8,0.02501948945097117,0.02501948945097117,0.0041348934173583984,256,129,0.023283220645771215,0.05103666805983591,0.025019489450971953,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:16.502427+00:00
dense_offgrid_202,4bit,10,0.02469327711390166,0.02469327711390166,0.0052509307861328125,1024,129,0.022957008308701704,0.0507104557227674,0.02469327711390345,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:22.642530+00:00
dense_offgrid_202,4bit,12,0.02466464485565503,0.02466464485565503,0.007173299789428711,4096,129,0.022928376050455074,0.05068182346452023,0.024664644855656274,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:28.776824+00:00
dense_offgrid_202,4bit,14,0.024423587745636,0.024423587745636,0.03158092498779297,16384,129,0.022687318940436046,0.05048633046589833,0.024469151857034376,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:35.047576+00:00
dense_offgrid_202,4bit,16,0.024503613619240736,0.024503613619240736,0.14305710792541504,65536,129,0.02276734481404078,0.05056684282291761,0.024549664214053656,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:41.472387+00:00
dense_offgrid_202,4bit,18,0.024415190558349047,0.024415190558349047,0.5762901306152344,262144,129,0.022678921753149093,0.05043236916721482,0.02441519055835087,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:48.832331+00:00
dense_offgrid_202,4bit,20,0.024450532789442366,0.024450532789442366,2.5232036113739014,1048576,129,0.02271426398424241,0.05046771139830738,0.02445053278944342,129,1.0701996854585833,0.0017362688051999553,paper,best_dense_offgrid_202_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:53:59.935040+00:00
dense_offgrid_303,binary,4,0.3965192123105475,0.3965192123105475,0.0024557113647460938,16,129,0.3939998615216262,0.4531636657539255,0.3965192123106005,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:06.082785+00:00
dense_offgrid_303,binary,6,0.3725443417576729,0.3725443417576729,0.0032281875610351562,64,129,0.37002499096875163,0.4297579532640181,0.3731134998206931,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:12.276835+00:00
dense_offgrid_303,binary,8,0.3680638409287647,0.36806384092876476,0.0041103363037109375,256,129,0.3655444901398434,0.42470829437200863,0.3680638409286836,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:18.439769+00:00
dense_offgrid_303,binary,10,0.3609451858949521,0.3609451858949521,0.00522160530090332,1024,127,0.3584258351060308,0.41758963933827714,0.3609451858949521,127,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:24.650206+00:00
dense_offgrid_303,binary,12,0.3594911281029277,0.3594911281029277,0.007161617279052734,4096,129,0.3569717773140064,0.4161355815462984,0.3594911281029734,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:30.847780+00:00
dense_offgrid_303,binary,14,0.3591467616929838,0.3591467616929838,0.03154134750366211,16384,129,0.3566274109040625,0.4157912151362308,0.35914676169290577,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:37.096195+00:00
dense_offgrid_303,binary,16,0.35503813854920263,0.35503813854920263,0.1430811882019043,65536,129,0.35251878776028134,0.4116825919925742,0.35503813854924915,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:43.524284+00:00
dense_offgrid_303,binary,18,0.3554622962812396,0.3554622962812396,0.5888533592224121,262144,129,0.3529429454923183,0.41210674972448746,0.35546229628116244,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:54:50.814335+00:00
dense_offgrid_303,binary,20,0.35434095027333146,0.35434095027333146,2.5078985691070557,1048576,129,0.35182159948441016,0.4109854037166565,0.35434095027333146,129,2.385605329641131,0.0025193507889213064,paper,best_dense_offgrid_303_binary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:01.871986+00:00
dense_offgrid_303,ternary,4,0.11126373651152707,0.11126373651152709,0.002342700958251953,16,129,0.10874438572260577,0.15857981675270053,0.11101161631262664,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:08.017925+00:00
dense_offgrid_303,ternary,6,0.10447466690255836,0.10447466690255838,0.003240823745727539,64,129,0.10195531611363705,0.15179653152670436,0.10422833108663047,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:14.172167+00:00
dense_offgrid_303,ternary,8,0.10176215920542535,0.10176215920542538,0.0041081905364990234,256,129,0.09924280841650404,0.14980232743194588,0.10223412699187201,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:20.325435+00:00
dense_offgrid_303,ternary,10,0.10079665043328431,0.10079665043328431,0.005209684371948242,1024,129,0.098277299644363,0.14873315107285864,0.10116495063278476,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:26.462997+00:00
dense_offgrid_303,ternary,12,0.10007356424006462,0.10007356424006465,0.007170200347900391,4096,129,0.09755421345114332,0.1483673921837907,0.1007991917437168,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:32.620488+00:00
dense_offgrid_303,ternary,14,0.09962121601076794,0.09962121601076794,0.03153371810913086,16384,129,0.09710186522184663,0.14764661574540539,0.1000784153053315,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:38.837075+00:00
dense_offgrid_303,ternary,16,0.09927290414157786,0.09927290414157788,0.1430051326751709,65536,129,0.09675355335265655,0.14701681947354925,0.09944861903347536,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:45.267137+00:00
dense_offgrid_303,ternary,18,0.09899315886564106,0.09899315886564106,0.5787723064422607,262144,129,0.09647380807671975,0.14722599715169815,0.09965779671162428,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:55:52.590100+00:00
dense_offgrid_303,ternary,20,0.09878580030496467,0.09878580030496469,2.5280768871307373,1048576,129,0.09626644951604336,0.14710258403370688,0.09953438359363301,129,1.9855625310901408,0.0025193507889213064,paper,best_dense_offgrid_303_ternary_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:03.640324+00:00
dense_offgrid_303,2bit,4,0.06449836539028718,0.06449836539028717,0.002373933792114258,16,129,0.06197901460136587,0.10321338202794521,0.06449836539028542,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:09.785358+00:00
dense_offgrid_303,2bit,6,0.06499678610681357,0.06499678610681357,0.003218412399291992,64,129,0.062477435317892266,0.10371180274447024,0.06499678610681046,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:15.935448+00:00
dense_offgrid_303,2bit,8,0.0654024378289561,0.0654024378289561,0.004125833511352539,256,129,0.0628830870400348,0.10428404634412107,0.0655690297064613,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:22.078018+00:00
dense_offgrid_303,2bit,10,0.06564647692261548,0.06564647692261547,0.005227327346801758,1024,129,0.06312712613369417,0.10436149356026829,0.0656464769226085,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:28.223229+00:00
dense_offgrid_303,2bit,12,0.0656678680922401,0.06566786809224011,0.007180690765380859,4096,129,0.06314851730331879,0.10438288472989297,0.0656678680922332,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:34.397546+00:00
dense_offgrid_303,2bit,14,0.06571462893277909,0.06571462893277909,0.031580209732055664,16384,129,0.06319527814385778,0.10442964557043401,0.06571462893277422,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:40.648320+00:00
dense_offgrid_303,2bit,16,0.06590623848879956,0.06590623848879956,0.14329028129577637,65536,129,0.06338688769987826,0.10462125512645239,0.0659062384887926,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:47.107776+00:00
dense_offgrid_303,2bit,18,0.06589723537687554,0.06589723537687554,0.5881235599517822,262144,129,0.06337788458795424,0.10461225201452722,0.06589723537686742,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:56:54.434772+00:00
dense_offgrid_303,2bit,20,0.06588394717484357,0.06588394717484358,2.509528636932373,1048576,129,0.06336459638592226,0.10459896381249677,0.06588394717483699,129,1.5953516783147283,0.0025193507889213064,paper,best_dense_offgrid_303_2bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:05.474657+00:00
dense_offgrid_303,3bit,4,0.025608794127325113,0.025608794127325113,0.002549886703491211,16,129,0.023089443338403806,0.06331598929723296,0.025608794127327316,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:11.695536+00:00
dense_offgrid_303,3bit,6,0.02787995558326272,0.02787995558326272,0.0032892227172851562,64,129,0.025360604794341414,0.06558715075317681,0.027879955583271165,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:17.856054+00:00
dense_offgrid_303,3bit,8,0.02890117709531956,0.02890117709531956,0.0041658878326416016,256,129,0.026381826306398255,0.06660837226523701,0.02890117709533136,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:24.018795+00:00
dense_offgrid_303,3bit,10,0.029432636325234258,0.029432636325234258,0.005231618881225586,1024,129,0.02691328553631295,0.06713983149515404,0.029432636325248396,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:30.168733+00:00
dense_offgrid_303,3bit,12,0.02974574874224104,0.02974574874224104,0.007190227508544922,4096,129,0.02722639795331973,0.06745294391215925,0.029745748742253608,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:36.350141+00:00
dense_offgrid_303,3bit,14,0.030014745220589147,0.030014745220589147,0.03154802322387695,16384,129,0.02749539443166784,0.06772194039050723,0.03001474522060159,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:42.567573+00:00
dense_offgrid_303,3bit,16,0.0302127177700868,0.0302127177700868,0.14307093620300293,65536,129,0.027693366981165493,0.06791991294000468,0.030212717770099037,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:49.036994+00:00
dense_offgrid_303,3bit,18,0.03036426266841296,0.03036426266841296,0.586693525314331,262144,129,0.027844911879491653,0.06807145783833117,0.030364262668425526,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:57:56.307732+00:00
dense_offgrid_303,3bit,20,0.030482637371571464,0.030482637371571458,2.5135326385498047,1048576,129,0.027963286582650158,0.06818983254148978,0.030482637371584135,129,1.550931175684875,0.0025193507889213064,paper,best_dense_offgrid_303_3bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:07.343096+00:00
dense_offgrid_303,4bit,4,0.037843187600492094,0.03784318760049213,0.0023546218872070312,16,129,0.03532383681157079,0.07532642049173256,0.037843187600503383,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D4.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:13.534078+00:00
dense_offgrid_303,4bit,6,0.032370204562538085,0.032370204562538085,0.0031862258911132812,64,129,0.02985085377361678,0.07109638949934143,0.033613156608112246,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D6.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:19.700346+00:00
dense_offgrid_303,4bit,8,0.030431815491488424,0.03043181549148843,0.004431724548339844,256,129,0.027912464702567117,0.06808666100449078,0.030603428113261597,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D8.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:25.914994+00:00
dense_offgrid_303,4bit,10,0.029463395252779866,0.029463395252779887,0.005190134048461914,1024,129,0.02694404446385856,0.06717963825230837,0.029696405361079183,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D10.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:32.096313+00:00
dense_offgrid_303,4bit,12,0.028797341176885764,0.02879734117688577,0.007203817367553711,4096,129,0.026277990387964457,0.06653211103401852,0.029048878142789333,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D12.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:38.282873+00:00
dense_offgrid_303,4bit,14,0.02830055247552992,0.02830055247552993,0.03153872489929199,16384,129,0.025781201686608614,0.06602473907758503,0.028541506186355845,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D14.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:44.486769+00:00
dense_offgrid_303,4bit,16,0.027975088961446248,0.027975088961446286,0.14312338829040527,65536,129,0.02545573817252494,0.06570716861829907,0.028223935727069896,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D16.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:50.885708+00:00
dense_offgrid_303,4bit,18,0.02771466624493304,0.027714666244933055,0.5899734497070312,262144,129,0.025195315456011735,0.065474156439787,0.027990923548557815,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D18.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:58:58.174767+00:00
dense_offgrid_303,4bit,20,0.027494041015404317,0.027494041015404317,2.5171256065368652,1048576,129,0.02497469022648301,0.06526100035131832,0.02777776746008914,129,1.5410598668199178,0.0025193507889213064,paper,best_dense_offgrid_303_4bit_D20.npy,NVIDIA A100-SXM4-80GB,2026-07-14T21:59:09.229504+00:00


==> anc/Reproducibility_Artifacts/data/metadata_budget_allocation.csv <==
budget,metadata_bits,depth,depth_term,metadata_term
3.200000000000000000e+01,4.000000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,3.125000000000000000e-02
3.300000000000000000e+01,4.100000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.865637635014597548e-02
3.400000000000000000e+01,4.100000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.865637635014597548e-02
3.500000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.600000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.700000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.800000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.900000000000000000e+01,4.300000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.409704414699907413e-02
4.000000000000000000e+01,4.300000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.409704414699907413e-02
4.100000000000000000e+01,4.300000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.409704414699907413e-02
4.200000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.300000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.400000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.500000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.600000000000000000e+01,4.500000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.026311804142202563e-02
4.700000000000000000e+01,4.500000000000000000e+01,2.000000000000000000e+00,5.000000000000000000e-01,2.026311804142202563e-02
4.800000000000000000e+01,4.500000000000000000e+01,3.000000000000000000e+00,3.333333333333333148e-01,2.026311804142202563e-02
4.900000000000000000e+01,4.500000000000000000e+01,4.000000000000000000e+00,2.500000000000000000e-01,2.026311804142202563e-02
5.000000000000000000e+01,4.600000000000000000e+01,4.000000000000000000e+00,2.500000000000000000e-01,1.858136117191751605e-02
5.100000000000000000e+01,4.600000000000000000e+01,5.000000000000000000e+00,2.000000000000000111e-01,1.858136117191751605e-02
5.200000000000000000e+01,4.600000000000000000e+01,6.000000000000000000e+00,1.666666666666666574e-01,1.858136117191751605e-02
5.300000000000000000e+01,4.600000000000000000e+01,7.000000000000000000e+00,1.428571428571428492e-01,1.858136117191751605e-02
5.400000000000000000e+01,4.700000000000000000e+01,7.000000000000000000e+00,1.428571428571428492e-01,1.703918332289465140e-02
5.500000000000000000e+01,4.700000000000000000e+01,8.000000000000000000e+00,1.250000000000000000e-01,1.703918332289465140e-02
5.600000000000000000e+01,4.700000000000000000e+01,9.000000000000000000e+00,1.111111111111111049e-01,1.703918332289465140e-02
5.700000000000000000e+01,4.700000000000000000e+01,1.000000000000000000e+01,1.000000000000000056e-01,1.703918332289465140e-02
5.800000000000000000e+01,4.700000000000000000e+01,1.100000000000000000e+01,9.090909090909091161e-02,1.703918332289465140e-02
5.900000000000000000e+01,4.800000000000000000e+01,1.100000000000000000e+01,9.090909090909091161e-02,1.562500000000000000e-02
6.000000000000000000e+01,4.800000000000000000e+01,1.200000000000000000e+01,8.333333333333332871e-02,1.562500000000000000e-02
6.100000000000000000e+01,4.800000000000000000e+01,1.300000000000000000e+01,7.692307692307692735e-02,1.562500000000000000e-02
6.200000000000000000e+01,4.800000000000000000e+01,1.400000000000000000e+01,7.142857142857142461e-02,1.562500000000000000e-02
6.300000000000000000e+01,4.800000000000000000e+01,1.500000000000000000e+01,6.666666666666666574e-02,1.562500000000000000e-02
6.400000000000000000e+01,4.800000000000000000e+01,1.600000000000000000e+01,6.250000000000000000e-02,1.562500000000000000e-02
6.500000000000000000e+01,4.900000000000000000e+01,1.600000000000000000e+01,6.250000000000000000e-02,1.432818817507298774e-02
6.600000000000000000e+01,4.900000000000000000e+01,1.700000000000000000e+01,5.882352941176470507e-02,1.432818817507298774e-02
6.700000000000000000e+01,4.900000000000000000e+01,1.800000000000000000e+01,5.555555555555555247e-02,1.432818817507298774e-02
6.800000000000000000e+01,4.900000000000000000e+01,1.900000000000000000e+01,5.263157894736841813e-02,1.432818817507298774e-02
6.900000000000000000e+01,4.900000000000000000e+01,2.000000000000000000e+01,5.000000000000000278e-02,1.432818817507298774e-02
7.000000000000000000e+01,5.000000000000000000e+01,2.000000000000000000e+01,5.000000000000000278e-02,1.313900648833928909e-02
7.100000000000000000e+01,5.000000000000000000e+01,2.100000000000000000e+01,4.761904761904761640e-02,1.313900648833928909e-02
7.200000000000000000e+01,5.000000000000000000e+01,2.200000000000000000e+01,4.545454545454545581e-02,1.313900648833928909e-02
7.300000000000000000e+01,5.000000000000000000e+01,2.300000000000000000e+01,4.347826086956521618e-02,1.313900648833928909e-02
7.400000000000000000e+01,5.000000000000000000e+01,2.400000000000000000e+01,4.166666666666666435e-02,1.313900648833928909e-02
7.500000000000000000e+01,5.000000000000000000e+01,2.500000000000000000e+01,4.000000000000000083e-02,1.313900648833928909e-02
7.600000000000000000e+01,5.000000000000000000e+01,2.600000000000000000e+01,3.846153846153846367e-02,1.313900648833928909e-02
7.700000000000000000e+01,5.100000000000000000e+01,2.600000000000000000e+01,3.846153846153846367e-02,1.204852207349953706e-02
7.800000000000000000e+01,5.100000000000000000e+01,2.700000000000000000e+01,3.703703703703703498e-02,1.204852207349953706e-02
7.900000000000000000e+01,5.100000000000000000e+01,2.800000000000000000e+01,3.571428571428571230e-02,1.204852207349953706e-02
8.000000000000000000e+01,5.100000000000000000e+01,2.900000000000000000e+01,3.448275862068965469e-02,1.204852207349953706e-02
8.100000000000000000e+01,5.100000000000000000e+01,3.000000000000000000e+01,3.333333333333333287e-02,1.204852207349953706e-02
8.200000000000000000e+01,5.100000000000000000e+01,3.100000000000000000e+01,3.225806451612903136e-02,1.204852207349953706e-02
8.300000000000000000e+01,5.200000000000000000e+01,3.100000000000000000e+01,3.225806451612903136e-02,1.104854345603980582e-02
8.400000000000000000e+01,5.200000000000000000e+01,3.200000000000000000e+01,3.125000000000000000e-02,1.104854345603980582e-02
8.500000000000000000e+01,5.200000000000000000e+01,3.300000000000000000e+01,3.030303030303030387e-02,1.104854345603980582e-02
8.600000000000000000e+01,5.200000000000000000e+01,3.400000000000000000e+01,2.941176470588235253e-02,1.104854345603980582e-02
8.700000000000000000e+01,5.200000000000000000e+01,3.500000000000000000e+01,2.857142857142857054e-02,1.104854345603980582e-02
8.800000000000000000e+01,5.200000000000000000e+01,3.600000000000000000e+01,2.777777777777777624e-02,1.104854345603980582e-02
8.900000000000000000e+01,5.200000000000000000e+01,3.700000000000000000e+01,2.702702702702702853e-02,1.104854345603980582e-02
9.000000000000000000e+01,5.200000000000000000e+01,3.800000000000000000e+01,2.631578947368420907e-02,1.104854345603980582e-02
9.100000000000000000e+01,5.300000000000000000e+01,3.800000000000000000e+01,2.631578947368420907e-02,1.013155902071101282e-02
9.200000000000000000e+01,5.300000000000000000e+01,3.900000000000000000e+01,2.564102564102564014e-02,1.013155902071101282e-02
9.300000000000000000e+01,5.300000000000000000e+01,4.000000000000000000e+01,2.500000000000000139e-02,1.013155902071101282e-02
9.400000000000000000e+01,5.300000000000000000e+01,4.100000000000000000e+01,2.439024390243902524e-02,1.013155902071101282e-02
9.500000000000000000e+01,5.300000000000000000e+01,4.200000000000000000e+01,2.380952380952380820e-02,1.013155902071101282e-02
9.600000000000000000e+01,5.300000000000000000e+01,4.300000000000000000e+01,2.325581395348837177e-02,1.013155902071101282e-02
9.700000000000000000e+01,5.300000000000000000e+01,4.400000000000000000e+01,2.272727272727272790e-02,1.013155902071101282e-02
9.800000000000000000e+01,5.300000000000000000e+01,4.500000000000000000e+01,2.222222222222222307e-02,1.013155902071101282e-02
9.900000000000000000e+01,5.400000000000000000e+01,4.500000000000000000e+01,2.222222222222222307e-02,9.290680585958758023e-03
1.000000000000000000e+02,5.400000000000000000e+01,4.600000000000000000e+01,2.173913043478260809e-02,9.290680585958758023e-03
1.010000000000000000e+02,5.400000000000000000e+01,4.700000000000000000e+01,2.127659574468085055e-02,9.290680585958758023e-03
1.020000000000000000e+02,5.400000000000000000e+01,4.800000000000000000e+01,2.083333333333333218e-02,9.290680585958758023e-03
1.030000000000000000e+02,5.400000000000000000e+01,4.900000000000000000e+01,2.040816326530612082e-02,9.290680585958758023e-03
1.040000000000000000e+02,5.400000000000000000e+01,5.000000000000000000e+01,2.000000000000000042e-02,9.290680585958758023e-03
1.050000000000000000e+02,5.400000000000000000e+01,5.100000000000000000e+01,1.960784313725490169e-02,9.290680585958758023e-03
1.060000000000000000e+02,5.400000000000000000e+01,5.200000000000000000e+01,1.923076923076923184e-02,9.290680585958758023e-03
1.070000000000000000e+02,5.400000000000000000e+01,5.300000000000000000e+01,1.886792452830188607e-02,9.290680585958758023e-03
1.080000000000000000e+02,5.500000000000000000e+01,5.300000000000000000e+01,1.886792452830188607e-02,8.519591661447325701e-03
1.090000000000000000e+02,5.500000000000000000e+01,5.400000000000000000e+01,1.851851851851851749e-02,8.519591661447325701e-03
1.100000000000000000e+02,5.500000000000000000e+01,5.500000000000000000e+01,1.818181818181818094e-02,8.519591661447325701e-03
1.110000000000000000e+02,5.500000000000000000e+01,5.600000000000000000e+01,1.785714285714285615e-02,8.519591661447325701e-03
1.120000000000000000e+02,5.500000000000000000e+01,5.700000000000000000e+01,1.754385964912280604e-02,8.519591661447325701e-03
1.130000000000000000e+02,5.500000000000000000e+01,5.800000000000000000e+01,1.724137931034482735e-02,8.519591661447325701e-03
1.140000000000000000e+02,5.500000000000000000e+01,5.900000000000000000e+01,1.694915254237288130e-02,8.519591661447325701e-03
1.150000000000000000e+02,5.500000000000000000e+01,6.000000000000000000e+01,1.666666666666666644e-02,8.519591661447325701e-03
1.160000000000000000e+02,5.500000000000000000e+01,6.100000000000000000e+01,1.639344262295082053e-02,8.519591661447325701e-03
1.170000000000000000e+02,5.500000000000000000e+01,6.200000000000000000e+01,1.612903225806451568e-02,8.519591661447325701e-03
1.180000000000000000e+02,5.600000000000000000e+01,6.200000000000000000e+01,1.612903225806451568e-02,7.812500000000000000e-03
1.190000000000000000e+02,5.600000000000000000e+01,6.300000000000000000e+01,1.587301587301587213e-02,7.812500000000000000e-03
1.200000000000000000e+02,5.600000000000000000e+01,6.400000000000000000e+01,1.562500000000000000e-02,7.812500000000000000e-03
1.210000000000000000e+02,5.600000000000000000e+01,6.500000000000000000e+01,1.538461538461538547e-02,7.812500000000000000e-03
1.220000000000000000e+02,5.600000000000000000e+01,6.600000000000000000e+01,1.515151515151515194e-02,7.812500000000000000e-03
1.230000000000000000e+02,5.600000000000000000e+01,6.700000000000000000e+01,1.492537313432835792e-02,7.812500000000000000e-03
1.240000000000000000e+02,5.600000000000000000e+01,6.800000000000000000e+01,1.470588235294117627e-02,7.812500000000000000e-03
1.250000000000000000e+02,5.600000000000000000e+01,6.900000000000000000e+01,1.449275362318840597e-02,7.812500000000000000e-03
1.260000000000000000e+02,5.600000000000000000e+01,7.000000000000000000e+01,1.428571428571428527e-02,7.812500000000000000e-03
1.270000000000000000e+02,5.600000000000000000e+01,7.100000000000000000e+01,1.408450704225352144e-02,7.812500000000000000e-03
1.280000000000000000e+02,5.600000000000000000e+01,7.200000000000000000e+01,1.388888888888888812e-02,7.812500000000000000e-03
1.290000000000000000e+02,5.700000000000000000e+01,7.200000000000000000e+01,1.388888888888888812e-02,7.164094087536493870e-03
1.300000000000000000e+02,5.700000000000000000e+01,7.300000000000000000e+01,1.369863013698630061e-02,7.164094087536493870e-03
1.310000000000000000e+02,5.700000000000000000e+01,7.400000000000000000e+01,1.351351351351351426e-02,7.164094087536493870e-03
1.320000000000000000e+02,5.700000000000000000e+01,7.500000000000000000e+01,1.333333333333333419e-02,7.164094087536493870e-03
1.330000000000000000e+02,5.700000000000000000e+01,7.600000000000000000e+01,1.315789473684210453e-02,7.164094087536493870e-03
1.340000000000000000e+02,5.700000000000000000e+01,7.700000000000000000e+01,1.298701298701298787e-02,7.164094087536493870e-03
1.350000000000000000e+02,5.700000000000000000e+01,7.800000000000000000e+01,1.282051282051282007e-02,7.164094087536493870e-03
1.360000000000000000e+02,5.700000000000000000e+01,7.900000000000000000e+01,1.265822784810126563e-02,7.164094087536493870e-03
1.370000000000000000e+02,5.700000000000000000e+01,8.000000000000000000e+01,1.250000000000000069e-02,7.164094087536493870e-03
1.380000000000000000e+02,5.700000000000000000e+01,8.100000000000000000e+01,1.234567901234567833e-02,7.164094087536493870e-03
1.390000000000000000e+02,5.700000000000000000e+01,8.200000000000000000e+01,1.219512195121951262e-02,7.164094087536493870e-03
1.400000000000000000e+02,5.800000000000000000e+01,8.200000000000000000e+01,1.219512195121951262e-02,6.569503244169644547e-03
1.410000000000000000e+02,5.800000000000000000e+01,8.300000000000000000e+01,1.204819277108433798e-02,6.569503244169644547e-03
1.420000000000000000e+02,5.800000000000000000e+01,8.400000000000000000e+01,1.190476190476190410e-02,6.569503244169644547e-03
1.430000000000000000e+02,5.800000000000000000e+01,8.500000000000000000e+01,1.176470588235294101e-02,6.569503244169644547e-03
1.440000000000000000e+02,5.800000000000000000e+01,8.600000000000000000e+01,1.162790697674418589e-02,6.569503244169644547e-03
1.450000000000000000e+02,5.800000000000000000e+01,8.700000000000000000e+01,1.149425287356321823e-02,6.569503244169644547e-03
1.460000000000000000e+02,5.800000000000000000e+01,8.800000000000000000e+01,1.136363636363636395e-02,6.569503244169644547e-03
1.470000000000000000e+02,5.800000000000000000e+01,8.900000000000000000e+01,1.123595505617977497e-02,6.569503244169644547e-03
1.480000000000000000e+02,5.800000000000000000e+01,9.000000000000000000e+01,1.111111111111111154e-02,6.569503244169644547e-03
1.490000000000000000e+02,5.800000000000000000e+01,9.100000000000000000e+01,1.098901098901098987e-02,6.569503244169644547e-03
1.500000000000000000e+02,5.800000000000000000e+01,9.200000000000000000e+01,1.086956521739130405e-02,6.569503244169644547e-03
1.510000000000000000e+02,5.800000000000000000e+01,9.300000000000000000e+01,1.075268817204301161e-02,6.569503244169644547e-03
1.520000000000000000e+02,5.800000000000000000e+01,9.400000000000000000e+01,1.063829787234042527e-02,6.569503244169644547e-03
1.530000000000000000e+02,5.900000000000000000e+01,9.400000000000000000e+01,1.063829787234042527e-02,6.024261036749768532e-03
1.540000000000000000e+02,5.900000000000000000e+01,9.500000000000000000e+01,1.052631578947368397e-02,6.024261036749768532e-03
1.550000000000000000e+02,5.900000000000000000e+01,9.600000000000000000e+01,1.041666666666666609e-02,6.024261036749768532e-03
1.560000000000000000e+02,5.900000000000000000e+01,9.700000000000000000e+01,1.030927835051546372e-02,6.024261036749768532e-03
1.570000000000000000e+02,5.900000000000000000e+01,9.800000000000000000e+01,1.020408163265306041e-02,6.024261036749768532e-03
1.580000000000000000e+02,5.900000000000000000e+01,9.900000000000000000e+01,1.010101010101010187e-02,6.024261036749768532e-03
1.590000000000000000e+02,5.900000000000000000e+01,1.000000000000000000e+02,1.000000000000000021e-02,6.024261036749768532e-03
1.600000000000000000e+02,5.900000000000000000e+01,1.010000000000000000e+02,9.900990099009901110e-03,6.024261036749768532e-03
1.610000000000000000e+02,5.900000000000000000e+01,1.020000000000000000e+02,9.803921568627450844e-03,6.024261036749768532e-03
1.620000000000000000e+02,5.900000000000000000e+01,1.030000000000000000e+02,9.708737864077669061e-03,6.024261036749768532e-03
1.630000000000000000e+02,5.900000000000000000e+01,1.040000000000000000e+02,9.615384615384615918e-03,6.024261036749768532e-03
1.640000000000000000e+02,5.900000000000000000e+01,1.050000000000000000e+02,9.523809523809524669e-03,6.024261036749768532e-03
1.650000000000000000e+02,5.900000000000000000e+01,1.060000000000000000e+02,9.433962264150943036e-03,6.024261036749768532e-03
1.660000000000000000e+02,6.000000000000000000e+01,1.060000000000000000e+02,9.433962264150943036e-03,5.524271728019902912e-03
1.670000000000000000e+02,6.000000000000000000e+01,1.070000000000000000e+02,9.345794392523363789e-03,5.524271728019902912e-03
1.680000000000000000e+02,6.000000000000000000e+01,1.080000000000000000e+02,9.259259259259258745e-03,5.524271728019902912e-03
1.690000000000000000e+02,6.000000000000000000e+01,1.090000000000000000e+02,9.174311926605505096e-03,5.524271728019902912e-03
1.700000000000000000e+02,6.000000000000000000e+01,1.100000000000000000e+02,9.090909090909090468e-03,5.524271728019902912e-03
1.710000000000000000e+02,6.000000000000000000e+01,1.110000000000000000e+02,9.009009009009008931e-03,5.524271728019902912e-03
1.720000000000000000e+02,6.000000000000000000e+01,1.120000000000000000e+02,8.928571428571428076e-03,5.524271728019902912e-03
1.730000000000000000e+02,6.000000000000000000e+01,1.130000000000000000e+02,8.849557522123893682e-03,5.524271728019902912e-03
1.740000000000000000e+02,6.000000000000000000e+01,1.140000000000000000e+02,8.771929824561403022e-03,5.524271728019902912e-03
1.750000000000000000e+02,6.000000000000000000e+01,1.150000000000000000e+02,8.695652173913043584e-03,5.524271728019902912e-03
1.760000000000000000e+02,6.000000000000000000e+01,1.160000000000000000e+02,8.620689655172413673e-03,5.524271728019902912e-03
1.770000000000000000e+02,6.000000000000000000e+01,1.170000000000000000e+02,8.547008547008547868e-03,5.524271728019902912e-03
1.780000000000000000e+02,6.000000000000000000e+01,1.180000000000000000e+02,8.474576271186440649e-03,5.524271728019902912e-03
1.790000000000000000e+02,6.000000000000000000e+01,1.190000000000000000e+02,8.403361344537814762e-03,5.524271728019902912e-03
1.800000000000000000e+02,6.000000000000000000e+01,1.200000000000000000e+02,8.333333333333333218e-03,5.524271728019902912e-03
1.810000000000000000e+02,6.000000000000000000e+01,1.210000000000000000e+02,8.264462809917355601e-03,5.524271728019902912e-03
1.820000000000000000e+02,6.100000000000000000e+01,1.210000000000000000e+02,8.264462809917355601e-03,5.065779510355506408e-03
1.830000000000000000e+02,6.100000000000000000e+01,1.220000000000000000e+02,8.196721311475410263e-03,5.065779510355506408e-03
1.840000000000000000e+02,6.100000000000000000e+01,1.230000000000000000e+02,8.130081300813008990e-03,5.065779510355506408e-03
1.850000000000000000e+02,6.100000000000000000e+01,1.240000000000000000e+02,8.064516129032257841e-03,5.065779510355506408e-03
1.860000000000000000e+02,6.100000000000000000e+01,1.250000000000000000e+02,8.000000000000000167e-03,5.065779510355506408e-03
1.870000000000000000e+02,6.100000000000000000e+01,1.260000000000000000e+02,7.936507936507936067e-03,5.065779510355506408e-03
1.880000000000000000e+02,6.100000000000000000e+01,1.270000000000000000e+02,7.874015748031495954e-03,5.065779510355506408e-03
1.890000000000000000e+02,6.100000000000000000e+01,1.280000000000000000e+02,7.812500000000000000e-03,5.065779510355506408e-03
1.900000000000000000e+02,6.100000000000000000e+01,1.290000000000000000e+02,7.751937984496123923e-03,5.065779510355506408e-03
1.910000000000000000e+02,6.100000000000000000e+01,1.300000000000000000e+02,7.692307692307692735e-03,5.065779510355506408e-03
1.920000000000000000e+02,6.100000000000000000e+01,1.310000000000000000e+02,7.633587786259541687e-03,5.065779510355506408e-03
1.930000000000000000e+02,6.100000000000000000e+01,1.320000000000000000e+02,7.575757575757575968e-03,5.065779510355506408e-03
1.940000000000000000e+02,6.100000000000000000e+01,1.330000000000000000e+02,7.518796992481202590e-03,5.065779510355506408e-03
1.950000000000000000e+02,6.100000000000000000e+01,1.340000000000000000e+02,7.462686567164178962e-03,5.065779510355506408e-03
1.960000000000000000e+02,6.100000000000000000e+01,1.350000000000000000e+02,7.407407407407407690e-03,5.065779510355506408e-03
1.970000000000000000e+02,6.100000000000000000e+01,1.360000000000000000e+02,7.352941176470588133e-03,5.065779510355506408e-03
1.980000000000000000e+02,6.200000000000000000e+01,1.360000000000000000e+02,7.352941176470588133e-03,4.645340292979379011e-03
1.990000000000000000e+02,6.200000000000000000e+01,1.370000000000000000e+02,7.299270072992700489e-03,4.645340292979379011e-03
2.000000000000000000e+02,6.200000000000000000e+01,1.380000000000000000e+02,7.246376811594202987e-03,4.645340292979379011e-03
2.010000000000000000e+02,6.200000000000000000e+01,1.390000000000000000e+02,7.194244604316547137e-03,4.645340292979379011e-03
2.020000000000000000e+02,6.200000000000000000e+01,1.400000000000000000e+02,7.142857142857142634e-03,4.645340292979379011e-03
2.030000000000000000e+02,6.200000000000000000e+01,1.410000000000000000e+02,7.092198581560283516e-03,4.645340292979379011e-03
2.040000000000000000e+02,6.200000000000000000e+01,1.420000000000000000e+02,7.042253521126760722e-03,4.645340292979379011e-03
2.050000000000000000e+02,6.200000000000000000e+01,1.430000000000000000e+02,6.993006993006993001e-03,4.645340292979379011e-03
2.060000000000000000e+02,6.200000000000000000e+01,1.440000000000000000e+02,6.944444444444444059e-03,4.645340292979379011e-03
2.070000000000000000e+02,6.200000000000000000e+01,1.450000000000000000e+02,6.896551724137930939e-03,4.645340292979379011e-03
2.080000000000000000e+02,6.200000000000000000e+01,1.460000000000000000e+02,6.849315068493150305e-03,4.645340292979379011e-03
2.090000000000000000e+02,6.200000000000000000e+01,1.470000000000000000e+02,6.802721088435373896e-03,4.645340292979379011e-03
2.100000000000000000e+02,6.200000000000000000e+01,1.480000000000000000e+02,6.756756756756757132e-03,4.645340292979379011e-03
2.110000000000000000e+02,6.200000000000000000e+01,1.490000000000000000e+02,6.711409395973154217e-03,4.645340292979379011e-03
2.120000000000000000e+02,6.200000000000000000e+01,1.500000000000000000e+02,6.666666666666667095e-03,4.645340292979379011e-03
2.130000000000000000e+02,6.200000000000000000e+01,1.510000000000000000e+02,6.622516556291390723e-03,4.645340292979379011e-03
2.140000000000000000e+02,6.200000000000000000e+01,1.520000000000000000e+02,6.578947368421052266e-03,4.645340292979379011e-03
2.150000000000000000e+02,6.200000000000000000e+01,1.530000000000000000e+02,6.535947712418300852e-03,4.645340292979379011e-03
2.160000000000000000e+02,6.300000000000000000e+01,1.530000000000000000e+02,6.535947712418300852e-03,4.259795830723662850e-03
2.170000000000000000e+02,6.300000000000000000e+01,1.540000000000000000e+02,6.493506493506493935e-03,4.259795830723662850e-03
2.180000000000000000e+02,6.300000000000000000e+01,1.550000000000000000e+02,6.451612903225806446e-03,4.259795830723662850e-03
2.190000000000000000e+02,6.300000000000000000e+01,1.560000000000000000e+02,6.410256410256410034e-03,4.259795830723662850e-03
2.200000000000000000e+02,6.300000000000000000e+01,1.570000000000000000e+02,6.369426751592357008e-03,4.259795830723662850e-03
2.210000000000000000e+02,6.300000000000000000e+01,1.580000000000000000e+02,6.329113924050632813e-03,4.259795830723662850e-03
2.220000000000000000e+02,6.300000000000000000e+01,1.590000000000000000e+02,6.289308176100629269e-03,4.259795830723662850e-03
2.230000000000000000e+02,6.300000000000000000e+01,1.600000000000000000e+02,6.250000000000000347e-03,4.259795830723662850e-03
2.240000000000000000e+02,6.300000000000000000e+01,1.610000000000000000e+02,6.211180124223602064e-03,4.259795830723662850e-03
2.250000000000000000e+02,6.300000000000000000e+01,1.620000000000000000e+02,6.172839506172839164e-03,4.259795830723662850e-03
2.260000000000000000e+02,6.300000000000000000e+01,1.630000000000000000e+02,6.134969325153374377e-03,4.259795830723662850e-03
2.270000000000000000e+02,6.300000000000000000e+01,1.640000000000000000e+02,6.097560975609756309e-03,4.259795830723662850e-03
2.280000000000000000e+02,6.300000000000000000e+01,1.650000000000000000e+02,6.060606060606060601e-03,4.259795830723662850e-03
2.290000000000000000e+02,6.300000000000000000e+01,1.660000000000000000e+02,6.024096385542168988e-03,4.259795830723662850e-03
2.300000000000000000e+02,6.300000000000000000e+01,1.670000000000000000e+02,5.988023952095808747e-03,4.259795830723662850e-03
2.310000000000000000e+02,6.300000000000000000e+01,1.680000000000000000e+02,5.952380952380952051e-03,4.259795830723662850e-03
2.320000000000000000e+02,6.300000000000000000e+01,1.690000000000000000e+02,5.917159763313609329e-03,4.259795830723662850e-03
2.330000000000000000e+02,6.300000000000000000e+01,1.700000000000000000e+02,5.882352941176470507e-03,4.259795830723662850e-03
2.340000000000000000e+02,6.300000000000000000e+01,1.710000000000000000e+02,5.847953216374268681e-03,4.259795830723662850e-03
2.350000000000000000e+02,6.400000000000000000e+01,1.710000000000000000e+02,5.847953216374268681e-03,3.906250000000000000e-03
2.360000000000000000e+02,6.400000000000000000e+01,1.720000000000000000e+02,5.813953488372092943e-03,3.906250000000000000e-03
2.370000000000000000e+02,6.400000000000000000e+01,1.730000000000000000e+02,5.780346820809248269e-03,3.906250000000000000e-03
2.380000000000000000e+02,6.400000000000000000e+01,1.740000000000000000e+02,5.747126436781609116e-03,3.906250000000000000e-03
2.390000000000000000e+02,6.400000000000000000e+01,1.750000000000000000e+02,5.714285714285714281e-03,3.906250000000000000e-03
2.400000000000000000e+02,6.400000000000000000e+01,1.760000000000000000e+02,5.681818181818181976e-03,3.906250000000000000e-03
2.410000000000000000e+02,6.400000000000000000e+01,1.770000000000000000e+02,5.649717514124293766e-03,3.906250000000000000e-03
2.420000000000000000e+02,6.400000000000000000e+01,1.780000000000000000e+02,5.617977528089887485e-03,3.906250000000000000e-03
2.430000000000000000e+02,6.400000000000000000e+01,1.790000000000000000e+02,5.586592178770949900e-03,3.906250000000000000e-03
2.440000000000000000e+02,6.400000000000000000e+01,1.800000000000000000e+02,5.555555555555555768e-03,3.906250000000000000e-03
2.450000000000000000e+02,6.400000000000000000e+01,1.810000000000000000e+02,5.524861878453038444e-03,3.906250000000000000e-03
2.460000000000000000e+02,6.400000000000000000e+01,1.820000000000000000e+02,5.494505494505494934e-03,3.906250000000000000e-03
2.470000000000000000e+02,6.400000000000000000e+01,1.830000000000000000e+02,5.464480874316939886e-03,3.906250000000000000e-03
2.480000000000000000e+02,6.400000000000000000e+01,1.840000000000000000e+02,5.434782608695652023e-03,3.906250000000000000e-03
2.490000000000000000e+02,6.400000000000000000e+01,1.850000000000000000e+02,5.405405405405405705e-03,3.906250000000000000e-03
2.500000000000000000e+02,6.400000000000000000e+01,1.860000000000000000e+02,5.376344086021505805e-03,3.906250000000000000e-03
2.510000000000000000e+02,6.400000000000000000e+01,1.870000000000000000e+02,5.347593582887700224e-03,3.906250000000000000e-03
2.520000000000000000e+02,6.400000000000000000e+01,1.880000000000000000e+02,5.319148936170212637e-03,3.906250000000000000e-03
2.530000000000000000e+02,6.400000000000000000e+01,1.890000000000000000e+02,5.291005291005290712e-03,3.906250000000000000e-03
2.540000000000000000e+02,6.400000000000000000e+01,1.900000000000000000e+02,5.263157894736841987e-03,3.906250000000000000e-03
2.550000000000000000e+02,6.400000000000000000e+01,1.910000000000000000e+02,5.235602094240838014e-03,3.906250000000000000e-03
2.560000000000000000e+02,6.400000000000000000e+01,1.920000000000000000e+02,5.208333333333333044e-03,3.906250000000000000e-03
2.570000000000000000e+02,6.500000000000000000e+01,1.920000000000000000e+02,5.208333333333333044e-03,3.582047043768246935e-03
2.580000000000000000e+02,6.500000000000000000e+01,1.930000000000000000e+02,5.181347150259067551e-03,3.582047043768246935e-03
2.590000000000000000e+02,6.500000000000000000e+01,1.940000000000000000e+02,5.154639175257731860e-03,3.582047043768246935e-03
2.600000000000000000e+02,6.500000000000000000e+01,1.950000000000000000e+02,5.128205128205128201e-03,3.582047043768246935e-03
2.610000000000000000e+02,6.500000000000000000e+01,1.960000000000000000e+02,5.102040816326530205e-03,3.582047043768246935e-03
2.620000000000000000e+02,6.500000000000000000e+01,1.970000000000000000e+02,5.076142131979695035e-03,3.582047043768246935e-03
2.630000000000000000e+02,6.500000000000000000e+01,1.980000000000000000e+02,5.050505050505050934e-03,3.582047043768246935e-03
2.640000000000000000e+02,6.500000000000000000e+01,1.990000000000000000e+02,5.025125628140703592e-03,3.582047043768246935e-03
2.650000000000000000e+02,6.500000000000000000e+01,2.000000000000000000e+02,5.000000000000000104e-03,3.582047043768246935e-03
2.660000000000000000e+02,6.500000000000000000e+01,2.010000000000000000e+02,4.975124378109452641e-03,3.582047043768246935e-03
2.670000000000000000e+02,6.500000000000000000e+01,2.020000000000000000e+02,4.950495049504950555e-03,3.582047043768246935e-03
2.680000000000000000e+02,6.500000000000000000e+01,2.030000000000000000e+02,4.926108374384236509e-03,3.582047043768246935e-03
2.690000000000000000e+02,6.500000000000000000e+01,2.040000000000000000e+02,4.901960784313725422e-03,3.582047043768246935e-03
2.700000000000000000e+02,6.500000000000000000e+01,2.050000000000000000e+02,4.878048780487804874e-03,3.582047043768246935e-03
2.710000000000000000e+02,6.500000000000000000e+01,2.060000000000000000e+02,4.854368932038834530e-03,3.582047043768246935e-03
2.720000000000000000e+02,6.500000000000000000e+01,2.070000000000000000e+02,4.830917874396135035e-03,3.582047043768246935e-03
2.730000000000000000e+02,6.500000000000000000e+01,2.080000000000000000e+02,4.807692307692307959e-03,3.582047043768246935e-03
2.740000000000000000e+02,6.500000000000000000e+01,2.090000000000000000e+02,4.784688995215310818e-03,3.582047043768246935e-03
2.750000000000000000e+02,6.500000000000000000e+01,2.100000000000000000e+02,4.761904761904762334e-03,3.582047043768246935e-03
2.760000000000000000e+02,6.500000000000000000e+01,2.110000000000000000e+02,4.739336492890995622e-03,3.582047043768246935e-03
2.770000000000000000e+02,6.500000000000000000e+01,2.120000000000000000e+02,4.716981132075471518e-03,3.582047043768246935e-03
2.780000000000000000e+02,6.500000000000000000e+01,2.130000000000000000e+02,4.694835680751173815e-03,3.582047043768246935e-03
2.790000000000000000e+02,6.500000000000000000e+01,2.140000000000000000e+02,4.672897196261681894e-03,3.582047043768246935e-03
2.800000000000000000e+02,6.600000000000000000e+01,2.140000000000000000e+02,4.672897196261681894e-03,3.284751622084822274e-03
2.810000000000000000e+02,6.600000000000000000e+01,2.150000000000000000e+02,4.651162790697674354e-03,3.284751622084822274e-03
2.820000000000000000e+02,6.600000000000000000e+01,2.160000000000000000e+02,4.629629629629629373e-03,3.284751622084822274e-03
2.830000000000000000e+02,6.600000000000000000e+01,2.170000000000000000e+02,4.608294930875576033e-03,3.284751622084822274e-03
2.840000000000000000e+02,6.600000000000000000e+01,2.180000000000000000e+02,4.587155963302752548e-03,3.284751622084822274e-03
2.850000000000000000e+02,6.600000000000000000e+01,2.190000000000000000e+02,4.566210045662100203e-03,3.284751622084822274e-03
2.860000000000000000e+02,6.600000000000000000e+01,2.200000000000000000e+02,4.545454545454545234e-03,3.284751622084822274e-03
2.870000000000000000e+02,6.600000000000000000e+01,2.210000000000000000e+02,4.524886877828054703e-03,3.284751622084822274e-03
2.880000000000000000e+02,6.600000000000000000e+01,2.220000000000000000e+02,4.504504504504504465e-03,3.284751622084822274e-03
2.890000000000000000e+02,6.600000000000000000e+01,2.230000000000000000e+02,4.484304932735425943e-03,3.284751622084822274e-03
2.900000000000000000e+02,6.600000000000000000e+01,2.240000000000000000e+02,4.464285714285714038e-03,3.284751622084822274e-03
2.910000000000000000e+02,6.600000000000000000e+01,2.250000000000000000e+02,4.444444444444444441e-03,3.284751622084822274e-03
2.920000000000000000e+02,6.600000000000000000e+01,2.260000000000000000e+02,4.424778761061946841e-03,3.284751622084822274e-03
2.930000000000000000e+02,6.600000000000000000e+01,2.270000000000000000e+02,4.405286343612335211e-03,3.284751622084822274e-03
2.940000000000000000e+02,6.600000000000000000e+01,2.280000000000000000e+02,4.385964912280701511e-03,3.284751622084822274e-03
2.950000000000000000e+02,6.600000000000000000e+01,2.290000000000000000e+02,4.366812227074235581e-03,3.284751622084822274e-03
2.960000000000000000e+02,6.600000000000000000e+01,2.300000000000000000e+02,4.347826086956521792e-03,3.284751622084822274e-03
2.970000000000000000e+02,6.600000000000000000e+01,2.310000000000000000e+02,4.329004329004329001e-03,3.284751622084822274e-03
2.980000000000000000e+02,6.600000000000000000e+01,2.320000000000000000e+02,4.310344827586206837e-03,3.284751622084822274e-03
2.990000000000000000e+02,6.600000000000000000e+01,2.330000000000000000e+02,4.291845493562231745e-03,3.284751622084822274e-03
3.000000000000000000e+02,6.600000000000000000e+01,2.340000000000000000e+02,4.273504273504273934e-03,3.284751622084822274e-03
3.010000000000000000e+02,6.600000000000000000e+01,2.350000000000000000e+02,4.255319148936170283e-03,3.284751622084822274e-03
3.020000000000000000e+02,6.600000000000000000e+01,2.360000000000000000e+02,4.237288135593220324e-03,3.284751622084822274e-03
3.030000000000000000e+02,6.600000000000000000e+01,2.370000000000000000e+02,4.219409282700421586e-03,3.284751622084822274e-03
3.040000000000000000e+02,6.600000000000000000e+01,2.380000000000000000e+02,4.201680672268907381e-03,3.284751622084822274e-03
3.050000000000000000e+02,6.700000000000000000e+01,2.380000000000000000e+02,4.201680672268907381e-03,3.012130518374884266e-03
3.060000000000000000e+02,6.700000000000000000e+01,2.390000000000000000e+02,4.184100418410041482e-03,3.012130518374884266e-03
3.070000000000000000e+02,6.700000000000000000e+01,2.400000000000000000e+02,4.166666666666666609e-03,3.012130518374884266e-03
3.080000000000000000e+02,6.700000000000000000e+01,2.410000000000000000e+02,4.149377593360995854e-03,3.012130518374884266e-03
3.090000000000000000e+02,6.700000000000000000e+01,2.420000000000000000e+02,4.132231404958677801e-03,3.012130518374884266e-03
3.100000000000000000e+02,6.700000000000000000e+01,2.430000000000000000e+02,4.115226337448560021e-03,3.012130518374884266e-03
3.110000000000000000e+02,6.700000000000000000e+01,2.440000000000000000e+02,4.098360655737705131e-03,3.012130518374884266e-03
3.120000000000000000e+02,6.700000000000000000e+01,2.450000000000000000e+02,4.081632653061224858e-03,3.012130518374884266e-03
3.130000000000000000e+02,6.700000000000000000e+01,2.460000000000000000e+02,4.065040650406504495e-03,3.012130518374884266e-03
3.140000000000000000e+02,6.700000000000000000e+01,2.470000000000000000e+02,4.048582995951417046e-03,3.012130518374884266e-03
3.150000000000000000e+02,6.700000000000000000e+01,2.480000000000000000e+02,4.032258064516128920e-03,3.012130518374884266e-03
3.160000000000000000e+02,6.700000000000000000e+01,2.490000000000000000e+02,4.016064257028112081e-03,3.012130518374884266e-03
3.170000000000000000e+02,6.700000000000000000e+01,2.500000000000000000e+02,4.000000000000000083e-03,3.012130518374884266e-03
3.180000000000000000e+02,6.700000000000000000e+01,2.510000000000000000e+02,3.984063745019920250e-03,3.012130518374884266e-03
3.190000000000000000e+02,6.700000000000000000e+01,2.520000000000000000e+02,3.968253968253968034e-03,3.012130518374884266e-03
3.200000000000000000e+02,6.700000000000000000e+01,2.530000000000000000e+02,3.952569169960474041e-03,3.012130518374884266e-03
3.210000000000000000e+02,6.700000000000000000e+01,2.540000000000000000e+02,3.937007874015747977e-03,3.012130518374884266e-03
3.220000000000000000e+02,6.700000000000000000e+01,2.550000000000000000e+02,3.921568627450980338e-03,3.012130518374884266e-03
3.230000000000000000e+02,6.700000000000000000e+01,2.560000000000000000e+02,3.906250000000000000e-03,3.012130518374884266e-03
3.240000000000000000e+02,6.700000000000000000e+01,2.570000000000000000e+02,3.891050583657587603e-03,3.012130518374884266e-03
3.250000000000000000e+02,6.700000000000000000e+01,2.580000000000000000e+02,3.875968992248061962e-03,3.012130518374884266e-03
3.260000000000000000e+02,6.700000000000000000e+01,2.590000000000000000e+02,3.861003861003861094e-03,3.012130518374884266e-03
3.270000000000000000e+02,6.700000000000000000e+01,2.600000000000000000e+02,3.846153846153846367e-03,3.012130518374884266e-03
3.280000000000000000e+02,6.700000000000000000e+01,2.610000000000000000e+02,3.831417624521072599e-03,3.012130518374884266e-03
3.290000000000000000e+02,6.700000000000000000e+01,2.620000000000000000e+02,3.816793893129770843e-03,3.012130518374884266e-03
3.300000000000000000e+02,6.700000000000000000e+01,2.630000000000000000e+02,3.802281368821292754e-03,3.012130518374884266e-03
3.310000000000000000e+02,6.700000000000000000e+01,2.640000000000000000e+02,3.787878787878787984e-03,3.012130518374884266e-03
3.320000000000000000e+02,6.800000000000000000e+01,2.640000000000000000e+02,3.787878787878787984e-03,2.762135864009951456e-03
3.330000000000000000e+02,6.800000000000000000e+01,2.650000000000000000e+02,3.773584905660377388e-03,2.762135864009951456e-03
3.340000000000000000e+02,6.800000000000000000e+01,2.660000000000000000e+02,3.759398496240601295e-03,2.762135864009951456e-03
3.350000000000000000e+02,6.800000000000000000e+01,2.670000000000000000e+02,3.745318352059925134e-03,2.762135864009951456e-03
3.360000000000000000e+02,6.800000000000000000e+01,2.680000000000000000e+02,3.731343283582089481e-03,2.762135864009951456e-03
3.370000000000000000e+02,6.800000000000000000e+01,2.690000000000000000e+02,3.717472118959107633e-03,2.762135864009951456e-03
3.380000000000000000e+02,6.800000000000000000e+01,2.700000000000000000e+02,3.703703703703703845e-03,2.762135864009951456e-03
3.390000000000000000e+02,6.800000000000000000e+01,2.710000000000000000e+02,3.690036900369003583e-03,2.762135864009951456e-03
3.400000000000000000e+02,6.800000000000000000e+01,2.720000000000000000e+02,3.676470588235294067e-03,2.762135864009951456e-03
3.410000000000000000e+02,6.800000000000000000e+01,2.730000000000000000e+02,3.663003663003663000e-03,2.762135864009951456e-03
3.420000000000000000e+02,6.800000000000000000e+01,2.740000000000000000e+02,3.649635036496350245e-03,2.762135864009951456e-03
3.430000000000000000e+02,6.800000000000000000e+01,2.750000000000000000e+02,3.636363636363636360e-03,2.762135864009951456e-03
3.440000000000000000e+02,6.800000000000000000e+01,2.760000000000000000e+02,3.623188405797101493e-03,2.762135864009951456e-03
3.450000000000000000e+02,6.800000000000000000e+01,2.770000000000000000e+02,3.610108303249097601e-03,2.762135864009951456e-03
3.460000000000000000e+02,6.800000000000000000e+01,2.780000000000000000e+02,3.597122302158273568e-03,2.762135864009951456e-03
3.470000000000000000e+02,6.800000000000000000e+01,2.790000000000000000e+02,3.584229390681003581e-03,2.762135864009951456e-03
3.480000000000000000e+02,6.800000000000000000e+01,2.800000000000000000e+02,3.571428571428571317e-03,2.762135864009951456e-03
3.490000000000000000e+02,6.800000000000000000e+01,2.810000000000000000e+02,3.558718861209964231e-03,2.762135864009951456e-03
3.500000000000000000e+02,6.800000000000000000e+01,2.820000000000000000e+02,3.546099290780141758e-03,2.762135864009951456e-03
3.510000000000000000e+02,6.800000000000000000e+01,2.830000000000000000e+02,3.533568904593639530e-03,2.762135864009951456e-03
3.520000000000000000e+02,6.800000000000000000e+01,2.840000000000000000e+02,3.521126760563380361e-03,2.762135864009951456e-03
3.530000000000000000e+02,6.800000000000000000e+01,2.850000000000000000e+02,3.508771929824561469e-03,2.762135864009951456e-03
3.540000000000000000e+02,6.800000000000000000e+01,2.860000000000000000e+02,3.496503496503496500e-03,2.762135864009951456e-03
3.550000000000000000e+02,6.800000000000000000e+01,2.870000000000000000e+02,3.484320557491289196e-03,2.762135864009951456e-03
3.560000000000000000e+02,6.800000000000000000e+01,2.880000000000000000e+02,3.472222222222222029e-03,2.762135864009951456e-03
3.570000000000000000e+02,6.800000000000000000e+01,2.890000000000000000e+02,3.460207612456747510e-03,2.762135864009951456e-03
3.580000000000000000e+02,6.800000000000000000e+01,2.900000000000000000e+02,3.448275862068965469e-03,2.762135864009951456e-03
3.590000000000000000e+02,6.800000000000000000e+01,2.910000000000000000e+02,3.436426116838487907e-03,2.762135864009951456e-03
3.600000000000000000e+02,6.800000000000000000e+01,2.920000000000000000e+02,3.424657534246575152e-03,2.762135864009951456e-03
3.610000000000000000e+02,6.800000000000000000e+01,2.930000000000000000e+02,3.412969283276450546e-03,2.762135864009951456e-03
3.620000000000000000e+02,6.800000000000000000e+01,2.940000000000000000e+02,3.401360544217686948e-03,2.762135864009951456e-03
3.630000000000000000e+02,6.900000000000000000e+01,2.940000000000000000e+02,3.401360544217686948e-03,2.532889755177753204e-03
3.640000000000000000e+02,6.900000000000000000e+01,2.950000000000000000e+02,3.389830508474576173e-03,2.532889755177753204e-03
3.650000000000000000e+02,6.900000000000000000e+01,2.960000000000000000e+02,3.378378378378378566e-03,2.532889755177753204e-03
3.660000000000000000e+02,6.900000000000000000e+01,2.970000000000000000e+02,3.367003367003366856e-03,2.532889755177753204e-03
3.670000000000000000e+02,6.900000000000000000e+01,2.980000000000000000e+02,3.355704697986577108e-03,2.532889755177753204e-03
3.680000000000000000e+02,6.900000000000000000e+01,2.990000000000000000e+02,3.344481605351170509e-03,2.532889755177753204e-03
3.690000000000000000e+02,6.900000000000000000e+01,3.000000000000000000e+02,3.333333333333333547e-03,2.532889755177753204e-03
3.700000000000000000e+02,6.900000000000000000e+01,3.010000000000000000e+02,3.322259136212624663e-03,2.532889755177753204e-03
3.710000000000000000e+02,6.900000000000000000e+01,3.020000000000000000e+02,3.311258278145695361e-03,2.532889755177753204e-03
3.720000000000000000e+02,6.900000000000000000e+01,3.030000000000000000e+02,3.300330033003300370e-03,2.532889755177753204e-03
3.730000000000000000e+02,6.900000000000000000e+01,3.040000000000000000e+02,3.289473684210526133e-03,2.532889755177753204e-03
3.740000000000000000e+02,6.900000000000000000e+01,3.050000000000000000e+02,3.278688524590163932e-03,2.532889755177753204e-03
3.750000000000000000e+02,6.900000000000000000e+01,3.060000000000000000e+02,3.267973856209150426e-03,2.532889755177753204e-03
3.760000000000000000e+02,6.900000000000000000e+01,3.070000000000000000e+02,3.257328990228013175e-03,2.532889755177753204e-03
3.770000000000000000e+02,6.900000000000000000e+01,3.080000000000000000e+02,3.246753246753246967e-03,2.532889755177753204e-03
3.780000000000000000e+02,6.900000000000000000e+01,3.090000000000000000e+02,3.236245954692556787e-03,2.532889755177753204e-03
3.790000000000000000e+02,6.900000000000000000e+01,3.100000000000000000e+02,3.225806451612903223e-03,2.532889755177753204e-03
3.800000000000000000e+02,6.900000000000000000e+01,3.110000000000000000e+02,3.215434083601286137e-03,2.532889755177753204e-03
3.810000000000000000e+02,6.900000000000000000e+01,3.120000000000000000e+02,3.205128205128205017e-03,2.532889755177753204e-03
3.820000000000000000e+02,6.900000000000000000e+01,3.130000000000000000e+02,3.194888178913737886e-03,2.532889755177753204e-03
3.830000000000000000e+02,6.900000000000000000e+01,3.140000000000000000e+02,3.184713375796178504e-03,2.532889755177753204e-03
3.840000000000000000e+02,6.900000000000000000e+01,3.150000000000000000e+02,3.174603174603174600e-03,2.532889755177753204e-03
3.850000000000000000e+02,6.900000000000000000e+01,3.160000000000000000e+02,3.164556962025316406e-03,2.532889755177753204e-03
3.860000000000000000e+02,6.900000000000000000e+01,3.170000000000000000e+02,3.154574132492113468e-03,2.532889755177753204e-03
3.870000000000000000e+02,6.900000000000000000e+01,3.180000000000000000e+02,3.144654088050314635e-03,2.532889755177753204e-03
3.880000000000000000e+02,6.900000000000000000e+01,3.190000000000000000e+02,3.134796238244513984e-03,2.532889755177753204e-03
3.890000000000000000e+02,6.900000000000000000e+01,3.200000000000000000e+02,3.125000000000000173e-03,2.532889755177753204e-03
3.900000000000000000e+02,6.900000000000000000e+01,3.210000000000000000e+02,3.115264797507788074e-03,2.532889755177753204e-03
3.910000000000000000e+02,6.900000000000000000e+01,3.220000000000000000e+02,3.105590062111801032e-03,2.532889755177753204e-03
3.920000000000000000e+02,6.900000000000000000e+01,3.230000000000000000e+02,3.095975232198142600e-03,2.532889755177753204e-03
3.930000000000000000e+02,6.900000000000000000e+01,3.240000000000000000e+02,3.086419753086419582e-03,2.532889755177753204e-03
3.940000000000000000e+02,6.900000000000000000e+01,3.250000000000000000e+02,3.076923076923076920e-03,2.532889755177753204e-03
3.950000000000000000e+02,7.000000000000000000e+01,3.250000000000000000e+02,3.076923076923076920e-03,2.322670146489689506e-03
3.960000000000000000e+02,7.000000000000000000e+01,3.260000000000000000e+02,3.067484662576687188e-03,2.322670146489689506e-03
3.970000000000000000e+02,7.000000000000000000e+01,3.270000000000000000e+02,3.058103975535168221e-03,2.322670146489689506e-03
3.980000000000000000e+02,7.000000000000000000e+01,3.280000000000000000e+02,3.048780487804878155e-03,2.322670146489689506e-03
3.990000000000000000e+02,7.000000000000000000e+01,3.290000000000000000e+02,3.039513677811550140e-03,2.322670146489689506e-03
4.000000000000000000e+02,7.000000000000000000e+01,3.300000000000000000e+02,3.030303030303030300e-03,2.322670146489689506e-03
4.010000000000000000e+02,7.000000000000000000e+01,3.310000000000000000e+02,3.021148036253776432e-03,2.322670146489689506e-03
4.020000000000000000e+02,7.000000000000000000e+01,3.320000000000000000e+02,3.012048192771084494e-03,2.322670146489689506e-03
4.030000000000000000e+02,7.000000000000000000e+01,3.330000000000000000e+02,3.003003003003002977e-03,2.322670146489689506e-03
4.040000000000000000e+02,7.000000000000000000e+01,3.340000000000000000e+02,2.994011976047904373e-03,2.322670146489689506e-03
4.050000000000000000e+02,7.000000000000000000e+01,3.350000000000000000e+02,2.985074626865671672e-03,2.322670146489689506e-03
4.060000000000000000e+02,7.000000000000000000e+01,3.360000000000000000e+02,2.976190476190476025e-03,2.322670146489689506e-03
4.070000000000000000e+02,7.000000000000000000e+01,3.370000000000000000e+02,2.967359050445103966e-03,2.322670146489689506e-03
4.080000000000000000e+02,7.000000000000000000e+01,3.380000000000000000e+02,2.958579881656804664e-03,2.322670146489689506e-03
4.090000000000000000e+02,7.000000000000000000e+01,3.390000000000000000e+02,2.949852507374631227e-03,2.322670146489689506e-03
4.100000000000000000e+02,7.000000000000000000e+01,3.400000000000000000e+02,2.941176470588235253e-03,2.322670146489689506e-03
4.110000000000000000e+02,7.000000000000000000e+01,3.410000000000000000e+02,2.932551319648093839e-03,2.322670146489689506e-03
4.120000000000000000e+02,7.000000000000000000e+01,3.420000000000000000e+02,2.923976608187134341e-03,2.322670146489689506e-03
4.130000000000000000e+02,7.000000000000000000e+01,3.430000000000000000e+02,2.915451895043731732e-03,2.322670146489689506e-03
4.140000000000000000e+02,7.000000000000000000e+01,3.440000000000000000e+02,2.906976744186046471e-03,2.322670146489689506e-03
4.150000000000000000e+02,7.000000000000000000e+01,3.450000000000000000e+02,2.898550724637681195e-03,2.322670146489689506e-03
4.160000000000000000e+02,7.000000000000000000e+01,3.460000000000000000e+02,2.890173410404624135e-03,2.322670146489689506e-03
4.170000000000000000e+02,7.000000000000000000e+01,3.470000000000000000e+02,2.881844380403458025e-03,2.322670146489689506e-03
4.180000000000000000e+02,7.000000000000000000e+01,3.480000000000000000e+02,2.873563218390804558e-03,2.322670146489689506e-03
4.190000000000000000e+02,7.000000000000000000e+01,3.490000000000000000e+02,2.865329512893982720e-03,2.322670146489689506e-03
4.200000000000000000e+02,7.000000000000000000e+01,3.500000000000000000e+02,2.857142857142857140e-03,2.322670146489689506e-03
4.210000000000000000e+02,7.000000000000000000e+01,3.510000000000000000e+02,2.849002849002849145e-03,2.322670146489689506e-03
4.220000000000000000e+02,7.000000000000000000e+01,3.520000000000000000e+02,2.840909090909090988e-03,2.322670146489689506e-03
4.230000000000000000e+02,7.000000000000000000e+01,3.530000000000000000e+02,2.832861189801699851e-03,2.322670146489689506e-03
4.240000000000000000e+02,7.000000000000000000e+01,3.540000000000000000e+02,2.824858757062146883e-03,2.322670146489689506e-03
4.250000000000000000e+02,7.000000000000000000e+01,3.550000000000000000e+02,2.816901408450704376e-03,2.322670146489689506e-03
4.260000000000000000e+02,7.000000000000000000e+01,3.560000000000000000e+02,2.808988764044943742e-03,2.322670146489689506e-03
4.270000000000000000e+02,7.000000000000000000e+01,3.570000000000000000e+02,2.801120448179271732e-03,2.322670146489689506e-03
4.280000000000000000e+02,7.000000000000000000e+01,3.580000000000000000e+02,2.793296089385474950e-03,2.322670146489689506e-03
4.290000000000000000e+02,7.000000000000000000e+01,3.590000000000000000e+02,2.785515320334261847e-03,2.322670146489689506e-03
4.300000000000000000e+02,7.000000000000000000e+01,3.600000000000000000e+02,2.777777777777777884e-03,2.322670146489689506e-03
4.310000000000000000e+02,7.100000000000000000e+01,3.600000000000000000e+02,2.777777777777777884e-03,2.129897915361831425e-03
4.320000000000000000e+02,7.100000000000000000e+01,3.610000000000000000e+02,2.770083102493074798e-03,2.129897915361831425e-03
4.330000000000000000e+02,7.100000000000000000e+01,3.620000000000000000e+02,2.762430939226519222e-03,2.129897915361831425e-03
4.340000000000000000e+02,7.100000000000000000e+01,3.630000000000000000e+02,2.754820936639118534e-03,2.129897915361831425e-03
4.350000000000000000e+02,7.100000000000000000e+01,3.640000000000000000e+02,2.747252747252747467e-03,2.129897915361831425e-03
4.360000000000000000e+02,7.100000000000000000e+01,3.650000000000000000e+02,2.739726027397260295e-03,2.129897915361831425e-03
4.370000000000000000e+02,7.100000000000000000e+01,3.660000000000000000e+02,2.732240437158469943e-03,2.129897915361831425e-03
4.380000000000000000e+02,7.100000000000000000e+01,3.670000000000000000e+02,2.724795640326975379e-03,2.129897915361831425e-03
4.390000000000000000e+02,7.100000000000000000e+01,3.680000000000000000e+02,2.717391304347826012e-03,2.129897915361831425e-03
4.400000000000000000e+02,7.100000000000000000e+01,3.690000000000000000e+02,2.710027100271002708e-03,2.129897915361831425e-03
4.410000000000000000e+02,7.100000000000000000e+01,3.700000000000000000e+02,2.702702702702702853e-03,2.129897915361831425e-03
4.420000000000000000e+02,7.100000000000000000e+01,3.710000000000000000e+02,2.695417789757412544e-03,2.129897915361831425e-03
4.430000000000000000e+02,7.100000000000000000e+01,3.720000000000000000e+02,2.688172043010752903e-03,2.129897915361831425e-03
4.440000000000000000e+02,7.100000000000000000e+01,3.730000000000000000e+02,2.680965147453083161e-03,2.129897915361831425e-03
4.450000000000000000e+02,7.100000000000000000e+01,3.740000000000000000e+02,2.673796791443850112e-03,2.129897915361831425e-03
4.460000000000000000e+02,7.100000000000000000e+01,3.750000000000000000e+02,2.666666666666666578e-03,2.129897915361831425e-03
4.470000000000000000e+02,7.100000000000000000e+01,3.760000000000000000e+02,2.659574468085106318e-03,2.129897915361831425e-03
4.480000000000000000e+02,7.100000000000000000e+01,3.770000000000000000e+02,2.652519893899204107e-03,2.129897915361831425e-03
4.490000000000000000e+02,7.100000000000000000e+01,3.780000000000000000e+02,2.645502645502645356e-03,2.129897915361831425e-03
4.500000000000000000e+02,7.100000000000000000e+01,3.790000000000000000e+02,2.638522427440633152e-03,2.129897915361831425e-03
4.510000000000000000e+02,7.100000000000000000e+01,3.800000000000000000e+02,2.631578947368420993e-03,2.129897915361831425e-03
4.520000000000000000e+02,7.100000000000000000e+01,3.810000000000000000e+02,2.624671916010498651e-03,2.129897915361831425e-03
4.530000000000000000e+02,7.100000000000000000e+01,3.820000000000000000e+02,2.617801047120419007e-03,2.129897915361831425e-03
4.540000000000000000e+02,7.100000000000000000e+01,3.830000000000000000e+02,2.610966057441253298e-03,2.129897915361831425e-03
4.550000000000000000e+02,7.100000000000000000e+01,3.840000000000000000e+02,2.604166666666666522e-03,2.129897915361831425e-03
4.560000000000000000e+02,7.100000000000000000e+01,3.850000000000000000e+02,2.597402597402597400e-03,2.129897915361831425e-03
4.570000000000000000e+02,7.100000000000000000e+01,3.860000000000000000e+02,2.590673575129533775e-03,2.129897915361831425e-03
4.580000000000000000e+02,7.100000000000000000e+01,3.870000000000000000e+02,2.583979328165374786e-03,2.129897915361831425e-03
4.590000000000000000e+02,7.100000000000000000e+01,3.880000000000000000e+02,2.577319587628865930e-03,2.129897915361831425e-03
4.600000000000000000e+02,7.100000000000000000e+01,3.890000000000000000e+02,2.570694087403598786e-03,2.129897915361831425e-03
4.610000000000000000e+02,7.100000000000000000e+01,3.900000000000000000e+02,2.564102564102564100e-03,2.129897915361831425e-03
4.620000000000000000e+02,7.100000000000000000e+01,3.910000000000000000e+02,2.557544757033248291e-03,2.129897915361831425e-03
4.630000000000000000e+02,7.100000000000000000e+01,3.920000000000000000e+02,2.551020408163265103e-03,2.129897915361831425e-03
4.640000000000000000e+02,7.100000000000000000e+01,3.930000000000000000e+02,2.544529262086514185e-03,2.129897915361831425e-03
4.650000000000000000e+02,7.100000000000000000e+01,3.940000000000000000e+02,2.538071065989847518e-03,2.129897915361831425e-03
4.660000000000000000e+02,7.100000000000000000e+01,3.950000000000000000e+02,2.531645569620253212e-03,2.129897915361831425e-03
4.670000000000000000e+02,7.100000000000000000e+01,3.960000000000000000e+02,2.525252525252525467e-03,2.129897915361831425e-03
4.680000000000000000e+02,7.100000000000000000e+01,3.970000000000000000e+02,2.518891687657430663e-03,2.129897915361831425e-03
4.690000000000000000e+02,7.100000000000000000e+01,3.980000000000000000e+02,2.512562814070351796e-03,2.129897915361831425e-03
4.700000000000000000e+02,7.200000000000000000e+01,3.980000000000000000e+02,2.512562814070351796e-03,1.953125000000000000e-03
4.710000000000000000e+02,7.200000000000000000e+01,3.990000000000000000e+02,2.506265664160400863e-03,1.953125000000000000e-03
4.720000000000000000e+02,7.200000000000000000e+01,4.000000000000000000e+02,2.500000000000000052e-03,1.953125000000000000e-03
4.730000000000000000e+02,7.200000000000000000e+01,4.010000000000000000e+02,2.493765586034912655e-03,1.953125000000000000e-03
4.740000000000000000e+02,7.200000000000000000e+01,4.020000000000000000e+02,2.487562189054726321e-03,1.953125000000000000e-03
4.750000000000000000e+02,7.200000000000000000e+01,4.030000000000000000e+02,2.481389578163771710e-03,1.953125000000000000e-03
4.760000000000000000e+02,7.200000000000000000e+01,4.040000000000000000e+02,2.475247524752475278e-03,1.953125000000000000e-03
4.770000000000000000e+02,7.200000000000000000e+01,4.050000000000000000e+02,2.469135802469135752e-03,1.953125000000000000e-03
4.780000000000000000e+02,7.200000000000000000e+01,4.060000000000000000e+02,2.463054187192118254e-03,1.953125000000000000e-03
4.790000000000000000e+02,7.200000000000000000e+01,4.070000000000000000e+02,2.457002457002456942e-03,1.953125000000000000e-03
4.800000000000000000e+02,7.200000000000000000e+01,4.080000000000000000e+02,2.450980392156862711e-03,1.953125000000000000e-03
4.810000000000000000e+02,7.200000000000000000e+01,4.090000000000000000e+02,2.444987775061124684e-03,1.953125000000000000e-03
4.820000000000000000e+02,7.200000000000000000e+01,4.100000000000000000e+02,2.439024390243902437e-03,1.953125000000000000e-03
4.830000000000000000e+02,7.200000000000000000e+01,4.110000000000000000e+02,2.433090024330900308e-03,1.953125000000000000e-03
4.840000000000000000e+02,7.200000000000000000e+01,4.120000000000000000e+02,2.427184466019417265e-03,1.953125000000000000e-03
4.850000000000000000e+02,7.200000000000000000e+01,4.130000000000000000e+02,2.421307506053268881e-03,1.953125000000000000e-03
4.860000000000000000e+02,7.200000000000000000e+01,4.140000000000000000e+02,2.415458937198067518e-03,1.953125000000000000e-03
4.870000000000000000e+02,7.200000000000000000e+01,4.150000000000000000e+02,2.409638554216867682e-03,1.953125000000000000e-03
4.880000000000000000e+02,7.200000000000000000e+01,4.160000000000000000e+02,2.403846153846153980e-03,1.953125000000000000e-03
4.890000000000000000e+02,7.200000000000000000e+01,4.170000000000000000e+02,2.398081534772182090e-03,1.953125000000000000e-03
4.900000000000000000e+02,7.200000000000000000e+01,4.180000000000000000e+02,2.392344497607655409e-03,1.953125000000000000e-03
4.910000000000000000e+02,7.200000000000000000e+01,4.190000000000000000e+02,2.386634844868735193e-03,1.953125000000000000e-03
4.920000000000000000e+02,7.200000000000000000e+01,4.200000000000000000e+02,2.380952380952381167e-03,1.953125000000000000e-03
4.930000000000000000e+02,7.200000000000000000e+01,4.210000000000000000e+02,2.375296912114014357e-03,1.953125000000000000e-03
4.940000000000000000e+02,7.200000000000000000e+01,4.220000000000000000e+02,2.369668246445497811e-03,1.953125000000000000e-03
4.950000000000000000e+02,7.200000000000000000e+01,4.230000000000000000e+02,2.364066193853427839e-03,1.953125000000000000e-03
4.960000000000000000e+02,7.200000000000000000e+01,4.240000000000000000e+02,2.358490566037735759e-03,1.953125000000000000e-03
4.970000000000000000e+02,7.200000000000000000e+01,4.250000000000000000e+02,2.352941176470588029e-03,1.953125000000000000e-03
4.980000000000000000e+02,7.200000000000000000e+01,4.260000000000000000e+02,2.347417840375586907e-03,1.953125000000000000e-03
4.990000000000000000e+02,7.200000000000000000e+01,4.270000000000000000e+02,2.341920374707259951e-03,1.953125000000000000e-03
5.000000000000000000e+02,7.200000000000000000e+01,4.280000000000000000e+02,2.336448598130840947e-03,1.953125000000000000e-03
5.010000000000000000e+02,7.200000000000000000e+01,4.290000000000000000e+02,2.331002331002331000e-03,1.953125000000000000e-03
5.020000000000000000e+02,7.200000000000000000e+01,4.300000000000000000e+02,2.325581395348837177e-03,1.953125000000000000e-03
5.030000000000000000e+02,7.200000000000000000e+01,4.310000000000000000e+02,2.320185614849187838e-03,1.953125000000000000e-03
5.040000000000000000e+02,7.200000000000000000e+01,4.320000000000000000e+02,2.314814814814814686e-03,1.953125000000000000e-03
5.050000000000000000e+02,7.200000000000000000e+01,4.330000000000000000e+02,2.309468822170900656e-03,1.953125000000000000e-03
5.060000000000000000e+02,7.200000000000000000e+01,4.340000000000000000e+02,2.304147465437788016e-03,1.953125000000000000e-03
5.070000000000000000e+02,7.200000000000000000e+01,4.350000000000000000e+02,2.298850574712643646e-03,1.953125000000000000e-03
5.080000000000000000e+02,7.200000000000000000e+01,4.360000000000000000e+02,2.293577981651376274e-03,1.953125000000000000e-03
5.090000000000000000e+02,7.200000000000000000e+01,4.370000000000000000e+02,2.288329519450800920e-03,1.953125000000000000e-03
5.100000000000000000e+02,7.200000000000000000e+01,4.380000000000000000e+02,2.283105022831050102e-03,1.953125000000000000e-03
5.110000000000000000e+02,7.200000000000000000e+01,4.390000000000000000e+02,2.277904328018223127e-03,1.953125000000000000e-03
5.120000000000000000e+02,7.200000000000000000e+01,4.400000000000000000e+02,2.272727272727272617e-03,1.953125000000000000e-03
5.130000000000000000e+02,7.300000000000000000e+01,4.400000000000000000e+02,2.272727272727272617e-03,1.791023521884123467e-03
5.140000000000000000e+02,7.300000000000000000e+01,4.410000000000000000e+02,2.267573696145124777e-03,1.791023521884123467e-03
5.150000000000000000e+02,7.300000000000000000e+01,4.420000000000000000e+02,2.262443438914027351e-03,1.791023521884123467e-03
5.160000000000000000e+02,7.300000000000000000e+01,4.430000000000000000e+02,2.257336343115123965e-03,1.791023521884123467e-03
5.170000000000000000e+02,7.300000000000000000e+01,4.440000000000000000e+02,2.252252252252252233e-03,1.791023521884123467e-03
5.180000000000000000e+02,7.300000000000000000e+01,4.450000000000000000e+02,2.247191011235955254e-03,1.791023521884123467e-03
5.190000000000000000e+02,7.300000000000000000e+01,4.460000000000000000e+02,2.242152466367712971e-03,1.791023521884123467e-03
5.200000000000000000e+02,7.300000000000000000e+01,4.470000000000000000e+02,2.237136465324384739e-03,1.791023521884123467e-03
5.210000000000000000e+02,7.300000000000000000e+01,4.480000000000000000e+02,2.232142857142857019e-03,1.791023521884123467e-03
5.220000000000000000e+02,7.300000000000000000e+01,4.490000000000000000e+02,2.227171492204899680e-03,1.791023521884123467e-03
5.230000000000000000e+02,7.300000000000000000e+01,4.500000000000000000e+02,2.222222222222222220e-03,1.791023521884123467e-03
5.240000000000000000e+02,7.300000000000000000e+01,4.510000000000000000e+02,2.217294900221729488e-03,1.791023521884123467e-03
5.250000000000000000e+02,7.300000000000000000e+01,4.520000000000000000e+02,2.212389380530973421e-03,1.791023521884123467e-03
5.260000000000000000e+02,7.300000000000000000e+01,4.530000000000000000e+02,2.207505518763796908e-03,1.791023521884123467e-03
5.270000000000000000e+02,7.300000000000000000e+01,4.540000000000000000e+02,2.202643171806167605e-03,1.791023521884123467e-03
5.280000000000000000e+02,7.300000000000000000e+01,4.550000000000000000e+02,2.197802197802197800e-03,1.791023521884123467e-03
5.290000000000000000e+02,7.300000000000000000e+01,4.560000000000000000e+02,2.192982456140350755e-03,1.791023521884123467e-03
5.300000000000000000e+02,7.300000000000000000e+01,4.570000000000000000e+02,2.188183807439824866e-03,1.791023521884123467e-03
5.310000000000000000e+02,7.300000000000000000e+01,4.580000000000000000e+02,2.183406113537117790e-03,1.791023521884123467e-03
5.320000000000000000e+02,7.300000000000000000e+01,4.590000000000000000e+02,2.178649237472767095e-03,1.791023521884123467e-03
5.330000000000000000e+02,7.300000000000000000e+01,4.600000000000000000e+02,2.173913043478260896e-03,1.791023521884123467e-03
5.340000000000000000e+02,7.300000000000000000e+01,4.610000000000000000e+02,2.169197396963123709e-03,1.791023521884123467e-03
5.350000000000000000e+02,7.300000000000000000e+01,4.620000000000000000e+02,2.164502164502164500e-03,1.791023521884123467e-03
5.360000000000000000e+02,7.300000000000000000e+01,4.630000000000000000e+02,2.159827213822894301e-03,1.791023521884123467e-03
5.370000000000000000e+02,7.300000000000000000e+01,4.640000000000000000e+02,2.155172413793103418e-03,1.791023521884123467e-03
5.380000000000000000e+02,7.300000000000000000e+01,4.650000000000000000e+02,2.150537634408602149e-03,1.791023521884123467e-03
5.390000000000000000e+02,7.300000000000000000e+01,4.660000000000000000e+02,2.145922746781115872e-03,1.791023521884123467e-03
5.400000000000000000e+02,7.300000000000000000e+01,4.670000000000000000e+02,2.141327623126338450e-03,1.791023521884123467e-03
5.410000000000000000e+02,7.300000000000000000e+01,4.680000000000000000e+02,2.136752136752136967e-03,1.791023521884123467e-03
5.420000000000000000e+02,7.300000000000000000e+01,4.690000000000000000e+02,2.132196162046908275e-03,1.791023521884123467e-03
5.430000000000000000e+02,7.300000000000000000e+01,4.700000000000000000e+02,2.127659574468085141e-03,1.791023521884123467e-03
5.440000000000000000e+02,7.300000000000000000e+01,4.710000000000000000e+02,2.123142250530785525e-03,1.791023521884123467e-03
5.450000000000000000e+02,7.300000000000000000e+01,4.720000000000000000e+02,2.118644067796610162e-03,1.791023521884123467e-03
5.460000000000000000e+02,7.300000000000000000e+01,4.730000000000000000e+02,2.114164904862579370e-03,1.791023521884123467e-03
5.470000000000000000e+02,7.300000000000000000e+01,4.740000000000000000e+02,2.109704641350210793e-03,1.791023521884123467e-03
5.480000000000000000e+02,7.300000000000000000e+01,4.750000000000000000e+02,2.105263157894736795e-03,1.791023521884123467e-03
5.490000000000000000e+02,7.300000000000000000e+01,4.760000000000000000e+02,2.100840336134453690e-03,1.791023521884123467e-03
5.500000000000000000e+02,7.300000000000000000e+01,4.770000000000000000e+02,2.096436058700209756e-03,1.791023521884123467e-03
5.510000000000000000e+02,7.300000000000000000e+01,4.780000000000000000e+02,2.092050209205020741e-03,1.791023521884123467e-03
5.520000000000000000e+02,7.300000000000000000e+01,4.790000000000000000e+02,2.087682672233820251e-03,1.791023521884123467e-03
5.530000000000000000e+02,7.300000000000000000e+01,4.800000000000000000e+02,2.083333333333333304e-03,1.791023521884123467e-03
5.540000000000000000e+02,7.300000000000000000e+01,4.810000000000000000e+02,2.079002079002079117e-03,1.791023521884123467e-03
5.550000000000000000e+02,7.300000000000000000e+01,4.820000000000000000e+02,2.074688796680497927e-03,1.791023521884123467e-03
5.560000000000000000e+02,7.300000000000000000e+01,4.830000000000000000e+02,2.070393374741200977e-03,1.791023521884123467e-03
5.570000000000000000e+02,7.300000000000000000e+01,4.840000000000000000e+02,2.066115702479338900e-03,1.791023521884123467e-03
5.580000000000000000e+02,7.300000000000000000e+01,4.850000000000000000e+02,2.061855670103092831e-03,1.791023521884123467e-03
5.590000000000000000e+02,7.400000000000000000e+01,4.850000000000000000e+02,2.061855670103092831e-03,1.642375811042411137e-03
5.600000000000000000e+02,7.400000000000000000e+01,4.860000000000000000e+02,2.057613168724280010e-03,1.642375811042411137e-03
5.610000000000000000e+02,7.400000000000000000e+01,4.870000000000000000e+02,2.053388090349076052e-03,1.642375811042411137e-03
5.620000000000000000e+02,7.400000000000000000e+01,4.880000000000000000e+02,2.049180327868852566e-03,1.642375811042411137e-03
5.630000000000000000e+02,7.400000000000000000e+01,4.890000000000000000e+02,2.044989775051124937e-03,1.642375811042411137e-03
5.640000000000000000e+02,7.400000000000000000e+01,4.900000000000000000e+02,2.040816326530612429e-03,1.642375811042411137e-03
5.650000000000000000e+02,7.400000000000000000e+01,4.910000000000000000e+02,2.036659877800407140e-03,1.642375811042411137e-03
5.660000000000000000e+02,7.400000000000000000e+01,4.920000000000000000e+02,2.032520325203252248e-03,1.642375811042411137e-03
5.670000000000000000e+02,7.400000000000000000e+01,4.930000000000000000e+02,2.028397565922920864e-03,1.642375811042411137e-03
5.680000000000000000e+02,7.400000000000000000e+01,4.940000000000000000e+02,2.024291497975708523e-03,1.642375811042411137e-03
5.690000000000000000e+02,7.400000000000000000e+01,4.950000000000000000e+02,2.020202020202020200e-03,1.642375811042411137e-03
5.700000000000000000e+02,7.400000000000000000e+01,4.960000000000000000e+02,2.016129032258064460e-03,1.642375811042411137e-03
5.710000000000000000e+02,7.400000000000000000e+01,4.970000000000000000e+02,2.012072434607646045e-03,1.642375811042411137e-03
5.720000000000000000e+02,7.400000000000000000e+01,4.980000000000000000e+02,2.008032128514056040e-03,1.642375811042411137e-03
5.730000000000000000e+02,7.400000000000000000e+01,4.990000000000000000e+02,2.004008016032063962e-03,1.642375811042411137e-03
5.740000000000000000e+02,7.400000000000000000e+01,5.000000000000000000e+02,2.000000000000000042e-03,1.642375811042411137e-03
5.750000000000000000e+02,7.400000000000000000e+01,5.010000000000000000e+02,1.996007984031935960e-03,1.642375811042411137e-03
5.760000000000000000e+02,7.400000000000000000e+01,5.020000000000000000e+02,1.992031872509960125e-03,1.642375811042411137e-03
5.770000000000000000e+02,7.400000000000000000e+01,5.030000000000000000e+02,1.988071570576540551e-03,1.642375811042411137e-03
5.780000000000000000e+02,7.400000000000000000e+01,5.040000000000000000e+02,1.984126984126984017e-03,1.642375811042411137e-03
5.790000000000000000e+02,7.400000000000000000e+01,5.050000000000000000e+02,1.980198019801980222e-03,1.642375811042411137e-03
5.800000000000000000e+02,7.400000000000000000e+01,5.060000000000000000e+02,1.976284584980237020e-03,1.642375811042411137e-03
5.810000000000000000e+02,7.400000000000000000e+01,5.070000000000000000e+02,1.972386587771203254e-03,1.642375811042411137e-03
5.820000000000000000e+02,7.400000000000000000e+01,5.080000000000000000e+02,1.968503937007873988e-03,1.642375811042411137e-03
5.830000000000000000e+02,7.400000000000000000e+01,5.090000000000000000e+02,1.964636542239685518e-03,1.642375811042411137e-03
5.840000000000000000e+02,7.400000000000000000e+01,5.100000000000000000e+02,1.960784313725490169e-03,1.642375811042411137e-03
5.850000000000000000e+02,7.400000000000000000e+01,5.110000000000000000e+02,1.956947162426614373e-03,1.642375811042411137e-03
5.860000000000000000e+02,7.400000000000000000e+01,5.120000000000000000e+02,1.953125000000000000e-03,1.642375811042411137e-03
5.870000000000000000e+02,7.400000000000000000e+01,5.130000000000000000e+02,1.949317738791422894e-03,1.642375811042411137e-03
5.880000000000000000e+02,7.400000000000000000e+01,5.140000000000000000e+02,1.945525291828793801e-03,1.642375811042411137e-03
5.890000000000000000e+02,7.400000000000000000e+01,5.150000000000000000e+02,1.941747572815533899e-03,1.642375811042411137e-03
5.900000000000000000e+02,7.400000000000000000e+01,5.160000000000000000e+02,1.937984496124030981e-03,1.642375811042411137e-03
5.910000000000000000e+02,7.400000000000000000e+01,5.170000000000000000e+02,1.934235976789168291e-03,1.642375811042411137e-03
5.920000000000000000e+02,7.400000000000000000e+01,5.180000000000000000e+02,1.930501930501930547e-03,1.642375811042411137e-03
5.930000000000000000e+02,7.400000000000000000e+01,5.190000000000000000e+02,1.926782273603082829e-03,1.642375811042411137e-03
5.940000000000000000e+02,7.400000000000000000e+01,5.200000000000000000e+02,1.923076923076923184e-03,1.642375811042411137e-03
5.950000000000000000e+02,7.400000000000000000e+01,5.210000000000000000e+02,1.919385796545105497e-03,1.642375811042411137e-03
5.960000000000000000e+02,7.400000000000000000e+01,5.220000000000000000e+02,1.915708812260536300e-03,1.642375811042411137e-03
5.970000000000000000e+02,7.400000000000000000e+01,5.230000000000000000e+02,1.912045889101338363e-03,1.642375811042411137e-03
5.980000000000000000e+02,7.400000000000000000e+01,5.240000000000000000e+02,1.908396946564885422e-03,1.642375811042411137e-03
5.990000000000000000e+02,7.400000000000000000e+01,5.250000000000000000e+02,1.904761904761904760e-03,1.642375811042411137e-03
6.000000000000000000e+02,7.400000000000000000e+01,5.260000000000000000e+02,1.901140684410646377e-03,1.642375811042411137e-03
6.010000000000000000e+02,7.400000000000000000e+01,5.270000000000000000e+02,1.897533206831119581e-03,1.642375811042411137e-03
6.020000000000000000e+02,7.400000000000000000e+01,5.280000000000000000e+02,1.893939393939393992e-03,1.642375811042411137e-03
6.030000000000000000e+02,7.400000000000000000e+01,5.290000000000000000e+02,1.890359168241966025e-03,1.642375811042411137e-03
6.040000000000000000e+02,7.400000000000000000e+01,5.300000000000000000e+02,1.886792452830188694e-03,1.642375811042411137e-03
6.050000000000000000e+02,7.400000000000000000e+01,5.310000000000000000e+02,1.883239171374764516e-03,1.642375811042411137e-03
6.060000000000000000e+02,7.400000000000000000e+01,5.320000000000000000e+02,1.879699248120300648e-03,1.642375811042411137e-03
6.070000000000000000e+02,7.400000000000000000e+01,5.330000000000000000e+02,1.876172607879924951e-03,1.642375811042411137e-03
6.080000000000000000e+02,7.400000000000000000e+01,5.340000000000000000e+02,1.872659176029962567e-03,1.642375811042411137e-03
6.090000000000000000e+02,7.500000000000000000e+01,5.340000000000000000e+02,1.872659176029962567e-03,1.506065259187442133e-03
6.100000000000000000e+02,7.500000000000000000e+01,5.350000000000000000e+02,1.869158878504672975e-03,1.506065259187442133e-03
6.110000000000000000e+02,7.500000000000000000e+01,5.360000000000000000e+02,1.865671641791044741e-03,1.506065259187442133e-03
6.120000000000000000e+02,7.500000000000000000e+01,5.370000000000000000e+02,1.862197392923649894e-03,1.506065259187442133e-03
6.130000000000000000e+02,7.500000000000000000e+01,5.380000000000000000e+02,1.858736059479553816e-03,1.506065259187442133e-03
6.140000000000000000e+02,7.500000000000000000e+01,5.390000000000000000e+02,1.855287569573283888e-03,1.506065259187442133e-03
6.150000000000000000e+02,7.500000000000000000e+01,5.400000000000000000e+02,1.851851851851851923e-03,1.506065259187442133e-03
6.160000000000000000e+02,7.500000000000000000e+01,5.410000000000000000e+02,1.848428835489833617e-03,1.506065259187442133e-03
6.170000000000000000e+02,7.500000000000000000e+01,5.420000000000000000e+02,1.845018450184501791e-03,1.506065259187442133e-03
6.180000000000000000e+02,7.500000000000000000e+01,5.430000000000000000e+02,1.841620626151012959e-03,1.506065259187442133e-03
6.190000000000000000e+02,7.500000000000000000e+01,5.440000000000000000e+02,1.838235294117647033e-03,1.506065259187442133e-03
6.200000000000000000e+02,7.500000000000000000e+01,5.450000000000000000e+02,1.834862385321101019e-03,1.506065259187442133e-03
6.210000000000000000e+02,7.500000000000000000e+01,5.460000000000000000e+02,1.831501831501831500e-03,1.506065259187442133e-03
6.220000000000000000e+02,7.500000000000000000e+01,5.470000000000000000e+02,1.828153564899451548e-03,1.506065259187442133e-03
6.230000000000000000e+02,7.500000000000000000e+01,5.480000000000000000e+02,1.824817518248175122e-03,1.506065259187442133e-03
6.240000000000000000e+02,7.500000000000000000e+01,5.490000000000000000e+02,1.821493624772313295e-03,1.506065259187442133e-03
6.250000000000000000e+02,7.500000000000000000e+01,5.500000000000000000e+02,1.818181818181818180e-03,1.506065259187442133e-03
6.260000000000000000e+02,7.500000000000000000e+01,5.510000000000000000e+02,1.814882032667876517e-03,1.506065259187442133e-03
6.270000000000000000e+02,7.500000000000000000e+01,5.520000000000000000e+02,1.811594202898550747e-03,1.506065259187442133e-03
6.280000000000000000e+02,7.500000000000000000e+01,5.530000000000000000e+02,1.808318264014466487e-03,1.506065259187442133e-03
6.290000000000000000e+02,7.500000000000000000e+01,5.540000000000000000e+02,1.805054151624548801e-03,1.506065259187442133e-03
6.300000000000000000e+02,7.500000000000000000e+01,5.550000000000000000e+02,1.801801801801801830e-03,1.506065259187442133e-03
6.310000000000000000e+02,7.500000000000000000e+01,5.560000000000000000e+02,1.798561151079136784e-03,1.506065259187442133e-03
6.320000000000000000e+02,7.500000000000000000e+01,5.570000000000000000e+02,1.795332136445242435e-03,1.506065259187442133e-03
6.330000000000000000e+02,7.500000000000000000e+01,5.580000000000000000e+02,1.792114695340501791e-03,1.506065259187442133e-03
6.340000000000000000e+02,7.500000000000000000e+01,5.590000000000000000e+02,1.788908765652951708e-03,1.506065259187442133e-03
6.350000000000000000e+02,7.500000000000000000e+01,5.600000000000000000e+02,1.785714285714285659e-03,1.506065259187442133e-03
6.360000000000000000e+02,7.500000000000000000e+01,5.610000000000000000e+02,1.782531194295900075e-03,1.506065259187442133e-03
6.370000000000000000e+02,7.500000000000000000e+01,5.620000000000000000e+02,1.779359430604982115e-03,1.506065259187442133e-03
6.380000000000000000e+02,7.500000000000000000e+01,5.630000000000000000e+02,1.776198934280639498e-03,1.506065259187442133e-03
6.390000000000000000e+02,7.500000000000000000e+01,5.640000000000000000e+02,1.773049645390070879e-03,1.506065259187442133e-03
6.400000000000000000e+02,7.500000000000000000e+01,5.650000000000000000e+02,1.769911504424778736e-03,1.506065259187442133e-03
6.410000000000000000e+02,7.500000000000000000e+01,5.660000000000000000e+02,1.766784452296819765e-03,1.506065259187442133e-03
6.420000000000000000e+02,7.500000000000000000e+01,5.670000000000000000e+02,1.763668430335096904e-03,1.506065259187442133e-03
6.430000000000000000e+02,7.500000000000000000e+01,5.680000000000000000e+02,1.760563380281690181e-03,1.506065259187442133e-03
6.440000000000000000e+02,7.500000000000000000e+01,5.690000000000000000e+02,1.757469244288224850e-03,1.506065259187442133e-03
6.450000000000000000e+02,7.500000000000000000e+01,5.700000000000000000e+02,1.754385964912280734e-03,1.506065259187442133e-03
6.460000000000000000e+02,7.500000000000000000e+01,5.710000000000000000e+02,1.751313485113835389e-03,1.506065259187442133e-03
6.470000000000000000e+02,7.500000000000000000e+01,5.720000000000000000e+02,1.748251748251748250e-03,1.506065259187442133e-03
6.480000000000000000e+02,7.500000000000000000e+01,5.730000000000000000e+02,1.745200698080279266e-03,1.506065259187442133e-03
6.490000000000000000e+02,7.500000000000000000e+01,5.740000000000000000e+02,1.742160278745644598e-03,1.506065259187442133e-03
6.500000000000000000e+02,7.500000000000000000e+01,5.750000000000000000e+02,1.739130434782608760e-03,1.506065259187442133e-03
6.510000000000000000e+02,7.500000000000000000e+01,5.760000000000000000e+02,1.736111111111111015e-03,1.506065259187442133e-03
6.520000000000000000e+02,7.500000000000000000e+01,5.770000000000000000e+02,1.733102253032928848e-03,1.506065259187442133e-03
6.530000000000000000e+02,7.500000000000000000e+01,5.780000000000000000e+02,1.730103806228373755e-03,1.506065259187442133e-03
6.540000000000000000e+02,7.500000000000000000e+01,5.790000000000000000e+02,1.727115716753022372e-03,1.506065259187442133e-03
6.550000000000000000e+02,7.500000000000000000e+01,5.800000000000000000e+02,1.724137931034482735e-03,1.506065259187442133e-03
6.560000000000000000e+02,7.500000000000000000e+01,5.810000000000000000e+02,1.721170395869191109e-03,1.506065259187442133e-03
6.570000000000000000e+02,7.500000000000000000e+01,5.820000000000000000e+02,1.718213058419243953e-03,1.506065259187442133e-03
6.580000000000000000e+02,7.500000000000000000e+01,5.830000000000000000e+02,1.715265866209262410e-03,1.506065259187442133e-03
6.590000000000000000e+02,7.500000000000000000e+01,5.840000000000000000e+02,1.712328767123287576e-03,1.506065259187442133e-03
6.600000000000000000e+02,7.500000000000000000e+01,5.850000000000000000e+02,1.709401709401709400e-03,1.506065259187442133e-03
6.610000000000000000e+02,7.500000000000000000e+01,5.860000000000000000e+02,1.706484641638225273e-03,1.506065259187442133e-03
6.620000000000000000e+02,7.500000000000000000e+01,5.870000000000000000e+02,1.703577512776831369e-03,1.506065259187442133e-03
6.630000000000000000e+02,7.500000000000000000e+01,5.880000000000000000e+02,1.700680272108843474e-03,1.506065259187442133e-03
6.640000000000000000e+02,7.600000000000000000e+01,5.880000000000000000e+02,1.700680272108843474e-03,1.381067932004975728e-03
6.650000000000000000e+02,7.600000000000000000e+01,5.890000000000000000e+02,1.697792869269949042e-03,1.381067932004975728e-03
6.660000000000000000e+02,7.600000000000000000e+01,5.900000000000000000e+02,1.694915254237288086e-03,1.381067932004975728e-03
6.670000000000000000e+02,7.600000000000000000e+01,5.910000000000000000e+02,1.692047377326565084e-03,1.381067932004975728e-03
6.680000000000000000e+02,7.600000000000000000e+01,5.920000000000000000e+02,1.689189189189189283e-03,1.381067932004975728e-03
6.690000000000000000e+02,7.600000000000000000e+01,5.930000000000000000e+02,1.686340640809443417e-03,1.381067932004975728e-03
6.700000000000000000e+02,7.600000000000000000e+01,5.940000000000000000e+02,1.683501683501683428e-03,1.381067932004975728e-03
6.710000000000000000e+02,7.600000000000000000e+01,5.950000000000000000e+02,1.680672268907563126e-03,1.381067932004975728e-03
6.720000000000000000e+02,7.600000000000000000e+01,5.960000000000000000e+02,1.677852348993288554e-03,1.381067932004975728e-03
6.730000000000000000e+02,7.600000000000000000e+01,5.970000000000000000e+02,1.675041876046901197e-03,1.381067932004975728e-03
6.740000000000000000e+02,7.600000000000000000e+01,5.980000000000000000e+02,1.672240802675585255e-03,1.381067932004975728e-03
6.750000000000000000e+02,7.600000000000000000e+01,5.990000000000000000e+02,1.669449081803005058e-03,1.381067932004975728e-03
6.760000000000000000e+02,7.600000000000000000e+01,6.000000000000000000e+02,1.666666666666666774e-03,1.381067932004975728e-03
6.770000000000000000e+02,7.600000000000000000e+01,6.010000000000000000e+02,1.663893510815307860e-03,1.381067932004975728e-03
6.780000000000000000e+02,7.600000000000000000e+01,6.020000000000000000e+02,1.661129568106312331e-03,1.381067932004975728e-03
6.790000000000000000e+02,7.600000000000000000e+01,6.030000000000000000e+02,1.658374792703150953e-03,1.381067932004975728e-03
6.800000000000000000e+02,7.600000000000000000e+01,6.040000000000000000e+02,1.655629139072847681e-03,1.381067932004975728e-03
6.810000000000000000e+02,7.600000000000000000e+01,6.050000000000000000e+02,1.652892561983471034e-03,1.381067932004975728e-03
6.820000000000000000e+02,7.600000000000000000e+01,6.060000000000000000e+02,1.650165016501650185e-03,1.381067932004975728e-03
6.830000000000000000e+02,7.600000000000000000e+01,6.070000000000000000e+02,1.647446457990115343e-03,1.381067932004975728e-03
6.840000000000000000e+02,7.600000000000000000e+01,6.080000000000000000e+02,1.644736842105263067e-03,1.381067932004975728e-03
6.850000000000000000e+02,7.600000000000000000e+01,6.090000000000000000e+02,1.642036124794745431e-03,1.381067932004975728e-03
6.860000000000000000e+02,7.600000000000000000e+01,6.100000000000000000e+02,1.639344262295081966e-03,1.381067932004975728e-03
6.870000000000000000e+02,7.600000000000000000e+01,6.110000000000000000e+02,1.636661211129296313e-03,1.381067932004975728e-03
6.880000000000000000e+02,7.600000000000000000e+01,6.120000000000000000e+02,1.633986928104575213e-03,1.381067932004975728e-03
6.890000000000000000e+02,7.600000000000000000e+01,6.130000000000000000e+02,1.631321370309951136e-03,1.381067932004975728e-03
6.900000000000000000e+02,7.600000000000000000e+01,6.140000000000000000e+02,1.628664495114006587e-03,1.381067932004975728e-03
6.910000000000000000e+02,7.600000000000000000e+01,6.150000000000000000e+02,1.626016260162601625e-03,1.381067932004975728e-03
6.920000000000000000e+02,7.600000000000000000e+01,6.160000000000000000e+02,1.623376623376623484e-03,1.381067932004975728e-03
6.930000000000000000e+02,7.600000000000000000e+01,6.170000000000000000e+02,1.620745542949756810e-03,1.381067932004975728e-03
6.940000000000000000e+02,7.600000000000000000e+01,6.180000000000000000e+02,1.618122977346278394e-03,1.381067932004975728e-03
6.950000000000000000e+02,7.600000000000000000e+01,6.190000000000000000e+02,1.615508885298869244e-03,1.381067932004975728e-03
6.960000000000000000e+02,7.600000000000000000e+01,6.200000000000000000e+02,1.612903225806451612e-03,1.381067932004975728e-03
6.970000000000000000e+02,7.600000000000000000e+01,6.210000000000000000e+02,1.610305958132045084e-03,1.381067932004975728e-03
6.980000000000000000e+02,7.600000000000000000e+01,6.220000000000000000e+02,1.607717041800643069e-03,1.381067932004975728e-03
6.990000000000000000e+02,7.600000000000000000e+01,6.230000000000000000e+02,1.605136436597110741e-03,1.381067932004975728e-03
7.000000000000000000e+02,7.600000000000000000e+01,6.240000000000000000e+02,1.602564102564102509e-03,1.381067932004975728e-03
7.010000000000000000e+02,7.600000000000000000e+01,6.250000000000000000e+02,1.600000000000000077e-03,1.381067932004975728e-03
7.020000000000000000e+02,7.600000000000000000e+01,6.260000000000000000e+02,1.597444089456868943e-03,1.381067932004975728e-03
7.030000000000000000e+02,7.600000000000000000e+01,6.270000000000000000e+02,1.594896331738437012e-03,1.381067932004975728e-03
7.040000000000000000e+02,7.600000000000000000e+01,6.280000000000000000e+02,1.592356687898089252e-03,1.381067932004975728e-03
7.050000000000000000e+02,7.600000000000000000e+01,6.290000000000000000e+02,1.589825119236884044e-03,1.381067932004975728e-03
7.060000000000000000e+02,7.600000000000000000e+01,6.300000000000000000e+02,1.587301587301587300e-03,1.381067932004975728e-03
7.070000000000000000e+02,7.600000000000000000e+01,6.310000000000000000e+02,1.584786053882725892e-03,1.381067932004975728e-03
7.080000000000000000e+02,7.600000000000000000e+01,6.320000000000000000e+02,1.582278481012658203e-03,1.381067932004975728e-03
7.090000000000000000e+02,7.600000000000000000e+01,6.330000000000000000e+02,1.579778830963665063e-03,1.381067932004975728e-03
7.100000000000000000e+02,7.600000000000000000e+01,6.340000000000000000e+02,1.577287066246056734e-03,1.381067932004975728e-03
7.110000000000000000e+02,7.600000000000000000e+01,6.350000000000000000e+02,1.574803149606299191e-03,1.381067932004975728e-03
7.120000000000000000e+02,7.600000000000000000e+01,6.360000000000000000e+02,1.572327044025157317e-03,1.381067932004975728e-03
7.130000000000000000e+02,7.600000000000000000e+01,6.370000000000000000e+02,1.569858712715855665e-03,1.381067932004975728e-03
7.140000000000000000e+02,7.600000000000000000e+01,6.380000000000000000e+02,1.567398119122256992e-03,1.381067932004975728e-03
7.150000000000000000e+02,7.600000000000000000e+01,6.390000000000000000e+02,1.564945226917057938e-03,1.381067932004975728e-03
7.160000000000000000e+02,7.600000000000000000e+01,6.400000000000000000e+02,1.562500000000000087e-03,1.381067932004975728e-03
7.170000000000000000e+02,7.600000000000000000e+01,6.410000000000000000e+02,1.560062402496099898e-03,1.381067932004975728e-03
7.180000000000000000e+02,7.600000000000000000e+01,6.420000000000000000e+02,1.557632398753894037e-03,1.381067932004975728e-03
7.190000000000000000e+02,7.600000000000000000e+01,6.430000000000000000e+02,1.555209953343701396e-03,1.381067932004975728e-03
7.200000000000000000e+02,7.600000000000000000e+01,6.440000000000000000e+02,1.552795031055900516e-03,1.381067932004975728e-03
7.210000000000000000e+02,7.600000000000000000e+01,6.450000000000000000e+02,1.550387596899224785e-03,1.381067932004975728e-03
7.220000000000000000e+02,7.600000000000000000e+01,6.460000000000000000e+02,1.547987616099071300e-03,1.381067932004975728e-03
7.230000000000000000e+02,7.600000000000000000e+01,6.470000000000000000e+02,1.545595054095826862e-03,1.381067932004975728e-03
7.240000000000000000e+02,7.600000000000000000e+01,6.480000000000000000e+02,1.543209876543209791e-03,1.381067932004975728e-03
7.250000000000000000e+02,7.700000000000000000e+01,6.480000000000000000e+02,1.543209876543209791e-03,1.266444877588876602e-03
7.260000000000000000e+02,7.700000000000000000e+01,6.490000000000000000e+02,1.540832049306625632e-03,1.266444877588876602e-03
7.270000000000000000e+02,7.700000000000000000e+01,6.500000000000000000e+02,1.538461538461538460e-03,1.266444877588876602e-03
7.280000000000000000e+02,7.700000000000000000e+01,6.510000000000000000e+02,1.536098310291858678e-03,1.266444877588876602e-03
7.290000000000000000e+02,7.700000000000000000e+01,6.520000000000000000e+02,1.533742331288343594e-03,1.266444877588876602e-03
7.300000000000000000e+02,7.700000000000000000e+01,6.530000000000000000e+02,1.531393568147013844e-03,1.266444877588876602e-03
7.310000000000000000e+02,7.700000000000000000e+01,6.540000000000000000e+02,1.529051987767584110e-03,1.266444877588876602e-03
7.320000000000000000e+02,7.700000000000000000e+01,6.550000000000000000e+02,1.526717557251908381e-03,1.266444877588876602e-03
7.330000000000000000e+02,7.700000000000000000e+01,6.560000000000000000e+02,1.524390243902439077e-03,1.266444877588876602e-03
7.340000000000000000e+02,7.700000000000000000e+01,6.570000000000000000e+02,1.522070015220700068e-03,1.266444877588876602e-03
7.350000000000000000e+02,7.700000000000000000e+01,6.580000000000000000e+02,1.519756838905775070e-03,1.266444877588876602e-03
7.360000000000000000e+02,7.700000000000000000e+01,6.590000000000000000e+02,1.517450682852807334e-03,1.266444877588876602e-03
7.370000000000000000e+02,7.700000000000000000e+01,6.600000000000000000e+02,1.515151515151515150e-03,1.266444877588876602e-03
7.380000000000000000e+02,7.700000000000000000e+01,6.610000000000000000e+02,1.512859304084720156e-03,1.266444877588876602e-03
7.390000000000000000e+02,7.700000000000000000e+01,6.620000000000000000e+02,1.510574018126888216e-03,1.266444877588876602e-03
7.400000000000000000e+02,7.700000000000000000e+01,6.630000000000000000e+02,1.508295625942684829e-03,1.266444877588876602e-03
7.410000000000000000e+02,7.700000000000000000e+01,6.640000000000000000e+02,1.506024096385542247e-03,1.266444877588876602e-03
7.420000000000000000e+02,7.700000000000000000e+01,6.650000000000000000e+02,1.503759398496240692e-03,1.266444877588876602e-03
7.430000000000000000e+02,7.700000000000000000e+01,6.660000000000000000e+02,1.501501501501501488e-03,1.266444877588876602e-03
7.440000000000000000e+02,7.700000000000000000e+01,6.670000000000000000e+02,1.499250374812593654e-03,1.266444877588876602e-03
7.450000000000000000e+02,7.700000000000000000e+01,6.680000000000000000e+02,1.497005988023952187e-03,1.266444877588876602e-03
7.460000000000000000e+02,7.700000000000000000e+01,6.690000000000000000e+02,1.494768310911808720e-03,1.266444877588876602e-03
7.470000000000000000e+02,7.700000000000000000e+01,6.700000000000000000e+02,1.492537313432835836e-03,1.266444877588876602e-03
7.480000000000000000e+02,7.700000000000000000e+01,6.710000000000000000e+02,1.490312965722801787e-03,1.266444877588876602e-03
7.490000000000000000e+02,7.700000000000000000e+01,6.720000000000000000e+02,1.488095238095238013e-03,1.266444877588876602e-03
7.500000000000000000e+02,7.700000000000000000e+01,6.730000000000000000e+02,1.485884101040118796e-03,1.266444877588876602e-03
7.510000000000000000e+02,7.700000000000000000e+01,6.740000000000000000e+02,1.483679525222551983e-03,1.266444877588876602e-03
7.520000000000000000e+02,7.700000000000000000e+01,6.750000000000000000e+02,1.481481481481481408e-03,1.266444877588876602e-03
7.530000000000000000e+02,7.700000000000000000e+01,6.760000000000000000e+02,1.479289940828402332e-03,1.266444877588876602e-03
7.540000000000000000e+02,7.700000000000000000e+01,6.770000000000000000e+02,1.477104874446085771e-03,1.266444877588876602e-03
7.550000000000000000e+02,7.700000000000000000e+01,6.780000000000000000e+02,1.474926253687315614e-03,1.266444877588876602e-03
7.560000000000000000e+02,7.700000000000000000e+01,6.790000000000000000e+02,1.472754050073637674e-03,1.266444877588876602e-03
7.570000000000000000e+02,7.700000000000000000e+01,6.800000000000000000e+02,1.470588235294117627e-03,1.266444877588876602e-03
7.580000000000000000e+02,7.700000000000000000e+01,6.810000000000000000e+02,1.468428781204111520e-03,1.266444877588876602e-03
7.590000000000000000e+02,7.700000000000000000e+01,6.820000000000000000e+02,1.466275659824046920e-03,1.266444877588876602e-03
7.600000000000000000e+02,7.700000000000000000e+01,6.830000000000000000e+02,1.464128843338213803e-03,1.266444877588876602e-03
7.610000000000000000e+02,7.700000000000000000e+01,6.840000000000000000e+02,1.461988304093567170e-03,1.266444877588876602e-03
7.620000000000000000e+02,7.700000000000000000e+01,6.850000000000000000e+02,1.459854014598540055e-03,1.266444877588876602e-03
7.630000000000000000e+02,7.700000000000000000e+01,6.860000000000000000e+02,1.457725947521865866e-03,1.266444877588876602e-03
7.640000000000000000e+02,7.700000000000000000e+01,6.870000000000000000e+02,1.455604075691412005e-03,1.266444877588876602e-03
7.650000000000000000e+02,7.700000000000000000e+01,6.880000000000000000e+02,1.453488372093023236e-03,1.266444877588876602e-03
7.660000000000000000e+02,7.700000000000000000e+01,6.890000000000000000e+02,1.451378809869375902e-03,1.266444877588876602e-03
7.670000000000000000e+02,7.700000000000000000e+01,6.900000000000000000e+02,1.449275362318840597e-03,1.266444877588876602e-03
7.680000000000000000e+02,7.700000000000000000e+01,6.910000000000000000e+02,1.447178002894355898e-03,1.266444877588876602e-03
7.690000000000000000e+02,7.700000000000000000e+01,6.920000000000000000e+02,1.445086705202312067e-03,1.266444877588876602e-03
7.700000000000000000e+02,7.700000000000000000e+01,6.930000000000000000e+02,1.443001443001443000e-03,1.266444877588876602e-03
7.710000000000000000e+02,7.700000000000000000e+01,6.940000000000000000e+02,1.440922190201729012e-03,1.266444877588876602e-03
7.720000000000000000e+02,7.700000000000000000e+01,6.950000000000000000e+02,1.438848920863309384e-03,1.266444877588876602e-03
7.730000000000000000e+02,7.700000000000000000e+01,6.960000000000000000e+02,1.436781609195402279e-03,1.266444877588876602e-03
7.740000000000000000e+02,7.700000000000000000e+01,6.970000000000000000e+02,1.434720229555236804e-03,1.266444877588876602e-03
7.750000000000000000e+02,7.700000000000000000e+01,6.980000000000000000e+02,1.432664756446991360e-03,1.266444877588876602e-03
7.760000000000000000e+02,7.700000000000000000e+01,6.990000000000000000e+02,1.430615164520743915e-03,1.266444877588876602e-03
7.770000000000000000e+02,7.700000000000000000e+01,7.000000000000000000e+02,1.428571428571428570e-03,1.266444877588876602e-03
7.780000000000000000e+02,7.700000000000000000e+01,7.010000000000000000e+02,1.426533523537803182e-03,1.266444877588876602e-03
7.790000000000000000e+02,7.700000000000000000e+01,7.020000000000000000e+02,1.424501424501424572e-03,1.266444877588876602e-03
7.800000000000000000e+02,7.700000000000000000e+01,7.030000000000000000e+02,1.422475106685633069e-03,1.266444877588876602e-03
7.810000000000000000e+02,7.700000000000000000e+01,7.040000000000000000e+02,1.420454545454545494e-03,1.266444877588876602e-03
7.820000000000000000e+02,7.700000000000000000e+01,7.050000000000000000e+02,1.418439716312056833e-03,1.266444877588876602e-03
7.830000000000000000e+02,7.700000000000000000e+01,7.060000000000000000e+02,1.416430594900849925e-03,1.266444877588876602e-03
7.840000000000000000e+02,7.700000000000000000e+01,7.070000000000000000e+02,1.414427157001414475e-03,1.266444877588876602e-03
7.850000000000000000e+02,7.700000000000000000e+01,7.080000000000000000e+02,1.412429378531073441e-03,1.266444877588876602e-03
7.860000000000000000e+02,7.700000000000000000e+01,7.090000000000000000e+02,1.410437235543018312e-03,1.266444877588876602e-03
7.870000000000000000e+02,7.700000000000000000e+01,7.100000000000000000e+02,1.408450704225352188e-03,1.266444877588876602e-03
7.880000000000000000e+02,7.700000000000000000e+01,7.110000000000000000e+02,1.406469760900140673e-03,1.266444877588876602e-03
7.890000000000000000e+02,7.700000000000000000e+01,7.120000000000000000e+02,1.404494382022471871e-03,1.266444877588876602e-03
7.900000000000000000e+02,7.800000000000000000e+01,7.120000000000000000e+02,1.404494382022471871e-03,1.161335073244844753e-03
7.910000000000000000e+02,7.800000000000000000e+01,7.130000000000000000e+02,1.402524544179523103e-03,1.161335073244844753e-03
7.920000000000000000e+02,7.800000000000000000e+01,7.140000000000000000e+02,1.400560224089635866e-03,1.161335073244844753e-03
7.930000000000000000e+02,7.800000000000000000e+01,7.150000000000000000e+02,1.398601398601398600e-03,1.161335073244844753e-03
7.940000000000000000e+02,7.800000000000000000e+01,7.160000000000000000e+02,1.396648044692737475e-03,1.161335073244844753e-03
7.950000000000000000e+02,7.800000000000000000e+01,7.170000000000000000e+02,1.394700139470013900e-03,1.161335073244844753e-03
7.960000000000000000e+02,7.800000000000000000e+01,7.180000000000000000e+02,1.392757660167130923e-03,1.161335073244844753e-03
7.970000000000000000e+02,7.800000000000000000e+01,7.190000000000000000e+02,1.390820584144645275e-03,1.161335073244844753e-03
7.980000000000000000e+02,7.800000000000000000e+01,7.200000000000000000e+02,1.388888888888888942e-03,1.161335073244844753e-03
7.990000000000000000e+02,7.800000000000000000e+01,7.210000000000000000e+02,1.386962552011095735e-03,1.161335073244844753e-03
8.000000000000000000e+02,7.800000000000000000e+01,7.220000000000000000e+02,1.385041551246537399e-03,1.161335073244844753e-03
8.010000000000000000e+02,7.800000000000000000e+01,7.230000000000000000e+02,1.383125864453665357e-03,1.161335073244844753e-03
8.020000000000000000e+02,7.800000000000000000e+01,7.240000000000000000e+02,1.381215469613259611e-03,1.161335073244844753e-03
8.030000000000000000e+02,7.800000000000000000e+01,7.250000000000000000e+02,1.379310344827586101e-03,1.161335073244844753e-03
8.040000000000000000e+02,7.800000000000000000e+01,7.260000000000000000e+02,1.377410468319559267e-03,1.161335073244844753e-03
8.050000000000000000e+02,7.800000000000000000e+01,7.270000000000000000e+02,1.375515818431911983e-03,1.161335073244844753e-03
8.060000000000000000e+02,7.800000000000000000e+01,7.280000000000000000e+02,1.373626373626373734e-03,1.161335073244844753e-03
8.070000000000000000e+02,7.800000000000000000e+01,7.290000000000000000e+02,1.371742112482853123e-03,1.161335073244844753e-03
8.080000000000000000e+02,7.800000000000000000e+01,7.300000000000000000e+02,1.369863013698630148e-03,1.161335073244844753e-03
8.090000000000000000e+02,7.800000000000000000e+01,7.310000000000000000e+02,1.367989056087551281e-03,1.161335073244844753e-03
8.100000000000000000e+02,7.800000000000000000e+01,7.320000000000000000e+02,1.366120218579234971e-03,1.161335073244844753e-03
8.110000000000000000e+02,7.800000000000000000e+01,7.330000000000000000e+02,1.364256480218281045e-03,1.161335073244844753e-03
8.120000000000000000e+02,7.800000000000000000e+01,7.340000000000000000e+02,1.362397820163487689e-03,1.161335073244844753e-03
8.130000000000000000e+02,7.800000000000000000e+01,7.350000000000000000e+02,1.360544217687074736e-03,1.161335073244844753e-03
8.140000000000000000e+02,7.800000000000000000e+01,7.360000000000000000e+02,1.358695652173913006e-03,1.161335073244844753e-03
8.150000000000000000e+02,7.800000000000000000e+01,7.370000000000000000e+02,1.356852103120759732e-03,1.161335073244844753e-03
8.160000000000000000e+02,7.800000000000000000e+01,7.380000000000000000e+02,1.355013550135501354e-03,1.161335073244844753e-03
8.170000000000000000e+02,7.800000000000000000e+01,7.390000000000000000e+02,1.353179972936400643e-03,1.161335073244844753e-03
8.180000000000000000e+02,7.800000000000000000e+01,7.400000000000000000e+02,1.351351351351351426e-03,1.161335073244844753e-03
8.190000000000000000e+02,7.800000000000000000e+01,7.410000000000000000e+02,1.349527665317138943e-03,1.161335073244844753e-03
8.200000000000000000e+02,7.800000000000000000e+01,7.420000000000000000e+02,1.347708894878706272e-03,1.161335073244844753e-03
8.210000000000000000e+02,7.800000000000000000e+01,7.430000000000000000e+02,1.345895020188425315e-03,1.161335073244844753e-03
8.220000000000000000e+02,7.800000000000000000e+01,7.440000000000000000e+02,1.344086021505376451e-03,1.161335073244844753e-03
8.230000000000000000e+02,7.800000000000000000e+01,7.450000000000000000e+02,1.342281879194630800e-03,1.161335073244844753e-03
8.240000000000000000e+02,7.800000000000000000e+01,7.460000000000000000e+02,1.340482573726541581e-03,1.161335073244844753e-03
8.250000000000000000e+02,7.800000000000000000e+01,7.470000000000000000e+02,1.338688085676037432e-03,1.161335073244844753e-03
8.260000000000000000e+02,7.800000000000000000e+01,7.480000000000000000e+02,1.336898395721925056e-03,1.161335073244844753e-03
8.270000000000000000e+02,7.800000000000000000e+01,7.490000000000000000e+02,1.335113484646194889e-03,1.161335073244844753e-03
8.280000000000000000e+02,7.800000000000000000e+01,7.500000000000000000e+02,1.333333333333333289e-03,1.161335073244844753e-03
8.290000000000000000e+02,7.800000000000000000e+01,7.510000000000000000e+02,1.331557922769640570e-03,1.161335073244844753e-03
8.300000000000000000e+02,7.800000000000000000e+01,7.520000000000000000e+02,1.329787234042553159e-03,1.161335073244844753e-03
8.310000000000000000e+02,7.800000000000000000e+01,7.530000000000000000e+02,1.328021248339973344e-03,1.161335073244844753e-03
8.320000000000000000e+02,7.800000000000000000e+01,7.540000000000000000e+02,1.326259946949602054e-03,1.161335073244844753e-03
8.330000000000000000e+02,7.800000000000000000e+01,7.550000000000000000e+02,1.324503311258278145e-03,1.161335073244844753e-03
8.340000000000000000e+02,7.800000000000000000e+01,7.560000000000000000e+02,1.322751322751322678e-03,1.161335073244844753e-03
8.350000000000000000e+02,7.800000000000000000e+01,7.570000000000000000e+02,1.321003963011889047e-03,1.161335073244844753e-03
8.360000000000000000e+02,7.800000000000000000e+01,7.580000000000000000e+02,1.319261213720316576e-03,1.161335073244844753e-03
8.370000000000000000e+02,7.800000000000000000e+01,7.590000000000000000e+02,1.317523056653491492e-03,1.161335073244844753e-03
8.380000000000000000e+02,7.800000000000000000e+01,7.600000000000000000e+02,1.315789473684210497e-03,1.161335073244844753e-03
8.390000000000000000e+02,7.800000000000000000e+01,7.610000000000000000e+02,1.314060446780551932e-03,1.161335073244844753e-03
8.400000000000000000e+02,7.800000000000000000e+01,7.620000000000000000e+02,1.312335958005249326e-03,1.161335073244844753e-03
8.410000000000000000e+02,7.800000000000000000e+01,7.630000000000000000e+02,1.310615989515072095e-03,1.161335073244844753e-03
8.420000000000000000e+02,7.800000000000000000e+01,7.640000000000000000e+02,1.308900523560209504e-03,1.161335073244844753e-03
8.430000000000000000e+02,7.800000000000000000e+01,7.650000000000000000e+02,1.307189542483660040e-03,1.161335073244844753e-03
8.440000000000000000e+02,7.800000000000000000e+01,7.660000000000000000e+02,1.305483028720626649e-03,1.161335073244844753e-03
8.450000000000000000e+02,7.800000000000000000e+01,7.670000000000000000e+02,1.303780964797913913e-03,1.161335073244844753e-03
8.460000000000000000e+02,7.800000000000000000e+01,7.680000000000000000e+02,1.302083333333333261e-03,1.161335073244844753e-03
8.470000000000000000e+02,7.800000000000000000e+01,7.690000000000000000e+02,1.300390117035110562e-03,1.161335073244844753e-03
8.480000000000000000e+02,7.800000000000000000e+01,7.700000000000000000e+02,1.298701298701298700e-03,1.161335073244844753e-03
8.490000000000000000e+02,7.800000000000000000e+01,7.710000000000000000e+02,1.297016861219195795e-03,1.161335073244844753e-03
8.500000000000000000e+02,7.800000000000000000e+01,7.720000000000000000e+02,1.295336787564766888e-03,1.161335073244844753e-03
8.510000000000000000e+02,7.800000000000000000e+01,7.730000000000000000e+02,1.293661060802069962e-03,1.161335073244844753e-03
8.520000000000000000e+02,7.800000000000000000e+01,7.740000000000000000e+02,1.291989664082687393e-03,1.161335073244844753e-03
8.530000000000000000e+02,7.800000000000000000e+01,7.750000000000000000e+02,1.290322580645161289e-03,1.161335073244844753e-03
8.540000000000000000e+02,7.800000000000000000e+01,7.760000000000000000e+02,1.288659793814432965e-03,1.161335073244844753e-03
8.550000000000000000e+02,7.800000000000000000e+01,7.770000000000000000e+02,1.287001287001286959e-03,1.161335073244844753e-03
8.560000000000000000e+02,7.800000000000000000e+01,7.780000000000000000e+02,1.285347043701799393e-03,1.161335073244844753e-03
8.570000000000000000e+02,7.800000000000000000e+01,7.790000000000000000e+02,1.283697047496790665e-03,1.161335073244844753e-03
8.580000000000000000e+02,7.800000000000000000e+01,7.800000000000000000e+02,1.282051282051282050e-03,1.161335073244844753e-03
8.590000000000000000e+02,7.800000000000000000e+01,7.810000000000000000e+02,1.280409731113956416e-03,1.161335073244844753e-03
8.600000000000000000e+02,7.800000000000000000e+01,7.820000000000000000e+02,1.278772378516624146e-03,1.161335073244844753e-03
8.610000000000000000e+02,7.800000000000000000e+01,7.830000000000000000e+02,1.277139208173691011e-03,1.161335073244844753e-03
8.620000000000000000e+02,7.900000000000000000e+01,7.830000000000000000e+02,1.277139208173691011e-03,1.064948957680915713e-03
8.630000000000000000e+02,7.900000000000000000e+01,7.840000000000000000e+02,1.275510204081632551e-03,1.064948957680915713e-03
8.640000000000000000e+02,7.900000000000000000e+01,7.850000000000000000e+02,1.273885350318471272e-03,1.064948957680915713e-03
8.650000000000000000e+02,7.900000000000000000e+01,7.860000000000000000e+02,1.272264631043257092e-03,1.064948957680915713e-03
8.660000000000000000e+02,7.900000000000000000e+01,7.870000000000000000e+02,1.270648030495552788e-03,1.064948957680915713e-03
8.670000000000000000e+02,7.900000000000000000e+01,7.880000000000000000e+02,1.269035532994923759e-03,1.064948957680915713e-03
8.680000000000000000e+02,7.900000000000000000e+01,7.890000000000000000e+02,1.267427122940430846e-03,1.064948957680915713e-03
8.690000000000000000e+02,7.900000000000000000e+01,7.900000000000000000e+02,1.265822784810126606e-03,1.064948957680915713e-03
8.700000000000000000e+02,7.900000000000000000e+01,7.910000000000000000e+02,1.264222503160556364e-03,1.064948957680915713e-03
8.710000000000000000e+02,7.900000000000000000e+01,7.920000000000000000e+02,1.262626262626262734e-03,1.064948957680915713e-03
8.720000000000000000e+02,7.900000000000000000e+01,7.930000000000000000e+02,1.261034047919293820e-03,1.064948957680915713e-03
8.730000000000000000e+02,7.900000000000000000e+01,7.940000000000000000e+02,1.259445843828715331e-03,1.064948957680915713e-03
8.740000000000000000e+02,7.900000000000000000e+01,7.950000000000000000e+02,1.257861635220125724e-03,1.064948957680915713e-03
8.750000000000000000e+02,7.900000000000000000e+01,7.960000000000000000e+02,1.256281407035175898e-03,1.064948957680915713e-03
8.760000000000000000e+02,7.900000000000000000e+01,7.970000000000000000e+02,1.254705144291091501e-03,1.064948957680915713e-03
8.770000000000000000e+02,7.900000000000000000e+01,7.980000000000000000e+02,1.253132832080200432e-03,1.064948957680915713e-03
8.780000000000000000e+02,7.900000000000000000e+01,7.990000000000000000e+02,1.251564455569461861e-03,1.064948957680915713e-03
8.790000000000000000e+02,7.900000000000000000e+01,8.000000000000000000e+02,1.250000000000000026e-03,1.064948957680915713e-03
8.800000000000000000e+02,7.900000000000000000e+01,8.010000000000000000e+02,1.248439450686641711e-03,1.064948957680915713e-03
8.810000000000000000e+02,7.900000000000000000e+01,8.020000000000000000e+02,1.246882793017456328e-03,1.064948957680915713e-03
8.820000000000000000e+02,7.900000000000000000e+01,8.030000000000000000e+02,1.245330012453300115e-03,1.064948957680915713e-03
8.830000000000000000e+02,7.900000000000000000e+01,8.040000000000000000e+02,1.243781094527363160e-03,1.064948957680915713e-03
8.840000000000000000e+02,7.900000000000000000e+01,8.050000000000000000e+02,1.242236024844720543e-03,1.064948957680915713e-03
8.850000000000000000e+02,7.900000000000000000e+01,8.060000000000000000e+02,1.240694789081885855e-03,1.064948957680915713e-03
8.860000000000000000e+02,7.900000000000000000e+01,8.070000000000000000e+02,1.239157372986369283e-03,1.064948957680915713e-03
8.870000000000000000e+02,7.900000000000000000e+01,8.080000000000000000e+02,1.237623762376237639e-03,1.064948957680915713e-03
8.880000000000000000e+02,7.900000000000000000e+01,8.090000000000000000e+02,1.236093943139678509e-03,1.064948957680915713e-03
8.890000000000000000e+02,7.900000000000000000e+01,8.100000000000000000e+02,1.234567901234567876e-03,1.064948957680915713e-03
8.900000000000000000e+02,7.900000000000000000e+01,8.110000000000000000e+02,1.233045622688039474e-03,1.064948957680915713e-03
8.910000000000000000e+02,7.900000000000000000e+01,8.120000000000000000e+02,1.231527093596059127e-03,1.064948957680915713e-03
8.920000000000000000e+02,7.900000000000000000e+01,8.130000000000000000e+02,1.230012300123001267e-03,1.064948957680915713e-03
8.930000000000000000e+02,7.900000000000000000e+01,8.140000000000000000e+02,1.228501228501228471e-03,1.064948957680915713e-03
8.940000000000000000e+02,7.900000000000000000e+01,8.150000000000000000e+02,1.226993865030674919e-03,1.064948957680915713e-03
8.950000000000000000e+02,7.900000000000000000e+01,8.160000000000000000e+02,1.225490196078431356e-03,1.064948957680915713e-03
8.960000000000000000e+02,7.900000000000000000e+01,8.170000000000000000e+02,1.223990208078335265e-03,1.064948957680915713e-03
8.970000000000000000e+02,7.900000000000000000e+01,8.180000000000000000e+02,1.222493887530562342e-03,1.064948957680915713e-03
8.980000000000000000e+02,7.900000000000000000e+01,8.190000000000000000e+02,1.221001221001221000e-03,1.064948957680915713e-03
8.990000000000000000e+02,7.900000000000000000e+01,8.200000000000000000e+02,1.219512195121951218e-03,1.064948957680915713e-03
9.000000000000000000e+02,7.900000000000000000e+01,8.210000000000000000e+02,1.218026796589524903e-03,1.064948957680915713e-03
9.010000000000000000e+02,7.900000000000000000e+01,8.220000000000000000e+02,1.216545012165450154e-03,1.064948957680915713e-03
9.020000000000000000e+02,7.900000000000000000e+01,8.230000000000000000e+02,1.215066828675577049e-03,1.064948957680915713e-03
9.030000000000000000e+02,7.900000000000000000e+01,8.240000000000000000e+02,1.213592233009708633e-03,1.064948957680915713e-03
9.040000000000000000e+02,7.900000000000000000e+01,8.250000000000000000e+02,1.212121212121212120e-03,1.064948957680915713e-03
9.050000000000000000e+02,7.900000000000000000e+01,8.260000000000000000e+02,1.210653753026634440e-03,1.064948957680915713e-03
9.060000000000000000e+02,7.900000000000000000e+01,8.270000000000000000e+02,1.209189842805320379e-03,1.064948957680915713e-03
9.070000000000000000e+02,7.900000000000000000e+01,8.280000000000000000e+02,1.207729468599033759e-03,1.064948957680915713e-03
9.080000000000000000e+02,7.900000000000000000e+01,8.290000000000000000e+02,1.206272617611580137e-03,1.064948957680915713e-03
9.090000000000000000e+02,7.900000000000000000e+01,8.300000000000000000e+02,1.204819277108433841e-03,1.064948957680915713e-03
9.100000000000000000e+02,7.900000000000000000e+01,8.310000000000000000e+02,1.203369434416365867e-03,1.064948957680915713e-03
9.110000000000000000e+02,7.900000000000000000e+01,8.320000000000000000e+02,1.201923076923076990e-03,1.064948957680915713e-03
9.120000000000000000e+02,7.900000000000000000e+01,8.330000000000000000e+02,1.200480192076830649e-03,1.064948957680915713e-03
9.130000000000000000e+02,7.900000000000000000e+01,8.340000000000000000e+02,1.199040767386091045e-03,1.064948957680915713e-03
9.140000000000000000e+02,7.900000000000000000e+01,8.350000000000000000e+02,1.197604790419161663e-03,1.064948957680915713e-03
9.150000000000000000e+02,7.900000000000000000e+01,8.360000000000000000e+02,1.196172248803827705e-03,1.064948957680915713e-03
9.160000000000000000e+02,7.900000000000000000e+01,8.370000000000000000e+02,1.194743130227001121e-03,1.064948957680915713e-03
9.170000000000000000e+02,7.900000000000000000e+01,8.380000000000000000e+02,1.193317422434367597e-03,1.064948957680915713e-03
9.180000000000000000e+02,7.900000000000000000e+01,8.390000000000000000e+02,1.191895113230035698e-03,1.064948957680915713e-03
9.190000000000000000e+02,7.900000000000000000e+01,8.400000000000000000e+02,1.190476190476190584e-03,1.064948957680915713e-03
9.200000000000000000e+02,7.900000000000000000e+01,8.410000000000000000e+02,1.189060642092746624e-03,1.064948957680915713e-03
9.210000000000000000e+02,7.900000000000000000e+01,8.420000000000000000e+02,1.187648456057007178e-03,1.064948957680915713e-03
9.220000000000000000e+02,7.900000000000000000e+01,8.430000000000000000e+02,1.186239620403321555e-03,1.064948957680915713e-03
9.230000000000000000e+02,7.900000000000000000e+01,8.440000000000000000e+02,1.184834123222748906e-03,1.064948957680915713e-03
9.240000000000000000e+02,7.900000000000000000e+01,8.450000000000000000e+02,1.183431952662721909e-03,1.064948957680915713e-03
9.250000000000000000e+02,7.900000000000000000e+01,8.460000000000000000e+02,1.182033096926713919e-03,1.064948957680915713e-03
9.260000000000000000e+02,7.900000000000000000e+01,8.470000000000000000e+02,1.180637544273907850e-03,1.064948957680915713e-03
9.270000000000000000e+02,7.900000000000000000e+01,8.480000000000000000e+02,1.179245283018867880e-03,1.064948957680915713e-03
9.280000000000000000e+02,7.900000000000000000e+01,8.490000000000000000e+02,1.177856301531213104e-03,1.064948957680915713e-03
9.290000000000000000e+02,7.900000000000000000e+01,8.500000000000000000e+02,1.176470588235294015e-03,1.064948957680915713e-03
9.300000000000000000e+02,7.900000000000000000e+01,8.510000000000000000e+02,1.175088131609870702e-03,1.064948957680915713e-03
9.310000000000000000e+02,7.900000000000000000e+01,8.520000000000000000e+02,1.173708920187793454e-03,1.064948957680915713e-03
9.320000000000000000e+02,7.900000000000000000e+01,8.530000000000000000e+02,1.172332942555685733e-03,1.064948957680915713e-03
9.330000000000000000e+02,7.900000000000000000e+01,8.540000000000000000e+02,1.170960187353629976e-03,1.064948957680915713e-03
9.340000000000000000e+02,7.900000000000000000e+01,8.550000000000000000e+02,1.169590643274853823e-03,1.064948957680915713e-03
9.350000000000000000e+02,7.900000000000000000e+01,8.560000000000000000e+02,1.168224299065420474e-03,1.064948957680915713e-03
9.360000000000000000e+02,7.900000000000000000e+01,8.570000000000000000e+02,1.166861143523920553e-03,1.064948957680915713e-03
9.370000000000000000e+02,7.900000000000000000e+01,8.580000000000000000e+02,1.165501165501165500e-03,1.064948957680915713e-03
9.380000000000000000e+02,7.900000000000000000e+01,8.590000000000000000e+02,1.164144353899883560e-03,1.064948957680915713e-03
9.390000000000000000e+02,7.900000000000000000e+01,8.600000000000000000e+02,1.162790697674418589e-03,1.064948957680915713e-03
9.400000000000000000e+02,8.000000000000000000e+01,8.600000000000000000e+02,1.162790697674418589e-03,9.765625000000000000e-04
9.410000000000000000e+02,8.000000000000000000e+01,8.610000000000000000e+02,1.161440185830429732e-03,9.765625000000000000e-04
9.420000000000000000e+02,8.000000000000000000e+01,8.620000000000000000e+02,1.160092807424593919e-03,9.765625000000000000e-04
9.430000000000000000e+02,8.000000000000000000e+01,8.630000000000000000e+02,1.158748551564310527e-03,9.765625000000000000e-04
9.440000000000000000e+02,8.000000000000000000e+01,8.640000000000000000e+02,1.157407407407407343e-03,9.765625000000000000e-04
9.450000000000000000e+02,8.000000000000000000e+01,8.650000000000000000e+02,1.156069364161849784e-03,9.765625000000000000e-04
9.460000000000000000e+02,8.000000000000000000e+01,8.660000000000000000e+02,1.154734411085450328e-03,9.765625000000000000e-04
9.470000000000000000e+02,8.000000000000000000e+01,8.670000000000000000e+02,1.153402537485582503e-03,9.765625000000000000e-04
9.480000000000000000e+02,8.000000000000000000e+01,8.680000000000000000e+02,1.152073732718894008e-03,9.765625000000000000e-04
9.490000000000000000e+02,8.000000000000000000e+01,8.690000000000000000e+02,1.150747986191024167e-03,9.765625000000000000e-04
9.500000000000000000e+02,8.000000000000000000e+01,8.700000000000000000e+02,1.149425287356321823e-03,9.765625000000000000e-04
9.510000000000000000e+02,8.000000000000000000e+01,8.710000000000000000e+02,1.148105625717566044e-03,9.765625000000000000e-04
9.520000000000000000e+02,8.000000000000000000e+01,8.720000000000000000e+02,1.146788990825688137e-03,9.765625000000000000e-04
9.530000000000000000e+02,8.000000000000000000e+01,8.730000000000000000e+02,1.145475372279496041e-03,9.765625000000000000e-04
9.540000000000000000e+02,8.000000000000000000e+01,8.740000000000000000e+02,1.144164759725400460e-03,9.765625000000000000e-04
9.550000000000000000e+02,8.000000000000000000e+01,8.750000000000000000e+02,1.142857142857142943e-03,9.765625000000000000e-04
9.560000000000000000e+02,8.000000000000000000e+01,8.760000000000000000e+02,1.141552511415525051e-03,9.765625000000000000e-04
9.570000000000000000e+02,8.000000000000000000e+01,8.770000000000000000e+02,1.140250855188141427e-03,9.765625000000000000e-04
9.580000000000000000e+02,8.000000000000000000e+01,8.780000000000000000e+02,1.138952164009111563e-03,9.765625000000000000e-04
9.590000000000000000e+02,8.000000000000000000e+01,8.790000000000000000e+02,1.137656427758816776e-03,9.765625000000000000e-04
9.600000000000000000e+02,8.000000000000000000e+01,8.800000000000000000e+02,1.136363636363636308e-03,9.765625000000000000e-04
9.610000000000000000e+02,8.000000000000000000e+01,8.810000000000000000e+02,1.135073779795686688e-03,9.765625000000000000e-04
9.620000000000000000e+02,8.000000000000000000e+01,8.820000000000000000e+02,1.133786848072562388e-03,9.765625000000000000e-04
9.630000000000000000e+02,8.000000000000000000e+01,8.830000000000000000e+02,1.132502831257078220e-03,9.765625000000000000e-04
9.640000000000000000e+02,8.000000000000000000e+01,8.840000000000000000e+02,1.131221719457013676e-03,9.765625000000000000e-04
9.650000000000000000e+02,8.000000000000000000e+01,8.850000000000000000e+02,1.129943502824858797e-03,9.765625000000000000e-04
9.660000000000000000e+02,8.000000000000000000e+01,8.860000000000000000e+02,1.128668171557561982e-03,9.765625000000000000e-04
9.670000000000000000e+02,8.000000000000000000e+01,8.870000000000000000e+02,1.127395715896279543e-03,9.765625000000000000e-04
9.680000000000000000e+02,8.000000000000000000e+01,8.880000000000000000e+02,1.126126126126126116e-03,9.765625000000000000e-04
9.690000000000000000e+02,8.000000000000000000e+01,8.890000000000000000e+02,1.124859392575928117e-03,9.765625000000000000e-04
9.700000000000000000e+02,8.000000000000000000e+01,8.900000000000000000e+02,1.123595505617977627e-03,9.765625000000000000e-04
9.710000000000000000e+02,8.000000000000000000e+01,8.910000000000000000e+02,1.122334455667789097e-03,9.765625000000000000e-04
9.720000000000000000e+02,8.000000000000000000e+01,8.920000000000000000e+02,1.121076233183856486e-03,9.765625000000000000e-04
9.730000000000000000e+02,8.000000000000000000e+01,8.930000000000000000e+02,1.119820828667413221e-03,9.765625000000000000e-04
9.740000000000000000e+02,8.000000000000000000e+01,8.940000000000000000e+02,1.118568232662192369e-03,9.765625000000000000e-04
9.750000000000000000e+02,8.000000000000000000e+01,8.950000000000000000e+02,1.117318435754189850e-03,9.765625000000000000e-04
9.760000000000000000e+02,8.000000000000000000e+01,8.960000000000000000e+02,1.116071428571428509e-03,9.765625000000000000e-04
9.770000000000000000e+02,8.000000000000000000e+01,8.970000000000000000e+02,1.114827201783723503e-03,9.765625000000000000e-04
9.780000000000000000e+02,8.000000000000000000e+01,8.980000000000000000e+02,1.113585746102449840e-03,9.765625000000000000e-04
9.790000000000000000e+02,8.000000000000000000e+01,8.990000000000000000e+02,1.112347052280311449e-03,9.765625000000000000e-04
9.800000000000000000e+02,8.000000000000000000e+01,9.000000000000000000e+02,1.111111111111111110e-03,9.765625000000000000e-04
9.810000000000000000e+02,8.000000000000000000e+01,9.010000000000000000e+02,1.109877913429522774e-03,9.765625000000000000e-04
9.820000000000000000e+02,8.000000000000000000e+01,9.020000000000000000e+02,1.108647450110864744e-03,9.765625000000000000e-04
9.830000000000000000e+02,8.000000000000000000e+01,9.030000000000000000e+02,1.107419712070874815e-03,9.765625000000000000e-04
9.840000000000000000e+02,8.000000000000000000e+01,9.040000000000000000e+02,1.106194690265486710e-03,9.765625000000000000e-04
9.850000000000000000e+02,8.000000000000000000e+01,9.050000000000000000e+02,1.104972375690607819e-03,9.765625000000000000e-04
9.860000000000000000e+02,8.000000000000000000e+01,9.060000000000000000e+02,1.103752759381898454e-03,9.765625000000000000e-04
9.870000000000000000e+02,8.000000000000000000e+01,9.070000000000000000e+02,1.102535832414553493e-03,9.765625000000000000e-04
9.880000000000000000e+02,8.000000000000000000e+01,9.080000000000000000e+02,1.101321585903083803e-03,9.765625000000000000e-04
9.890000000000000000e+02,8.000000000000000000e+01,9.090000000000000000e+02,1.100110011001100051e-03,9.765625000000000000e-04
9.900000000000000000e+02,8.000000000000000000e+01,9.100000000000000000e+02,1.098901098901098900e-03,9.765625000000000000e-04
9.910000000000000000e+02,8.000000000000000000e+01,9.110000000000000000e+02,1.097694840834248118e-03,9.765625000000000000e-04
9.920000000000000000e+02,8.000000000000000000e+01,9.120000000000000000e+02,1.096491228070175378e-03,9.765625000000000000e-04
9.930000000000000000e+02,8.000000000000000000e+01,9.130000000000000000e+02,1.095290251916757919e-03,9.765625000000000000e-04
9.940000000000000000e+02,8.000000000000000000e+01,9.140000000000000000e+02,1.094091903719912433e-03,9.765625000000000000e-04
9.950000000000000000e+02,8.000000000000000000e+01,9.150000000000000000e+02,1.092896174863387977e-03,9.765625000000000000e-04
9.960000000000000000e+02,8.000000000000000000e+01,9.160000000000000000e+02,1.091703056768558895e-03,9.765625000000000000e-04
9.970000000000000000e+02,8.000000000000000000e+01,9.170000000000000000e+02,1.090512540894220334e-03,9.765625000000000000e-04
9.980000000000000000e+02,8.000000000000000000e+01,9.180000000000000000e+02,1.089324618736383548e-03,9.765625000000000000e-04
9.990000000000000000e+02,8.000000000000000000e+01,9.190000000000000000e+02,1.088139281828074019e-03,9.765625000000000000e-04
1.000000000000000000e+03,8.000000000000000000e+01,9.200000000000000000e+02,1.086956521739130448e-03,9.765625000000000000e-04
1.001000000000000000e+03,8.000000000000000000e+01,9.210000000000000000e+02,1.085776330076004392e-03,9.765625000000000000e-04
1.002000000000000000e+03,8.000000000000000000e+01,9.220000000000000000e+02,1.084598698481561855e-03,9.765625000000000000e-04
1.003000000000000000e+03,8.000000000000000000e+01,9.230000000000000000e+02,1.083423618634886182e-03,9.765625000000000000e-04
1.004000000000000000e+03,8.000000000000000000e+01,9.240000000000000000e+02,1.082251082251082250e-03,9.765625000000000000e-04
1.005000000000000000e+03,8.000000000000000000e+01,9.250000000000000000e+02,1.081081081081081098e-03,9.765625000000000000e-04
1.006000000000000000e+03,8.000000000000000000e+01,9.260000000000000000e+02,1.079913606911447150e-03,9.765625000000000000e-04
1.007000000000000000e+03,8.000000000000000000e+01,9.270000000000000000e+02,1.078748651564185451e-03,9.765625000000000000e-04
1.008000000000000000e+03,8.000000000000000000e+01,9.280000000000000000e+02,1.077586206896551709e-03,9.765625000000000000e-04
1.009000000000000000e+03,8.000000000000000000e+01,9.290000000000000000e+02,1.076426264800861045e-03,9.765625000000000000e-04
1.010000000000000000e+03,8.000000000000000000e+01,9.300000000000000000e+02,1.075268817204301074e-03,9.765625000000000000e-04
1.011000000000000000e+03,8.000000000000000000e+01,9.310000000000000000e+02,1.074113856068743258e-03,9.765625000000000000e-04
1.012000000000000000e+03,8.000000000000000000e+01,9.320000000000000000e+02,1.072961373390557936e-03,9.765625000000000000e-04
1.013000000000000000e+03,8.000000000000000000e+01,9.330000000000000000e+02,1.071811361200428712e-03,9.765625000000000000e-04
1.014000000000000000e+03,8.000000000000000000e+01,9.340000000000000000e+02,1.070663811563169225e-03,9.765625000000000000e-04
1.015000000000000000e+03,8.000000000000000000e+01,9.350000000000000000e+02,1.069518716577540132e-03,9.765625000000000000e-04
1.016000000000000000e+03,8.000000000000000000e+01,9.360000000000000000e+02,1.068376068376068484e-03,9.765625000000000000e-04
1.017000000000000000e+03,8.000000000000000000e+01,9.370000000000000000e+02,1.067235859124866662e-03,9.765625000000000000e-04
1.018000000000000000e+03,8.000000000000000000e+01,9.380000000000000000e+02,1.066098081023454137e-03,9.765625000000000000e-04
1.019000000000000000e+03,8.000000000000000000e+01,9.390000000000000000e+02,1.064962726304579440e-03,9.765625000000000000e-04
1.020000000000000000e+03,8.000000000000000000e+01,9.400000000000000000e+02,1.063829787234042571e-03,9.765625000000000000e-04
1.021000000000000000e+03,8.000000000000000000e+01,9.410000000000000000e+02,1.062699256110520660e-03,9.765625000000000000e-04
1.022000000000000000e+03,8.000000000000000000e+01,9.420000000000000000e+02,1.061571125265392762e-03,9.765625000000000000e-04
1.023000000000000000e+03,8.000000000000000000e+01,9.430000000000000000e+02,1.060445387062566381e-03,9.765625000000000000e-04
1.024000000000000000e+03,8.000000000000000000e+01,9.440000000000000000e+02,1.059322033898305081e-03,9.765625000000000000e-04
1.025000000000000000e+03,8.100000000000000000e+01,9.440000000000000000e+02,1.059322033898305081e-03,8.955117609420617337e-04
1.026000000000000000e+03,8.100000000000000000e+01,9.450000000000000000e+02,1.058201058201058272e-03,8.955117609420617337e-04
1.027000000000000000e+03,8.100000000000000000e+01,9.460000000000000000e+02,1.057082452431289685e-03,8.955117609420617337e-04
1.028000000000000000e+03,8.100000000000000000e+01,9.470000000000000000e+02,1.055966209081309320e-03,8.955117609420617337e-04
1.029000000000000000e+03,8.100000000000000000e+01,9.480000000000000000e+02,1.054852320675105396e-03,8.955117609420617337e-04
1.030000000000000000e+03,8.100000000000000000e+01,9.490000000000000000e+02,1.053740779768176953e-03,8.955117609420617337e-04
1.031000000000000000e+03,8.100000000000000000e+01,9.500000000000000000e+02,1.052631578947368397e-03,8.955117609420617337e-04
1.032000000000000000e+03,8.100000000000000000e+01,9.510000000000000000e+02,1.051524710830704489e-03,8.955117609420617337e-04
1.033000000000000000e+03,8.100000000000000000e+01,9.520000000000000000e+02,1.050420168067226845e-03,8.955117609420617337e-04
1.034000000000000000e+03,8.100000000000000000e+01,9.530000000000000000e+02,1.049317943336831090e-03,8.955117609420617337e-04
1.035000000000000000e+03,8.100000000000000000e+01,9.540000000000000000e+02,1.048218029350104878e-03,8.955117609420617337e-04
1.036000000000000000e+03,8.100000000000000000e+01,9.550000000000000000e+02,1.047120418848167646e-03,8.955117609420617337e-04
1.037000000000000000e+03,8.100000000000000000e+01,9.560000000000000000e+02,1.046025104602510370e-03,8.955117609420617337e-04
1.038000000000000000e+03,8.100000000000000000e+01,9.570000000000000000e+02,1.044932079414838139e-03,8.955117609420617337e-04
1.039000000000000000e+03,8.100000000000000000e+01,9.580000000000000000e+02,1.043841336116910126e-03,8.955117609420617337e-04
1.040000000000000000e+03,8.100000000000000000e+01,9.590000000000000000e+02,1.042752867570385846e-03,8.955117609420617337e-04
1.041000000000000000e+03,8.100000000000000000e+01,9.600000000000000000e+02,1.041666666666666652e-03,8.955117609420617337e-04
1.042000000000000000e+03,8.100000000000000000e+01,9.610000000000000000e+02,1.040582726326743073e-03,8.955117609420617337e-04
1.043000000000000000e+03,8.100000000000000000e+01,9.620000000000000000e+02,1.039501039501039559e-03,8.955117609420617337e-04
1.044000000000000000e+03,8.100000000000000000e+01,9.630000000000000000e+02,1.038421599169262691e-03,8.955117609420617337e-04
1.045000000000000000e+03,8.100000000000000000e+01,9.640000000000000000e+02,1.037344398340248964e-03,8.955117609420617337e-04
1.046000000000000000e+03,8.100000000000000000e+01,9.650000000000000000e+02,1.036269430051813423e-03,8.955117609420617337e-04
1.047000000000000000e+03,8.100000000000000000e+01,9.660000000000000000e+02,1.035196687370600489e-03,8.955117609420617337e-04
1.048000000000000000e+03,8.100000000000000000e+01,9.670000000000000000e+02,1.034126163391933893e-03,8.955117609420617337e-04
1.049000000000000000e+03,8.100000000000000000e+01,9.680000000000000000e+02,1.033057851239669450e-03,8.955117609420617337e-04
1.050000000000000000e+03,8.100000000000000000e+01,9.690000000000000000e+02,1.031991744066047389e-03,8.955117609420617337e-04
1.051000000000000000e+03,8.100000000000000000e+01,9.700000000000000000e+02,1.030927835051546415e-03,8.955117609420617337e-04
1.052000000000000000e+03,8.100000000000000000e+01,9.710000000000000000e+02,1.029866117404737349e-03,8.955117609420617337e-04
1.053000000000000000e+03,8.100000000000000000e+01,9.720000000000000000e+02,1.028806584362140005e-03,8.955117609420617337e-04
1.054000000000000000e+03,8.100000000000000000e+01,9.730000000000000000e+02,1.027749229188078131e-03,8.955117609420617337e-04
1.055000000000000000e+03,8.100000000000000000e+01,9.740000000000000000e+02,1.026694045174538026e-03,8.955117609420617337e-04
1.056000000000000000e+03,8.100000000000000000e+01,9.750000000000000000e+02,1.025641025641025640e-03,8.955117609420617337e-04
1.057000000000000000e+03,8.100000000000000000e+01,9.760000000000000000e+02,1.024590163934426283e-03,8.955117609420617337e-04
1.058000000000000000e+03,8.100000000000000000e+01,9.770000000000000000e+02,1.023541453428863891e-03,8.955117609420617337e-04
1.059000000000000000e+03,8.100000000000000000e+01,9.780000000000000000e+02,1.022494887525562468e-03,8.955117609420617337e-04
1.060000000000000000e+03,8.100000000000000000e+01,9.790000000000000000e+02,1.021450459652706875e-03,8.955117609420617337e-04
1.061000000000000000e+03,8.100000000000000000e+01,9.800000000000000000e+02,1.020408163265306214e-03,8.955117609420617337e-04
1.062000000000000000e+03,8.100000000000000000e+01,9.810000000000000000e+02,1.019367991845056146e-03,8.955117609420617337e-04
1.063000000000000000e+03,8.100000000000000000e+01,9.820000000000000000e+02,1.018329938900203570e-03,8.955117609420617337e-04
1.064000000000000000e+03,8.100000000000000000e+01,9.830000000000000000e+02,1.017293997965411975e-03,8.955117609420617337e-04
1.065000000000000000e+03,8.100000000000000000e+01,9.840000000000000000e+02,1.016260162601626124e-03,8.955117609420617337e-04
1.066000000000000000e+03,8.100000000000000000e+01,9.850000000000000000e+02,1.015228426395939137e-03,8.955117609420617337e-04
1.067000000000000000e+03,8.100000000000000000e+01,9.860000000000000000e+02,1.014198782961460432e-03,8.955117609420617337e-04
1.068000000000000000e+03,8.100000000000000000e+01,9.870000000000000000e+02,1.013171225937183452e-03,8.955117609420617337e-04
1.069000000000000000e+03,8.100000000000000000e+01,9.880000000000000000e+02,1.012145748987854262e-03,8.955117609420617337e-04
1.070000000000000000e+03,8.100000000000000000e+01,9.890000000000000000e+02,1.011122345803842307e-03,8.955117609420617337e-04
1.071000000000000000e+03,8.100000000000000000e+01,9.900000000000000000e+02,1.010101010101010100e-03,8.955117609420617337e-04
1.072000000000000000e+03,8.100000000000000000e+01,9.910000000000000000e+02,1.009081735620585276e-03,8.955117609420617337e-04
1.073000000000000000e+03,8.100000000000000000e+01,9.920000000000000000e+02,1.008064516129032230e-03,8.955117609420617337e-04
1.074000000000000000e+03,8.100000000000000000e+01,9.930000000000000000e+02,1.007049345417925477e-03,8.955117609420617337e-04
1.075000000000000000e+03,8.100000000000000000e+01,9.940000000000000000e+02,1.006036217303823022e-03,8.955117609420617337e-04
1.076000000000000000e+03,8.100000000000000000e+01,9.950000000000000000e+02,1.005025125628140805e-03,8.955117609420617337e-04
1.077000000000000000e+03,8.100000000000000000e+01,9.960000000000000000e+02,1.004016064257028020e-03,8.955117609420617337e-04
1.078000000000000000e+03,8.100000000000000000e+01,9.970000000000000000e+02,1.003009027081243733e-03,8.955117609420617337e-04
1.079000000000000000e+03,8.100000000000000000e+01,9.980000000000000000e+02,1.002004008016031981e-03,8.955117609420617337e-04
1.080000000000000000e+03,8.100000000000000000e+01,9.990000000000000000e+02,1.001001001001000992e-03,8.955117609420617337e-04
1.081000000000000000e+03,8.100000000000000000e+01,1.000000000000000000e+03,1.000000000000000021e-03,8.955117609420617337e-04
1.082000000000000000e+03,8.100000000000000000e+01,1.001000000000000000e+03,9.990009990009990001e-04,8.955117609420617337e-04
1.083000000000000000e+03,8.100000000000000000e+01,1.002000000000000000e+03,9.980039920159679799e-04,8.955117609420617337e-04
1.084000000000000000e+03,8.100000000000000000e+01,1.003000000000000000e+03,9.970089730807576468e-04,8.955117609420617337e-04
1.085000000000000000e+03,8.100000000000000000e+01,1.004000000000000000e+03,9.960159362549800624e-04,8.955117609420617337e-04
1.086000000000000000e+03,8.100000000000000000e+01,1.005000000000000000e+03,9.950248756218904849e-04,8.955117609420617337e-04
1.087000000000000000e+03,8.100000000000000000e+01,1.006000000000000000e+03,9.940357852882702756e-04,8.955117609420617337e-04
1.088000000000000000e+03,8.100000000000000000e+01,1.007000000000000000e+03,9.930486593843098047e-04,8.955117609420617337e-04
1.089000000000000000e+03,8.100000000000000000e+01,1.008000000000000000e+03,9.920634920634920084e-04,8.955117609420617337e-04
1.090000000000000000e+03,8.100000000000000000e+01,1.009000000000000000e+03,9.910802775024776801e-04,8.955117609420617337e-04
1.091000000000000000e+03,8.100000000000000000e+01,1.010000000000000000e+03,9.900990099009901110e-04,8.955117609420617337e-04
1.092000000000000000e+03,8.100000000000000000e+01,1.011000000000000000e+03,9.891196834817012496e-04,8.955117609420617337e-04
1.093000000000000000e+03,8.100000000000000000e+01,1.012000000000000000e+03,9.881422924901185102e-04,8.955117609420617337e-04
1.094000000000000000e+03,8.100000000000000000e+01,1.013000000000000000e+03,9.871668311944717996e-04,8.955117609420617337e-04
1.095000000000000000e+03,8.100000000000000000e+01,1.014000000000000000e+03,9.861932938856016271e-04,8.955117609420617337e-04
1.096000000000000000e+03,8.100000000000000000e+01,1.015000000000000000e+03,9.852216748768472150e-04,8.955117609420617337e-04
1.097000000000000000e+03,8.100000000000000000e+01,1.016000000000000000e+03,9.842519685039369942e-04,8.955117609420617337e-04
1.098000000000000000e+03,8.100000000000000000e+01,1.017000000000000000e+03,9.832841691248771481e-04,8.955117609420617337e-04
1.099000000000000000e+03,8.100000000000000000e+01,1.018000000000000000e+03,9.823182711198427588e-04,8.955117609420617337e-04
1.100000000000000000e+03,8.100000000000000000e+01,1.019000000000000000e+03,9.813542688910696036e-04,8.955117609420617337e-04
1.101000000000000000e+03,8.100000000000000000e+01,1.020000000000000000e+03,9.803921568627450844e-04,8.955117609420617337e-04
1.102000000000000000e+03,8.100000000000000000e+01,1.021000000000000000e+03,9.794319294809011086e-04,8.955117609420617337e-04
1.103000000000000000e+03,8.100000000000000000e+01,1.022000000000000000e+03,9.784735812133071864e-04,8.955117609420617337e-04
1.104000000000000000e+03,8.100000000000000000e+01,1.023000000000000000e+03,9.775171065493646130e-04,8.955117609420617337e-04
1.105000000000000000e+03,8.100000000000000000e+01,1.024000000000000000e+03,9.765625000000000000e-04,8.955117609420617337e-04
1.106000000000000000e+03,8.100000000000000000e+01,1.025000000000000000e+03,9.756097560975609748e-04,8.955117609420617337e-04
1.107000000000000000e+03,8.100000000000000000e+01,1.026000000000000000e+03,9.746588693957114469e-04,8.955117609420617337e-04
1.108000000000000000e+03,8.100000000000000000e+01,1.027000000000000000e+03,9.737098344693281751e-04,8.955117609420617337e-04
1.109000000000000000e+03,8.100000000000000000e+01,1.028000000000000000e+03,9.727626459143969007e-04,8.955117609420617337e-04
1.110000000000000000e+03,8.100000000000000000e+01,1.029000000000000000e+03,9.718172983479105411e-04,8.955117609420617337e-04
1.111000000000000000e+03,8.100000000000000000e+01,1.030000000000000000e+03,9.708737864077669494e-04,8.955117609420617337e-04
1.112000000000000000e+03,8.100000000000000000e+01,1.031000000000000000e+03,9.699321047526673250e-04,8.955117609420617337e-04
1.113000000000000000e+03,8.100000000000000000e+01,1.032000000000000000e+03,9.689922480620154904e-04,8.955117609420617337e-04
1.114000000000000000e+03,8.100000000000000000e+01,1.033000000000000000e+03,9.680542110358180373e-04,8.955117609420617337e-04
1.115000000000000000e+03,8.100000000000000000e+01,1.034000000000000000e+03,9.671179883945841453e-04,8.955117609420617337e-04
1.116000000000000000e+03,8.100000000000000000e+01,1.035000000000000000e+03,9.661835748792270287e-04,8.955117609420617337e-04
1.117000000000000000e+03,8.200000000000000000e+01,1.035000000000000000e+03,9.661835748792270287e-04,8.211879055212055684e-04
1.118000000000000000e+03,8.200000000000000000e+01,1.036000000000000000e+03,9.652509652509652736e-04,8.211879055212055684e-04
1.119000000000000000e+03,8.200000000000000000e+01,1.037000000000000000e+03,9.643201542912247176e-04,8.211879055212055684e-04
1.120000000000000000e+03,8.200000000000000000e+01,1.038000000000000000e+03,9.633911368015414143e-04,8.211879055212055684e-04
1.121000000000000000e+03,8.200000000000000000e+01,1.039000000000000000e+03,9.624639076034649217e-04,8.211879055212055684e-04
1.122000000000000000e+03,8.200000000000000000e+01,1.040000000000000000e+03,9.615384615384615918e-04,8.211879055212055684e-04
1.123000000000000000e+03,8.200000000000000000e+01,1.041000000000000000e+03,9.606147934678193777e-04,8.211879055212055684e-04
1.124000000000000000e+03,8.200000000000000000e+01,1.042000000000000000e+03,9.596928982725527486e-04,8.211879055212055684e-04
1.125000000000000000e+03,8.200000000000000000e+01,1.043000000000000000e+03,9.587727708533077143e-04,8.211879055212055684e-04
1.126000000000000000e+03,8.200000000000000000e+01,1.044000000000000000e+03,9.578544061302681498e-04,8.211879055212055684e-04
1.127000000000000000e+03,8.200000000000000000e+01,1.045000000000000000e+03,9.569377990430622287e-04,8.211879055212055684e-04
1.128000000000000000e+03,8.200000000000000000e+01,1.046000000000000000e+03,9.560229445506691816e-04,8.211879055212055684e-04
1.129000000000000000e+03,8.200000000000000000e+01,1.047000000000000000e+03,9.551098376313275733e-04,8.211879055212055684e-04
1.130000000000000000e+03,8.200000000000000000e+01,1.048000000000000000e+03,9.541984732824427108e-04,8.211879055212055684e-04
1.131000000000000000e+03,8.200000000000000000e+01,1.049000000000000000e+03,9.532888465204956800e-04,8.211879055212055684e-04
1.132000000000000000e+03,8.200000000000000000e+01,1.050000000000000000e+03,9.523809523809523801e-04,8.211879055212055684e-04
1.133000000000000000e+03,8.200000000000000000e+01,1.051000000000000000e+03,9.514747859181732102e-04,8.211879055212055684e-04
1.134000000000000000e+03,8.200000000000000000e+01,1.052000000000000000e+03,9.505703422053231886e-04,8.211879055212055684e-04
1.135000000000000000e+03,8.200000000000000000e+01,1.053000000000000000e+03,9.496676163342830483e-04,8.211879055212055684e-04
1.136000000000000000e+03,8.200000000000000000e+01,1.054000000000000000e+03,9.487666034155597906e-04,8.211879055212055684e-04
1.137000000000000000e+03,8.200000000000000000e+01,1.055000000000000000e+03,9.478672985781990811e-04,8.211879055212055684e-04
1.138000000000000000e+03,8.200000000000000000e+01,1.056000000000000000e+03,9.469696969696969960e-04,8.211879055212055684e-04
1.139000000000000000e+03,8.200000000000000000e+01,1.057000000000000000e+03,9.460737937559129604e-04,8.211879055212055684e-04
1.140000000000000000e+03,8.200000000000000000e+01,1.058000000000000000e+03,9.451795841209830124e-04,8.211879055212055684e-04
1.141000000000000000e+03,8.200000000000000000e+01,1.059000000000000000e+03,9.442870632672332835e-04,8.211879055212055684e-04
1.142000000000000000e+03,8.200000000000000000e+01,1.060000000000000000e+03,9.433962264150943470e-04,8.211879055212055684e-04
1.143000000000000000e+03,8.200000000000000000e+01,1.061000000000000000e+03,9.425070688030159991e-04,8.211879055212055684e-04
1.144000000000000000e+03,8.200000000000000000e+01,1.062000000000000000e+03,9.416195856873822581e-04,8.211879055212055684e-04
1.145000000000000000e+03,8.200000000000000000e+01,1.063000000000000000e+03,9.407337723424271216e-04,8.211879055212055684e-04
1.146000000000000000e+03,8.200000000000000000e+01,1.064000000000000000e+03,9.398496240601503238e-04,8.211879055212055684e-04
1.147000000000000000e+03,8.200000000000000000e+01,1.065000000000000000e+03,9.389671361502347196e-04,8.211879055212055684e-04
1.148000000000000000e+03,8.200000000000000000e+01,1.066000000000000000e+03,9.380863039399624757e-04,8.211879055212055684e-04
1.149000000000000000e+03,8.200000000000000000e+01,1.067000000000000000e+03,9.372071227741331050e-04,8.211879055212055684e-04
1.150000000000000000e+03,8.200000000000000000e+01,1.068000000000000000e+03,9.363295880149812836e-04,8.211879055212055684e-04
1.151000000000000000e+03,8.200000000000000000e+01,1.069000000000000000e+03,9.354536950420954278e-04,8.211879055212055684e-04
1.152000000000000000e+03,8.200000000000000000e+01,1.070000000000000000e+03,9.345794392523364873e-04,8.211879055212055684e-04
1.153000000000000000e+03,8.200000000000000000e+01,1.071000000000000000e+03,9.337068160597572801e-04,8.211879055212055684e-04
1.154000000000000000e+03,8.200000000000000000e+01,1.072000000000000000e+03,9.328358208955223703e-04,8.211879055212055684e-04
1.155000000000000000e+03,8.200000000000000000e+01,1.073000000000000000e+03,9.319664492078284877e-04,8.211879055212055684e-04
1.156000000000000000e+03,8.200000000000000000e+01,1.074000000000000000e+03,9.310986964618249472e-04,8.211879055212055684e-04
1.157000000000000000e+03,8.200000000000000000e+01,1.075000000000000000e+03,9.302325581395349359e-04,8.211879055212055684e-04
1.158000000000000000e+03,8.200000000000000000e+01,1.076000000000000000e+03,9.293680297397769081e-04,8.211879055212055684e-04
1.159000000000000000e+03,8.200000000000000000e+01,1.077000000000000000e+03,9.285051067780872823e-04,8.211879055212055684e-04
1.160000000000000000e+03,8.200000000000000000e+01,1.078000000000000000e+03,9.276437847866419442e-04,8.211879055212055684e-04
1.161000000000000000e+03,8.200000000000000000e+01,1.079000000000000000e+03,9.267840593141798110e-04,8.211879055212055684e-04
1.162000000000000000e+03,8.200000000000000000e+01,1.080000000000000000e+03,9.259259259259259613e-04,8.211879055212055684e-04
1.163000000000000000e+03,8.200000000000000000e+01,1.081000000000000000e+03,9.250693802035153072e-04,8.211879055212055684e-04
1.164000000000000000e+03,8.200000000000000000e+01,1.082000000000000000e+03,9.242144177449168087e-04,8.211879055212055684e-04
1.165000000000000000e+03,8.200000000000000000e+01,1.083000000000000000e+03,9.233610341643582299e-04,8.211879055212055684e-04
1.166000000000000000e+03,8.200000000000000000e+01,1.084000000000000000e+03,9.225092250922508957e-04,8.211879055212055684e-04
1.167000000000000000e+03,8.200000000000000000e+01,1.085000000000000000e+03,9.216589861751152066e-04,8.211879055212055684e-04
1.168000000000000000e+03,8.200000000000000000e+01,1.086000000000000000e+03,9.208103130755064796e-04,8.211879055212055684e-04
1.169000000000000000e+03,8.200000000000000000e+01,1.087000000000000000e+03,9.199632014719411142e-04,8.211879055212055684e-04
1.170000000000000000e+03,8.200000000000000000e+01,1.088000000000000000e+03,9.191176470588235167e-04,8.211879055212055684e-04
1.171000000000000000e+03,8.200000000000000000e+01,1.089000000000000000e+03,9.182736455463728084e-04,8.211879055212055684e-04
1.172000000000000000e+03,8.200000000000000000e+01,1.090000000000000000e+03,9.174311926605505096e-04,8.211879055212055684e-04
1.173000000000000000e+03,8.200000000000000000e+01,1.091000000000000000e+03,9.165902841429881143e-04,8.211879055212055684e-04
1.174000000000000000e+03,8.200000000000000000e+01,1.092000000000000000e+03,9.157509157509157501e-04,8.211879055212055684e-04
1.175000000000000000e+03,8.200000000000000000e+01,1.093000000000000000e+03,9.149130832570906207e-04,8.211879055212055684e-04
1.176000000000000000e+03,8.200000000000000000e+01,1.094000000000000000e+03,9.140767824497257740e-04,8.211879055212055684e-04
1.177000000000000000e+03,8.200000000000000000e+01,1.095000000000000000e+03,9.132420091324200623e-04,8.211879055212055684e-04
1.178000000000000000e+03,8.200000000000000000e+01,1.096000000000000000e+03,9.124087591240875612e-04,8.211879055212055684e-04
1.179000000000000000e+03,8.200000000000000000e+01,1.097000000000000000e+03,9.115770282588878549e-04,8.211879055212055684e-04
1.180000000000000000e+03,8.200000000000000000e+01,1.098000000000000000e+03,9.107468123861566477e-04,8.211879055212055684e-04
1.181000000000000000e+03,8.200000000000000000e+01,1.099000000000000000e+03,9.099181073703367000e-04,8.211879055212055684e-04
1.182000000000000000e+03,8.200000000000000000e+01,1.100000000000000000e+03,9.090909090909090901e-04,8.211879055212055684e-04
1.183000000000000000e+03,8.200000000000000000e+01,1.101000000000000000e+03,9.082652134423251263e-04,8.211879055212055684e-04
1.184000000000000000e+03,8.200000000000000000e+01,1.102000000000000000e+03,9.074410163339382586e-04,8.211879055212055684e-04
1.185000000000000000e+03,8.200000000000000000e+01,1.103000000000000000e+03,9.066183136899365336e-04,8.211879055212055684e-04
1.186000000000000000e+03,8.200000000000000000e+01,1.104000000000000000e+03,9.057971014492753733e-04,8.211879055212055684e-04
1.187000000000000000e+03,8.200000000000000000e+01,1.105000000000000000e+03,9.049773755656108972e-04,8.211879055212055684e-04
1.188000000000000000e+03,8.200000000000000000e+01,1.106000000000000000e+03,9.041591320072332435e-04,8.211879055212055684e-04
1.189000000000000000e+03,8.200000000000000000e+01,1.107000000000000000e+03,9.033423667570008664e-04,8.211879055212055684e-04
1.190000000000000000e+03,8.200000000000000000e+01,1.108000000000000000e+03,9.025270758122744003e-04,8.211879055212055684e-04
1.191000000000000000e+03,8.200000000000000000e+01,1.109000000000000000e+03,9.017132551848511734e-04,8.211879055212055684e-04
1.192000000000000000e+03,8.200000000000000000e+01,1.110000000000000000e+03,9.009009009009009148e-04,8.211879055212055684e-04
1.193000000000000000e+03,8.200000000000000000e+01,1.111000000000000000e+03,9.000900090009000517e-04,8.211879055212055684e-04
1.194000000000000000e+03,8.200000000000000000e+01,1.112000000000000000e+03,8.992805755395683921e-04,8.211879055212055684e-04
1.195000000000000000e+03,8.200000000000000000e+01,1.113000000000000000e+03,8.984725965858041813e-04,8.211879055212055684e-04
1.196000000000000000e+03,8.200000000000000000e+01,1.114000000000000000e+03,8.976660682226212176e-04,8.211879055212055684e-04
1.197000000000000000e+03,8.200000000000000000e+01,1.115000000000000000e+03,8.968609865470852103e-04,8.211879055212055684e-04
1.198000000000000000e+03,8.200000000000000000e+01,1.116000000000000000e+03,8.960573476702508953e-04,8.211879055212055684e-04
1.199000000000000000e+03,8.200000000000000000e+01,1.117000000000000000e+03,8.952551477170993689e-04,8.211879055212055684e-04
1.200000000000000000e+03,8.200000000000000000e+01,1.118000000000000000e+03,8.944543828264758540e-04,8.211879055212055684e-04
1.201000000000000000e+03,8.200000000000000000e+01,1.119000000000000000e+03,8.936550491510276842e-04,8.211879055212055684e-04
1.202000000000000000e+03,8.200000000000000000e+01,1.120000000000000000e+03,8.928571428571428293e-04,8.211879055212055684e-04
1.203000000000000000e+03,8.200000000000000000e+01,1.121000000000000000e+03,8.920606601248885293e-04,8.211879055212055684e-04
1.204000000000000000e+03,8.200000000000000000e+01,1.122000000000000000e+03,8.912655971479500373e-04,8.211879055212055684e-04
1.205000000000000000e+03,8.200000000000000000e+01,1.123000000000000000e+03,8.904719501335707716e-04,8.211879055212055684e-04
1.206000000000000000e+03,8.200000000000000000e+01,1.124000000000000000e+03,8.896797153024910577e-04,8.211879055212055684e-04
1.207000000000000000e+03,8.200000000000000000e+01,1.125000000000000000e+03,8.888888888888889315e-04,8.211879055212055684e-04
1.208000000000000000e+03,8.200000000000000000e+01,1.126000000000000000e+03,8.880994671403197489e-04,8.211879055212055684e-04
1.209000000000000000e+03,8.200000000000000000e+01,1.127000000000000000e+03,8.873114463176575307e-04,8.211879055212055684e-04
1.210000000000000000e+03,8.200000000000000000e+01,1.128000000000000000e+03,8.865248226950354395e-04,8.211879055212055684e-04
1.211000000000000000e+03,8.200000000000000000e+01,1.129000000000000000e+03,8.857395925597874500e-04,8.211879055212055684e-04
1.212000000000000000e+03,8.200000000000000000e+01,1.130000000000000000e+03,8.849557522123893682e-04,8.211879055212055684e-04
1.213000000000000000e+03,8.200000000000000000e+01,1.131000000000000000e+03,8.841732979664013690e-04,8.211879055212055684e-04
1.214000000000000000e+03,8.200000000000000000e+01,1.132000000000000000e+03,8.833922261484098825e-04,8.211879055212055684e-04
1.215000000000000000e+03,8.200000000000000000e+01,1.133000000000000000e+03,8.826125330979700230e-04,8.211879055212055684e-04
1.216000000000000000e+03,8.200000000000000000e+01,1.134000000000000000e+03,8.818342151675484519e-04,8.211879055212055684e-04
1.217000000000000000e+03,8.200000000000000000e+01,1.135000000000000000e+03,8.810572687224669988e-04,8.211879055212055684e-04
1.218000000000000000e+03,8.300000000000000000e+01,1.135000000000000000e+03,8.810572687224669988e-04,7.530326295937210665e-04
1.219000000000000000e+03,8.300000000000000000e+01,1.136000000000000000e+03,8.802816901408450903e-04,7.530326295937210665e-04
1.220000000000000000e+03,8.300000000000000000e+01,1.137000000000000000e+03,8.795074758135444561e-04,7.530326295937210665e-04
1.221000000000000000e+03,8.300000000000000000e+01,1.138000000000000000e+03,8.787346221441124251e-04,7.530326295937210665e-04
1.222000000000000000e+03,8.300000000000000000e+01,1.139000000000000000e+03,8.779631255487269558e-04,7.530326295937210665e-04
1.223000000000000000e+03,8.300000000000000000e+01,1.140000000000000000e+03,8.771929824561403672e-04,7.530326295937210665e-04
1.224000000000000000e+03,8.300000000000000000e+01,1.141000000000000000e+03,8.764241893076249110e-04,7.530326295937210665e-04
1.225000000000000000e+03,8.300000000000000000e+01,1.142000000000000000e+03,8.756567425569176943e-04,7.530326295937210665e-04
1.226000000000000000e+03,8.300000000000000000e+01,1.143000000000000000e+03,8.748906386701662532e-04,7.530326295937210665e-04
1.227000000000000000e+03,8.300000000000000000e+01,1.144000000000000000e+03,8.741258741258741251e-04,7.530326295937210665e-04
1.228000000000000000e+03,8.300000000000000000e+01,1.145000000000000000e+03,8.733624454148471812e-04,7.530326295937210665e-04
1.229000000000000000e+03,8.300000000000000000e+01,1.146000000000000000e+03,8.726003490401396329e-04,7.530326295937210665e-04
1.230000000000000000e+03,8.300000000000000000e+01,1.147000000000000000e+03,8.718395815170009062e-04,7.530326295937210665e-04
1.231000000000000000e+03,8.300000000000000000e+01,1.148000000000000000e+03,8.710801393728222989e-04,7.530326295937210665e-04
1.232000000000000000e+03,8.300000000000000000e+01,1.149000000000000000e+03,8.703220191470843964e-04,7.530326295937210665e-04
1.233000000000000000e+03,8.300000000000000000e+01,1.150000000000000000e+03,8.695652173913043801e-04,7.530326295937210665e-04
1.234000000000000000e+03,8.300000000000000000e+01,1.151000000000000000e+03,8.688097306689834430e-04,7.530326295937210665e-04
1.235000000000000000e+03,8.300000000000000000e+01,1.152000000000000000e+03,8.680555555555555074e-04,7.530326295937210665e-04
1.236000000000000000e+03,8.300000000000000000e+01,1.153000000000000000e+03,8.673026886383347492e-04,7.530326295937210665e-04
1.237000000000000000e+03,8.300000000000000000e+01,1.154000000000000000e+03,8.665511265164644239e-04,7.530326295937210665e-04
1.238000000000000000e+03,8.300000000000000000e+01,1.155000000000000000e+03,8.658008658008658001e-04,7.530326295937210665e-04
1.239000000000000000e+03,8.300000000000000000e+01,1.156000000000000000e+03,8.650519031141868775e-04,7.530326295937210665e-04
1.240000000000000000e+03,8.300000000000000000e+01,1.157000000000000000e+03,8.643042350907519707e-04,7.530326295937210665e-04
1.241000000000000000e+03,8.300000000000000000e+01,1.158000000000000000e+03,8.635578583765111862e-04,7.530326295937210665e-04
1.242000000000000000e+03,8.300000000000000000e+01,1.159000000000000000e+03,8.628127696289905483e-04,7.530326295937210665e-04
1.243000000000000000e+03,8.300000000000000000e+01,1.160000000000000000e+03,8.620689655172413673e-04,7.530326295937210665e-04
1.244000000000000000e+03,8.300000000000000000e+01,1.161000000000000000e+03,8.613264427217915591e-04,7.530326295937210665e-04
1.245000000000000000e+03,8.300000000000000000e+01,1.162000000000000000e+03,8.605851979345955543e-04,7.530326295937210665e-04
1.246000000000000000e+03,8.300000000000000000e+01,1.163000000000000000e+03,8.598452278589854012e-04,7.530326295937210665e-04
1.247000000000000000e+03,8.300000000000000000e+01,1.164000000000000000e+03,8.591065292096219767e-04,7.530326295937210665e-04
1.248000000000000000e+03,8.300000000000000000e+01,1.165000000000000000e+03,8.583690987124463056e-04,7.530326295937210665e-04
1.249000000000000000e+03,8.300000000000000000e+01,1.166000000000000000e+03,8.576329331046312048e-04,7.530326295937210665e-04
1.250000000000000000e+03,8.300000000000000000e+01,1.167000000000000000e+03,8.568980291345330369e-04,7.530326295937210665e-04
1.251000000000000000e+03,8.300000000000000000e+01,1.168000000000000000e+03,8.561643835616437881e-04,7.530326295937210665e-04
1.252000000000000000e+03,8.300000000000000000e+01,1.169000000000000000e+03,8.554319931565440138e-04,7.530326295937210665e-04
1.253000000000000000e+03,8.300000000000000000e+01,1.170000000000000000e+03,8.547008547008547001e-04,7.530326295937210665e-04
1.254000000000000000e+03,8.300000000000000000e+01,1.171000000000000000e+03,8.539709649871904265e-04,7.530326295937210665e-04
1.255000000000000000e+03,8.300000000000000000e+01,1.172000000000000000e+03,8.532423208191126365e-04,7.530326295937210665e-04
1.256000000000000000e+03,8.300000000000000000e+01,1.173000000000000000e+03,8.525149190110826915e-04,7.530326295937210665e-04
1.257000000000000000e+03,8.300000000000000000e+01,1.174000000000000000e+03,8.517887563884156844e-04,7.530326295937210665e-04
1.258000000000000000e+03,8.300000000000000000e+01,1.175000000000000000e+03,8.510638297872340349e-04,7.530326295937210665e-04
1.259000000000000000e+03,8.300000000000000000e+01,1.176000000000000000e+03,8.503401360544217370e-04,7.530326295937210665e-04
1.260000000000000000e+03,8.300000000000000000e+01,1.177000000000000000e+03,8.496176720475786051e-04,7.530326295937210665e-04
1.261000000000000000e+03,8.300000000000000000e+01,1.178000000000000000e+03,8.488964346349745210e-04,7.530326295937210665e-04
1.262000000000000000e+03,8.300000000000000000e+01,1.179000000000000000e+03,8.481764206955046560e-04,7.530326295937210665e-04
1.263000000000000000e+03,8.300000000000000000e+01,1.180000000000000000e+03,8.474576271186440432e-04,7.530326295937210665e-04
1.264000000000000000e+03,8.300000000000000000e+01,1.181000000000000000e+03,8.467400508044030166e-04,7.530326295937210665e-04
1.265000000000000000e+03,8.300000000000000000e+01,1.182000000000000000e+03,8.460236886632825420e-04,7.530326295937210665e-04
1.266000000000000000e+03,8.300000000000000000e+01,1.183000000000000000e+03,8.453085376162298731e-04,7.530326295937210665e-04
1.267000000000000000e+03,8.300000000000000000e+01,1.184000000000000000e+03,8.445945945945946415e-04,7.530326295937210665e-04
1.268000000000000000e+03,8.300000000000000000e+01,1.185000000000000000e+03,8.438818565400844039e-04,7.530326295937210665e-04
1.269000000000000000e+03,8.300000000000000000e+01,1.186000000000000000e+03,8.431703204047217085e-04,7.530326295937210665e-04
1.270000000000000000e+03,8.300000000000000000e+01,1.187000000000000000e+03,8.424599831508002923e-04,7.530326295937210665e-04
1.271000000000000000e+03,8.300000000000000000e+01,1.188000000000000000e+03,8.417508417508417140e-04,7.530326295937210665e-04
1.272000000000000000e+03,8.300000000000000000e+01,1.189000000000000000e+03,8.410428931875525271e-04,7.530326295937210665e-04
1.273000000000000000e+03,8.300000000000000000e+01,1.190000000000000000e+03,8.403361344537815629e-04,7.530326295937210665e-04
1.274000000000000000e+03,8.300000000000000000e+01,1.191000000000000000e+03,8.396305625524768876e-04,7.530326295937210665e-04
1.275000000000000000e+03,8.300000000000000000e+01,1.192000000000000000e+03,8.389261744966442771e-04,7.530326295937210665e-04
1.276000000000000000e+03,8.300000000000000000e+01,1.193000000000000000e+03,8.382229673093042829e-04,7.530326295937210665e-04
1.277000000000000000e+03,8.300000000000000000e+01,1.194000000000000000e+03,8.375209380234505986e-04,7.530326295937210665e-04
1.278000000000000000e+03,8.300000000000000000e+01,1.195000000000000000e+03,8.368200836820083180e-04,7.530326295937210665e-04
1.279000000000000000e+03,8.300000000000000000e+01,1.196000000000000000e+03,8.361204013377926273e-04,7.530326295937210665e-04
1.280000000000000000e+03,8.300000000000000000e+01,1.197000000000000000e+03,8.354218880534669545e-04,7.530326295937210665e-04
1.281000000000000000e+03,8.300000000000000000e+01,1.198000000000000000e+03,8.347245409015025290e-04,7.530326295937210665e-04
1.282000000000000000e+03,8.300000000000000000e+01,1.199000000000000000e+03,8.340283569641367481e-04,7.530326295937210665e-04
1.283000000000000000e+03,8.300000000000000000e+01,1.200000000000000000e+03,8.333333333333333868e-04,7.530326295937210665e-04
1.284000000000000000e+03,8.300000000000000000e+01,1.201000000000000000e+03,8.326394671107410729e-04,7.530326295937210665e-04
1.285000000000000000e+03,8.300000000000000000e+01,1.202000000000000000e+03,8.319467554076539302e-04,7.530326295937210665e-04
1.286000000000000000e+03,8.300000000000000000e+01,1.203000000000000000e+03,8.312551953449709213e-04,7.530326295937210665e-04
1.287000000000000000e+03,8.300000000000000000e+01,1.204000000000000000e+03,8.305647840531561656e-04,7.530326295937210665e-04
1.288000000000000000e+03,8.300000000000000000e+01,1.205000000000000000e+03,8.298755186721991492e-04,7.530326295937210665e-04
1.289000000000000000e+03,8.300000000000000000e+01,1.206000000000000000e+03,8.291873963515754764e-04,7.530326295937210665e-04
1.290000000000000000e+03,8.300000000000000000e+01,1.207000000000000000e+03,8.285004142502070800e-04,7.530326295937210665e-04
1.291000000000000000e+03,8.300000000000000000e+01,1.208000000000000000e+03,8.278145695364238403e-04,7.530326295937210665e-04
1.292000000000000000e+03,8.300000000000000000e+01,1.209000000000000000e+03,8.271298593879239033e-04,7.530326295937210665e-04
1.293000000000000000e+03,8.300000000000000000e+01,1.210000000000000000e+03,8.264462809917355168e-04,7.530326295937210665e-04
1.294000000000000000e+03,8.300000000000000000e+01,1.211000000000000000e+03,8.257638315441783242e-04,7.530326295937210665e-04
1.295000000000000000e+03,8.300000000000000000e+01,1.212000000000000000e+03,8.250825082508250925e-04,7.530326295937210665e-04
1.296000000000000000e+03,8.300000000000000000e+01,1.213000000000000000e+03,8.244023083264633315e-04,7.530326295937210665e-04
1.297000000000000000e+03,8.300000000000000000e+01,1.214000000000000000e+03,8.237232289950576717e-04,7.530326295937210665e-04
1.298000000000000000e+03,8.300000000000000000e+01,1.215000000000000000e+03,8.230452674897119174e-04,7.530326295937210665e-04
1.299000000000000000e+03,8.300000000000000000e+01,1.216000000000000000e+03,8.223684210526315333e-04,7.530326295937210665e-04
1.300000000000000000e+03,8.300000000000000000e+01,1.217000000000000000e+03,8.216926869350862396e-04,7.530326295937210665e-04
1.301000000000000000e+03,8.300000000000000000e+01,1.218000000000000000e+03,8.210180623973727153e-04,7.530326295937210665e-04
1.302000000000000000e+03,8.300000000000000000e+01,1.219000000000000000e+03,8.203445447087777355e-04,7.530326295937210665e-04
1.303000000000000000e+03,8.300000000000000000e+01,1.220000000000000000e+03,8.196721311475409829e-04,7.530326295937210665e-04
1.304000000000000000e+03,8.300000000000000000e+01,1.221000000000000000e+03,8.190008190008190529e-04,7.530326295937210665e-04
1.305000000000000000e+03,8.300000000000000000e+01,1.222000000000000000e+03,8.183306055646481563e-04,7.530326295937210665e-04
1.306000000000000000e+03,8.300000000000000000e+01,1.223000000000000000e+03,8.176614881439084499e-04,7.530326295937210665e-04
1.307000000000000000e+03,8.300000000000000000e+01,1.224000000000000000e+03,8.169934640522876065e-04,7.530326295937210665e-04
1.308000000000000000e+03,8.300000000000000000e+01,1.225000000000000000e+03,8.163265306122449282e-04,7.530326295937210665e-04
1.309000000000000000e+03,8.300000000000000000e+01,1.226000000000000000e+03,8.156606851549755679e-04,7.530326295937210665e-04
1.310000000000000000e+03,8.300000000000000000e+01,1.227000000000000000e+03,8.149959250203748585e-04,7.530326295937210665e-04
1.311000000000000000e+03,8.300000000000000000e+01,1.228000000000000000e+03,8.143322475570032937e-04,7.530326295937210665e-04
1.312000000000000000e+03,8.300000000000000000e+01,1.229000000000000000e+03,8.136696501220504240e-04,7.530326295937210665e-04
1.313000000000000000e+03,8.300000000000000000e+01,1.230000000000000000e+03,8.130081300813008123e-04,7.530326295937210665e-04
1.314000000000000000e+03,8.300000000000000000e+01,1.231000000000000000e+03,8.123476848090982558e-04,7.530326295937210665e-04
1.315000000000000000e+03,8.300000000000000000e+01,1.232000000000000000e+03,8.116883116883117418e-04,7.530326295937210665e-04
1.316000000000000000e+03,8.300000000000000000e+01,1.233000000000000000e+03,8.110300081103001026e-04,7.530326295937210665e-04
1.317000000000000000e+03,8.300000000000000000e+01,1.234000000000000000e+03,8.103727714748784052e-04,7.530326295937210665e-04
1.318000000000000000e+03,8.300000000000000000e+01,1.235000000000000000e+03,8.097165991902833659e-04,7.530326295937210665e-04
1.319000000000000000e+03,8.300000000000000000e+01,1.236000000000000000e+03,8.090614886731391968e-04,7.530326295937210665e-04
1.320000000000000000e+03,8.300000000000000000e+01,1.237000000000000000e+03,8.084074373484235630e-04,7.530326295937210665e-04
1.321000000000000000e+03,8.300000000000000000e+01,1.238000000000000000e+03,8.077544426494346220e-04,7.530326295937210665e-04
1.322000000000000000e+03,8.300000000000000000e+01,1.239000000000000000e+03,8.071025020177562213e-04,7.530326295937210665e-04
1.323000000000000000e+03,8.300000000000000000e+01,1.240000000000000000e+03,8.064516129032258058e-04,7.530326295937210665e-04
1.324000000000000000e+03,8.300000000000000000e+01,1.241000000000000000e+03,8.058017727639000486e-04,7.530326295937210665e-04
1.325000000000000000e+03,8.300000000000000000e+01,1.242000000000000000e+03,8.051529790660225420e-04,7.530326295937210665e-04
1.326000000000000000e+03,8.300000000000000000e+01,1.243000000000000000e+03,8.045052292839902953e-04,7.530326295937210665e-04
1.327000000000000000e+03,8.300000000000000000e+01,1.244000000000000000e+03,8.038585209003215343e-04,7.530326295937210665e-04
1.328000000000000000e+03,8.400000000000000000e+01,1.244000000000000000e+03,8.038585209003215343e-04,6.905339660024878640e-04
1.329000000000000000e+03,8.400000000000000000e+01,1.245000000000000000e+03,8.032128514056225245e-04,6.905339660024878640e-04
1.330000000000000000e+03,8.400000000000000000e+01,1.246000000000000000e+03,8.025682182985553704e-04,6.905339660024878640e-04
1.331000000000000000e+03,8.400000000000000000e+01,1.247000000000000000e+03,8.019246190858059231e-04,6.905339660024878640e-04
1.332000000000000000e+03,8.400000000000000000e+01,1.248000000000000000e+03,8.012820512820512543e-04,6.905339660024878640e-04
1.333000000000000000e+03,8.400000000000000000e+01,1.249000000000000000e+03,8.006405124099278889e-04,6.905339660024878640e-04
1.334000000000000000e+03,8.400000000000000000e+01,1.250000000000000000e+03,8.000000000000000383e-04,6.905339660024878640e-04
1.335000000000000000e+03,8.400000000000000000e+01,1.251000000000000000e+03,7.993605115907273994e-04,6.905339660024878640e-04
1.336000000000000000e+03,8.400000000000000000e+01,1.252000000000000000e+03,7.987220447284344715e-04,6.905339660024878640e-04
1.337000000000000000e+03,8.400000000000000000e+01,1.253000000000000000e+03,7.980845969672785726e-04,6.905339660024878640e-04
1.338000000000000000e+03,8.400000000000000000e+01,1.254000000000000000e+03,7.974481658692185058e-04,6.905339660024878640e-04
1.339000000000000000e+03,8.400000000000000000e+01,1.255000000000000000e+03,7.968127490039840933e-04,6.905339660024878640e-04
1.340000000000000000e+03,8.400000000000000000e+01,1.256000000000000000e+03,7.961783439490446260e-04,6.905339660024878640e-04
1.341000000000000000e+03,8.400000000000000000e+01,1.257000000000000000e+03,7.955449482895783977e-04,6.905339660024878640e-04
1.342000000000000000e+03,8.400000000000000000e+01,1.258000000000000000e+03,7.949125596184420219e-04,6.905339660024878640e-04
1.343000000000000000e+03,8.400000000000000000e+01,1.259000000000000000e+03,7.942811755361397488e-04,6.905339660024878640e-04
1.344000000000000000e+03,8.400000000000000000e+01,1.260000000000000000e+03,7.936507936507936501e-04,6.905339660024878640e-04
1.345000000000000000e+03,8.400000000000000000e+01,1.261000000000000000e+03,7.930214115781126106e-04,6.905339660024878640e-04
1.346000000000000000e+03,8.400000000000000000e+01,1.262000000000000000e+03,7.923930269413629462e-04,6.905339660024878640e-04
1.347000000000000000e+03,8.400000000000000000e+01,1.263000000000000000e+03,7.917656373713380467e-04,6.905339660024878640e-04
1.348000000000000000e+03,8.400000000000000000e+01,1.264000000000000000e+03,7.911392405063291016e-04,6.905339660024878640e-04
1.349000000000000000e+03,8.400000000000000000e+01,1.265000000000000000e+03,7.905138339920948515e-04,6.905339660024878640e-04
1.350000000000000000e+03,8.400000000000000000e+01,1.266000000000000000e+03,7.898894154818325315e-04,6.905339660024878640e-04
1.351000000000000000e+03,8.400000000000000000e+01,1.267000000000000000e+03,7.892659826361483801e-04,6.905339660024878640e-04
1.352000000000000000e+03,8.400000000000000000e+01,1.268000000000000000e+03,7.886435331230283669e-04,6.905339660024878640e-04
1.353000000000000000e+03,8.400000000000000000e+01,1.269000000000000000e+03,7.880220646178093518e-04,6.905339660024878640e-04
1.354000000000000000e+03,8.400000000000000000e+01,1.270000000000000000e+03,7.874015748031495954e-04,6.905339660024878640e-04
1.355000000000000000e+03,8.400000000000000000e+01,1.271000000000000000e+03,7.867820613690007861e-04,6.905339660024878640e-04
1.356000000000000000e+03,8.400000000000000000e+01,1.272000000000000000e+03,7.861635220125786586e-04,6.905339660024878640e-04
1.357000000000000000e+03,8.400000000000000000e+01,1.273000000000000000e+03,7.855459544383346961e-04,6.905339660024878640e-04
1.358000000000000000e+03,8.400000000000000000e+01,1.274000000000000000e+03,7.849293563579278323e-04,6.905339660024878640e-04
1.359000000000000000e+03,8.400000000000000000e+01,1.275000000000000000e+03,7.843137254901960459e-04,6.905339660024878640e-04
1.360000000000000000e+03,8.400000000000000000e+01,1.276000000000000000e+03,7.836990595611284961e-04,6.905339660024878640e-04
1.361000000000000000e+03,8.400000000000000000e+01,1.277000000000000000e+03,7.830853563038371167e-04,6.905339660024878640e-04
1.362000000000000000e+03,8.400000000000000000e+01,1.278000000000000000e+03,7.824726134585289691e-04,6.905339660024878640e-04
1.363000000000000000e+03,8.400000000000000000e+01,1.279000000000000000e+03,7.818608287724784865e-04,6.905339660024878640e-04
1.364000000000000000e+03,8.400000000000000000e+01,1.280000000000000000e+03,7.812500000000000434e-04,6.905339660024878640e-04
1.365000000000000000e+03,8.400000000000000000e+01,1.281000000000000000e+03,7.806401249024199837e-04,6.905339660024878640e-04
1.366000000000000000e+03,8.400000000000000000e+01,1.282000000000000000e+03,7.800312012480499491e-04,6.905339660024878640e-04
1.367000000000000000e+03,8.400000000000000000e+01,1.283000000000000000e+03,7.794232268121590148e-04,6.905339660024878640e-04
1.368000000000000000e+03,8.400000000000000000e+01,1.284000000000000000e+03,7.788161993769470185e-04,6.905339660024878640e-04
1.369000000000000000e+03,8.400000000000000000e+01,1.285000000000000000e+03,7.782101167315175639e-04,6.905339660024878640e-04
1.370000000000000000e+03,8.400000000000000000e+01,1.286000000000000000e+03,7.776049766718506982e-04,6.905339660024878640e-04
1.371000000000000000e+03,8.400000000000000000e+01,1.287000000000000000e+03,7.770007770007770001e-04,6.905339660024878640e-04
1.372000000000000000e+03,8.400000000000000000e+01,1.288000000000000000e+03,7.763975155279502580e-04,6.905339660024878640e-04
1.373000000000000000e+03,8.400000000000000000e+01,1.289000000000000000e+03,7.757951900698215573e-04,6.905339660024878640e-04
1.374000000000000000e+03,8.400000000000000000e+01,1.290000000000000000e+03,7.751937984496123923e-04,6.905339660024878640e-04
1.375000000000000000e+03,8.400000000000000000e+01,1.291000000000000000e+03,7.745933384972889706e-04,6.905339660024878640e-04
1.376000000000000000e+03,8.400000000000000000e+01,1.292000000000000000e+03,7.739938080495356500e-04,6.905339660024878640e-04
1.377000000000000000e+03,8.400000000000000000e+01,1.293000000000000000e+03,7.733952049497293518e-04,6.905339660024878640e-04
1.378000000000000000e+03,8.400000000000000000e+01,1.294000000000000000e+03,7.727975270479134308e-04,6.905339660024878640e-04
1.379000000000000000e+03,8.400000000000000000e+01,1.295000000000000000e+03,7.722007722007721972e-04,6.905339660024878640e-04
1.380000000000000000e+03,8.400000000000000000e+01,1.296000000000000000e+03,7.716049382716048954e-04,6.905339660024878640e-04
1.381000000000000000e+03,8.400000000000000000e+01,1.297000000000000000e+03,7.710100231303006592e-04,6.905339660024878640e-04
1.382000000000000000e+03,8.400000000000000000e+01,1.298000000000000000e+03,7.704160246533128158e-04,6.905339660024878640e-04
1.383000000000000000e+03,8.400000000000000000e+01,1.299000000000000000e+03,7.698229407236335158e-04,6.905339660024878640e-04
1.384000000000000000e+03,8.400000000000000000e+01,1.300000000000000000e+03,7.692307692307692301e-04,6.905339660024878640e-04
1.385000000000000000e+03,8.400000000000000000e+01,1.301000000000000000e+03,7.686395080707148376e-04,6.905339660024878640e-04
1.386000000000000000e+03,8.400000000000000000e+01,1.302000000000000000e+03,7.680491551459293388e-04,6.905339660024878640e-04
1.387000000000000000e+03,8.400000000000000000e+01,1.303000000000000000e+03,7.674597083653108111e-04,6.905339660024878640e-04
1.388000000000000000e+03,8.400000000000000000e+01,1.304000000000000000e+03,7.668711656441717971e-04,6.905339660024878640e-04
1.389000000000000000e+03,8.400000000000000000e+01,1.305000000000000000e+03,7.662835249042145849e-04,6.905339660024878640e-04
1.390000000000000000e+03,8.400000000000000000e+01,1.306000000000000000e+03,7.656967840735069220e-04,6.905339660024878640e-04
1.391000000000000000e+03,8.400000000000000000e+01,1.307000000000000000e+03,7.651109410864575123e-04,6.905339660024878640e-04
1.392000000000000000e+03,8.400000000000000000e+01,1.308000000000000000e+03,7.645259938837920552e-04,6.905339660024878640e-04
1.393000000000000000e+03,8.400000000000000000e+01,1.309000000000000000e+03,7.639419404125286344e-04,6.905339660024878640e-04
1.394000000000000000e+03,8.400000000000000000e+01,1.310000000000000000e+03,7.633587786259541904e-04,6.905339660024878640e-04
1.395000000000000000e+03,8.400000000000000000e+01,1.311000000000000000e+03,7.627765064836003429e-04,6.905339660024878640e-04
1.396000000000000000e+03,8.400000000000000000e+01,1.312000000000000000e+03,7.621951219512195386e-04,6.905339660024878640e-04
1.397000000000000000e+03,8.400000000000000000e+01,1.313000000000000000e+03,7.616146230007616322e-04,6.905339660024878640e-04
1.398000000000000000e+03,8.400000000000000000e+01,1.314000000000000000e+03,7.610350076103500339e-04,6.905339660024878640e-04
1.399000000000000000e+03,8.400000000000000000e+01,1.315000000000000000e+03,7.604562737642585075e-04,6.905339660024878640e-04
1.400000000000000000e+03,8.400000000000000000e+01,1.316000000000000000e+03,7.598784194528875350e-04,6.905339660024878640e-04
1.401000000000000000e+03,8.400000000000000000e+01,1.317000000000000000e+03,7.593014426727411146e-04,6.905339660024878640e-04
1.402000000000000000e+03,8.400000000000000000e+01,1.318000000000000000e+03,7.587253414264036669e-04,6.905339660024878640e-04
1.403000000000000000e+03,8.400000000000000000e+01,1.319000000000000000e+03,7.581501137225170502e-04,6.905339660024878640e-04
1.404000000000000000e+03,8.400000000000000000e+01,1.320000000000000000e+03,7.575757575757575751e-04,6.905339660024878640e-04
1.405000000000000000e+03,8.400000000000000000e+01,1.321000000000000000e+03,7.570022710068130198e-04,6.905339660024878640e-04
1.406000000000000000e+03,8.400000000000000000e+01,1.322000000000000000e+03,7.564296520423600782e-04,6.905339660024878640e-04
1.407000000000000000e+03,8.400000000000000000e+01,1.323000000000000000e+03,7.558578987150415922e-04,6.905339660024878640e-04
1.408000000000000000e+03,8.400000000000000000e+01,1.324000000000000000e+03,7.552870090634441081e-04,6.905339660024878640e-04
1.409000000000000000e+03,8.400000000000000000e+01,1.325000000000000000e+03,7.547169811320754342e-04,6.905339660024878640e-04
1.410000000000000000e+03,8.400000000000000000e+01,1.326000000000000000e+03,7.541478129713424143e-04,6.905339660024878640e-04
1.411000000000000000e+03,8.400000000000000000e+01,1.327000000000000000e+03,7.535795026375282681e-04,6.905339660024878640e-04
1.412000000000000000e+03,8.400000000000000000e+01,1.328000000000000000e+03,7.530120481927711235e-04,6.905339660024878640e-04
1.413000000000000000e+03,8.400000000000000000e+01,1.329000000000000000e+03,7.524454477050413577e-04,6.905339660024878640e-04
1.414000000000000000e+03,8.400000000000000000e+01,1.330000000000000000e+03,7.518796992481203458e-04,6.905339660024878640e-04
1.415000000000000000e+03,8.400000000000000000e+01,1.331000000000000000e+03,7.513148009015778016e-04,6.905339660024878640e-04
1.416000000000000000e+03,8.400000000000000000e+01,1.332000000000000000e+03,7.507507507507507442e-04,6.905339660024878640e-04
1.417000000000000000e+03,8.400000000000000000e+01,1.333000000000000000e+03,7.501875468867217050e-04,6.905339660024878640e-04
1.418000000000000000e+03,8.400000000000000000e+01,1.334000000000000000e+03,7.496251874062968270e-04,6.905339660024878640e-04
1.419000000000000000e+03,8.400000000000000000e+01,1.335000000000000000e+03,7.490636704119850485e-04,6.905339660024878640e-04
1.420000000000000000e+03,8.400000000000000000e+01,1.336000000000000000e+03,7.485029940119760933e-04,6.905339660024878640e-04
1.421000000000000000e+03,8.400000000000000000e+01,1.337000000000000000e+03,7.479431563201196544e-04,6.905339660024878640e-04
1.422000000000000000e+03,8.400000000000000000e+01,1.338000000000000000e+03,7.473841554559043599e-04,6.905339660024878640e-04
1.423000000000000000e+03,8.400000000000000000e+01,1.339000000000000000e+03,7.468259895444361984e-04,6.905339660024878640e-04
1.424000000000000000e+03,8.400000000000000000e+01,1.340000000000000000e+03,7.462686567164179179e-04,6.905339660024878640e-04
1.425000000000000000e+03,8.400000000000000000e+01,1.341000000000000000e+03,7.457121551081282102e-04,6.905339660024878640e-04
1.426000000000000000e+03,8.400000000000000000e+01,1.342000000000000000e+03,7.451564828614008935e-04,6.905339660024878640e-04
1.427000000000000000e+03,8.400000000000000000e+01,1.343000000000000000e+03,7.446016381236038794e-04,6.905339660024878640e-04
1.428000000000000000e+03,8.400000000000000000e+01,1.344000000000000000e+03,7.440476190476190063e-04,6.905339660024878640e-04
1.429000000000000000e+03,8.400000000000000000e+01,1.345000000000000000e+03,7.434944237918215482e-04,6.905339660024878640e-04
1.430000000000000000e+03,8.400000000000000000e+01,1.346000000000000000e+03,7.429420505200593980e-04,6.905339660024878640e-04
1.431000000000000000e+03,8.400000000000000000e+01,1.347000000000000000e+03,7.423904974016332266e-04,6.905339660024878640e-04
1.432000000000000000e+03,8.400000000000000000e+01,1.348000000000000000e+03,7.418397626112759914e-04,6.905339660024878640e-04
1.433000000000000000e+03,8.400000000000000000e+01,1.349000000000000000e+03,7.412898443291326619e-04,6.905339660024878640e-04
1.434000000000000000e+03,8.400000000000000000e+01,1.350000000000000000e+03,7.407407407407407040e-04,6.905339660024878640e-04
1.435000000000000000e+03,8.400000000000000000e+01,1.351000000000000000e+03,7.401924500370095882e-04,6.905339660024878640e-04
1.436000000000000000e+03,8.400000000000000000e+01,1.352000000000000000e+03,7.396449704142011661e-04,6.905339660024878640e-04
1.437000000000000000e+03,8.400000000000000000e+01,1.353000000000000000e+03,7.390983000739098294e-04,6.905339660024878640e-04
1.438000000000000000e+03,8.400000000000000000e+01,1.354000000000000000e+03,7.385524372230428854e-04,6.905339660024878640e-04
1.439000000000000000e+03,8.400000000000000000e+01,1.355000000000000000e+03,7.380073800738007166e-04,6.905339660024878640e-04
1.440000000000000000e+03,8.400000000000000000e+01,1.356000000000000000e+03,7.374631268436578069e-04,6.905339660024878640e-04
1.441000000000000000e+03,8.400000000000000000e+01,1.357000000000000000e+03,7.369196757553426839e-04,6.905339660024878640e-04
1.442000000000000000e+03,8.400000000000000000e+01,1.358000000000000000e+03,7.363770250368188372e-04,6.905339660024878640e-04
1.443000000000000000e+03,8.400000000000000000e+01,1.359000000000000000e+03,7.358351729212656359e-04,6.905339660024878640e-04
1.444000000000000000e+03,8.400000000000000000e+01,1.360000000000000000e+03,7.352941176470588133e-04,6.905339660024878640e-04
1.445000000000000000e+03,8.400000000000000000e+01,1.361000000000000000e+03,7.347538574577516021e-04,6.905339660024878640e-04
1.446000000000000000e+03,8.400000000000000000e+01,1.362000000000000000e+03,7.342143906020557600e-04,6.905339660024878640e-04
1.447000000000000000e+03,8.400000000000000000e+01,1.363000000000000000e+03,7.336757153338224887e-04,6.905339660024878640e-04
1.448000000000000000e+03,8.400000000000000000e+01,1.364000000000000000e+03,7.331378299120234598e-04,6.905339660024878640e-04
1.449000000000000000e+03,8.500000000000000000e+01,1.364000000000000000e+03,7.331378299120234598e-04,6.332224387944383011e-04
1.450000000000000000e+03,8.500000000000000000e+01,1.365000000000000000e+03,7.326007326007326001e-04,6.332224387944383011e-04
1.451000000000000000e+03,8.500000000000000000e+01,1.366000000000000000e+03,7.320644216691069017e-04,6.332224387944383011e-04
1.452000000000000000e+03,8.500000000000000000e+01,1.367000000000000000e+03,7.315288953913679903e-04,6.332224387944383011e-04
1.453000000000000000e+03,8.500000000000000000e+01,1.368000000000000000e+03,7.309941520467835852e-04,6.332224387944383011e-04
1.454000000000000000e+03,8.500000000000000000e+01,1.369000000000000000e+03,7.304601899196493933e-04,6.332224387944383011e-04
1.455000000000000000e+03,8.500000000000000000e+01,1.370000000000000000e+03,7.299270072992700273e-04,6.332224387944383011e-04
1.456000000000000000e+03,8.500000000000000000e+01,1.371000000000000000e+03,7.293946024799416580e-04,6.332224387944383011e-04
1.457000000000000000e+03,8.500000000000000000e+01,1.372000000000000000e+03,7.288629737609329329e-04,6.332224387944383011e-04
1.458000000000000000e+03,8.500000000000000000e+01,1.373000000000000000e+03,7.283321194464676285e-04,6.332224387944383011e-04
1.459000000000000000e+03,8.500000000000000000e+01,1.374000000000000000e+03,7.278020378457060024e-04,6.332224387944383011e-04
1.460000000000000000e+03,8.500000000000000000e+01,1.375000000000000000e+03,7.272727272727272287e-04,6.332224387944383011e-04
1.461000000000000000e+03,8.500000000000000000e+01,1.376000000000000000e+03,7.267441860465116178e-04,6.332224387944383011e-04
1.462000000000000000e+03,8.500000000000000000e+01,1.377000000000000000e+03,7.262164124909222928e-04,6.332224387944383011e-04
1.463000000000000000e+03,8.500000000000000000e+01,1.378000000000000000e+03,7.256894049346879509e-04,6.332224387944383011e-04
1.464000000000000000e+03,8.500000000000000000e+01,1.379000000000000000e+03,7.251631617113850825e-04,6.332224387944383011e-04
1.465000000000000000e+03,8.500000000000000000e+01,1.380000000000000000e+03,7.246376811594202987e-04,6.332224387944383011e-04
1.466000000000000000e+03,8.500000000000000000e+01,1.381000000000000000e+03,7.241129616220129839e-04,6.332224387944383011e-04
1.467000000000000000e+03,8.500000000000000000e+01,1.382000000000000000e+03,7.235890014471779491e-04,6.332224387944383011e-04
1.468000000000000000e+03,8.500000000000000000e+01,1.383000000000000000e+03,7.230657989877078669e-04,6.332224387944383011e-04
1.469000000000000000e+03,8.500000000000000000e+01,1.384000000000000000e+03,7.225433526011560336e-04,6.332224387944383011e-04
1.470000000000000000e+03,8.500000000000000000e+01,1.385000000000000000e+03,7.220216606498194552e-04,6.332224387944383011e-04
1.471000000000000000e+03,8.500000000000000000e+01,1.386000000000000000e+03,7.215007215007215001e-04,6.332224387944383011e-04
1.472000000000000000e+03,8.500000000000000000e+01,1.387000000000000000e+03,7.209805335255947689e-04,6.332224387944383011e-04
1.473000000000000000e+03,8.500000000000000000e+01,1.388000000000000000e+03,7.204610951008645061e-04,6.332224387944383011e-04
1.474000000000000000e+03,8.500000000000000000e+01,1.389000000000000000e+03,7.199424046076313612e-04,6.332224387944383011e-04
1.475000000000000000e+03,8.500000000000000000e+01,1.390000000000000000e+03,7.194244604316546920e-04,6.332224387944383011e-04
1.476000000000000000e+03,8.500000000000000000e+01,1.391000000000000000e+03,7.189072609633357595e-04,6.332224387944383011e-04
1.477000000000000000e+03,8.500000000000000000e+01,1.392000000000000000e+03,7.183908045977011395e-04,6.332224387944383011e-04
1.478000000000000000e+03,8.500000000000000000e+01,1.393000000000000000e+03,7.178750897343862429e-04,6.332224387944383011e-04
1.479000000000000000e+03,8.500000000000000000e+01,1.394000000000000000e+03,7.173601147776184021e-04,6.332224387944383011e-04
1.480000000000000000e+03,8.500000000000000000e+01,1.395000000000000000e+03,7.168458781362007162e-04,6.332224387944383011e-04
1.481000000000000000e+03,8.500000000000000000e+01,1.396000000000000000e+03,7.163323782234956799e-04,6.332224387944383011e-04
1.482000000000000000e+03,8.500000000000000000e+01,1.397000000000000000e+03,7.158196134574087034e-04,6.332224387944383011e-04
1.483000000000000000e+03,8.500000000000000000e+01,1.398000000000000000e+03,7.153075822603719575e-04,6.332224387944383011e-04
1.484000000000000000e+03,8.500000000000000000e+01,1.399000000000000000e+03,7.147962830593281112e-04,6.332224387944383011e-04
1.485000000000000000e+03,8.500000000000000000e+01,1.400000000000000000e+03,7.142857142857142851e-04,6.332224387944383011e-04
1.486000000000000000e+03,8.500000000000000000e+01,1.401000000000000000e+03,7.137758743754461137e-04,6.332224387944383011e-04
1.487000000000000000e+03,8.500000000000000000e+01,1.402000000000000000e+03,7.132667617689015908e-04,6.332224387944383011e-04
1.488000000000000000e+03,8.500000000000000000e+01,1.403000000000000000e+03,7.127583749109052402e-04,6.332224387944383011e-04
1.489000000000000000e+03,8.500000000000000000e+01,1.404000000000000000e+03,7.122507122507122862e-04,6.332224387944383011e-04
1.490000000000000000e+03,8.500000000000000000e+01,1.405000000000000000e+03,7.117437722419929329e-04,6.332224387944383011e-04
1.491000000000000000e+03,8.500000000000000000e+01,1.406000000000000000e+03,7.112375533428165345e-04,6.332224387944383011e-04
1.492000000000000000e+03,8.500000000000000000e+01,1.407000000000000000e+03,7.107320540156360916e-04,6.332224387944383011e-04
1.493000000000000000e+03,8.500000000000000000e+01,1.408000000000000000e+03,7.102272727272727470e-04,6.332224387944383011e-04
1.494000000000000000e+03,8.500000000000000000e+01,1.409000000000000000e+03,7.097232079488999560e-04,6.332224387944383011e-04
1.495000000000000000e+03,8.500000000000000000e+01,1.410000000000000000e+03,7.092198581560284166e-04,6.332224387944383011e-04
1.496000000000000000e+03,8.500000000000000000e+01,1.411000000000000000e+03,7.087172218284904564e-04,6.332224387944383011e-04
1.497000000000000000e+03,8.500000000000000000e+01,1.412000000000000000e+03,7.082152974504249627e-04,6.332224387944383011e-04
1.498000000000000000e+03,8.500000000000000000e+01,1.413000000000000000e+03,7.077140835102618778e-04,6.332224387944383011e-04
1.499000000000000000e+03,8.500000000000000000e+01,1.414000000000000000e+03,7.072135785007072377e-04,6.332224387944383011e-04
1.500000000000000000e+03,8.500000000000000000e+01,1.415000000000000000e+03,7.067137809187278843e-04,6.332224387944383011e-04
1.501000000000000000e+03,8.500000000000000000e+01,1.416000000000000000e+03,7.062146892655367207e-04,6.332224387944383011e-04
1.502000000000000000e+03,8.500000000000000000e+01,1.417000000000000000e+03,7.057163020465773151e-04,6.332224387944383011e-04
1.503000000000000000e+03,8.500000000000000000e+01,1.418000000000000000e+03,7.052186177715091559e-04,6.332224387944383011e-04
1.504000000000000000e+03,8.500000000000000000e+01,1.419000000000000000e+03,7.047216349541931234e-04,6.332224387944383011e-04
1.505000000000000000e+03,8.500000000000000000e+01,1.420000000000000000e+03,7.042253521126760939e-04,6.332224387944383011e-04
1.506000000000000000e+03,8.500000000000000000e+01,1.421000000000000000e+03,7.037297677691766286e-04,6.332224387944383011e-04
1.507000000000000000e+03,8.500000000000000000e+01,1.422000000000000000e+03,7.032348804500703366e-04,6.332224387944383011e-04
1.508000000000000000e+03,8.500000000000000000e+01,1.423000000000000000e+03,7.027406886858749129e-04,6.332224387944383011e-04
1.509000000000000000e+03,8.500000000000000000e+01,1.424000000000000000e+03,7.022471910112359356e-04,6.332224387944383011e-04
1.510000000000000000e+03,8.500000000000000000e+01,1.425000000000000000e+03,7.017543859649122287e-04,6.332224387944383011e-04
1.511000000000000000e+03,8.500000000000000000e+01,1.426000000000000000e+03,7.012622720897615514e-04,6.332224387944383011e-04
1.512000000000000000e+03,8.500000000000000000e+01,1.427000000000000000e+03,7.007708479327259604e-04,6.332224387944383011e-04
1.513000000000000000e+03,8.500000000000000000e+01,1.428000000000000000e+03,7.002801120448179329e-04,6.332224387944383011e-04
1.514000000000000000e+03,8.500000000000000000e+01,1.429000000000000000e+03,6.997900629811056213e-04,6.332224387944383011e-04
1.515000000000000000e+03,8.500000000000000000e+01,1.430000000000000000e+03,6.993006993006993001e-04,6.332224387944383011e-04
1.516000000000000000e+03,8.500000000000000000e+01,1.431000000000000000e+03,6.988120195667365132e-04,6.332224387944383011e-04
1.517000000000000000e+03,8.500000000000000000e+01,1.432000000000000000e+03,6.983240223463687375e-04,6.332224387944383011e-04
1.518000000000000000e+03,8.500000000000000000e+01,1.433000000000000000e+03,6.978367062107466382e-04,6.332224387944383011e-04
1.519000000000000000e+03,8.500000000000000000e+01,1.434000000000000000e+03,6.973500697350069498e-04,6.332224387944383011e-04
1.520000000000000000e+03,8.500000000000000000e+01,1.435000000000000000e+03,6.968641114982578391e-04,6.332224387944383011e-04
1.521000000000000000e+03,8.500000000000000000e+01,1.436000000000000000e+03,6.963788300835654617e-04,6.332224387944383011e-04
1.522000000000000000e+03,8.500000000000000000e+01,1.437000000000000000e+03,6.958942240779401921e-04,6.332224387944383011e-04
1.523000000000000000e+03,8.500000000000000000e+01,1.438000000000000000e+03,6.954102920723226377e-04,6.332224387944383011e-04
1.524000000000000000e+03,8.500000000000000000e+01,1.439000000000000000e+03,6.949270326615705198e-04,6.332224387944383011e-04
1.525000000000000000e+03,8.500000000000000000e+01,1.440000000000000000e+03,6.944444444444444709e-04,6.332224387944383011e-04
1.526000000000000000e+03,8.500000000000000000e+01,1.441000000000000000e+03,6.939625260235946988e-04,6.332224387944383011e-04
1.527000000000000000e+03,8.500000000000000000e+01,1.442000000000000000e+03,6.934812760055478675e-04,6.332224387944383011e-04
1.528000000000000000e+03,8.500000000000000000e+01,1.443000000000000000e+03,6.930006930006930030e-04,6.332224387944383011e-04
1.529000000000000000e+03,8.500000000000000000e+01,1.444000000000000000e+03,6.925207756232686996e-04,6.332224387944383011e-04
1.530000000000000000e+03,8.500000000000000000e+01,1.445000000000000000e+03,6.920415224913494586e-04,6.332224387944383011e-04
1.531000000000000000e+03,8.500000000000000000e+01,1.446000000000000000e+03,6.915629322268326785e-04,6.332224387944383011e-04
1.532000000000000000e+03,8.500000000000000000e+01,1.447000000000000000e+03,6.910850034554249935e-04,6.332224387944383011e-04
1.533000000000000000e+03,8.500000000000000000e+01,1.448000000000000000e+03,6.906077348066298055e-04,6.332224387944383011e-04
1.534000000000000000e+03,8.500000000000000000e+01,1.449000000000000000e+03,6.901311249137336229e-04,6.332224387944383011e-04
1.535000000000000000e+03,8.500000000000000000e+01,1.450000000000000000e+03,6.896551724137930505e-04,6.332224387944383011e-04
1.536000000000000000e+03,8.500000000000000000e+01,1.451000000000000000e+03,6.891798759476223208e-04,6.332224387944383011e-04
1.537000000000000000e+03,8.500000000000000000e+01,1.452000000000000000e+03,6.887052341597796334e-04,6.332224387944383011e-04
1.538000000000000000e+03,8.500000000000000000e+01,1.453000000000000000e+03,6.882312456985546865e-04,6.332224387944383011e-04
1.539000000000000000e+03,8.500000000000000000e+01,1.454000000000000000e+03,6.877579092159559915e-04,6.332224387944383011e-04
1.540000000000000000e+03,8.500000000000000000e+01,1.455000000000000000e+03,6.872852233676976464e-04,6.332224387944383011e-04
1.541000000000000000e+03,8.500000000000000000e+01,1.456000000000000000e+03,6.868131868131868668e-04,6.332224387944383011e-04
1.542000000000000000e+03,8.500000000000000000e+01,1.457000000000000000e+03,6.863417982155113010e-04,6.332224387944383011e-04
1.543000000000000000e+03,8.500000000000000000e+01,1.458000000000000000e+03,6.858710562414265617e-04,6.332224387944383011e-04
1.544000000000000000e+03,8.500000000000000000e+01,1.459000000000000000e+03,6.854009595613434324e-04,6.332224387944383011e-04
1.545000000000000000e+03,8.500000000000000000e+01,1.460000000000000000e+03,6.849315068493150738e-04,6.332224387944383011e-04
1.546000000000000000e+03,8.500000000000000000e+01,1.461000000000000000e+03,6.844626967830253145e-04,6.332224387944383011e-04
1.547000000000000000e+03,8.500000000000000000e+01,1.462000000000000000e+03,6.839945280437756403e-04,6.332224387944383011e-04
1.548000000000000000e+03,8.500000000000000000e+01,1.463000000000000000e+03,6.835269993164730514e-04,6.332224387944383011e-04
1.549000000000000000e+03,8.500000000000000000e+01,1.464000000000000000e+03,6.830601092896174857e-04,6.332224387944383011e-04
1.550000000000000000e+03,8.500000000000000000e+01,1.465000000000000000e+03,6.825938566552901092e-04,6.332224387944383011e-04
1.551000000000000000e+03,8.500000000000000000e+01,1.466000000000000000e+03,6.821282401091405224e-04,6.332224387944383011e-04
1.552000000000000000e+03,8.500000000000000000e+01,1.467000000000000000e+03,6.816632583503749428e-04,6.332224387944383011e-04
1.553000000000000000e+03,8.500000000000000000e+01,1.468000000000000000e+03,6.811989100817438447e-04,6.332224387944383011e-04
1.554000000000000000e+03,8.500000000000000000e+01,1.469000000000000000e+03,6.807351940095302499e-04,6.332224387944383011e-04
1.555000000000000000e+03,8.500000000000000000e+01,1.470000000000000000e+03,6.802721088435373679e-04,6.332224387944383011e-04
1.556000000000000000e+03,8.500000000000000000e+01,1.471000000000000000e+03,6.798096532970767780e-04,6.332224387944383011e-04
1.557000000000000000e+03,8.500000000000000000e+01,1.472000000000000000e+03,6.793478260869565029e-04,6.332224387944383011e-04
1.558000000000000000e+03,8.500000000000000000e+01,1.473000000000000000e+03,6.788866259334690829e-04,6.332224387944383011e-04
1.559000000000000000e+03,8.500000000000000000e+01,1.474000000000000000e+03,6.784260515603798662e-04,6.332224387944383011e-04
1.560000000000000000e+03,8.500000000000000000e+01,1.475000000000000000e+03,6.779661016949152996e-04,6.332224387944383011e-04
1.561000000000000000e+03,8.500000000000000000e+01,1.476000000000000000e+03,6.775067750677506769e-04,6.332224387944383011e-04
1.562000000000000000e+03,8.500000000000000000e+01,1.477000000000000000e+03,6.770480704129992972e-04,6.332224387944383011e-04
1.563000000000000000e+03,8.500000000000000000e+01,1.478000000000000000e+03,6.765899864682003214e-04,6.332224387944383011e-04
1.564000000000000000e+03,8.500000000000000000e+01,1.479000000000000000e+03,6.761325219743069548e-04,6.332224387944383011e-04
1.565000000000000000e+03,8.500000000000000000e+01,1.480000000000000000e+03,6.756756756756757132e-04,6.332224387944383011e-04
1.566000000000000000e+03,8.500000000000000000e+01,1.481000000000000000e+03,6.752194463200540632e-04,6.332224387944383011e-04
1.567000000000000000e+03,8.500000000000000000e+01,1.482000000000000000e+03,6.747638326585694716e-04,6.332224387944383011e-04
1.568000000000000000e+03,8.500000000000000000e+01,1.483000000000000000e+03,6.743088334457181298e-04,6.332224387944383011e-04
1.569000000000000000e+03,8.500000000000000000e+01,1.484000000000000000e+03,6.738544474393531360e-04,6.332224387944383011e-04
1.570000000000000000e+03,8.500000000000000000e+01,1.485000000000000000e+03,6.734006734006734362e-04,6.332224387944383011e-04
1.571000000000000000e+03,8.500000000000000000e+01,1.486000000000000000e+03,6.729475100942126573e-04,6.332224387944383011e-04
1.572000000000000000e+03,8.500000000000000000e+01,1.487000000000000000e+03,6.724949562878278306e-04,6.332224387944383011e-04
1.573000000000000000e+03,8.500000000000000000e+01,1.488000000000000000e+03,6.720430107526882257e-04,6.332224387944383011e-04
1.574000000000000000e+03,8.500000000000000000e+01,1.489000000000000000e+03,6.715916722632639651e-04,6.332224387944383011e-04
1.575000000000000000e+03,8.500000000000000000e+01,1.490000000000000000e+03,6.711409395973154000e-04,6.332224387944383011e-04
1.576000000000000000e+03,8.500000000000000000e+01,1.491000000000000000e+03,6.706908115358819426e-04,6.332224387944383011e-04
1.577000000000000000e+03,8.500000000000000000e+01,1.492000000000000000e+03,6.702412868632707903e-04,6.332224387944383011e-04
1.578000000000000000e+03,8.500000000000000000e+01,1.493000000000000000e+03,6.697923643670461924e-04,6.332224387944383011e-04
1.579000000000000000e+03,8.500000000000000000e+01,1.494000000000000000e+03,6.693440428380187162e-04,6.332224387944383011e-04
1.580000000000000000e+03,8.600000000000000000e+01,1.494000000000000000e+03,6.693440428380187162e-04,5.806675366224223764e-04
1.581000000000000000e+03,8.600000000000000000e+01,1.495000000000000000e+03,6.688963210702340801e-04,5.806675366224223764e-04
1.582000000000000000e+03,8.600000000000000000e+01,1.496000000000000000e+03,6.684491978609625280e-04,5.806675366224223764e-04
1.583000000000000000e+03,8.600000000000000000e+01,1.497000000000000000e+03,6.680026720106880958e-04,5.806675366224223764e-04
1.584000000000000000e+03,8.600000000000000000e+01,1.498000000000000000e+03,6.675567423230974445e-04,5.806675366224223764e-04
1.585000000000000000e+03,8.600000000000000000e+01,1.499000000000000000e+03,6.671114076050699932e-04,5.806675366224223764e-04
1.586000000000000000e+03,8.600000000000000000e+01,1.500000000000000000e+03,6.666666666666666444e-04,5.806675366224223764e-04
1.587000000000000000e+03,8.600000000000000000e+01,1.501000000000000000e+03,6.662225183211192663e-04,5.806675366224223764e-04
1.588000000000000000e+03,8.600000000000000000e+01,1.502000000000000000e+03,6.657789613848202849e-04,5.806675366224223764e-04
1.589000000000000000e+03,8.600000000000000000e+01,1.503000000000000000e+03,6.653359946773120589e-04,5.806675366224223764e-04
1.590000000000000000e+03,8.600000000000000000e+01,1.504000000000000000e+03,6.648936170212765796e-04,5.806675366224223764e-04
1.591000000000000000e+03,8.600000000000000000e+01,1.505000000000000000e+03,6.644518272425249542e-04,5.806675366224223764e-04
1.592000000000000000e+03,8.600000000000000000e+01,1.506000000000000000e+03,6.640106241699866721e-04,5.806675366224223764e-04
1.593000000000000000e+03,8.600000000000000000e+01,1.507000000000000000e+03,6.635700066357000642e-04,5.806675366224223764e-04
1.594000000000000000e+03,8.600000000000000000e+01,1.508000000000000000e+03,6.631299734748010268e-04,5.806675366224223764e-04
1.595000000000000000e+03,8.600000000000000000e+01,1.509000000000000000e+03,6.626905235255135893e-04,5.806675366224223764e-04
1.596000000000000000e+03,8.600000000000000000e+01,1.510000000000000000e+03,6.622516556291390723e-04,5.806675366224223764e-04
1.597000000000000000e+03,8.600000000000000000e+01,1.511000000000000000e+03,6.618133686300463293e-04,5.806675366224223764e-04
1.598000000000000000e+03,8.600000000000000000e+01,1.512000000000000000e+03,6.613756613756613389e-04,5.806675366224223764e-04
1.599000000000000000e+03,8.600000000000000000e+01,1.513000000000000000e+03,6.609385327164573384e-04,5.806675366224223764e-04
1.600000000000000000e+03,8.600000000000000000e+01,1.514000000000000000e+03,6.605019815059445234e-04,5.806675366224223764e-04
1.601000000000000000e+03,8.600000000000000000e+01,1.515000000000000000e+03,6.600660066006600740e-04,5.806675366224223764e-04
1.602000000000000000e+03,8.600000000000000000e+01,1.516000000000000000e+03,6.596306068601582879e-04,5.806675366224223764e-04
1.603000000000000000e+03,8.600000000000000000e+01,1.517000000000000000e+03,6.591957811470006059e-04,5.806675366224223764e-04
1.604000000000000000e+03,8.600000000000000000e+01,1.518000000000000000e+03,6.587615283267457458e-04,5.806675366224223764e-04
1.605000000000000000e+03,8.600000000000000000e+01,1.519000000000000000e+03,6.583278472679394023e-04,5.806675366224223764e-04
1.606000000000000000e+03,8.600000000000000000e+01,1.520000000000000000e+03,6.578947368421052483e-04,5.806675366224223764e-04
1.607000000000000000e+03,8.600000000000000000e+01,1.521000000000000000e+03,6.574621959237344181e-04,5.806675366224223764e-04
1.608000000000000000e+03,8.600000000000000000e+01,1.522000000000000000e+03,6.570302233902759661e-04,5.806675366224223764e-04
1.609000000000000000e+03,8.600000000000000000e+01,1.523000000000000000e+03,6.565988181221273264e-04,5.806675366224223764e-04
1.610000000000000000e+03,8.600000000000000000e+01,1.524000000000000000e+03,6.561679790026246628e-04,5.806675366224223764e-04
1.611000000000000000e+03,8.600000000000000000e+01,1.525000000000000000e+03,6.557377049180327863e-04,5.806675366224223764e-04
1.612000000000000000e+03,8.600000000000000000e+01,1.526000000000000000e+03,6.553079947575360473e-04,5.806675366224223764e-04
1.613000000000000000e+03,8.600000000000000000e+01,1.527000000000000000e+03,6.548788474132285781e-04,5.806675366224223764e-04
1.614000000000000000e+03,8.600000000000000000e+01,1.528000000000000000e+03,6.544502617801047518e-04,5.806675366224223764e-04
1.615000000000000000e+03,8.600000000000000000e+01,1.529000000000000000e+03,6.540222367560497496e-04,5.806675366224223764e-04
1.616000000000000000e+03,8.600000000000000000e+01,1.530000000000000000e+03,6.535947712418300201e-04,5.806675366224223764e-04
1.617000000000000000e+03,8.600000000000000000e+01,1.531000000000000000e+03,6.531678641410842805e-04,5.806675366224223764e-04
1.618000000000000000e+03,8.600000000000000000e+01,1.532000000000000000e+03,6.527415143603133244e-04,5.806675366224223764e-04
1.619000000000000000e+03,8.600000000000000000e+01,1.533000000000000000e+03,6.523157208088714576e-04,5.806675366224223764e-04
1.620000000000000000e+03,8.600000000000000000e+01,1.534000000000000000e+03,6.518904823989569563e-04,5.806675366224223764e-04
1.621000000000000000e+03,8.600000000000000000e+01,1.535000000000000000e+03,6.514657980456026350e-04,5.806675366224223764e-04
1.622000000000000000e+03,8.600000000000000000e+01,1.536000000000000000e+03,6.510416666666666305e-04,5.806675366224223764e-04
1.623000000000000000e+03,8.600000000000000000e+01,1.537000000000000000e+03,6.506180871828237287e-04,5.806675366224223764e-04
1.624000000000000000e+03,8.600000000000000000e+01,1.538000000000000000e+03,6.501950585175552810e-04,5.806675366224223764e-04
1.625000000000000000e+03,8.600000000000000000e+01,1.539000000000000000e+03,6.497725795971409646e-04,5.806675366224223764e-04
1.626000000000000000e+03,8.600000000000000000e+01,1.540000000000000000e+03,6.493506493506493501e-04,5.806675366224223764e-04
1.627000000000000000e+03,8.600000000000000000e+01,1.541000000000000000e+03,6.489292667099285771e-04,5.806675366224223764e-04
1.628000000000000000e+03,8.600000000000000000e+01,1.542000000000000000e+03,6.485084306095978976e-04,5.806675366224223764e-04
1.629000000000000000e+03,8.600000000000000000e+01,1.543000000000000000e+03,6.480881399870382434e-04,5.806675366224223764e-04
1.630000000000000000e+03,8.600000000000000000e+01,1.544000000000000000e+03,6.476683937823834438e-04,5.806675366224223764e-04
1.631000000000000000e+03,8.600000000000000000e+01,1.545000000000000000e+03,6.472491909385113358e-04,5.806675366224223764e-04
1.632000000000000000e+03,8.600000000000000000e+01,1.546000000000000000e+03,6.468305304010349812e-04,5.806675366224223764e-04
1.633000000000000000e+03,8.600000000000000000e+01,1.547000000000000000e+03,6.464124111182934515e-04,5.806675366224223764e-04
1.634000000000000000e+03,8.600000000000000000e+01,1.548000000000000000e+03,6.459948320413436964e-04,5.806675366224223764e-04
1.635000000000000000e+03,8.600000000000000000e+01,1.549000000000000000e+03,6.455777921239508940e-04,5.806675366224223764e-04
1.636000000000000000e+03,8.600000000000000000e+01,1.550000000000000000e+03,6.451612903225806446e-04,5.806675366224223764e-04
1.637000000000000000e+03,8.600000000000000000e+01,1.551000000000000000e+03,6.447453255963894302e-04,5.806675366224223764e-04
1.638000000000000000e+03,8.600000000000000000e+01,1.552000000000000000e+03,6.443298969072164826e-04,5.806675366224223764e-04
1.639000000000000000e+03,8.600000000000000000e+01,1.553000000000000000e+03,6.439150032195750011e-04,5.806675366224223764e-04
1.640000000000000000e+03,8.600000000000000000e+01,1.554000000000000000e+03,6.435006435006434796e-04,5.806675366224223764e-04
1.641000000000000000e+03,8.600000000000000000e+01,1.555000000000000000e+03,6.430868167202572492e-04,5.806675366224223764e-04
1.642000000000000000e+03,8.600000000000000000e+01,1.556000000000000000e+03,6.426735218508996964e-04,5.806675366224223764e-04
1.643000000000000000e+03,8.600000000000000000e+01,1.557000000000000000e+03,6.422607578676942401e-04,5.806675366224223764e-04
1.644000000000000000e+03,8.600000000000000000e+01,1.558000000000000000e+03,6.418485237483953325e-04,5.806675366224223764e-04
1.645000000000000000e+03,8.600000000000000000e+01,1.559000000000000000e+03,6.414368184733803277e-04,5.806675366224223764e-04
1.646000000000000000e+03,8.600000000000000000e+01,1.560000000000000000e+03,6.410256410256410251e-04,5.806675366224223764e-04
1.647000000000000000e+03,8.600000000000000000e+01,1.561000000000000000e+03,6.406149903907751037e-04,5.806675366224223764e-04
1.648000000000000000e+03,8.600000000000000000e+01,1.562000000000000000e+03,6.402048655569782080e-04,5.806675366224223764e-04
1.649000000000000000e+03,8.600000000000000000e+01,1.563000000000000000e+03,6.397952655150351657e-04,5.806675366224223764e-04
1.650000000000000000e+03,8.600000000000000000e+01,1.564000000000000000e+03,6.393861892583120729e-04,5.806675366224223764e-04
1.651000000000000000e+03,8.600000000000000000e+01,1.565000000000000000e+03,6.389776357827476206e-04,5.806675366224223764e-04
1.652000000000000000e+03,8.600000000000000000e+01,1.566000000000000000e+03,6.385696040868455055e-04,5.806675366224223764e-04
1.653000000000000000e+03,8.600000000000000000e+01,1.567000000000000000e+03,6.381620931716656476e-04,5.806675366224223764e-04
1.654000000000000000e+03,8.600000000000000000e+01,1.568000000000000000e+03,6.377551020408162756e-04,5.806675366224223764e-04
1.655000000000000000e+03,8.600000000000000000e+01,1.569000000000000000e+03,6.373486297004461211e-04,5.806675366224223764e-04
1.656000000000000000e+03,8.600000000000000000e+01,1.570000000000000000e+03,6.369426751592356358e-04,5.806675366224223764e-04
1.657000000000000000e+03,8.600000000000000000e+01,1.571000000000000000e+03,6.365372374283895110e-04,5.806675366224223764e-04
1.658000000000000000e+03,8.600000000000000000e+01,1.572000000000000000e+03,6.361323155216285462e-04,5.806675366224223764e-04
1.659000000000000000e+03,8.600000000000000000e+01,1.573000000000000000e+03,6.357279084551811918e-04,5.806675366224223764e-04
1.660000000000000000e+03,8.600000000000000000e+01,1.574000000000000000e+03,6.353240152477763938e-04,5.806675366224223764e-04
1.661000000000000000e+03,8.600000000000000000e+01,1.575000000000000000e+03,6.349206349206349201e-04,5.806675366224223764e-04
1.662000000000000000e+03,8.600000000000000000e+01,1.576000000000000000e+03,6.345177664974618794e-04,5.806675366224223764e-04
1.663000000000000000e+03,8.600000000000000000e+01,1.577000000000000000e+03,6.341154090044388066e-04,5.806675366224223764e-04
1.664000000000000000e+03,8.600000000000000000e+01,1.578000000000000000e+03,6.337135614702154229e-04,5.806675366224223764e-04
1.665000000000000000e+03,8.600000000000000000e+01,1.579000000000000000e+03,6.333122229259024799e-04,5.806675366224223764e-04
1.666000000000000000e+03,8.600000000000000000e+01,1.580000000000000000e+03,6.329113924050633029e-04,5.806675366224223764e-04
1.667000000000000000e+03,8.600000000000000000e+01,1.581000000000000000e+03,6.325110689437065271e-04,5.806675366224223764e-04
1.668000000000000000e+03,8.600000000000000000e+01,1.582000000000000000e+03,6.321112515802781821e-04,5.806675366224223764e-04
1.669000000000000000e+03,8.600000000000000000e+01,1.583000000000000000e+03,6.317119393556537782e-04,5.806675366224223764e-04
1.670000000000000000e+03,8.600000000000000000e+01,1.584000000000000000e+03,6.313131313131313668e-04,5.806675366224223764e-04
1.671000000000000000e+03,8.600000000000000000e+01,1.585000000000000000e+03,6.309148264984227586e-04,5.806675366224223764e-04
1.672000000000000000e+03,8.600000000000000000e+01,1.586000000000000000e+03,6.305170239596469099e-04,5.806675366224223764e-04
1.673000000000000000e+03,8.600000000000000000e+01,1.587000000000000000e+03,6.301197227473220083e-04,5.806675366224223764e-04
1.674000000000000000e+03,8.600000000000000000e+01,1.588000000000000000e+03,6.297229219143576657e-04,5.806675366224223764e-04
1.675000000000000000e+03,8.600000000000000000e+01,1.589000000000000000e+03,6.293266205160478717e-04,5.806675366224223764e-04
1.676000000000000000e+03,8.600000000000000000e+01,1.590000000000000000e+03,6.289308176100628619e-04,5.806675366224223764e-04
1.677000000000000000e+03,8.600000000000000000e+01,1.591000000000000000e+03,6.285355122564425037e-04,5.806675366224223764e-04
1.678000000000000000e+03,8.600000000000000000e+01,1.592000000000000000e+03,6.281407035175879490e-04,5.806675366224223764e-04
1.679000000000000000e+03,8.600000000000000000e+01,1.593000000000000000e+03,6.277463904582549110e-04,5.806675366224223764e-04
1.680000000000000000e+03,8.600000000000000000e+01,1.594000000000000000e+03,6.273525721455457506e-04,5.806675366224223764e-04
1.681000000000000000e+03,8.600000000000000000e+01,1.595000000000000000e+03,6.269592476489028619e-04,5.806675366224223764e-04
1.682000000000000000e+03,8.600000000000000000e+01,1.596000000000000000e+03,6.265664160401002158e-04,5.806675366224223764e-04
1.683000000000000000e+03,8.600000000000000000e+01,1.597000000000000000e+03,6.261740763932372887e-04,5.806675366224223764e-04
1.684000000000000000e+03,8.600000000000000000e+01,1.598000000000000000e+03,6.257822277847309303e-04,5.806675366224223764e-04
1.685000000000000000e+03,8.600000000000000000e+01,1.599000000000000000e+03,6.253908692933083172e-04,5.806675366224223764e-04
1.686000000000000000e+03,8.600000000000000000e+01,1.600000000000000000e+03,6.250000000000000130e-04,5.806675366224223764e-04
1.687000000000000000e+03,8.600000000000000000e+01,1.601000000000000000e+03,6.246096189881323799e-04,5.806675366224223764e-04
1.688000000000000000e+03,8.600000000000000000e+01,1.602000000000000000e+03,6.242197253433208557e-04,5.806675366224223764e-04
1.689000000000000000e+03,8.600000000000000000e+01,1.603000000000000000e+03,6.238303181534622568e-04,5.806675366224223764e-04
1.690000000000000000e+03,8.600000000000000000e+01,1.604000000000000000e+03,6.234413965087281639e-04,5.806675366224223764e-04
1.691000000000000000e+03,8.600000000000000000e+01,1.605000000000000000e+03,6.230529595015576582e-04,5.806675366224223764e-04
1.692000000000000000e+03,8.600000000000000000e+01,1.606000000000000000e+03,6.226650062266500573e-04,5.806675366224223764e-04
1.693000000000000000e+03,8.600000000000000000e+01,1.607000000000000000e+03,6.222775357809583012e-04,5.806675366224223764e-04
1.694000000000000000e+03,8.600000000000000000e+01,1.608000000000000000e+03,6.218905472636815802e-04,5.806675366224223764e-04
1.695000000000000000e+03,8.600000000000000000e+01,1.609000000000000000e+03,6.215040397762585040e-04,5.806675366224223764e-04
1.696000000000000000e+03,8.600000000000000000e+01,1.610000000000000000e+03,6.211180124223602715e-04,5.806675366224223764e-04
1.697000000000000000e+03,8.600000000000000000e+01,1.611000000000000000e+03,6.207324643078832981e-04,5.806675366224223764e-04
1.698000000000000000e+03,8.600000000000000000e+01,1.612000000000000000e+03,6.203473945409429275e-04,5.806675366224223764e-04
1.699000000000000000e+03,8.600000000000000000e+01,1.613000000000000000e+03,6.199628022318660588e-04,5.806675366224223764e-04
1.700000000000000000e+03,8.600000000000000000e+01,1.614000000000000000e+03,6.195786864931846416e-04,5.806675366224223764e-04
1.701000000000000000e+03,8.600000000000000000e+01,1.615000000000000000e+03,6.191950464396285200e-04,5.806675366224223764e-04
1.702000000000000000e+03,8.600000000000000000e+01,1.616000000000000000e+03,6.188118811881188194e-04,5.806675366224223764e-04
1.703000000000000000e+03,8.600000000000000000e+01,1.617000000000000000e+03,6.184291898577613323e-04,5.806675366224223764e-04
1.704000000000000000e+03,8.600000000000000000e+01,1.618000000000000000e+03,6.180469715698392544e-04,5.806675366224223764e-04
1.705000000000000000e+03,8.600000000000000000e+01,1.619000000000000000e+03,6.176652254478073303e-04,5.806675366224223764e-04
1.706000000000000000e+03,8.600000000000000000e+01,1.620000000000000000e+03,6.172839506172839380e-04,5.806675366224223764e-04
1.707000000000000000e+03,8.600000000000000000e+01,1.621000000000000000e+03,6.169031462060456687e-04,5.806675366224223764e-04
1.708000000000000000e+03,8.600000000000000000e+01,1.622000000000000000e+03,6.165228113440197368e-04,5.806675366224223764e-04
1.709000000000000000e+03,8.600000000000000000e+01,1.623000000000000000e+03,6.161429451632779086e-04,5.806675366224223764e-04
1.710000000000000000e+03,8.600000000000000000e+01,1.624000000000000000e+03,6.157635467980295636e-04,5.806675366224223764e-04
1.711000000000000000e+03,8.600000000000000000e+01,1.625000000000000000e+03,6.153846153846154058e-04,5.806675366224223764e-04
1.712000000000000000e+03,8.600000000000000000e+01,1.626000000000000000e+03,6.150061500615006333e-04,5.806675366224223764e-04
1.713000000000000000e+03,8.600000000000000000e+01,1.627000000000000000e+03,6.146281499692685417e-04,5.806675366224223764e-04
1.714000000000000000e+03,8.600000000000000000e+01,1.628000000000000000e+03,6.142506142506142354e-04,5.806675366224223764e-04
1.715000000000000000e+03,8.600000000000000000e+01,1.629000000000000000e+03,6.138735420503375808e-04,5.806675366224223764e-04
1.716000000000000000e+03,8.600000000000000000e+01,1.630000000000000000e+03,6.134969325153374594e-04,5.806675366224223764e-04
1.717000000000000000e+03,8.600000000000000000e+01,1.631000000000000000e+03,6.131207847946045040e-04,5.806675366224223764e-04
1.718000000000000000e+03,8.600000000000000000e+01,1.632000000000000000e+03,6.127450980392156778e-04,5.806675366224223764e-04
1.719000000000000000e+03,8.600000000000000000e+01,1.633000000000000000e+03,6.123698714023270099e-04,5.806675366224223764e-04
1.720000000000000000e+03,8.600000000000000000e+01,1.634000000000000000e+03,6.119951040391676325e-04,5.806675366224223764e-04
1.721000000000000000e+03,8.600000000000000000e+01,1.635000000000000000e+03,6.116207951070336008e-04,5.806675366224223764e-04
1.722000000000000000e+03,8.600000000000000000e+01,1.636000000000000000e+03,6.112469437652811709e-04,5.806675366224223764e-04
1.723000000000000000e+03,8.700000000000000000e+01,1.636000000000000000e+03,6.112469437652811709e-04,5.324744788404578563e-04
1.724000000000000000e+03,8.700000000000000000e+01,1.637000000000000000e+03,6.108735491753207285e-04,5.324744788404578563e-04
1.725000000000000000e+03,8.700000000000000000e+01,1.638000000000000000e+03,6.105006105006105001e-04,5.324744788404578563e-04
1.726000000000000000e+03,8.700000000000000000e+01,1.639000000000000000e+03,6.101281269066503735e-04,5.324744788404578563e-04
1.727000000000000000e+03,8.700000000000000000e+01,1.640000000000000000e+03,6.097560975609756092e-04,5.324744788404578563e-04
1.728000000000000000e+03,8.700000000000000000e+01,1.641000000000000000e+03,6.093845216331505521e-04,5.324744788404578563e-04
1.729000000000000000e+03,8.700000000000000000e+01,1.642000000000000000e+03,6.090133982947624515e-04,5.324744788404578563e-04
1.730000000000000000e+03,8.700000000000000000e+01,1.643000000000000000e+03,6.086427267194157147e-04,5.324744788404578563e-04
1.731000000000000000e+03,8.700000000000000000e+01,1.644000000000000000e+03,6.082725060827250769e-04,5.324744788404578563e-04
1.732000000000000000e+03,8.700000000000000000e+01,1.645000000000000000e+03,6.079027355623100714e-04,5.324744788404578563e-04
1.733000000000000000e+03,8.700000000000000000e+01,1.646000000000000000e+03,6.075334143377885245e-04,5.324744788404578563e-04
1.734000000000000000e+03,8.700000000000000000e+01,1.647000000000000000e+03,6.071645415907711346e-04,5.324744788404578563e-04
1.735000000000000000e+03,8.700000000000000000e+01,1.648000000000000000e+03,6.067961165048543163e-04,5.324744788404578563e-04
1.736000000000000000e+03,8.700000000000000000e+01,1.649000000000000000e+03,6.064281382656155385e-04,5.324744788404578563e-04
1.737000000000000000e+03,8.700000000000000000e+01,1.650000000000000000e+03,6.060606060606060601e-04,5.324744788404578563e-04
1.738000000000000000e+03,8.700000000000000000e+01,1.651000000000000000e+03,6.056935190793458343e-04,5.324744788404578563e-04
1.739000000000000000e+03,8.700000000000000000e+01,1.652000000000000000e+03,6.053268765133172202e-04,5.324744788404578563e-04
1.740000000000000000e+03,8.700000000000000000e+01,1.653000000000000000e+03,6.049606775559589113e-04,5.324744788404578563e-04
1.741000000000000000e+03,8.700000000000000000e+01,1.654000000000000000e+03,6.045949214026601895e-04,5.324744788404578563e-04
1.742000000000000000e+03,8.700000000000000000e+01,1.655000000000000000e+03,6.042296072507552865e-04,5.324744788404578563e-04
1.743000000000000000e+03,8.700000000000000000e+01,1.656000000000000000e+03,6.038647342995168794e-04,5.324744788404578563e-04
1.744000000000000000e+03,8.700000000000000000e+01,1.657000000000000000e+03,6.035003017501508861e-04,5.324744788404578563e-04
1.745000000000000000e+03,8.700000000000000000e+01,1.658000000000000000e+03,6.031363088057900687e-04,5.324744788404578563e-04
1.746000000000000000e+03,8.700000000000000000e+01,1.659000000000000000e+03,6.027727546714888290e-04,5.324744788404578563e-04
1.747000000000000000e+03,8.700000000000000000e+01,1.660000000000000000e+03,6.024096385542169205e-04,5.324744788404578563e-04
1.748000000000000000e+03,8.700000000000000000e+01,1.661000000000000000e+03,6.020469596628537021e-04,5.324744788404578563e-04
1.749000000000000000e+03,8.700000000000000000e+01,1.662000000000000000e+03,6.016847172081829336e-04,5.324744788404578563e-04
1.750000000000000000e+03,8.700000000000000000e+01,1.663000000000000000e+03,6.013229104028863792e-04,5.324744788404578563e-04
1.751000000000000000e+03,8.700000000000000000e+01,1.664000000000000000e+03,6.009615384615384949e-04,5.324744788404578563e-04
1.752000000000000000e+03,8.700000000000000000e+01,1.665000000000000000e+03,6.006006006006005737e-04,5.324744788404578563e-04
1.753000000000000000e+03,8.700000000000000000e+01,1.666000000000000000e+03,6.002400960384153246e-04,5.324744788404578563e-04
1.754000000000000000e+03,8.700000000000000000e+01,1.667000000000000000e+03,5.998800239952009096e-04,5.324744788404578563e-04
1.755000000000000000e+03,8.700000000000000000e+01,1.668000000000000000e+03,5.995203836930455225e-04,5.324744788404578563e-04
1.756000000000000000e+03,8.700000000000000000e+01,1.669000000000000000e+03,5.991611743559017511e-04,5.324744788404578563e-04
1.757000000000000000e+03,8.700000000000000000e+01,1.670000000000000000e+03,5.988023952095808313e-04,5.324744788404578563e-04
1.758000000000000000e+03,8.700000000000000000e+01,1.671000000000000000e+03,5.984440454817474423e-04,5.324744788404578563e-04
1.759000000000000000e+03,8.700000000000000000e+01,1.672000000000000000e+03,5.980861244019138523e-04,5.324744788404578563e-04
1.760000000000000000e+03,8.700000000000000000e+01,1.673000000000000000e+03,5.977286312014344974e-04,5.324744788404578563e-04
1.761000000000000000e+03,8.700000000000000000e+01,1.674000000000000000e+03,5.973715651135005607e-04,5.324744788404578563e-04
1.762000000000000000e+03,8.700000000000000000e+01,1.675000000000000000e+03,5.970149253731343343e-04,5.324744788404578563e-04
1.763000000000000000e+03,8.700000000000000000e+01,1.676000000000000000e+03,5.966587112171837983e-04,5.324744788404578563e-04
1.764000000000000000e+03,8.700000000000000000e+01,1.677000000000000000e+03,5.963029218843171999e-04,5.324744788404578563e-04
1.765000000000000000e+03,8.700000000000000000e+01,1.678000000000000000e+03,5.959475566150178490e-04,5.324744788404578563e-04
1.766000000000000000e+03,8.700000000000000000e+01,1.679000000000000000e+03,5.955926146515783722e-04,5.324744788404578563e-04
1.767000000000000000e+03,8.700000000000000000e+01,1.680000000000000000e+03,5.952380952380952918e-04,5.324744788404578563e-04
1.768000000000000000e+03,8.700000000000000000e+01,1.681000000000000000e+03,5.948839976204640381e-04,5.324744788404578563e-04
1.769000000000000000e+03,8.700000000000000000e+01,1.682000000000000000e+03,5.945303210463733119e-04,5.324744788404578563e-04
1.770000000000000000e+03,8.700000000000000000e+01,1.683000000000000000e+03,5.941770647653000972e-04,5.324744788404578563e-04
1.771000000000000000e+03,8.700000000000000000e+01,1.684000000000000000e+03,5.938242280285035892e-04,5.324744788404578563e-04
1.772000000000000000e+03,8.700000000000000000e+01,1.685000000000000000e+03,5.934718100890207498e-04,5.324744788404578563e-04
1.773000000000000000e+03,8.700000000000000000e+01,1.686000000000000000e+03,5.931198102016607774e-04,5.324744788404578563e-04
1.774000000000000000e+03,8.700000000000000000e+01,1.687000000000000000e+03,5.927682276229993613e-04,5.324744788404578563e-04
1.775000000000000000e+03,8.700000000000000000e+01,1.688000000000000000e+03,5.924170616113744528e-04,5.324744788404578563e-04
1.776000000000000000e+03,8.700000000000000000e+01,1.689000000000000000e+03,5.920663114268797603e-04,5.324744788404578563e-04
1.777000000000000000e+03,8.700000000000000000e+01,1.690000000000000000e+03,5.917159763313609546e-04,5.324744788404578563e-04
1.778000000000000000e+03,8.700000000000000000e+01,1.691000000000000000e+03,5.913660555884092717e-04,5.324744788404578563e-04
1.779000000000000000e+03,8.700000000000000000e+01,1.692000000000000000e+03,5.910165484633569596e-04,5.324744788404578563e-04
1.780000000000000000e+03,8.700000000000000000e+01,1.693000000000000000e+03,5.906674542232722910e-04,5.324744788404578563e-04
1.781000000000000000e+03,8.700000000000000000e+01,1.694000000000000000e+03,5.903187721369539251e-04,5.324744788404578563e-04
1.782000000000000000e+03,8.700000000000000000e+01,1.695000000000000000e+03,5.899705014749262455e-04,5.324744788404578563e-04
1.783000000000000000e+03,8.700000000000000000e+01,1.696000000000000000e+03,5.896226415094339398e-04,5.324744788404578563e-04
1.784000000000000000e+03,8.700000000000000000e+01,1.697000000000000000e+03,5.892751915144372283e-04,5.324744788404578563e-04
1.785000000000000000e+03,8.700000000000000000e+01,1.698000000000000000e+03,5.889281507656065522e-04,5.324744788404578563e-04
1.786000000000000000e+03,8.700000000000000000e+01,1.699000000000000000e+03,5.885815185403178024e-04,5.324744788404578563e-04
1.787000000000000000e+03,8.700000000000000000e+01,1.700000000000000000e+03,5.882352941176470073e-04,5.324744788404578563e-04
1.788000000000000000e+03,8.700000000000000000e+01,1.701000000000000000e+03,5.878894767783656708e-04,5.324744788404578563e-04
1.789000000000000000e+03,8.700000000000000000e+01,1.702000000000000000e+03,5.875440658049353509e-04,5.324744788404578563e-04
1.790000000000000000e+03,8.700000000000000000e+01,1.703000000000000000e+03,5.871990604815032150e-04,5.324744788404578563e-04
1.791000000000000000e+03,8.700000000000000000e+01,1.704000000000000000e+03,5.868544600938967268e-04,5.324744788404578563e-04
1.792000000000000000e+03,8.700000000000000000e+01,1.705000000000000000e+03,5.865102639296187678e-04,5.324744788404578563e-04
1.793000000000000000e+03,8.700000000000000000e+01,1.706000000000000000e+03,5.861664712778428665e-04,5.324744788404578563e-04
1.794000000000000000e+03,8.700000000000000000e+01,1.707000000000000000e+03,5.858230814294083195e-04,5.324744788404578563e-04
1.795000000000000000e+03,8.700000000000000000e+01,1.708000000000000000e+03,5.854800936768149878e-04,5.324744788404578563e-04
1.796000000000000000e+03,8.700000000000000000e+01,1.709000000000000000e+03,5.851375073142188509e-04,5.324744788404578563e-04
1.797000000000000000e+03,8.700000000000000000e+01,1.710000000000000000e+03,5.847953216374269115e-04,5.324744788404578563e-04
1.798000000000000000e+03,8.700000000000000000e+01,1.711000000000000000e+03,5.844535359438924249e-04,5.324744788404578563e-04
1.799000000000000000e+03,8.700000000000000000e+01,1.712000000000000000e+03,5.841121495327102368e-04,5.324744788404578563e-04
1.800000000000000000e+03,8.700000000000000000e+01,1.713000000000000000e+03,5.837711617046117962e-04,5.324744788404578563e-04
1.801000000000000000e+03,8.700000000000000000e+01,1.714000000000000000e+03,5.834305717619602764e-04,5.324744788404578563e-04
1.802000000000000000e+03,8.700000000000000000e+01,1.715000000000000000e+03,5.830903790087463463e-04,5.324744788404578563e-04
1.803000000000000000e+03,8.700000000000000000e+01,1.716000000000000000e+03,5.827505827505827501e-04,5.324744788404578563e-04
1.804000000000000000e+03,8.700000000000000000e+01,1.717000000000000000e+03,5.824111822947000781e-04,5.324744788404578563e-04
1.805000000000000000e+03,8.700000000000000000e+01,1.718000000000000000e+03,5.820721769499417799e-04,5.324744788404578563e-04
1.806000000000000000e+03,8.700000000000000000e+01,1.719000000000000000e+03,5.817335660267597191e-04,5.324744788404578563e-04
1.807000000000000000e+03,8.700000000000000000e+01,1.720000000000000000e+03,5.813953488372092943e-04,5.324744788404578563e-04
1.808000000000000000e+03,8.700000000000000000e+01,1.721000000000000000e+03,5.810575246949447768e-04,5.324744788404578563e-04
1.809000000000000000e+03,8.700000000000000000e+01,1.722000000000000000e+03,5.807200929152148659e-04,5.324744788404578563e-04
1.810000000000000000e+03,8.700000000000000000e+01,1.723000000000000000e+03,5.803830528148578097e-04,5.324744788404578563e-04
1.811000000000000000e+03,8.700000000000000000e+01,1.724000000000000000e+03,5.800464037122969596e-04,5.324744788404578563e-04
1.812000000000000000e+03,8.700000000000000000e+01,1.725000000000000000e+03,5.797101449275362172e-04,5.324744788404578563e-04
1.813000000000000000e+03,8.700000000000000000e+01,1.726000000000000000e+03,5.793742757821552635e-04,5.324744788404578563e-04
1.814000000000000000e+03,8.700000000000000000e+01,1.727000000000000000e+03,5.790387955993051136e-04,5.324744788404578563e-04
1.815000000000000000e+03,8.700000000000000000e+01,1.728000000000000000e+03,5.787037037037036716e-04,5.324744788404578563e-04
1.816000000000000000e+03,8.700000000000000000e+01,1.729000000000000000e+03,5.783689994216309601e-04,5.324744788404578563e-04
1.817000000000000000e+03,8.700000000000000000e+01,1.730000000000000000e+03,5.780346820809248920e-04,5.324744788404578563e-04
1.818000000000000000e+03,8.700000000000000000e+01,1.731000000000000000e+03,5.777007510109762826e-04,5.324744788404578563e-04
1.819000000000000000e+03,8.700000000000000000e+01,1.732000000000000000e+03,5.773672055427251639e-04,5.324744788404578563e-04
1.820000000000000000e+03,8.700000000000000000e+01,1.733000000000000000e+03,5.770340450086554719e-04,5.324744788404578563e-04
1.821000000000000000e+03,8.700000000000000000e+01,1.734000000000000000e+03,5.767012687427912516e-04,5.324744788404578563e-04
1.822000000000000000e+03,8.700000000000000000e+01,1.735000000000000000e+03,5.763688760806916700e-04,5.324744788404578563e-04
1.823000000000000000e+03,8.700000000000000000e+01,1.736000000000000000e+03,5.760368663594470041e-04,5.324744788404578563e-04
1.824000000000000000e+03,8.700000000000000000e+01,1.737000000000000000e+03,5.757052389176741964e-04,5.324744788404578563e-04
1.825000000000000000e+03,8.700000000000000000e+01,1.738000000000000000e+03,5.753739930955120837e-04,5.324744788404578563e-04
1.826000000000000000e+03,8.700000000000000000e+01,1.739000000000000000e+03,5.750431282346176029e-04,5.324744788404578563e-04
1.827000000000000000e+03,8.700000000000000000e+01,1.740000000000000000e+03,5.747126436781609116e-04,5.324744788404578563e-04
1.828000000000000000e+03,8.700000000000000000e+01,1.741000000000000000e+03,5.743825387708213770e-04,5.324744788404578563e-04
1.829000000000000000e+03,8.700000000000000000e+01,1.742000000000000000e+03,5.740528128587830221e-04,5.324744788404578563e-04
1.830000000000000000e+03,8.700000000000000000e+01,1.743000000000000000e+03,5.737234652897302972e-04,5.324744788404578563e-04
1.831000000000000000e+03,8.700000000000000000e+01,1.744000000000000000e+03,5.733944954128440685e-04,5.324744788404578563e-04
1.832000000000000000e+03,8.700000000000000000e+01,1.745000000000000000e+03,5.730659025787965223e-04,5.324744788404578563e-04
1.833000000000000000e+03,8.700000000000000000e+01,1.746000000000000000e+03,5.727376861397480206e-04,5.324744788404578563e-04
1.834000000000000000e+03,8.700000000000000000e+01,1.747000000000000000e+03,5.724098454493416806e-04,5.324744788404578563e-04
1.835000000000000000e+03,8.700000000000000000e+01,1.748000000000000000e+03,5.720823798627002301e-04,5.324744788404578563e-04
1.836000000000000000e+03,8.700000000000000000e+01,1.749000000000000000e+03,5.717552887364208032e-04,5.324744788404578563e-04
1.837000000000000000e+03,8.700000000000000000e+01,1.750000000000000000e+03,5.714285714285714714e-04,5.324744788404578563e-04
1.838000000000000000e+03,8.700000000000000000e+01,1.751000000000000000e+03,5.711022272986864727e-04,5.324744788404578563e-04
1.839000000000000000e+03,8.700000000000000000e+01,1.752000000000000000e+03,5.707762557077625254e-04,5.324744788404578563e-04
1.840000000000000000e+03,8.700000000000000000e+01,1.753000000000000000e+03,5.704506560182543828e-04,5.324744788404578563e-04
1.841000000000000000e+03,8.700000000000000000e+01,1.754000000000000000e+03,5.701254275940707134e-04,5.324744788404578563e-04
1.842000000000000000e+03,8.700000000000000000e+01,1.755000000000000000e+03,5.698005698005697639e-04,5.324744788404578563e-04
1.843000000000000000e+03,8.700000000000000000e+01,1.756000000000000000e+03,5.694760820045557817e-04,5.324744788404578563e-04
1.844000000000000000e+03,8.700000000000000000e+01,1.757000000000000000e+03,5.691519635742743524e-04,5.324744788404578563e-04
1.845000000000000000e+03,8.700000000000000000e+01,1.758000000000000000e+03,5.688282138794083882e-04,5.324744788404578563e-04
1.846000000000000000e+03,8.700000000000000000e+01,1.759000000000000000e+03,5.685048322910744422e-04,5.324744788404578563e-04
1.847000000000000000e+03,8.700000000000000000e+01,1.760000000000000000e+03,5.681818181818181542e-04,5.324744788404578563e-04
1.848000000000000000e+03,8.700000000000000000e+01,1.761000000000000000e+03,5.678591709256104562e-04,5.324744788404578563e-04
1.849000000000000000e+03,8.700000000000000000e+01,1.762000000000000000e+03,5.675368898978433441e-04,5.324744788404578563e-04
1.850000000000000000e+03,8.700000000000000000e+01,1.763000000000000000e+03,5.672149744753261910e-04,5.324744788404578563e-04
1.851000000000000000e+03,8.700000000000000000e+01,1.764000000000000000e+03,5.668934240362811941e-04,5.324744788404578563e-04
1.852000000000000000e+03,8.700000000000000000e+01,1.765000000000000000e+03,5.665722379603399051e-04,5.324744788404578563e-04
1.853000000000000000e+03,8.700000000000000000e+01,1.766000000000000000e+03,5.662514156285391098e-04,5.324744788404578563e-04
1.854000000000000000e+03,8.700000000000000000e+01,1.767000000000000000e+03,5.659309564233163834e-04,5.324744788404578563e-04
1.855000000000000000e+03,8.700000000000000000e+01,1.768000000000000000e+03,5.656108597285068379e-04,5.324744788404578563e-04
1.856000000000000000e+03,8.700000000000000000e+01,1.769000000000000000e+03,5.652911249293385678e-04,5.324744788404578563e-04
1.857000000000000000e+03,8.700000000000000000e+01,1.770000000000000000e+03,5.649717514124293983e-04,5.324744788404578563e-04
1.858000000000000000e+03,8.700000000000000000e+01,1.771000000000000000e+03,5.646527385657820058e-04,5.324744788404578563e-04
1.859000000000000000e+03,8.700000000000000000e+01,1.772000000000000000e+03,5.643340857787809911e-04,5.324744788404578563e-04
1.860000000000000000e+03,8.700000000000000000e+01,1.773000000000000000e+03,5.640157924421884336e-04,5.324744788404578563e-04
1.861000000000000000e+03,8.700000000000000000e+01,1.774000000000000000e+03,5.636978579481397716e-04,5.324744788404578563e-04
1.862000000000000000e+03,8.700000000000000000e+01,1.775000000000000000e+03,5.633802816901408751e-04,5.324744788404578563e-04
1.863000000000000000e+03,8.700000000000000000e+01,1.776000000000000000e+03,5.630630630630630582e-04,5.324744788404578563e-04
1.864000000000000000e+03,8.700000000000000000e+01,1.777000000000000000e+03,5.627462014631401518e-04,5.324744788404578563e-04
1.865000000000000000e+03,8.700000000000000000e+01,1.778000000000000000e+03,5.624296962879640586e-04,5.324744788404578563e-04
1.866000000000000000e+03,8.700000000000000000e+01,1.779000000000000000e+03,5.621135469364811751e-04,5.324744788404578563e-04
1.867000000000000000e+03,8.700000000000000000e+01,1.780000000000000000e+03,5.617977528089888135e-04,5.324744788404578563e-04
1.868000000000000000e+03,8.700000000000000000e+01,1.781000000000000000e+03,5.614823133071308653e-04,5.324744788404578563e-04
1.869000000000000000e+03,8.700000000000000000e+01,1.782000000000000000e+03,5.611672278338945483e-04,5.324744788404578563e-04
1.870000000000000000e+03,8.700000000000000000e+01,1.783000000000000000e+03,5.608524957936062870e-04,5.324744788404578563e-04
1.871000000000000000e+03,8.700000000000000000e+01,1.784000000000000000e+03,5.605381165919282429e-04,5.324744788404578563e-04
1.872000000000000000e+03,8.700000000000000000e+01,1.785000000000000000e+03,5.602240896358543030e-04,5.324744788404578563e-04
1.873000000000000000e+03,8.700000000000000000e+01,1.786000000000000000e+03,5.599104143337066105e-04,5.324744788404578563e-04
1.874000000000000000e+03,8.700000000000000000e+01,1.787000000000000000e+03,5.595970900951315529e-04,5.324744788404578563e-04
1.875000000000000000e+03,8.700000000000000000e+01,1.788000000000000000e+03,5.592841163310961847e-04,5.324744788404578563e-04
1.876000000000000000e+03,8.700000000000000000e+01,1.789000000000000000e+03,5.589714924538848658e-04,5.324744788404578563e-04
1.877000000000000000e+03,8.700000000000000000e+01,1.790000000000000000e+03,5.586592178770949249e-04,5.324744788404578563e-04
1.878000000000000000e+03,8.700000000000000000e+01,1.791000000000000000e+03,5.583472920156337324e-04,5.324744788404578563e-04
1.879000000000000000e+03,8.800000000000000000e+01,1.791000000000000000e+03,5.583472920156337324e-04,4.882812500000000000e-04
1.880000000000000000e+03,8.800000000000000000e+01,1.792000000000000000e+03,5.580357142857142547e-04,4.882812500000000000e-04
1.881000000000000000e+03,8.800000000000000000e+01,1.793000000000000000e+03,5.577244841048522358e-04,4.882812500000000000e-04
1.882000000000000000e+03,8.800000000000000000e+01,1.794000000000000000e+03,5.574136008918617515e-04,4.882812500000000000e-04
1.883000000000000000e+03,8.800000000000000000e+01,1.795000000000000000e+03,5.571030640668523911e-04,4.882812500000000000e-04
1.884000000000000000e+03,8.800000000000000000e+01,1.796000000000000000e+03,5.567928730512249199e-04,4.882812500000000000e-04
1.885000000000000000e+03,8.800000000000000000e+01,1.797000000000000000e+03,5.564830272676683526e-04,4.882812500000000000e-04
1.886000000000000000e+03,8.800000000000000000e+01,1.798000000000000000e+03,5.561735261401557244e-04,4.882812500000000000e-04
1.887000000000000000e+03,8.800000000000000000e+01,1.799000000000000000e+03,5.558643690939410551e-04,4.882812500000000000e-04
1.888000000000000000e+03,8.800000000000000000e+01,1.800000000000000000e+03,5.555555555555555551e-04,4.882812500000000000e-04
1.889000000000000000e+03,8.800000000000000000e+01,1.801000000000000000e+03,5.552470849528040467e-04,4.882812500000000000e-04
1.890000000000000000e+03,8.800000000000000000e+01,1.802000000000000000e+03,5.549389567147613870e-04,4.882812500000000000e-04
1.891000000000000000e+03,8.800000000000000000e+01,1.803000000000000000e+03,5.546311702717693229e-04,4.882812500000000000e-04
1.892000000000000000e+03,8.800000000000000000e+01,1.804000000000000000e+03,5.543237250554323720e-04,4.882812500000000000e-04
1.893000000000000000e+03,8.800000000000000000e+01,1.805000000000000000e+03,5.540166204986150030e-04,4.882812500000000000e-04
1.894000000000000000e+03,8.800000000000000000e+01,1.806000000000000000e+03,5.537098560354374076e-04,4.882812500000000000e-04
1.895000000000000000e+03,8.800000000000000000e+01,1.807000000000000000e+03,5.534034311012727900e-04,4.882812500000000000e-04
1.896000000000000000e+03,8.800000000000000000e+01,1.808000000000000000e+03,5.530973451327433552e-04,4.882812500000000000e-04
1.897000000000000000e+03,8.800000000000000000e+01,1.809000000000000000e+03,5.527915975677169481e-04,4.882812500000000000e-04
1.898000000000000000e+03,8.800000000000000000e+01,1.810000000000000000e+03,5.524861878453039095e-04,4.882812500000000000e-04
1.899000000000000000e+03,8.800000000000000000e+01,1.811000000000000000e+03,5.521811154058531724e-04,4.882812500000000000e-04
1.900000000000000000e+03,8.800000000000000000e+01,1.812000000000000000e+03,5.518763796909492269e-04,4.882812500000000000e-04
1.901000000000000000e+03,8.800000000000000000e+01,1.813000000000000000e+03,5.515719801434087587e-04,4.882812500000000000e-04
1.902000000000000000e+03,8.800000000000000000e+01,1.814000000000000000e+03,5.512679162072767463e-04,4.882812500000000000e-04
1.903000000000000000e+03,8.800000000000000000e+01,1.815000000000000000e+03,5.509641873278236417e-04,4.882812500000000000e-04
1.904000000000000000e+03,8.800000000000000000e+01,1.816000000000000000e+03,5.506607929515419013e-04,4.882812500000000000e-04
1.905000000000000000e+03,8.800000000000000000e+01,1.817000000000000000e+03,5.503577325261419743e-04,4.882812500000000000e-04
1.906000000000000000e+03,8.800000000000000000e+01,1.818000000000000000e+03,5.500550055005500255e-04,4.882812500000000000e-04
1.907000000000000000e+03,8.800000000000000000e+01,1.819000000000000000e+03,5.497526113249038161e-04,4.882812500000000000e-04
1.908000000000000000e+03,8.800000000000000000e+01,1.820000000000000000e+03,5.494505494505494501e-04,4.882812500000000000e-04
1.909000000000000000e+03,8.800000000000000000e+01,1.821000000000000000e+03,5.491488193300384478e-04,4.882812500000000000e-04
1.910000000000000000e+03,8.800000000000000000e+01,1.822000000000000000e+03,5.488474204171240592e-04,4.882812500000000000e-04
1.911000000000000000e+03,8.800000000000000000e+01,1.823000000000000000e+03,5.485463521667581195e-04,4.882812500000000000e-04
1.912000000000000000e+03,8.800000000000000000e+01,1.824000000000000000e+03,5.482456140350876889e-04,4.882812500000000000e-04
1.913000000000000000e+03,8.800000000000000000e+01,1.825000000000000000e+03,5.479452054794520157e-04,4.882812500000000000e-04
1.914000000000000000e+03,8.800000000000000000e+01,1.826000000000000000e+03,5.476451259583789595e-04,4.882812500000000000e-04
1.915000000000000000e+03,8.800000000000000000e+01,1.827000000000000000e+03,5.473453749315818464e-04,4.882812500000000000e-04
1.916000000000000000e+03,8.800000000000000000e+01,1.828000000000000000e+03,5.470459518599562164e-04,4.882812500000000000e-04
1.917000000000000000e+03,8.800000000000000000e+01,1.829000000000000000e+03,5.467468562055767881e-04,4.882812500000000000e-04
1.918000000000000000e+03,8.800000000000000000e+01,1.830000000000000000e+03,5.464480874316939886e-04,4.882812500000000000e-04
1.919000000000000000e+03,8.800000000000000000e+01,1.831000000000000000e+03,5.461496450027307015e-04,4.882812500000000000e-04
1.920000000000000000e+03,8.800000000000000000e+01,1.832000000000000000e+03,5.458515283842794476e-04,4.882812500000000000e-04
1.921000000000000000e+03,8.800000000000000000e+01,1.833000000000000000e+03,5.455537370430986986e-04,4.882812500000000000e-04
1.922000000000000000e+03,8.800000000000000000e+01,1.834000000000000000e+03,5.452562704471101670e-04,4.882812500000000000e-04
1.923000000000000000e+03,8.800000000000000000e+01,1.835000000000000000e+03,5.449591280653951191e-04,4.882812500000000000e-04
1.924000000000000000e+03,8.800000000000000000e+01,1.836000000000000000e+03,5.446623093681917738e-04,4.882812500000000000e-04
1.925000000000000000e+03,8.800000000000000000e+01,1.837000000000000000e+03,5.443658138268917240e-04,4.882812500000000000e-04
1.926000000000000000e+03,8.800000000000000000e+01,1.838000000000000000e+03,5.440696409140370095e-04,4.882812500000000000e-04
1.927000000000000000e+03,8.800000000000000000e+01,1.839000000000000000e+03,5.437737901033169730e-04,4.882812500000000000e-04
1.928000000000000000e+03,8.800000000000000000e+01,1.840000000000000000e+03,5.434782608695652240e-04,4.882812500000000000e-04
1.929000000000000000e+03,8.800000000000000000e+01,1.841000000000000000e+03,5.431830526887560613e-04,4.882812500000000000e-04
1.930000000000000000e+03,8.800000000000000000e+01,1.842000000000000000e+03,5.428881650380021958e-04,4.882812500000000000e-04
1.931000000000000000e+03,8.800000000000000000e+01,1.843000000000000000e+03,5.425935973955507393e-04,4.882812500000000000e-04
1.932000000000000000e+03,8.800000000000000000e+01,1.844000000000000000e+03,5.422993492407809273e-04,4.882812500000000000e-04
1.933000000000000000e+03,8.800000000000000000e+01,1.845000000000000000e+03,5.420054200542005415e-04,4.882812500000000000e-04
1.934000000000000000e+03,8.800000000000000000e+01,1.846000000000000000e+03,5.417118093174430908e-04,4.882812500000000000e-04
1.935000000000000000e+03,8.800000000000000000e+01,1.847000000000000000e+03,5.414185165132647751e-04,4.882812500000000000e-04
1.936000000000000000e+03,8.800000000000000000e+01,1.848000000000000000e+03,5.411255411255411251e-04,4.882812500000000000e-04
1.937000000000000000e+03,8.800000000000000000e+01,1.849000000000000000e+03,5.408328826392645077e-04,4.882812500000000000e-04
1.938000000000000000e+03,8.800000000000000000e+01,1.850000000000000000e+03,5.405405405405405489e-04,4.882812500000000000e-04
1.939000000000000000e+03,8.800000000000000000e+01,1.851000000000000000e+03,5.402485143165856396e-04,4.882812500000000000e-04
1.940000000000000000e+03,8.800000000000000000e+01,1.852000000000000000e+03,5.399568034557235751e-04,4.882812500000000000e-04
1.941000000000000000e+03,8.800000000000000000e+01,1.853000000000000000e+03,5.396654074473826272e-04,4.882812500000000000e-04
1.942000000000000000e+03,8.800000000000000000e+01,1.854000000000000000e+03,5.393743257820927256e-04,4.882812500000000000e-04
1.943000000000000000e+03,8.800000000000000000e+01,1.855000000000000000e+03,5.390835579514825305e-04,4.882812500000000000e-04
1.944000000000000000e+03,8.800000000000000000e+01,1.856000000000000000e+03,5.387931034482758546e-04,4.882812500000000000e-04
1.945000000000000000e+03,8.800000000000000000e+01,1.857000000000000000e+03,5.385029617662897118e-04,4.882812500000000000e-04
1.946000000000000000e+03,8.800000000000000000e+01,1.858000000000000000e+03,5.382131324004305224e-04,4.882812500000000000e-04
1.947000000000000000e+03,8.800000000000000000e+01,1.859000000000000000e+03,5.379236148466917276e-04,4.882812500000000000e-04
1.948000000000000000e+03,8.800000000000000000e+01,1.860000000000000000e+03,5.376344086021505372e-04,4.882812500000000000e-04
1.949000000000000000e+03,8.800000000000000000e+01,1.861000000000000000e+03,5.373455131649651105e-04,4.882812500000000000e-04
1.950000000000000000e+03,8.800000000000000000e+01,1.862000000000000000e+03,5.370569280343716291e-04,4.882812500000000000e-04
1.951000000000000000e+03,8.800000000000000000e+01,1.863000000000000000e+03,5.367686527106816947e-04,4.882812500000000000e-04
1.952000000000000000e+03,8.800000000000000000e+01,1.864000000000000000e+03,5.364806866952789681e-04,4.882812500000000000e-04
1.953000000000000000e+03,8.800000000000000000e+01,1.865000000000000000e+03,5.361930294906166756e-04,4.882812500000000000e-04
1.954000000000000000e+03,8.800000000000000000e+01,1.866000000000000000e+03,5.359056806002143562e-04,4.882812500000000000e-04
1.955000000000000000e+03,8.800000000000000000e+01,1.867000000000000000e+03,5.356186395286555851e-04,4.882812500000000000e-04
1.956000000000000000e+03,8.800000000000000000e+01,1.868000000000000000e+03,5.353319057815846124e-04,4.882812500000000000e-04
1.957000000000000000e+03,8.800000000000000000e+01,1.869000000000000000e+03,5.350454788657035441e-04,4.882812500000000000e-04
1.958000000000000000e+03,8.800000000000000000e+01,1.870000000000000000e+03,5.347593582887700658e-04,4.882812500000000000e-04
1.959000000000000000e+03,8.800000000000000000e+01,1.871000000000000000e+03,5.344735435595937556e-04,4.882812500000000000e-04
1.960000000000000000e+03,8.800000000000000000e+01,1.872000000000000000e+03,5.341880341880342418e-04,4.882812500000000000e-04
1.961000000000000000e+03,8.800000000000000000e+01,1.873000000000000000e+03,5.339028296849972991e-04,4.882812500000000000e-04
1.962000000000000000e+03,8.800000000000000000e+01,1.874000000000000000e+03,5.336179295624333312e-04,4.882812500000000000e-04
1.963000000000000000e+03,8.800000000000000000e+01,1.875000000000000000e+03,5.333333333333333589e-04,4.882812500000000000e-04
1.964000000000000000e+03,8.800000000000000000e+01,1.876000000000000000e+03,5.330490405117270687e-04,4.882812500000000000e-04
1.965000000000000000e+03,8.800000000000000000e+01,1.877000000000000000e+03,5.327650506126797771e-04,4.882812500000000000e-04
1.966000000000000000e+03,8.800000000000000000e+01,1.878000000000000000e+03,5.324813631522897200e-04,4.882812500000000000e-04
1.967000000000000000e+03,8.800000000000000000e+01,1.879000000000000000e+03,5.321979776476849083e-04,4.882812500000000000e-04
1.968000000000000000e+03,8.800000000000000000e+01,1.880000000000000000e+03,5.319148936170212854e-04,4.882812500000000000e-04
1.969000000000000000e+03,8.800000000000000000e+01,1.881000000000000000e+03,5.316321105794790400e-04,4.882812500000000000e-04
1.970000000000000000e+03,8.800000000000000000e+01,1.882000000000000000e+03,5.313496280552603302e-04,4.882812500000000000e-04
1.971000000000000000e+03,8.800000000000000000e+01,1.883000000000000000e+03,5.310674455655867892e-04,4.882812500000000000e-04
1.972000000000000000e+03,8.800000000000000000e+01,1.884000000000000000e+03,5.307855626326963812e-04,4.882812500000000000e-04
1.973000000000000000e+03,8.800000000000000000e+01,1.885000000000000000e+03,5.305039787798407997e-04,4.882812500000000000e-04
1.974000000000000000e+03,8.800000000000000000e+01,1.886000000000000000e+03,5.302226935312831903e-04,4.882812500000000000e-04
1.975000000000000000e+03,8.800000000000000000e+01,1.887000000000000000e+03,5.299417064122946813e-04,4.882812500000000000e-04
1.976000000000000000e+03,8.800000000000000000e+01,1.888000000000000000e+03,5.296610169491525405e-04,4.882812500000000000e-04
1.977000000000000000e+03,8.800000000000000000e+01,1.889000000000000000e+03,5.293806246691371399e-04,4.882812500000000000e-04
1.978000000000000000e+03,8.800000000000000000e+01,1.890000000000000000e+03,5.291005291005291362e-04,4.882812500000000000e-04
1.979000000000000000e+03,8.800000000000000000e+01,1.891000000000000000e+03,5.288207297726070857e-04,4.882812500000000000e-04
1.980000000000000000e+03,8.800000000000000000e+01,1.892000000000000000e+03,5.285412262156448425e-04,4.882812500000000000e-04
1.981000000000000000e+03,8.800000000000000000e+01,1.893000000000000000e+03,5.282620179609086308e-04,4.882812500000000000e-04
1.982000000000000000e+03,8.800000000000000000e+01,1.894000000000000000e+03,5.279831045406546599e-04,4.882812500000000000e-04
1.983000000000000000e+03,8.800000000000000000e+01,1.895000000000000000e+03,5.277044854881266303e-04,4.882812500000000000e-04
1.984000000000000000e+03,8.800000000000000000e+01,1.896000000000000000e+03,5.274261603375526982e-04,4.882812500000000000e-04
1.985000000000000000e+03,8.800000000000000000e+01,1.897000000000000000e+03,5.271481286241434154e-04,4.882812500000000000e-04
1.986000000000000000e+03,8.800000000000000000e+01,1.898000000000000000e+03,5.268703898840884766e-04,4.882812500000000000e-04
1.987000000000000000e+03,8.800000000000000000e+01,1.899000000000000000e+03,5.265929436545549848e-04,4.882812500000000000e-04
1.988000000000000000e+03,8.800000000000000000e+01,1.900000000000000000e+03,5.263157894736841987e-04,4.882812500000000000e-04
1.989000000000000000e+03,8.800000000000000000e+01,1.901000000000000000e+03,5.260389268805891472e-04,4.882812500000000000e-04
1.990000000000000000e+03,8.800000000000000000e+01,1.902000000000000000e+03,5.257623554153522446e-04,4.882812500000000000e-04
1.991000000000000000e+03,8.800000000000000000e+01,1.903000000000000000e+03,5.254860746190225798e-04,4.882812500000000000e-04
1.992000000000000000e+03,8.800000000000000000e+01,1.904000000000000000e+03,5.252100840336134226e-04,4.882812500000000000e-04
1.993000000000000000e+03,8.800000000000000000e+01,1.905000000000000000e+03,5.249343832020997302e-04,4.882812500000000000e-04
1.994000000000000000e+03,8.800000000000000000e+01,1.906000000000000000e+03,5.246589716684155452e-04,4.882812500000000000e-04
1.995000000000000000e+03,8.800000000000000000e+01,1.907000000000000000e+03,5.243838489774515013e-04,4.882812500000000000e-04
1.996000000000000000e+03,8.800000000000000000e+01,1.908000000000000000e+03,5.241090146750524391e-04,4.882812500000000000e-04
1.997000000000000000e+03,8.800000000000000000e+01,1.909000000000000000e+03,5.238344683080146946e-04,4.882812500000000000e-04
1.998000000000000000e+03,8.800000000000000000e+01,1.910000000000000000e+03,5.235602094240838231e-04,4.882812500000000000e-04
1.999000000000000000e+03,8.800000000000000000e+01,1.911000000000000000e+03,5.232862375719518882e-04,4.882812500000000000e-04
2.000000000000000000e+03,8.800000000000000000e+01,1.912000000000000000e+03,5.230125523012551852e-04,4.882812500000000000e-04
2.001000000000000000e+03,8.800000000000000000e+01,1.913000000000000000e+03,5.227391531625718559e-04,4.882812500000000000e-04
2.002000000000000000e+03,8.800000000000000000e+01,1.914000000000000000e+03,5.224660397074190697e-04,4.882812500000000000e-04
2.003000000000000000e+03,8.800000000000000000e+01,1.915000000000000000e+03,5.221932114882506379e-04,4.882812500000000000e-04
2.004000000000000000e+03,8.800000000000000000e+01,1.916000000000000000e+03,5.219206680584550628e-04,4.882812500000000000e-04
2.005000000000000000e+03,8.800000000000000000e+01,1.917000000000000000e+03,5.216484089723526099e-04,4.882812500000000000e-04
2.006000000000000000e+03,8.800000000000000000e+01,1.918000000000000000e+03,5.213764337851929231e-04,4.882812500000000000e-04
2.007000000000000000e+03,8.800000000000000000e+01,1.919000000000000000e+03,5.211047420531526387e-04,4.882812500000000000e-04
2.008000000000000000e+03,8.800000000000000000e+01,1.920000000000000000e+03,5.208333333333333261e-04,4.882812500000000000e-04
2.009000000000000000e+03,8.800000000000000000e+01,1.921000000000000000e+03,5.205622071837584519e-04,4.882812500000000000e-04
2.010000000000000000e+03,8.800000000000000000e+01,1.922000000000000000e+03,5.202913631633715365e-04,4.882812500000000000e-04
2.011000000000000000e+03,8.800000000000000000e+01,1.923000000000000000e+03,5.200208008320333355e-04,4.882812500000000000e-04
2.012000000000000000e+03,8.800000000000000000e+01,1.924000000000000000e+03,5.197505197505197794e-04,4.882812500000000000e-04
2.013000000000000000e+03,8.800000000000000000e+01,1.925000000000000000e+03,5.194805194805194801e-04,4.882812500000000000e-04
2.014000000000000000e+03,8.800000000000000000e+01,1.926000000000000000e+03,5.192107995846313457e-04,4.882812500000000000e-04
2.015000000000000000e+03,8.800000000000000000e+01,1.927000000000000000e+03,5.189413596263621952e-04,4.882812500000000000e-04
2.016000000000000000e+03,8.800000000000000000e+01,1.928000000000000000e+03,5.186721991701244818e-04,4.882812500000000000e-04
2.017000000000000000e+03,8.800000000000000000e+01,1.929000000000000000e+03,5.184033177812337988e-04,4.882812500000000000e-04
2.018000000000000000e+03,8.800000000000000000e+01,1.930000000000000000e+03,5.181347150259067117e-04,4.882812500000000000e-04
2.019000000000000000e+03,8.800000000000000000e+01,1.931000000000000000e+03,5.178663904712583728e-04,4.882812500000000000e-04
2.020000000000000000e+03,8.800000000000000000e+01,1.932000000000000000e+03,5.175983436853002443e-04,4.882812500000000000e-04
2.021000000000000000e+03,8.800000000000000000e+01,1.933000000000000000e+03,5.173305742369373877e-04,4.882812500000000000e-04
2.022000000000000000e+03,8.800000000000000000e+01,1.934000000000000000e+03,5.170630816959669463e-04,4.882812500000000000e-04
2.023000000000000000e+03,8.800000000000000000e+01,1.935000000000000000e+03,5.167958656330748921e-04,4.882812500000000000e-04
2.024000000000000000e+03,8.800000000000000000e+01,1.936000000000000000e+03,5.165289256198347251e-04,4.882812500000000000e-04
2.025000000000000000e+03,8.800000000000000000e+01,1.937000000000000000e+03,5.162622612287042206e-04,4.882812500000000000e-04
2.026000000000000000e+03,8.800000000000000000e+01,1.938000000000000000e+03,5.159958720330236944e-04,4.882812500000000000e-04
2.027000000000000000e+03,8.800000000000000000e+01,1.939000000000000000e+03,5.157297576070139430e-04,4.882812500000000000e-04
2.028000000000000000e+03,8.800000000000000000e+01,1.940000000000000000e+03,5.154639175257732077e-04,4.882812500000000000e-04
2.029000000000000000e+03,8.800000000000000000e+01,1.941000000000000000e+03,5.151983513652756566e-04,4.882812500000000000e-04
2.030000000000000000e+03,8.800000000000000000e+01,1.942000000000000000e+03,5.149330587023686744e-04,4.882812500000000000e-04
2.031000000000000000e+03,8.800000000000000000e+01,1.943000000000000000e+03,5.146680391147710190e-04,4.882812500000000000e-04
2.032000000000000000e+03,8.800000000000000000e+01,1.944000000000000000e+03,5.144032921810700026e-04,4.882812500000000000e-04
2.033000000000000000e+03,8.800000000000000000e+01,1.945000000000000000e+03,5.141388174807197571e-04,4.882812500000000000e-04
2.034000000000000000e+03,8.800000000000000000e+01,1.946000000000000000e+03,5.138746145940390657e-04,4.882812500000000000e-04
2.035000000000000000e+03,8.800000000000000000e+01,1.947000000000000000e+03,5.136106831022085439e-04,4.882812500000000000e-04
2.036000000000000000e+03,8.800000000000000000e+01,1.948000000000000000e+03,5.133470225872690130e-04,4.882812500000000000e-04
2.037000000000000000e+03,8.800000000000000000e+01,1.949000000000000000e+03,5.130836326321190069e-04,4.882812500000000000e-04
2.038000000000000000e+03,8.800000000000000000e+01,1.950000000000000000e+03,5.128205128205128201e-04,4.882812500000000000e-04
2.039000000000000000e+03,8.800000000000000000e+01,1.951000000000000000e+03,5.125576627370579058e-04,4.882812500000000000e-04
2.040000000000000000e+03,8.800000000000000000e+01,1.952000000000000000e+03,5.122950819672131414e-04,4.882812500000000000e-04
2.041000000000000000e+03,8.800000000000000000e+01,1.953000000000000000e+03,5.120327700972862259e-04,4.882812500000000000e-04
2.042000000000000000e+03,8.800000000000000000e+01,1.954000000000000000e+03,5.117707267144319455e-04,4.882812500000000000e-04
2.043000000000000000e+03,8.800000000000000000e+01,1.955000000000000000e+03,5.115089514066495716e-04,4.882812500000000000e-04
2.044000000000000000e+03,8.800000000000000000e+01,1.956000000000000000e+03,5.112474437627812342e-04,4.882812500000000000e-04
2.045000000000000000e+03,8.800000000000000000e+01,1.957000000000000000e+03,5.109862033725089949e-04,4.882812500000000000e-04
2.046000000000000000e+03,8.800000000000000000e+01,1.958000000000000000e+03,5.107252298263534373e-04,4.882812500000000000e-04
2.047000000000000000e+03,8.800000000000000000e+01,1.959000000000000000e+03,5.104645227156712813e-04,4.882812500000000000e-04
2.048000000000000000e+03,8.800000000000000000e+01,1.960000000000000000e+03,5.102040816326531072e-04,4.882812500000000000e-04
2.049000000000000000e+03,8.900000000000000000e+01,1.960000000000000000e+03,5.102040816326531072e-04,4.477558804710308669e-04
2.050000000000000000e+03,8.900000000000000000e+01,1.961000000000000000e+03,5.099439061703212950e-04,4.477558804710308669e-04
2.051000000000000000e+03,8.900000000000000000e+01,1.962000000000000000e+03,5.096839959225280730e-04,4.477558804710308669e-04
2.052000000000000000e+03,8.900000000000000000e+01,1.963000000000000000e+03,5.094243504839531325e-04,4.477558804710308669e-04
2.053000000000000000e+03,8.900000000000000000e+01,1.964000000000000000e+03,5.091649694501017851e-04,4.477558804710308669e-04
2.054000000000000000e+03,8.900000000000000000e+01,1.965000000000000000e+03,5.089058524173027936e-04,4.477558804710308669e-04
2.055000000000000000e+03,8.900000000000000000e+01,1.966000000000000000e+03,5.086469989827059873e-04,4.477558804710308669e-04
2.056000000000000000e+03,8.900000000000000000e+01,1.967000000000000000e+03,5.083884087442806354e-04,4.477558804710308669e-04
2.057000000000000000e+03,8.900000000000000000e+01,1.968000000000000000e+03,5.081300813008130619e-04,4.477558804710308669e-04
2.058000000000000000e+03,8.900000000000000000e+01,1.969000000000000000e+03,5.078720162519044772e-04,4.477558804710308669e-04
2.059000000000000000e+03,8.900000000000000000e+01,1.970000000000000000e+03,5.076142131979695686e-04,4.477558804710308669e-04
2.060000000000000000e+03,8.900000000000000000e+01,1.971000000000000000e+03,5.073566717402333559e-04,4.477558804710308669e-04
2.061000000000000000e+03,8.900000000000000000e+01,1.972000000000000000e+03,5.070993914807302161e-04,4.477558804710308669e-04
2.062000000000000000e+03,8.900000000000000000e+01,1.973000000000000000e+03,5.068423720223010640e-04,4.477558804710308669e-04
2.063000000000000000e+03,8.900000000000000000e+01,1.974000000000000000e+03,5.065856129685917262e-04,4.477558804710308669e-04
2.064000000000000000e+03,8.900000000000000000e+01,1.975000000000000000e+03,5.063291139240506640e-04,4.477558804710308669e-04
2.065000000000000000e+03,8.900000000000000000e+01,1.976000000000000000e+03,5.060728744939271308e-04,4.477558804710308669e-04
2.066000000000000000e+03,8.900000000000000000e+01,1.977000000000000000e+03,5.058168942842691113e-04,4.477558804710308669e-04
2.067000000000000000e+03,8.900000000000000000e+01,1.978000000000000000e+03,5.055611729019211537e-04,4.477558804710308669e-04
2.068000000000000000e+03,8.900000000000000000e+01,1.979000000000000000e+03,5.053057099545225266e-04,4.477558804710308669e-04
2.069000000000000000e+03,8.900000000000000000e+01,1.980000000000000000e+03,5.050505050505050501e-04,4.477558804710308669e-04
2.070000000000000000e+03,8.900000000000000000e+01,1.981000000000000000e+03,5.047955577990913614e-04,4.477558804710308669e-04
2.071000000000000000e+03,8.900000000000000000e+01,1.982000000000000000e+03,5.045408678102926382e-04,4.477558804710308669e-04
2.072000000000000000e+03,8.900000000000000000e+01,1.983000000000000000e+03,5.042864346949067550e-04,4.477558804710308669e-04
2.073000000000000000e+03,8.900000000000000000e+01,1.984000000000000000e+03,5.040322580645161150e-04,4.477558804710308669e-04
2.074000000000000000e+03,8.900000000000000000e+01,1.985000000000000000e+03,5.037783375314861326e-04,4.477558804710308669e-04
2.075000000000000000e+03,8.900000000000000000e+01,1.986000000000000000e+03,5.035246727089627387e-04,4.477558804710308669e-04
2.076000000000000000e+03,8.900000000000000000e+01,1.987000000000000000e+03,5.032712632108706473e-04,4.477558804710308669e-04
2.077000000000000000e+03,8.900000000000000000e+01,1.988000000000000000e+03,5.030181086519115111e-04,4.477558804710308669e-04
2.078000000000000000e+03,8.900000000000000000e+01,1.989000000000000000e+03,5.027652086475615373e-04,4.477558804710308669e-04
2.079000000000000000e+03,8.900000000000000000e+01,1.990000000000000000e+03,5.025125628140704025e-04,4.477558804710308669e-04
2.080000000000000000e+03,8.900000000000000000e+01,1.991000000000000000e+03,5.022601707684581094e-04,4.477558804710308669e-04
2.081000000000000000e+03,8.900000000000000000e+01,1.992000000000000000e+03,5.020080321285140101e-04,4.477558804710308669e-04
2.082000000000000000e+03,8.900000000000000000e+01,1.993000000000000000e+03,5.017561465127947469e-04,4.477558804710308669e-04
2.083000000000000000e+03,8.900000000000000000e+01,1.994000000000000000e+03,5.015045135406218666e-04,4.477558804710308669e-04
2.084000000000000000e+03,8.900000000000000000e+01,1.995000000000000000e+03,5.012531328320801944e-04,4.477558804710308669e-04
2.085000000000000000e+03,8.900000000000000000e+01,1.996000000000000000e+03,5.010020040080159906e-04,4.477558804710308669e-04
2.086000000000000000e+03,8.900000000000000000e+01,1.997000000000000000e+03,5.007511266900349992e-04,4.477558804710308669e-04
2.087000000000000000e+03,8.900000000000000000e+01,1.998000000000000000e+03,5.005005005005004962e-04,4.477558804710308669e-04
2.088000000000000000e+03,8.900000000000000000e+01,1.999000000000000000e+03,5.002501250625312297e-04,4.477558804710308669e-04
2.089000000000000000e+03,8.900000000000000000e+01,2.000000000000000000e+03,5.000000000000000104e-04,4.477558804710308669e-04
2.090000000000000000e+03,8.900000000000000000e+01,2.001000000000000000e+03,4.997501249375312180e-04,4.477558804710308669e-04
2.091000000000000000e+03,8.900000000000000000e+01,2.002000000000000000e+03,4.995004995004995001e-04,4.477558804710308669e-04
2.092000000000000000e+03,8.900000000000000000e+01,2.003000000000000000e+03,4.992511233150274952e-04,4.477558804710308669e-04
2.093000000000000000e+03,8.900000000000000000e+01,2.004000000000000000e+03,4.990019960079839900e-04,4.477558804710308669e-04
2.094000000000000000e+03,8.900000000000000000e+01,2.005000000000000000e+03,4.987531172069825094e-04,4.477558804710308669e-04
2.095000000000000000e+03,8.900000000000000000e+01,2.006000000000000000e+03,4.985044865403788234e-04,4.477558804710308669e-04
2.096000000000000000e+03,8.900000000000000000e+01,2.007000000000000000e+03,4.982561036372695372e-04,4.477558804710308669e-04
2.097000000000000000e+03,8.900000000000000000e+01,2.008000000000000000e+03,4.980079681274900312e-04,4.477558804710308669e-04
2.098000000000000000e+03,8.900000000000000000e+01,2.009000000000000000e+03,4.977600796416127267e-04,4.477558804710308669e-04
2.099000000000000000e+03,8.900000000000000000e+01,2.010000000000000000e+03,4.975124378109452425e-04,4.477558804710308669e-04
2.100000000000000000e+03,8.900000000000000000e+01,2.011000000000000000e+03,4.972650422675285514e-04,4.477558804710308669e-04
2.101000000000000000e+03,8.900000000000000000e+01,2.012000000000000000e+03,4.970178926441351378e-04,4.477558804710308669e-04
2.102000000000000000e+03,8.900000000000000000e+01,2.013000000000000000e+03,4.967709885742672624e-04,4.477558804710308669e-04
2.103000000000000000e+03,8.900000000000000000e+01,2.014000000000000000e+03,4.965243296921549023e-04,4.477558804710308669e-04
2.104000000000000000e+03,8.900000000000000000e+01,2.015000000000000000e+03,4.962779156327543420e-04,4.477558804710308669e-04
2.105000000000000000e+03,8.900000000000000000e+01,2.016000000000000000e+03,4.960317460317460042e-04,4.477558804710308669e-04
2.106000000000000000e+03,8.900000000000000000e+01,2.017000000000000000e+03,4.957858205255329326e-04,4.477558804710308669e-04
2.107000000000000000e+03,8.900000000000000000e+01,2.018000000000000000e+03,4.955401387512388400e-04,4.477558804710308669e-04
2.108000000000000000e+03,8.900000000000000000e+01,2.019000000000000000e+03,4.952947003467062653e-04,4.477558804710308669e-04
2.109000000000000000e+03,8.900000000000000000e+01,2.020000000000000000e+03,4.950495049504950555e-04,4.477558804710308669e-04
2.110000000000000000e+03,8.900000000000000000e+01,2.021000000000000000e+03,4.948045522018803058e-04,4.477558804710308669e-04
2.111000000000000000e+03,8.900000000000000000e+01,2.022000000000000000e+03,4.945598417408506248e-04,4.477558804710308669e-04
2.112000000000000000e+03,8.900000000000000000e+01,2.023000000000000000e+03,4.943153732081067252e-04,4.477558804710308669e-04
2.113000000000000000e+03,8.900000000000000000e+01,2.024000000000000000e+03,4.940711462450592551e-04,4.477558804710308669e-04
2.114000000000000000e+03,8.900000000000000000e+01,2.025000000000000000e+03,4.938271604938271721e-04,4.477558804710308669e-04
2.115000000000000000e+03,8.900000000000000000e+01,2.026000000000000000e+03,4.935834155972358998e-04,4.477558804710308669e-04
2.116000000000000000e+03,8.900000000000000000e+01,2.027000000000000000e+03,4.933399111988160269e-04,4.477558804710308669e-04
2.117000000000000000e+03,8.900000000000000000e+01,2.028000000000000000e+03,4.930966469428008135e-04,4.477558804710308669e-04
2.118000000000000000e+03,8.900000000000000000e+01,2.029000000000000000e+03,4.928536224741252155e-04,4.477558804710308669e-04
2.119000000000000000e+03,8.900000000000000000e+01,2.030000000000000000e+03,4.926108374384236075e-04,4.477558804710308669e-04
2.120000000000000000e+03,8.900000000000000000e+01,2.031000000000000000e+03,4.923682914820285902e-04,4.477558804710308669e-04
2.121000000000000000e+03,8.900000000000000000e+01,2.032000000000000000e+03,4.921259842519684971e-04,4.477558804710308669e-04
2.122000000000000000e+03,8.900000000000000000e+01,2.033000000000000000e+03,4.918839153959665266e-04,4.477558804710308669e-04
2.123000000000000000e+03,8.900000000000000000e+01,2.034000000000000000e+03,4.916420845624385741e-04,4.477558804710308669e-04
2.124000000000000000e+03,8.900000000000000000e+01,2.035000000000000000e+03,4.914004914004913883e-04,4.477558804710308669e-04
2.125000000000000000e+03,8.900000000000000000e+01,2.036000000000000000e+03,4.911591355599213794e-04,4.477558804710308669e-04
2.126000000000000000e+03,8.900000000000000000e+01,2.037000000000000000e+03,4.909180166912125581e-04,4.477558804710308669e-04
2.127000000000000000e+03,8.900000000000000000e+01,2.038000000000000000e+03,4.906771344455348018e-04,4.477558804710308669e-04
2.128000000000000000e+03,8.900000000000000000e+01,2.039000000000000000e+03,4.904364884747425529e-04,4.477558804710308669e-04
2.129000000000000000e+03,8.900000000000000000e+01,2.040000000000000000e+03,4.901960784313725422e-04,4.477558804710308669e-04
2.130000000000000000e+03,8.900000000000000000e+01,2.041000000000000000e+03,4.899559039686428134e-04,4.477558804710308669e-04
2.131000000000000000e+03,8.900000000000000000e+01,2.042000000000000000e+03,4.897159647404505543e-04,4.477558804710308669e-04
2.132000000000000000e+03,8.900000000000000000e+01,2.043000000000000000e+03,4.894762604013705790e-04,4.477558804710308669e-04
2.133000000000000000e+03,8.900000000000000000e+01,2.044000000000000000e+03,4.892367906066535932e-04,4.477558804710308669e-04
2.134000000000000000e+03,8.900000000000000000e+01,2.045000000000000000e+03,4.889975550122248934e-04,4.477558804710308669e-04
2.135000000000000000e+03,8.900000000000000000e+01,2.046000000000000000e+03,4.887585532746823065e-04,4.477558804710308669e-04
2.136000000000000000e+03,8.900000000000000000e+01,2.047000000000000000e+03,4.885197850512945639e-04,4.477558804710308669e-04
2.137000000000000000e+03,8.900000000000000000e+01,2.048000000000000000e+03,4.882812500000000000e-04,4.477558804710308669e-04
2.138000000000000000e+03,8.900000000000000000e+01,2.049000000000000000e+03,4.880429477794046011e-04,4.477558804710308669e-04
2.139000000000000000e+03,8.900000000000000000e+01,2.050000000000000000e+03,4.878048780487804874e-04,4.477558804710308669e-04
2.140000000000000000e+03,8.900000000000000000e+01,2.051000000000000000e+03,4.875670404680643405e-04,4.477558804710308669e-04
2.141000000000000000e+03,8.900000000000000000e+01,2.052000000000000000e+03,4.873294346978557234e-04,4.477558804710308669e-04
2.142000000000000000e+03,8.900000000000000000e+01,2.053000000000000000e+03,4.870920603994155084e-04,4.477558804710308669e-04
2.143000000000000000e+03,8.900000000000000000e+01,2.054000000000000000e+03,4.868549172346640875e-04,4.477558804710308669e-04
2.144000000000000000e+03,8.900000000000000000e+01,2.055000000000000000e+03,4.866180048661800724e-04,4.477558804710308669e-04
2.145000000000000000e+03,8.900000000000000000e+01,2.056000000000000000e+03,4.863813229571984503e-04,4.477558804710308669e-04
2.146000000000000000e+03,8.900000000000000000e+01,2.057000000000000000e+03,4.861448711716091211e-04,4.477558804710308669e-04
2.147000000000000000e+03,8.900000000000000000e+01,2.058000000000000000e+03,4.859086491739552705e-04,4.477558804710308669e-04
2.148000000000000000e+03,8.900000000000000000e+01,2.059000000000000000e+03,4.856726566294317440e-04,4.477558804710308669e-04
2.149000000000000000e+03,8.900000000000000000e+01,2.060000000000000000e+03,4.854368932038834747e-04,4.477558804710308669e-04
2.150000000000000000e+03,8.900000000000000000e+01,2.061000000000000000e+03,4.852013585638039654e-04,4.477558804710308669e-04
2.151000000000000000e+03,8.900000000000000000e+01,2.062000000000000000e+03,4.849660523763336625e-04,4.477558804710308669e-04
2.152000000000000000e+03,8.900000000000000000e+01,2.063000000000000000e+03,4.847309743092583834e-04,4.477558804710308669e-04
2.153000000000000000e+03,8.900000000000000000e+01,2.064000000000000000e+03,4.844961240310077452e-04,4.477558804710308669e-04
2.154000000000000000e+03,8.900000000000000000e+01,2.065000000000000000e+03,4.842615012106537544e-04,4.477558804710308669e-04
2.155000000000000000e+03,8.900000000000000000e+01,2.066000000000000000e+03,4.840271055179090186e-04,4.477558804710308669e-04
2.156000000000000000e+03,8.900000000000000000e+01,2.067000000000000000e+03,4.837929366231252825e-04,4.477558804710308669e-04
2.157000000000000000e+03,8.900000000000000000e+01,2.068000000000000000e+03,4.835589941972920727e-04,4.477558804710308669e-04
2.158000000000000000e+03,8.900000000000000000e+01,2.069000000000000000e+03,4.833252779120348003e-04,4.477558804710308669e-04
2.159000000000000000e+03,8.900000000000000000e+01,2.070000000000000000e+03,4.830917874396135144e-04,4.477558804710308669e-04
2.160000000000000000e+03,8.900000000000000000e+01,2.071000000000000000e+03,4.828585224529212752e-04,4.477558804710308669e-04
2.161000000000000000e+03,8.900000000000000000e+01,2.072000000000000000e+03,4.826254826254826368e-04,4.477558804710308669e-04
2.162000000000000000e+03,8.900000000000000000e+01,2.073000000000000000e+03,4.823926676314520203e-04,4.477558804710308669e-04
2.163000000000000000e+03,8.900000000000000000e+01,2.074000000000000000e+03,4.821600771456123588e-04,4.477558804710308669e-04
2.164000000000000000e+03,8.900000000000000000e+01,2.075000000000000000e+03,4.819277108433734714e-04,4.477558804710308669e-04
2.165000000000000000e+03,8.900000000000000000e+01,2.076000000000000000e+03,4.816955684007707072e-04,4.477558804710308669e-04
2.166000000000000000e+03,8.900000000000000000e+01,2.077000000000000000e+03,4.814636494944631571e-04,4.477558804710308669e-04
2.167000000000000000e+03,8.900000000000000000e+01,2.078000000000000000e+03,4.812319538017324609e-04,4.477558804710308669e-04
2.168000000000000000e+03,8.900000000000000000e+01,2.079000000000000000e+03,4.810004810004810181e-04,4.477558804710308669e-04
2.169000000000000000e+03,8.900000000000000000e+01,2.080000000000000000e+03,4.807692307692307959e-04,4.477558804710308669e-04
2.170000000000000000e+03,8.900000000000000000e+01,2.081000000000000000e+03,4.805382027871215938e-04,4.477558804710308669e-04
2.171000000000000000e+03,8.900000000000000000e+01,2.082000000000000000e+03,4.803073967339096888e-04,4.477558804710308669e-04
2.172000000000000000e+03,8.900000000000000000e+01,2.083000000000000000e+03,4.800768122899663716e-04,4.477558804710308669e-04
2.173000000000000000e+03,8.900000000000000000e+01,2.084000000000000000e+03,4.798464491362763743e-04,4.477558804710308669e-04
2.174000000000000000e+03,8.900000000000000000e+01,2.085000000000000000e+03,4.796163069544364613e-04,4.477558804710308669e-04
2.175000000000000000e+03,8.900000000000000000e+01,2.086000000000000000e+03,4.793863854266538571e-04,4.477558804710308669e-04
2.176000000000000000e+03,8.900000000000000000e+01,2.087000000000000000e+03,4.791566842357451077e-04,4.477558804710308669e-04
2.177000000000000000e+03,8.900000000000000000e+01,2.088000000000000000e+03,4.789272030651340749e-04,4.477558804710308669e-04
2.178000000000000000e+03,8.900000000000000000e+01,2.089000000000000000e+03,4.786979415988511233e-04,4.477558804710308669e-04
2.179000000000000000e+03,8.900000000000000000e+01,2.090000000000000000e+03,4.784688995215311143e-04,4.477558804710308669e-04
2.180000000000000000e+03,8.900000000000000000e+01,2.091000000000000000e+03,4.782400765184122680e-04,4.477558804710308669e-04
2.181000000000000000e+03,8.900000000000000000e+01,2.092000000000000000e+03,4.780114722753345908e-04,4.477558804710308669e-04
2.182000000000000000e+03,8.900000000000000000e+01,2.093000000000000000e+03,4.777830864787386287e-04,4.477558804710308669e-04
2.183000000000000000e+03,8.900000000000000000e+01,2.094000000000000000e+03,4.775549188156637866e-04,4.477558804710308669e-04
2.184000000000000000e+03,8.900000000000000000e+01,2.095000000000000000e+03,4.773269689737470278e-04,4.477558804710308669e-04
2.185000000000000000e+03,8.900000000000000000e+01,2.096000000000000000e+03,4.770992366412213554e-04,4.477558804710308669e-04
2.186000000000000000e+03,8.900000000000000000e+01,2.097000000000000000e+03,4.768717215069146202e-04,4.477558804710308669e-04
2.187000000000000000e+03,8.900000000000000000e+01,2.098000000000000000e+03,4.766444232602478400e-04,4.477558804710308669e-04
2.188000000000000000e+03,8.900000000000000000e+01,2.099000000000000000e+03,4.764173415912338985e-04,4.477558804710308669e-04
2.189000000000000000e+03,8.900000000000000000e+01,2.100000000000000000e+03,4.761904761904761901e-04,4.477558804710308669e-04
2.190000000000000000e+03,8.900000000000000000e+01,2.101000000000000000e+03,4.759638267491670478e-04,4.477558804710308669e-04
2.191000000000000000e+03,8.900000000000000000e+01,2.102000000000000000e+03,4.757373929590866051e-04,4.477558804710308669e-04
2.192000000000000000e+03,8.900000000000000000e+01,2.103000000000000000e+03,4.755111745126010606e-04,4.477558804710308669e-04
2.193000000000000000e+03,8.900000000000000000e+01,2.104000000000000000e+03,4.752851711026615943e-04,4.477558804710308669e-04
2.194000000000000000e+03,8.900000000000000000e+01,2.105000000000000000e+03,4.750593824228028497e-04,4.477558804710308669e-04
2.195000000000000000e+03,8.900000000000000000e+01,2.106000000000000000e+03,4.748338081671415242e-04,4.477558804710308669e-04
2.196000000000000000e+03,8.900000000000000000e+01,2.107000000000000000e+03,4.746084480303749595e-04,4.477558804710308669e-04
2.197000000000000000e+03,8.900000000000000000e+01,2.108000000000000000e+03,4.743833017077798953e-04,4.477558804710308669e-04
2.198000000000000000e+03,8.900000000000000000e+01,2.109000000000000000e+03,4.741583688952110049e-04,4.477558804710308669e-04
2.199000000000000000e+03,8.900000000000000000e+01,2.110000000000000000e+03,4.739336492890995406e-04,4.477558804710308669e-04
2.200000000000000000e+03,8.900000000000000000e+01,2.111000000000000000e+03,4.737091425864519236e-04,4.477558804710308669e-04
2.201000000000000000e+03,8.900000000000000000e+01,2.112000000000000000e+03,4.734848484848484980e-04,4.477558804710308669e-04
2.202000000000000000e+03,8.900000000000000000e+01,2.113000000000000000e+03,4.732607666824420120e-04,4.477558804710308669e-04
2.203000000000000000e+03,8.900000000000000000e+01,2.114000000000000000e+03,4.730368968779564802e-04,4.477558804710308669e-04
2.204000000000000000e+03,8.900000000000000000e+01,2.115000000000000000e+03,4.728132387706855569e-04,4.477558804710308669e-04
2.205000000000000000e+03,8.900000000000000000e+01,2.116000000000000000e+03,4.725897920604915062e-04,4.477558804710308669e-04
2.206000000000000000e+03,8.900000000000000000e+01,2.117000000000000000e+03,4.723665564478035216e-04,4.477558804710308669e-04
2.207000000000000000e+03,8.900000000000000000e+01,2.118000000000000000e+03,4.721435316336166418e-04,4.477558804710308669e-04
2.208000000000000000e+03,8.900000000000000000e+01,2.119000000000000000e+03,4.719207173194903408e-04,4.477558804710308669e-04
2.209000000000000000e+03,8.900000000000000000e+01,2.120000000000000000e+03,4.716981132075471735e-04,4.477558804710308669e-04
2.210000000000000000e+03,8.900000000000000000e+01,2.121000000000000000e+03,4.714757190004714737e-04,4.477558804710308669e-04
2.211000000000000000e+03,8.900000000000000000e+01,2.122000000000000000e+03,4.712535344015079996e-04,4.477558804710308669e-04
2.212000000000000000e+03,8.900000000000000000e+01,2.123000000000000000e+03,4.710315591144606864e-04,4.477558804710308669e-04
2.213000000000000000e+03,8.900000000000000000e+01,2.124000000000000000e+03,4.708097928436911291e-04,4.477558804710308669e-04
2.214000000000000000e+03,8.900000000000000000e+01,2.125000000000000000e+03,4.705882352941176600e-04,4.477558804710308669e-04
2.215000000000000000e+03,8.900000000000000000e+01,2.126000000000000000e+03,4.703668861712135608e-04,4.477558804710308669e-04
2.216000000000000000e+03,8.900000000000000000e+01,2.127000000000000000e+03,4.701457451810060859e-04,4.477558804710308669e-04
2.217000000000000000e+03,8.900000000000000000e+01,2.128000000000000000e+03,4.699248120300751619e-04,4.477558804710308669e-04
2.218000000000000000e+03,8.900000000000000000e+01,2.129000000000000000e+03,4.697040864255519238e-04,4.477558804710308669e-04
2.219000000000000000e+03,8.900000000000000000e+01,2.130000000000000000e+03,4.694835680751173598e-04,4.477558804710308669e-04
2.220000000000000000e+03,8.900000000000000000e+01,2.131000000000000000e+03,4.692632566870013895e-04,4.477558804710308669e-04
2.221000000000000000e+03,8.900000000000000000e+01,2.132000000000000000e+03,4.690431519699812379e-04,4.477558804710308669e-04
2.222000000000000000e+03,8.900000000000000000e+01,2.133000000000000000e+03,4.688232536333802425e-04,4.477558804710308669e-04
2.223000000000000000e+03,8.900000000000000000e+01,2.134000000000000000e+03,4.686035613870665525e-04,4.477558804710308669e-04
2.224000000000000000e+03,8.900000000000000000e+01,2.135000000000000000e+03,4.683840749414519902e-04,4.477558804710308669e-04
2.225000000000000000e+03,8.900000000000000000e+01,2.136000000000000000e+03,4.681647940074906418e-04,4.477558804710308669e-04
2.226000000000000000e+03,8.900000000000000000e+01,2.137000000000000000e+03,4.679457182966776101e-04,4.477558804710308669e-04
2.227000000000000000e+03,8.900000000000000000e+01,2.138000000000000000e+03,4.677268475210477139e-04,4.477558804710308669e-04
2.228000000000000000e+03,8.900000000000000000e+01,2.139000000000000000e+03,4.675081813931744037e-04,4.477558804710308669e-04
2.229000000000000000e+03,8.900000000000000000e+01,2.140000000000000000e+03,4.672897196261682437e-04,4.477558804710308669e-04
2.230000000000000000e+03,8.900000000000000000e+01,2.141000000000000000e+03,4.670714619336758275e-04,4.477558804710308669e-04
2.231000000000000000e+03,8.900000000000000000e+01,2.142000000000000000e+03,4.668534080298786400e-04,4.477558804710308669e-04
2.232000000000000000e+03,8.900000000000000000e+01,2.143000000000000000e+03,4.666355576294913769e-04,4.477558804710308669e-04
2.233000000000000000e+03,8.900000000000000000e+01,2.144000000000000000e+03,4.664179104477611851e-04,4.477558804710308669e-04
2.234000000000000000e+03,9.000000000000000000e+01,2.144000000000000000e+03,4.664179104477611851e-04,4.105939527606027842e-04
2.235000000000000000e+03,9.000000000000000000e+01,2.145000000000000000e+03,4.662004662004662001e-04,4.105939527606027842e-04
2.236000000000000000e+03,9.000000000000000000e+01,2.146000000000000000e+03,4.659832246039142438e-04,4.105939527606027842e-04
2.237000000000000000e+03,9.000000000000000000e+01,2.147000000000000000e+03,4.657661853749417956e-04,4.105939527606027842e-04
2.238000000000000000e+03,9.000000000000000000e+01,2.148000000000000000e+03,4.655493482309124736e-04,4.105939527606027842e-04
2.239000000000000000e+03,9.000000000000000000e+01,2.149000000000000000e+03,4.653327128897161678e-04,4.105939527606027842e-04
2.240000000000000000e+03,9.000000000000000000e+01,2.150000000000000000e+03,4.651162790697674679e-04,4.105939527606027842e-04
2.241000000000000000e+03,9.000000000000000000e+01,2.151000000000000000e+03,4.649000464900046332e-04,4.105939527606027842e-04
2.242000000000000000e+03,9.000000000000000000e+01,2.152000000000000000e+03,4.646840148698884541e-04,4.105939527606027842e-04
2.243000000000000000e+03,9.000000000000000000e+01,2.153000000000000000e+03,4.644681839294008429e-04,4.105939527606027842e-04
2.244000000000000000e+03,9.000000000000000000e+01,2.154000000000000000e+03,4.642525533890436411e-04,4.105939527606027842e-04
2.245000000000000000e+03,9.000000000000000000e+01,2.155000000000000000e+03,4.640371229698375894e-04,4.105939527606027842e-04
2.246000000000000000e+03,9.000000000000000000e+01,2.156000000000000000e+03,4.638218923933209721e-04,4.105939527606027842e-04
2.247000000000000000e+03,9.000000000000000000e+01,2.157000000000000000e+03,4.636068613815484251e-04,4.105939527606027842e-04
2.248000000000000000e+03,9.000000000000000000e+01,2.158000000000000000e+03,4.633920296570899055e-04,4.105939527606027842e-04
2.249000000000000000e+03,9.000000000000000000e+01,2.159000000000000000e+03,4.631773969430291737e-04,4.105939527606027842e-04
2.250000000000000000e+03,9.000000000000000000e+01,2.160000000000000000e+03,4.629629629629629806e-04,4.105939527606027842e-04
2.251000000000000000e+03,9.000000000000000000e+01,2.161000000000000000e+03,4.627487274409995493e-04,4.105939527606027842e-04
2.252000000000000000e+03,9.000000000000000000e+01,2.162000000000000000e+03,4.625346901017576536e-04,4.105939527606027842e-04
2.253000000000000000e+03,9.000000000000000000e+01,2.163000000000000000e+03,4.623208506703652089e-04,4.105939527606027842e-04
2.254000000000000000e+03,9.000000000000000000e+01,2.164000000000000000e+03,4.621072088724584043e-04,4.105939527606027842e-04
2.255000000000000000e+03,9.000000000000000000e+01,2.165000000000000000e+03,4.618937644341801312e-04,4.105939527606027842e-04
2.256000000000000000e+03,9.000000000000000000e+01,2.166000000000000000e+03,4.616805170821791150e-04,4.105939527606027842e-04
2.257000000000000000e+03,9.000000000000000000e+01,2.167000000000000000e+03,4.614674665436086691e-04,4.105939527606027842e-04
2.258000000000000000e+03,9.000000000000000000e+01,2.168000000000000000e+03,4.612546125461254479e-04,4.105939527606027842e-04
2.259000000000000000e+03,9.000000000000000000e+01,2.169000000000000000e+03,4.610419548178884162e-04,4.105939527606027842e-04
2.260000000000000000e+03,9.000000000000000000e+01,2.170000000000000000e+03,4.608294930875576033e-04,4.105939527606027842e-04
2.261000000000000000e+03,9.000000000000000000e+01,2.171000000000000000e+03,4.606172270842929638e-04,4.105939527606027842e-04
2.262000000000000000e+03,9.000000000000000000e+01,2.172000000000000000e+03,4.604051565377532398e-04,4.105939527606027842e-04
2.263000000000000000e+03,9.000000000000000000e+01,2.173000000000000000e+03,4.601932811780948219e-04,4.105939527606027842e-04
2.264000000000000000e+03,9.000000000000000000e+01,2.174000000000000000e+03,4.599816007359705571e-04,4.105939527606027842e-04
2.265000000000000000e+03,9.000000000000000000e+01,2.175000000000000000e+03,4.597701149425287184e-04,4.105939527606027842e-04
2.266000000000000000e+03,9.000000000000000000e+01,2.176000000000000000e+03,4.595588235294117583e-04,4.105939527606027842e-04
2.267000000000000000e+03,9.000000000000000000e+01,2.177000000000000000e+03,4.593477262287551702e-04,4.105939527606027842e-04
2.268000000000000000e+03,9.000000000000000000e+01,2.178000000000000000e+03,4.591368227731864042e-04,4.105939527606027842e-04
2.269000000000000000e+03,9.000000000000000000e+01,2.179000000000000000e+03,4.589261128958237830e-04,4.105939527606027842e-04
2.270000000000000000e+03,9.000000000000000000e+01,2.180000000000000000e+03,4.587155963302752548e-04,4.105939527606027842e-04
2.271000000000000000e+03,9.000000000000000000e+01,2.181000000000000000e+03,4.585052728106373096e-04,4.105939527606027842e-04
2.272000000000000000e+03,9.000000000000000000e+01,2.182000000000000000e+03,4.582951420714940572e-04,4.105939527606027842e-04
2.273000000000000000e+03,9.000000000000000000e+01,2.183000000000000000e+03,4.580852038479157093e-04,4.105939527606027842e-04
2.274000000000000000e+03,9.000000000000000000e+01,2.184000000000000000e+03,4.578754578754578751e-04,4.105939527606027842e-04
2.275000000000000000e+03,9.000000000000000000e+01,2.185000000000000000e+03,4.576659038901602057e-04,4.105939527606027842e-04
2.276000000000000000e+03,9.000000000000000000e+01,2.186000000000000000e+03,4.574565416285453104e-04,4.105939527606027842e-04
2.277000000000000000e+03,9.000000000000000000e+01,2.187000000000000000e+03,4.572473708276177259e-04,4.105939527606027842e-04
2.278000000000000000e+03,9.000000000000000000e+01,2.188000000000000000e+03,4.570383912248628870e-04,4.105939527606027842e-04
2.279000000000000000e+03,9.000000000000000000e+01,2.189000000000000000e+03,4.568296025582457712e-04,4.105939527606027842e-04
2.280000000000000000e+03,9.000000000000000000e+01,2.190000000000000000e+03,4.566210045662100312e-04,4.105939527606027842e-04
2.281000000000000000e+03,9.000000000000000000e+01,2.191000000000000000e+03,4.564125969876768564e-04,4.105939527606027842e-04
2.282000000000000000e+03,9.000000000000000000e+01,2.192000000000000000e+03,4.562043795620437806e-04,4.105939527606027842e-04
2.283000000000000000e+03,9.000000000000000000e+01,2.193000000000000000e+03,4.559963520291837602e-04,4.105939527606027842e-04
2.284000000000000000e+03,9.000000000000000000e+01,2.194000000000000000e+03,4.557885141294439274e-04,4.105939527606027842e-04
2.285000000000000000e+03,9.000000000000000000e+01,2.195000000000000000e+03,4.555808656036446688e-04,4.105939527606027842e-04
2.286000000000000000e+03,9.000000000000000000e+01,2.196000000000000000e+03,4.553734061930783238e-04,4.105939527606027842e-04
2.287000000000000000e+03,9.000000000000000000e+01,2.197000000000000000e+03,4.551661356395084266e-04,4.105939527606027842e-04
2.288000000000000000e+03,9.000000000000000000e+01,2.198000000000000000e+03,4.549590536851683500e-04,4.105939527606027842e-04
2.289000000000000000e+03,9.000000000000000000e+01,2.199000000000000000e+03,4.547521600727603302e-04,4.105939527606027842e-04
2.290000000000000000e+03,9.000000000000000000e+01,2.200000000000000000e+03,4.545454545454545451e-04,4.105939527606027842e-04
2.291000000000000000e+03,9.000000000000000000e+01,2.201000000000000000e+03,4.543389368468877588e-04,4.105939527606027842e-04
2.292000000000000000e+03,9.000000000000000000e+01,2.202000000000000000e+03,4.541326067211625631e-04,4.105939527606027842e-04
2.293000000000000000e+03,9.000000000000000000e+01,2.203000000000000000e+03,4.539264639128461304e-04,4.105939527606027842e-04
2.294000000000000000e+03,9.000000000000000000e+01,2.204000000000000000e+03,4.537205081669691293e-04,4.105939527606027842e-04
2.295000000000000000e+03,9.000000000000000000e+01,2.205000000000000000e+03,4.535147392290249662e-04,4.105939527606027842e-04
2.296000000000000000e+03,9.000000000000000000e+01,2.206000000000000000e+03,4.533091568449682668e-04,4.105939527606027842e-04
2.297000000000000000e+03,9.000000000000000000e+01,2.207000000000000000e+03,4.531037607612143346e-04,4.105939527606027842e-04
2.298000000000000000e+03,9.000000000000000000e+01,2.208000000000000000e+03,4.528985507246376867e-04,4.105939527606027842e-04
2.299000000000000000e+03,9.000000000000000000e+01,2.209000000000000000e+03,4.526935264825712952e-04,4.105939527606027842e-04
2.300000000000000000e+03,9.000000000000000000e+01,2.210000000000000000e+03,4.524886877828054486e-04,4.105939527606027842e-04
2.301000000000000000e+03,9.000000000000000000e+01,2.211000000000000000e+03,4.522840343735866136e-04,4.105939527606027842e-04
2.302000000000000000e+03,9.000000000000000000e+01,2.212000000000000000e+03,4.520795660036166217e-04,4.105939527606027842e-04
2.303000000000000000e+03,9.000000000000000000e+01,2.213000000000000000e+03,4.518752824220515310e-04,4.105939527606027842e-04
2.304000000000000000e+03,9.000000000000000000e+01,2.214000000000000000e+03,4.516711833785004332e-04,4.105939527606027842e-04
2.305000000000000000e+03,9.000000000000000000e+01,2.215000000000000000e+03,4.514672686230248038e-04,4.105939527606027842e-04
2.306000000000000000e+03,9.000000000000000000e+01,2.216000000000000000e+03,4.512635379061372002e-04,4.105939527606027842e-04
2.307000000000000000e+03,9.000000000000000000e+01,2.217000000000000000e+03,4.510599909788001781e-04,4.105939527606027842e-04
2.308000000000000000e+03,9.000000000000000000e+01,2.218000000000000000e+03,4.508566275924255867e-04,4.105939527606027842e-04
2.309000000000000000e+03,9.000000000000000000e+01,2.219000000000000000e+03,4.506534474988733757e-04,4.105939527606027842e-04
2.310000000000000000e+03,9.000000000000000000e+01,2.220000000000000000e+03,4.504504504504504574e-04,4.105939527606027842e-04
2.311000000000000000e+03,9.000000000000000000e+01,2.221000000000000000e+03,4.502476361999099472e-04,4.105939527606027842e-04
2.312000000000000000e+03,9.000000000000000000e+01,2.222000000000000000e+03,4.500450045004500258e-04,4.105939527606027842e-04
2.313000000000000000e+03,9.000000000000000000e+01,2.223000000000000000e+03,4.498425551057130172e-04,4.105939527606027842e-04
2.314000000000000000e+03,9.000000000000000000e+01,2.224000000000000000e+03,4.496402877697841961e-04,4.105939527606027842e-04
2.315000000000000000e+03,9.000000000000000000e+01,2.225000000000000000e+03,4.494382022471910291e-04,4.105939527606027842e-04
2.316000000000000000e+03,9.000000000000000000e+01,2.226000000000000000e+03,4.492362982929020906e-04,4.105939527606027842e-04
2.317000000000000000e+03,9.000000000000000000e+01,2.227000000000000000e+03,4.490345756623259784e-04,4.105939527606027842e-04
2.318000000000000000e+03,9.000000000000000000e+01,2.228000000000000000e+03,4.488330341113106088e-04,4.105939527606027842e-04
2.319000000000000000e+03,9.000000000000000000e+01,2.229000000000000000e+03,4.486316733961417534e-04,4.105939527606027842e-04
2.320000000000000000e+03,9.000000000000000000e+01,2.230000000000000000e+03,4.484304932735426051e-04,4.105939527606027842e-04
2.321000000000000000e+03,9.000000000000000000e+01,2.231000000000000000e+03,4.482294935006723687e-04,4.105939527606027842e-04
2.322000000000000000e+03,9.000000000000000000e+01,2.232000000000000000e+03,4.480286738351254476e-04,4.105939527606027842e-04
2.323000000000000000e+03,9.000000000000000000e+01,2.233000000000000000e+03,4.478280340349305769e-04,4.105939527606027842e-04
2.324000000000000000e+03,9.000000000000000000e+01,2.234000000000000000e+03,4.476275738585496844e-04,4.105939527606027842e-04
2.325000000000000000e+03,9.000000000000000000e+01,2.235000000000000000e+03,4.474272930648769695e-04,4.105939527606027842e-04
2.326000000000000000e+03,9.000000000000000000e+01,2.236000000000000000e+03,4.472271914132379270e-04,4.105939527606027842e-04
2.327000000000000000e+03,9.000000000000000000e+01,2.237000000000000000e+03,4.470272686633884802e-04,4.105939527606027842e-04
2.328000000000000000e+03,9.000000000000000000e+01,2.238000000000000000e+03,4.468275245755138421e-04,4.105939527606027842e-04
2.329000000000000000e+03,9.000000000000000000e+01,2.239000000000000000e+03,4.466279589102277567e-04,4.105939527606027842e-04
2.330000000000000000e+03,9.000000000000000000e+01,2.240000000000000000e+03,4.464285714285714146e-04,4.105939527606027842e-04
2.331000000000000000e+03,9.000000000000000000e+01,2.241000000000000000e+03,4.462293618920124775e-04,4.105939527606027842e-04
2.332000000000000000e+03,9.000000000000000000e+01,2.242000000000000000e+03,4.460303300624442646e-04,4.105939527606027842e-04
2.333000000000000000e+03,9.000000000000000000e+01,2.243000000000000000e+03,4.458314757021845606e-04,4.105939527606027842e-04
2.334000000000000000e+03,9.000000000000000000e+01,2.244000000000000000e+03,4.456327985739750187e-04,4.105939527606027842e-04
2.335000000000000000e+03,9.000000000000000000e+01,2.245000000000000000e+03,4.454342984409799685e-04,4.105939527606027842e-04
2.336000000000000000e+03,9.000000000000000000e+01,2.246000000000000000e+03,4.452359750667853858e-04,4.105939527606027842e-04
2.337000000000000000e+03,9.000000000000000000e+01,2.247000000000000000e+03,4.450378282153982963e-04,4.105939527606027842e-04
2.338000000000000000e+03,9.000000000000000000e+01,2.248000000000000000e+03,4.448398576512455288e-04,4.105939527606027842e-04
2.339000000000000000e+03,9.000000000000000000e+01,2.249000000000000000e+03,4.446420631391729563e-04,4.105939527606027842e-04
2.340000000000000000e+03,9.000000000000000000e+01,2.250000000000000000e+03,4.444444444444444657e-04,4.105939527606027842e-04
2.341000000000000000e+03,9.000000000000000000e+01,2.251000000000000000e+03,4.442470013327409826e-04,4.105939527606027842e-04
2.342000000000000000e+03,9.000000000000000000e+01,2.252000000000000000e+03,4.440497335701598745e-04,4.105939527606027842e-04
2.343000000000000000e+03,9.000000000000000000e+01,2.253000000000000000e+03,4.438526409232134871e-04,4.105939527606027842e-04
2.344000000000000000e+03,9.000000000000000000e+01,2.254000000000000000e+03,4.436557231588287653e-04,4.105939527606027842e-04
2.345000000000000000e+03,9.000000000000000000e+01,2.255000000000000000e+03,4.434589800443458976e-04,4.105939527606027842e-04
2.346000000000000000e+03,9.000000000000000000e+01,2.256000000000000000e+03,4.432624113475177197e-04,4.105939527606027842e-04
2.347000000000000000e+03,9.000000000000000000e+01,2.257000000000000000e+03,4.430660168365086306e-04,4.105939527606027842e-04
2.348000000000000000e+03,9.000000000000000000e+01,2.258000000000000000e+03,4.428697962798937250e-04,4.105939527606027842e-04
2.349000000000000000e+03,9.000000000000000000e+01,2.259000000000000000e+03,4.426737494466578176e-04,4.105939527606027842e-04
2.350000000000000000e+03,9.000000000000000000e+01,2.260000000000000000e+03,4.424778761061946841e-04,4.105939527606027842e-04
2.351000000000000000e+03,9.000000000000000000e+01,2.261000000000000000e+03,4.422821760283060857e-04,4.105939527606027842e-04
2.352000000000000000e+03,9.000000000000000000e+01,2.262000000000000000e+03,4.420866489832006845e-04,4.105939527606027842e-04
2.353000000000000000e+03,9.000000000000000000e+01,2.263000000000000000e+03,4.418912947414936100e-04,4.105939527606027842e-04
2.354000000000000000e+03,9.000000000000000000e+01,2.264000000000000000e+03,4.416961130742049412e-04,4.105939527606027842e-04
2.355000000000000000e+03,9.000000000000000000e+01,2.265000000000000000e+03,4.415011037527593815e-04,4.105939527606027842e-04
2.356000000000000000e+03,9.000000000000000000e+01,2.266000000000000000e+03,4.413062665489850115e-04,4.105939527606027842e-04
2.357000000000000000e+03,9.000000000000000000e+01,2.267000000000000000e+03,4.411116012351124762e-04,4.105939527606027842e-04
2.358000000000000000e+03,9.000000000000000000e+01,2.268000000000000000e+03,4.409171075837742260e-04,4.105939527606027842e-04
2.359000000000000000e+03,9.000000000000000000e+01,2.269000000000000000e+03,4.407227853680035405e-04,4.105939527606027842e-04
2.360000000000000000e+03,9.000000000000000000e+01,2.270000000000000000e+03,4.405286343612334994e-04,4.105939527606027842e-04
2.361000000000000000e+03,9.000000000000000000e+01,2.271000000000000000e+03,4.403346543372963309e-04,4.105939527606027842e-04
2.362000000000000000e+03,9.000000000000000000e+01,2.272000000000000000e+03,4.401408450704225451e-04,4.105939527606027842e-04
2.363000000000000000e+03,9.000000000000000000e+01,2.273000000000000000e+03,4.399472063352397955e-04,4.105939527606027842e-04
2.364000000000000000e+03,9.000000000000000000e+01,2.274000000000000000e+03,4.397537379067722281e-04,4.105939527606027842e-04
2.365000000000000000e+03,9.000000000000000000e+01,2.275000000000000000e+03,4.395604395604395601e-04,4.105939527606027842e-04
2.366000000000000000e+03,9.000000000000000000e+01,2.276000000000000000e+03,4.393673110720562125e-04,4.105939527606027842e-04
2.367000000000000000e+03,9.000000000000000000e+01,2.277000000000000000e+03,4.391743522178304972e-04,4.105939527606027842e-04
2.368000000000000000e+03,9.000000000000000000e+01,2.278000000000000000e+03,4.389815627743634779e-04,4.105939527606027842e-04
2.369000000000000000e+03,9.000000000000000000e+01,2.279000000000000000e+03,4.387889425186485373e-04,4.105939527606027842e-04
2.370000000000000000e+03,9.000000000000000000e+01,2.280000000000000000e+03,4.385964912280701836e-04,4.105939527606027842e-04
2.371000000000000000e+03,9.000000000000000000e+01,2.281000000000000000e+03,4.384042086804033466e-04,4.105939527606027842e-04
2.372000000000000000e+03,9.000000000000000000e+01,2.282000000000000000e+03,4.382120946538124555e-04,4.105939527606027842e-04
2.373000000000000000e+03,9.000000000000000000e+01,2.283000000000000000e+03,4.380201489268506260e-04,4.105939527606027842e-04
2.374000000000000000e+03,9.000000000000000000e+01,2.284000000000000000e+03,4.378283712784588472e-04,4.105939527606027842e-04
2.375000000000000000e+03,9.000000000000000000e+01,2.285000000000000000e+03,4.376367614879650056e-04,4.105939527606027842e-04
2.376000000000000000e+03,9.000000000000000000e+01,2.286000000000000000e+03,4.374453193350831266e-04,4.105939527606027842e-04
2.377000000000000000e+03,9.000000000000000000e+01,2.287000000000000000e+03,4.372540445999125607e-04,4.105939527606027842e-04
2.378000000000000000e+03,9.000000000000000000e+01,2.288000000000000000e+03,4.370629370629370626e-04,4.105939527606027842e-04
2.379000000000000000e+03,9.000000000000000000e+01,2.289000000000000000e+03,4.368719965050240316e-04,4.105939527606027842e-04
2.380000000000000000e+03,9.000000000000000000e+01,2.290000000000000000e+03,4.366812227074235906e-04,4.105939527606027842e-04
2.381000000000000000e+03,9.000000000000000000e+01,2.291000000000000000e+03,4.364906154517677727e-04,4.105939527606027842e-04
2.382000000000000000e+03,9.000000000000000000e+01,2.292000000000000000e+03,4.363001745200698164e-04,4.105939527606027842e-04
2.383000000000000000e+03,9.000000000000000000e+01,2.293000000000000000e+03,4.361098996947230817e-04,4.105939527606027842e-04
2.384000000000000000e+03,9.000000000000000000e+01,2.294000000000000000e+03,4.359197907585004531e-04,4.105939527606027842e-04
2.385000000000000000e+03,9.000000000000000000e+01,2.295000000000000000e+03,4.357298474945533648e-04,4.105939527606027842e-04
2.386000000000000000e+03,9.000000000000000000e+01,2.296000000000000000e+03,4.355400696864111494e-04,4.105939527606027842e-04
2.387000000000000000e+03,9.000000000000000000e+01,2.297000000000000000e+03,4.353504571179799541e-04,4.105939527606027842e-04
2.388000000000000000e+03,9.000000000000000000e+01,2.298000000000000000e+03,4.351610095735421982e-04,4.105939527606027842e-04
2.389000000000000000e+03,9.000000000000000000e+01,2.299000000000000000e+03,4.349717268377555437e-04,4.105939527606027842e-04
2.390000000000000000e+03,9.000000000000000000e+01,2.300000000000000000e+03,4.347826086956521900e-04,4.105939527606027842e-04
2.391000000000000000e+03,9.000000000000000000e+01,2.301000000000000000e+03,4.345936549326380070e-04,4.105939527606027842e-04
2.392000000000000000e+03,9.000000000000000000e+01,2.302000000000000000e+03,4.344048653344917215e-04,4.105939527606027842e-04
2.393000000000000000e+03,9.000000000000000000e+01,2.303000000000000000e+03,4.342162396873643212e-04,4.105939527606027842e-04
2.394000000000000000e+03,9.000000000000000000e+01,2.304000000000000000e+03,4.340277777777777537e-04,4.105939527606027842e-04
2.395000000000000000e+03,9.000000000000000000e+01,2.305000000000000000e+03,4.338394793926247093e-04,4.105939527606027842e-04
2.396000000000000000e+03,9.000000000000000000e+01,2.306000000000000000e+03,4.336513443191673746e-04,4.105939527606027842e-04
2.397000000000000000e+03,9.000000000000000000e+01,2.307000000000000000e+03,4.334633723450368359e-04,4.105939527606027842e-04
2.398000000000000000e+03,9.000000000000000000e+01,2.308000000000000000e+03,4.332755632582322119e-04,4.105939527606027842e-04
2.399000000000000000e+03,9.000000000000000000e+01,2.309000000000000000e+03,4.330879168471199491e-04,4.105939527606027842e-04
2.400000000000000000e+03,9.000000000000000000e+01,2.310000000000000000e+03,4.329004329004329001e-04,4.105939527606027842e-04
2.401000000000000000e+03,9.000000000000000000e+01,2.311000000000000000e+03,4.327131112072695645e-04,4.105939527606027842e-04
2.402000000000000000e+03,9.000000000000000000e+01,2.312000000000000000e+03,4.325259515570934387e-04,4.105939527606027842e-04
2.403000000000000000e+03,9.000000000000000000e+01,2.313000000000000000e+03,4.323389537397319318e-04,4.105939527606027842e-04
2.404000000000000000e+03,9.000000000000000000e+01,2.314000000000000000e+03,4.321521175453759854e-04,4.105939527606027842e-04
2.405000000000000000e+03,9.000000000000000000e+01,2.315000000000000000e+03,4.319654427645788276e-04,4.105939527606027842e-04
2.406000000000000000e+03,9.000000000000000000e+01,2.316000000000000000e+03,4.317789291882555931e-04,4.105939527606027842e-04
2.407000000000000000e+03,9.000000000000000000e+01,2.317000000000000000e+03,4.315925766076823475e-04,4.105939527606027842e-04
2.408000000000000000e+03,9.000000000000000000e+01,2.318000000000000000e+03,4.314063848144952741e-04,4.105939527606027842e-04
2.409000000000000000e+03,9.000000000000000000e+01,2.319000000000000000e+03,4.312203536006899694e-04,4.105939527606027842e-04
2.410000000000000000e+03,9.000000000000000000e+01,2.320000000000000000e+03,4.310344827586206837e-04,4.105939527606027842e-04
2.411000000000000000e+03,9.000000000000000000e+01,2.321000000000000000e+03,4.308487720809995626e-04,4.105939527606027842e-04
2.412000000000000000e+03,9.000000000000000000e+01,2.322000000000000000e+03,4.306632213608957795e-04,4.105939527606027842e-04
2.413000000000000000e+03,9.000000000000000000e+01,2.323000000000000000e+03,4.304778303917348309e-04,4.105939527606027842e-04
2.414000000000000000e+03,9.000000000000000000e+01,2.324000000000000000e+03,4.302925989672977771e-04,4.105939527606027842e-04
2.415000000000000000e+03,9.000000000000000000e+01,2.325000000000000000e+03,4.301075268817204297e-04,4.105939527606027842e-04
2.416000000000000000e+03,9.000000000000000000e+01,2.326000000000000000e+03,4.299226139294927006e-04,4.105939527606027842e-04
2.417000000000000000e+03,9.000000000000000000e+01,2.327000000000000000e+03,4.297378599054576804e-04,4.105939527606027842e-04
2.418000000000000000e+03,9.000000000000000000e+01,2.328000000000000000e+03,4.295532646048109884e-04,4.105939527606027842e-04
2.419000000000000000e+03,9.000000000000000000e+01,2.329000000000000000e+03,4.293688278231000671e-04,4.105939527606027842e-04
2.420000000000000000e+03,9.000000000000000000e+01,2.330000000000000000e+03,4.291845493562231528e-04,4.105939527606027842e-04
2.421000000000000000e+03,9.000000000000000000e+01,2.331000000000000000e+03,4.290004290004290045e-04,4.105939527606027842e-04
2.422000000000000000e+03,9.000000000000000000e+01,2.332000000000000000e+03,4.288164665523156024e-04,4.105939527606027842e-04
2.423000000000000000e+03,9.000000000000000000e+01,2.333000000000000000e+03,4.286326618088298233e-04,4.105939527606027842e-04
2.424000000000000000e+03,9.000000000000000000e+01,2.334000000000000000e+03,4.284490145672665185e-04,4.105939527606027842e-04
2.425000000000000000e+03,9.000000000000000000e+01,2.335000000000000000e+03,4.282655246252676465e-04,4.105939527606027842e-04
2.426000000000000000e+03,9.000000000000000000e+01,2.336000000000000000e+03,4.280821917808218940e-04,4.105939527606027842e-04
2.427000000000000000e+03,9.000000000000000000e+01,2.337000000000000000e+03,4.278990158322635911e-04,4.105939527606027842e-04
2.428000000000000000e+03,9.000000000000000000e+01,2.338000000000000000e+03,4.277159965782720069e-04,4.105939527606027842e-04
2.429000000000000000e+03,9.000000000000000000e+01,2.339000000000000000e+03,4.275331338178708614e-04,4.105939527606027842e-04
2.430000000000000000e+03,9.000000000000000000e+01,2.340000000000000000e+03,4.273504273504273501e-04,4.105939527606027842e-04
2.431000000000000000e+03,9.000000000000000000e+01,2.341000000000000000e+03,4.271678769756514387e-04,4.105939527606027842e-04
2.432000000000000000e+03,9.000000000000000000e+01,2.342000000000000000e+03,4.269854824935952133e-04,4.105939527606027842e-04
2.433000000000000000e+03,9.000000000000000000e+01,2.343000000000000000e+03,4.268032437046521748e-04,4.105939527606027842e-04
2.434000000000000000e+03,9.000000000000000000e+01,2.344000000000000000e+03,4.266211604095563182e-04,4.105939527606027842e-04
2.435000000000000000e+03,9.000000000000000000e+01,2.345000000000000000e+03,4.264392324093816441e-04,4.105939527606027842e-04
2.436000000000000000e+03,9.100000000000000000e+01,2.345000000000000000e+03,4.264392324093816441e-04,3.765163147968605332e-04
2.437000000000000000e+03,9.100000000000000000e+01,2.346000000000000000e+03,4.262574595055413458e-04,3.765163147968605332e-04
2.438000000000000000e+03,9.100000000000000000e+01,2.347000000000000000e+03,4.260758414997869417e-04,3.765163147968605332e-04
2.439000000000000000e+03,9.100000000000000000e+01,2.348000000000000000e+03,4.258943781942078422e-04,3.765163147968605332e-04
2.440000000000000000e+03,9.100000000000000000e+01,2.349000000000000000e+03,4.257130693912303189e-04,3.765163147968605332e-04
2.441000000000000000e+03,9.100000000000000000e+01,2.350000000000000000e+03,4.255319148936170174e-04,3.765163147968605332e-04
2.442000000000000000e+03,9.100000000000000000e+01,2.351000000000000000e+03,4.253509145044661981e-04,3.765163147968605332e-04
2.443000000000000000e+03,9.100000000000000000e+01,2.352000000000000000e+03,4.251700680272108685e-04,3.765163147968605332e-04
2.444000000000000000e+03,9.100000000000000000e+01,2.353000000000000000e+03,4.249893752656183502e-04,3.765163147968605332e-04
2.445000000000000000e+03,9.100000000000000000e+01,2.354000000000000000e+03,4.248088360237893026e-04,3.765163147968605332e-04
2.446000000000000000e+03,9.100000000000000000e+01,2.355000000000000000e+03,4.246284501061571267e-04,3.765163147968605332e-04
2.447000000000000000e+03,9.100000000000000000e+01,2.356000000000000000e+03,4.244482173174872605e-04,3.765163147968605332e-04
2.448000000000000000e+03,9.100000000000000000e+01,2.357000000000000000e+03,4.242681374628765284e-04,3.765163147968605332e-04
2.449000000000000000e+03,9.100000000000000000e+01,2.358000000000000000e+03,4.240882103477523280e-04,3.765163147968605332e-04
2.450000000000000000e+03,9.100000000000000000e+01,2.359000000000000000e+03,4.239084357778719796e-04,3.765163147968605332e-04
2.451000000000000000e+03,9.100000000000000000e+01,2.360000000000000000e+03,4.237288135593220216e-04,3.765163147968605332e-04
2.452000000000000000e+03,9.100000000000000000e+01,2.361000000000000000e+03,4.235493434985175597e-04,3.765163147968605332e-04
2.453000000000000000e+03,9.100000000000000000e+01,2.362000000000000000e+03,4.233700254022015083e-04,3.765163147968605332e-04
2.454000000000000000e+03,9.100000000000000000e+01,2.363000000000000000e+03,4.231908590774439397e-04,3.765163147968605332e-04
2.455000000000000000e+03,9.100000000000000000e+01,2.364000000000000000e+03,4.230118443316412710e-04,3.765163147968605332e-04
2.456000000000000000e+03,9.100000000000000000e+01,2.365000000000000000e+03,4.228329809725158307e-04,3.765163147968605332e-04
2.457000000000000000e+03,9.100000000000000000e+01,2.366000000000000000e+03,4.226542688081149366e-04,3.765163147968605332e-04
2.458000000000000000e+03,9.100000000000000000e+01,2.367000000000000000e+03,4.224757076468103000e-04,3.765163147968605332e-04
2.459000000000000000e+03,9.100000000000000000e+01,2.368000000000000000e+03,4.222972972972973207e-04,3.765163147968605332e-04
2.460000000000000000e+03,9.100000000000000000e+01,2.369000000000000000e+03,4.221190375685943282e-04,3.765163147968605332e-04
2.461000000000000000e+03,9.100000000000000000e+01,2.370000000000000000e+03,4.219409282700422020e-04,3.765163147968605332e-04
2.462000000000000000e+03,9.100000000000000000e+01,2.371000000000000000e+03,4.217629692113032333e-04,3.765163147968605332e-04
2.463000000000000000e+03,9.100000000000000000e+01,2.372000000000000000e+03,4.215851602023608542e-04,3.765163147968605332e-04
2.464000000000000000e+03,9.100000000000000000e+01,2.373000000000000000e+03,4.214075010535187700e-04,3.765163147968605332e-04
2.465000000000000000e+03,9.100000000000000000e+01,2.374000000000000000e+03,4.212299915754001462e-04,3.765163147968605332e-04
2.466000000000000000e+03,9.100000000000000000e+01,2.375000000000000000e+03,4.210526315789473915e-04,3.765163147968605332e-04
2.467000000000000000e+03,9.100000000000000000e+01,2.376000000000000000e+03,4.208754208754208570e-04,3.765163147968605332e-04
2.468000000000000000e+03,9.100000000000000000e+01,2.377000000000000000e+03,4.206983592763988361e-04,3.765163147968605332e-04
2.469000000000000000e+03,9.100000000000000000e+01,2.378000000000000000e+03,4.205214465937762635e-04,3.765163147968605332e-04
2.470000000000000000e+03,9.100000000000000000e+01,2.379000000000000000e+03,4.203446826397646066e-04,3.765163147968605332e-04
2.471000000000000000e+03,9.100000000000000000e+01,2.380000000000000000e+03,4.201680672268907814e-04,3.765163147968605332e-04
2.472000000000000000e+03,9.100000000000000000e+01,2.381000000000000000e+03,4.199916001679966648e-04,3.765163147968605332e-04
2.473000000000000000e+03,9.100000000000000000e+01,2.382000000000000000e+03,4.198152812762384438e-04,3.765163147968605332e-04
2.474000000000000000e+03,9.100000000000000000e+01,2.383000000000000000e+03,4.196391103650860192e-04,3.765163147968605332e-04
2.475000000000000000e+03,9.100000000000000000e+01,2.384000000000000000e+03,4.194630872483221386e-04,3.765163147968605332e-04
2.476000000000000000e+03,9.100000000000000000e+01,2.385000000000000000e+03,4.192872117400419079e-04,3.765163147968605332e-04
2.477000000000000000e+03,9.100000000000000000e+01,2.386000000000000000e+03,4.191114836546521415e-04,3.765163147968605332e-04
2.478000000000000000e+03,9.100000000000000000e+01,2.387000000000000000e+03,4.189359028068705484e-04,3.765163147968605332e-04
2.479000000000000000e+03,9.100000000000000000e+01,2.388000000000000000e+03,4.187604690117252993e-04,3.765163147968605332e-04
2.480000000000000000e+03,9.100000000000000000e+01,2.389000000000000000e+03,4.185851820845542127e-04,3.765163147968605332e-04
2.481000000000000000e+03,9.100000000000000000e+01,2.390000000000000000e+03,4.184100418410041590e-04,3.765163147968605332e-04
2.482000000000000000e+03,9.100000000000000000e+01,2.391000000000000000e+03,4.182350480970305185e-04,3.765163147968605332e-04
2.483000000000000000e+03,9.100000000000000000e+01,2.392000000000000000e+03,4.180602006688963136e-04,3.765163147968605332e-04
2.484000000000000000e+03,9.100000000000000000e+01,2.393000000000000000e+03,4.178854993731717757e-04,3.765163147968605332e-04
2.485000000000000000e+03,9.100000000000000000e+01,2.394000000000000000e+03,4.177109440267334772e-04,3.765163147968605332e-04
2.486000000000000000e+03,9.100000000000000000e+01,2.395000000000000000e+03,4.175365344467641153e-04,3.765163147968605332e-04
2.487000000000000000e+03,9.100000000000000000e+01,2.396000000000000000e+03,4.173622704507512645e-04,3.765163147968605332e-04
2.488000000000000000e+03,9.100000000000000000e+01,2.397000000000000000e+03,4.171881518564872688e-04,3.765163147968605332e-04
2.489000000000000000e+03,9.100000000000000000e+01,2.398000000000000000e+03,4.170141784820683740e-04,3.765163147968605332e-04
2.490000000000000000e+03,9.100000000000000000e+01,2.399000000000000000e+03,4.168403501458941315e-04,3.765163147968605332e-04
2.491000000000000000e+03,9.100000000000000000e+01,2.400000000000000000e+03,4.166666666666666934e-04,3.765163147968605332e-04
2.492000000000000000e+03,9.100000000000000000e+01,2.401000000000000000e+03,4.164931278633902706e-04,3.765163147968605332e-04
2.493000000000000000e+03,9.100000000000000000e+01,2.402000000000000000e+03,4.163197335553705364e-04,3.765163147968605332e-04
2.494000000000000000e+03,9.100000000000000000e+01,2.403000000000000000e+03,4.161464835622139219e-04,3.765163147968605332e-04
2.495000000000000000e+03,9.100000000000000000e+01,2.404000000000000000e+03,4.159733777038269651e-04,3.765163147968605332e-04
2.496000000000000000e+03,9.100000000000000000e+01,2.405000000000000000e+03,4.158004158004158235e-04,3.765163147968605332e-04
2.497000000000000000e+03,9.100000000000000000e+01,2.406000000000000000e+03,4.156275976724854606e-04,3.765163147968605332e-04
2.498000000000000000e+03,9.100000000000000000e+01,2.407000000000000000e+03,4.154549231408392125e-04,3.765163147968605332e-04
2.499000000000000000e+03,9.100000000000000000e+01,2.408000000000000000e+03,4.152823920265780828e-04,3.765163147968605332e-04
2.500000000000000000e+03,9.100000000000000000e+01,2.409000000000000000e+03,4.151100041511000382e-04,3.765163147968605332e-04
2.501000000000000000e+03,9.100000000000000000e+01,2.410000000000000000e+03,4.149377593360995746e-04,3.765163147968605332e-04
2.502000000000000000e+03,9.100000000000000000e+01,2.411000000000000000e+03,4.147656574035669583e-04,3.765163147968605332e-04
2.503000000000000000e+03,9.100000000000000000e+01,2.412000000000000000e+03,4.145936981757877382e-04,3.765163147968605332e-04
2.504000000000000000e+03,9.100000000000000000e+01,2.413000000000000000e+03,4.144218814753418780e-04,3.765163147968605332e-04
2.505000000000000000e+03,9.100000000000000000e+01,2.414000000000000000e+03,4.142502071251035400e-04,3.765163147968605332e-04
2.506000000000000000e+03,9.100000000000000000e+01,2.415000000000000000e+03,4.140786749482401629e-04,3.765163147968605332e-04
2.507000000000000000e+03,9.100000000000000000e+01,2.416000000000000000e+03,4.139072847682119202e-04,3.765163147968605332e-04
2.508000000000000000e+03,9.100000000000000000e+01,2.417000000000000000e+03,4.137360364087711777e-04,3.765163147968605332e-04
2.509000000000000000e+03,9.100000000000000000e+01,2.418000000000000000e+03,4.135649296939619517e-04,3.765163147968605332e-04
2.510000000000000000e+03,9.100000000000000000e+01,2.419000000000000000e+03,4.133939644481190415e-04,3.765163147968605332e-04
2.511000000000000000e+03,9.100000000000000000e+01,2.420000000000000000e+03,4.132231404958677584e-04,3.765163147968605332e-04
2.512000000000000000e+03,9.100000000000000000e+01,2.421000000000000000e+03,4.130524576621231124e-04,3.765163147968605332e-04
2.513000000000000000e+03,9.100000000000000000e+01,2.422000000000000000e+03,4.128819157720891621e-04,3.765163147968605332e-04
2.514000000000000000e+03,9.100000000000000000e+01,2.423000000000000000e+03,4.127115146512587971e-04,3.765163147968605332e-04
2.515000000000000000e+03,9.100000000000000000e+01,2.424000000000000000e+03,4.125412541254125463e-04,3.765163147968605332e-04
2.516000000000000000e+03,9.100000000000000000e+01,2.425000000000000000e+03,4.123711340206185770e-04,3.765163147968605332e-04
2.517000000000000000e+03,9.100000000000000000e+01,2.426000000000000000e+03,4.122011541632316658e-04,3.765163147968605332e-04
2.518000000000000000e+03,9.100000000000000000e+01,2.427000000000000000e+03,4.120313143798928724e-04,3.765163147968605332e-04
2.519000000000000000e+03,9.100000000000000000e+01,2.428000000000000000e+03,4.118616144975288359e-04,3.765163147968605332e-04
2.520000000000000000e+03,9.100000000000000000e+01,2.429000000000000000e+03,4.116920543433511773e-04,3.765163147968605332e-04
2.521000000000000000e+03,9.100000000000000000e+01,2.430000000000000000e+03,4.115226337448559587e-04,3.765163147968605332e-04
2.522000000000000000e+03,9.100000000000000000e+01,2.431000000000000000e+03,4.113533525298231400e-04,3.765163147968605332e-04
2.523000000000000000e+03,9.100000000000000000e+01,2.432000000000000000e+03,4.111842105263157666e-04,3.765163147968605332e-04
2.524000000000000000e+03,9.100000000000000000e+01,2.433000000000000000e+03,4.110152075626798064e-04,3.765163147968605332e-04
2.525000000000000000e+03,9.100000000000000000e+01,2.434000000000000000e+03,4.108463434675431198e-04,3.765163147968605332e-04
2.526000000000000000e+03,9.100000000000000000e+01,2.435000000000000000e+03,4.106776180698151887e-04,3.765163147968605332e-04
2.527000000000000000e+03,9.100000000000000000e+01,2.436000000000000000e+03,4.105090311986863577e-04,3.765163147968605332e-04
2.528000000000000000e+03,9.100000000000000000e+01,2.437000000000000000e+03,4.103405826836274001e-04,3.765163147968605332e-04
2.529000000000000000e+03,9.100000000000000000e+01,2.438000000000000000e+03,4.101722723543888677e-04,3.765163147968605332e-04
2.530000000000000000e+03,9.100000000000000000e+01,2.439000000000000000e+03,4.100041000410003860e-04,3.765163147968605332e-04
2.531000000000000000e+03,9.100000000000000000e+01,2.440000000000000000e+03,4.098360655737704914e-04,3.765163147968605332e-04
2.532000000000000000e+03,9.100000000000000000e+01,2.441000000000000000e+03,4.096681687832855472e-04,3.765163147968605332e-04
2.533000000000000000e+03,9.100000000000000000e+01,2.442000000000000000e+03,4.095004095004095264e-04,3.765163147968605332e-04
2.534000000000000000e+03,9.100000000000000000e+01,2.443000000000000000e+03,4.093327875562832534e-04,3.765163147968605332e-04
2.535000000000000000e+03,9.100000000000000000e+01,2.444000000000000000e+03,4.091653027823240782e-04,3.765163147968605332e-04
2.536000000000000000e+03,9.100000000000000000e+01,2.445000000000000000e+03,4.089979550102249548e-04,3.765163147968605332e-04
2.537000000000000000e+03,9.100000000000000000e+01,2.446000000000000000e+03,4.088307440719542250e-04,3.765163147968605332e-04
2.538000000000000000e+03,9.100000000000000000e+01,2.447000000000000000e+03,4.086636697997548043e-04,3.765163147968605332e-04
2.539000000000000000e+03,9.100000000000000000e+01,2.448000000000000000e+03,4.084967320261438033e-04,3.765163147968605332e-04
2.540000000000000000e+03,9.100000000000000000e+01,2.449000000000000000e+03,4.083299305839118223e-04,3.765163147968605332e-04
2.541000000000000000e+03,9.100000000000000000e+01,2.450000000000000000e+03,4.081632653061224641e-04,3.765163147968605332e-04
2.542000000000000000e+03,9.100000000000000000e+01,2.451000000000000000e+03,4.079967360261117911e-04,3.765163147968605332e-04
2.543000000000000000e+03,9.100000000000000000e+01,2.452000000000000000e+03,4.078303425774877839e-04,3.765163147968605332e-04
2.544000000000000000e+03,9.100000000000000000e+01,2.453000000000000000e+03,4.076640847941296361e-04,3.765163147968605332e-04
2.545000000000000000e+03,9.100000000000000000e+01,2.454000000000000000e+03,4.074979625101874292e-04,3.765163147968605332e-04
2.546000000000000000e+03,9.100000000000000000e+01,2.455000000000000000e+03,4.073319755600814823e-04,3.765163147968605332e-04
2.547000000000000000e+03,9.100000000000000000e+01,2.456000000000000000e+03,4.071661237785016469e-04,3.765163147968605332e-04
2.548000000000000000e+03,9.100000000000000000e+01,2.457000000000000000e+03,4.070004070004069820e-04,3.765163147968605332e-04
2.549000000000000000e+03,9.100000000000000000e+01,2.458000000000000000e+03,4.068348250610252120e-04,3.765163147968605332e-04
2.550000000000000000e+03,9.100000000000000000e+01,2.459000000000000000e+03,4.066693777958519675e-04,3.765163147968605332e-04
2.551000000000000000e+03,9.100000000000000000e+01,2.460000000000000000e+03,4.065040650406504062e-04,3.765163147968605332e-04
2.552000000000000000e+03,9.100000000000000000e+01,2.461000000000000000e+03,4.063388866314506160e-04,3.765163147968605332e-04
2.553000000000000000e+03,9.100000000000000000e+01,2.462000000000000000e+03,4.061738424045491279e-04,3.765163147968605332e-04
2.554000000000000000e+03,9.100000000000000000e+01,2.463000000000000000e+03,4.060089321965083191e-04,3.765163147968605332e-04
2.555000000000000000e+03,9.100000000000000000e+01,2.464000000000000000e+03,4.058441558441558709e-04,3.765163147968605332e-04
2.556000000000000000e+03,9.100000000000000000e+01,2.465000000000000000e+03,4.056795131845841729e-04,3.765163147968605332e-04
2.557000000000000000e+03,9.100000000000000000e+01,2.466000000000000000e+03,4.055150040551500513e-04,3.765163147968605332e-04
2.558000000000000000e+03,9.100000000000000000e+01,2.467000000000000000e+03,4.053506282934738478e-04,3.765163147968605332e-04
2.559000000000000000e+03,9.100000000000000000e+01,2.468000000000000000e+03,4.051863857374392026e-04,3.765163147968605332e-04
2.560000000000000000e+03,9.100000000000000000e+01,2.469000000000000000e+03,4.050222762251924039e-04,3.765163147968605332e-04
2.561000000000000000e+03,9.100000000000000000e+01,2.470000000000000000e+03,4.048582995951416829e-04,3.765163147968605332e-04
2.562000000000000000e+03,9.100000000000000000e+01,2.471000000000000000e+03,4.046944556859571060e-04,3.765163147968605332e-04
2.563000000000000000e+03,9.100000000000000000e+01,2.472000000000000000e+03,4.045307443365695984e-04,3.765163147968605332e-04
2.564000000000000000e+03,9.100000000000000000e+01,2.473000000000000000e+03,4.043671653861706191e-04,3.765163147968605332e-04
2.565000000000000000e+03,9.100000000000000000e+01,2.474000000000000000e+03,4.042037186742117815e-04,3.765163147968605332e-04
2.566000000000000000e+03,9.100000000000000000e+01,2.475000000000000000e+03,4.040404040404040401e-04,3.765163147968605332e-04
2.567000000000000000e+03,9.100000000000000000e+01,2.476000000000000000e+03,4.038772213247173110e-04,3.765163147968605332e-04
2.568000000000000000e+03,9.100000000000000000e+01,2.477000000000000000e+03,4.037141703673798759e-04,3.765163147968605332e-04
2.569000000000000000e+03,9.100000000000000000e+01,2.478000000000000000e+03,4.035512510088781106e-04,3.765163147968605332e-04
2.570000000000000000e+03,9.100000000000000000e+01,2.479000000000000000e+03,4.033884630899556181e-04,3.765163147968605332e-04
2.571000000000000000e+03,9.100000000000000000e+01,2.480000000000000000e+03,4.032258064516129029e-04,3.765163147968605332e-04
2.572000000000000000e+03,9.100000000000000000e+01,2.481000000000000000e+03,4.030632809351068291e-04,3.765163147968605332e-04
2.573000000000000000e+03,9.100000000000000000e+01,2.482000000000000000e+03,4.029008863819500243e-04,3.765163147968605332e-04
2.574000000000000000e+03,9.100000000000000000e+01,2.483000000000000000e+03,4.027386226339106081e-04,3.765163147968605332e-04
2.575000000000000000e+03,9.100000000000000000e+01,2.484000000000000000e+03,4.025764895330112710e-04,3.765163147968605332e-04
2.576000000000000000e+03,9.100000000000000000e+01,2.485000000000000000e+03,4.024144869215291655e-04,3.765163147968605332e-04
2.577000000000000000e+03,9.100000000000000000e+01,2.486000000000000000e+03,4.022526146419951477e-04,3.765163147968605332e-04
2.578000000000000000e+03,9.100000000000000000e+01,2.487000000000000000e+03,4.020908725371933972e-04,3.765163147968605332e-04
2.579000000000000000e+03,9.100000000000000000e+01,2.488000000000000000e+03,4.019292604501607672e-04,3.765163147968605332e-04
2.580000000000000000e+03,9.100000000000000000e+01,2.489000000000000000e+03,4.017677782241864046e-04,3.765163147968605332e-04
2.581000000000000000e+03,9.100000000000000000e+01,2.490000000000000000e+03,4.016064257028112623e-04,3.765163147968605332e-04
2.582000000000000000e+03,9.100000000000000000e+01,2.491000000000000000e+03,4.014452027298273944e-04,3.765163147968605332e-04
2.583000000000000000e+03,9.100000000000000000e+01,2.492000000000000000e+03,4.012841091492776852e-04,3.765163147968605332e-04
2.584000000000000000e+03,9.100000000000000000e+01,2.493000000000000000e+03,4.011231448054552529e-04,3.765163147968605332e-04
2.585000000000000000e+03,9.100000000000000000e+01,2.494000000000000000e+03,4.009623095429029616e-04,3.765163147968605332e-04
2.586000000000000000e+03,9.100000000000000000e+01,2.495000000000000000e+03,4.008016032064128250e-04,3.765163147968605332e-04
2.587000000000000000e+03,9.100000000000000000e+01,2.496000000000000000e+03,4.006410256410256271e-04,3.765163147968605332e-04
2.588000000000000000e+03,9.100000000000000000e+01,2.497000000000000000e+03,4.004805766920304343e-04,3.765163147968605332e-04
2.589000000000000000e+03,9.100000000000000000e+01,2.498000000000000000e+03,4.003202562049639444e-04,3.765163147968605332e-04
2.590000000000000000e+03,9.100000000000000000e+01,2.499000000000000000e+03,4.001600640256102706e-04,3.765163147968605332e-04
2.591000000000000000e+03,9.100000000000000000e+01,2.500000000000000000e+03,4.000000000000000192e-04,3.765163147968605332e-04
2.592000000000000000e+03,9.100000000000000000e+01,2.501000000000000000e+03,3.998400639744102356e-04,3.765163147968605332e-04
2.593000000000000000e+03,9.100000000000000000e+01,2.502000000000000000e+03,3.996802557953636997e-04,3.765163147968605332e-04
2.594000000000000000e+03,9.100000000000000000e+01,2.503000000000000000e+03,3.995205753096284381e-04,3.765163147968605332e-04
2.595000000000000000e+03,9.100000000000000000e+01,2.504000000000000000e+03,3.993610223642172358e-04,3.765163147968605332e-04
2.596000000000000000e+03,9.100000000000000000e+01,2.505000000000000000e+03,3.992015968063872028e-04,3.765163147968605332e-04
2.597000000000000000e+03,9.100000000000000000e+01,2.506000000000000000e+03,3.990422984836392863e-04,3.765163147968605332e-04
2.598000000000000000e+03,9.100000000000000000e+01,2.507000000000000000e+03,3.988831272437175657e-04,3.765163147968605332e-04
2.599000000000000000e+03,9.100000000000000000e+01,2.508000000000000000e+03,3.987240829346092529e-04,3.765163147968605332e-04
2.600000000000000000e+03,9.100000000000000000e+01,2.509000000000000000e+03,3.985651654045436619e-04,3.765163147968605332e-04
2.601000000000000000e+03,9.100000000000000000e+01,2.510000000000000000e+03,3.984063745019920466e-04,3.765163147968605332e-04
2.602000000000000000e+03,9.100000000000000000e+01,2.511000000000000000e+03,3.982477100756670585e-04,3.765163147968605332e-04
2.603000000000000000e+03,9.100000000000000000e+01,2.512000000000000000e+03,3.980891719745223130e-04,3.765163147968605332e-04
2.604000000000000000e+03,9.100000000000000000e+01,2.513000000000000000e+03,3.979307600477516847e-04,3.765163147968605332e-04
2.605000000000000000e+03,9.100000000000000000e+01,2.514000000000000000e+03,3.977724741447891989e-04,3.765163147968605332e-04
2.606000000000000000e+03,9.100000000000000000e+01,2.515000000000000000e+03,3.976143141153081644e-04,3.765163147968605332e-04
2.607000000000000000e+03,9.100000000000000000e+01,2.516000000000000000e+03,3.974562798092210109e-04,3.765163147968605332e-04
2.608000000000000000e+03,9.100000000000000000e+01,2.517000000000000000e+03,3.972983710766785840e-04,3.765163147968605332e-04
2.609000000000000000e+03,9.100000000000000000e+01,2.518000000000000000e+03,3.971405877680698744e-04,3.765163147968605332e-04
2.610000000000000000e+03,9.100000000000000000e+01,2.519000000000000000e+03,3.969829297340214213e-04,3.765163147968605332e-04
2.611000000000000000e+03,9.100000000000000000e+01,2.520000000000000000e+03,3.968253968253968251e-04,3.765163147968605332e-04
2.612000000000000000e+03,9.100000000000000000e+01,2.521000000000000000e+03,3.966679888932963128e-04,3.765163147968605332e-04
2.613000000000000000e+03,9.100000000000000000e+01,2.522000000000000000e+03,3.965107057890563053e-04,3.765163147968605332e-04
2.614000000000000000e+03,9.100000000000000000e+01,2.523000000000000000e+03,3.963535473642489288e-04,3.765163147968605332e-04
2.615000000000000000e+03,9.100000000000000000e+01,2.524000000000000000e+03,3.961965134706814731e-04,3.765163147968605332e-04
2.616000000000000000e+03,9.100000000000000000e+01,2.525000000000000000e+03,3.960396039603960661e-04,3.765163147968605332e-04
2.617000000000000000e+03,9.100000000000000000e+01,2.526000000000000000e+03,3.958828186856690233e-04,3.765163147968605332e-04
2.618000000000000000e+03,9.100000000000000000e+01,2.527000000000000000e+03,3.957261574990106855e-04,3.765163147968605332e-04
2.619000000000000000e+03,9.100000000000000000e+01,2.528000000000000000e+03,3.955696202531645508e-04,3.765163147968605332e-04
2.620000000000000000e+03,9.100000000000000000e+01,2.529000000000000000e+03,3.954132068011071669e-04,3.765163147968605332e-04
2.621000000000000000e+03,9.100000000000000000e+01,2.530000000000000000e+03,3.952569169960474258e-04,3.765163147968605332e-04
2.622000000000000000e+03,9.100000000000000000e+01,2.531000000000000000e+03,3.951007506914262931e-04,3.765163147968605332e-04
2.623000000000000000e+03,9.100000000000000000e+01,2.532000000000000000e+03,3.949447077409162657e-04,3.765163147968605332e-04
2.624000000000000000e+03,9.100000000000000000e+01,2.533000000000000000e+03,3.947887879984208299e-04,3.765163147968605332e-04
2.625000000000000000e+03,9.100000000000000000e+01,2.534000000000000000e+03,3.946329913180741901e-04,3.765163147968605332e-04
2.626000000000000000e+03,9.100000000000000000e+01,2.535000000000000000e+03,3.944773175542406183e-04,3.765163147968605332e-04
2.627000000000000000e+03,9.100000000000000000e+01,2.536000000000000000e+03,3.943217665615141834e-04,3.765163147968605332e-04
2.628000000000000000e+03,9.100000000000000000e+01,2.537000000000000000e+03,3.941663381947181546e-04,3.765163147968605332e-04
2.629000000000000000e+03,9.100000000000000000e+01,2.538000000000000000e+03,3.940110323089046759e-04,3.765163147968605332e-04
2.630000000000000000e+03,9.100000000000000000e+01,2.539000000000000000e+03,3.938558487593540620e-04,3.765163147968605332e-04
2.631000000000000000e+03,9.100000000000000000e+01,2.540000000000000000e+03,3.937007874015747977e-04,3.765163147968605332e-04
2.632000000000000000e+03,9.100000000000000000e+01,2.541000000000000000e+03,3.935458480913026167e-04,3.765163147968605332e-04
2.633000000000000000e+03,9.100000000000000000e+01,2.542000000000000000e+03,3.933910306845003930e-04,3.765163147968605332e-04
2.634000000000000000e+03,9.100000000000000000e+01,2.543000000000000000e+03,3.932363350373574364e-04,3.765163147968605332e-04
2.635000000000000000e+03,9.100000000000000000e+01,2.544000000000000000e+03,3.930817610062893293e-04,3.765163147968605332e-04
2.636000000000000000e+03,9.100000000000000000e+01,2.545000000000000000e+03,3.929273084479371144e-04,3.765163147968605332e-04
2.637000000000000000e+03,9.100000000000000000e+01,2.546000000000000000e+03,3.927729772191673480e-04,3.765163147968605332e-04
2.638000000000000000e+03,9.100000000000000000e+01,2.547000000000000000e+03,3.926187671770710709e-04,3.765163147968605332e-04
2.639000000000000000e+03,9.100000000000000000e+01,2.548000000000000000e+03,3.924646781789639161e-04,3.765163147968605332e-04
2.640000000000000000e+03,9.100000000000000000e+01,2.549000000000000000e+03,3.923107100823852418e-04,3.765163147968605332e-04
2.641000000000000000e+03,9.100000000000000000e+01,2.550000000000000000e+03,3.921568627450980229e-04,3.765163147968605332e-04
2.642000000000000000e+03,9.100000000000000000e+01,2.551000000000000000e+03,3.920031360250882005e-04,3.765163147968605332e-04
2.643000000000000000e+03,9.100000000000000000e+01,2.552000000000000000e+03,3.918495297805642480e-04,3.765163147968605332e-04
2.644000000000000000e+03,9.100000000000000000e+01,2.553000000000000000e+03,3.916960438699569006e-04,3.765163147968605332e-04
2.645000000000000000e+03,9.100000000000000000e+01,2.554000000000000000e+03,3.915426781519185584e-04,3.765163147968605332e-04
2.646000000000000000e+03,9.100000000000000000e+01,2.555000000000000000e+03,3.913894324853229071e-04,3.765163147968605332e-04
2.647000000000000000e+03,9.100000000000000000e+01,2.556000000000000000e+03,3.912363067292644846e-04,3.765163147968605332e-04
2.648000000000000000e+03,9.100000000000000000e+01,2.557000000000000000e+03,3.910833007430582469e-04,3.765163147968605332e-04
2.649000000000000000e+03,9.100000000000000000e+01,2.558000000000000000e+03,3.909304143862392432e-04,3.765163147968605332e-04
2.650000000000000000e+03,9.100000000000000000e+01,2.559000000000000000e+03,3.907776475185619652e-04,3.765163147968605332e-04
2.651000000000000000e+03,9.100000000000000000e+01,2.560000000000000000e+03,3.906250000000000217e-04,3.765163147968605332e-04
2.652000000000000000e+03,9.100000000000000000e+01,2.561000000000000000e+03,3.904724716907458136e-04,3.765163147968605332e-04
2.653000000000000000e+03,9.100000000000000000e+01,2.562000000000000000e+03,3.903200624512099919e-04,3.765163147968605332e-04
2.654000000000000000e+03,9.100000000000000000e+01,2.563000000000000000e+03,3.901677721420210776e-04,3.765163147968605332e-04
2.655000000000000000e+03,9.100000000000000000e+01,2.564000000000000000e+03,3.900156006240249745e-04,3.765163147968605332e-04
2.656000000000000000e+03,9.200000000000000000e+01,2.564000000000000000e+03,3.900156006240249745e-04,3.452669830012439320e-04
2.657000000000000000e+03,9.200000000000000000e+01,2.565000000000000000e+03,3.898635477582845896e-04,3.452669830012439320e-04
2.658000000000000000e+03,9.200000000000000000e+01,2.566000000000000000e+03,3.897116134060795074e-04,3.452669830012439320e-04
2.659000000000000000e+03,9.200000000000000000e+01,2.567000000000000000e+03,3.895597974289053398e-04,3.452669830012439320e-04
2.660000000000000000e+03,9.200000000000000000e+01,2.568000000000000000e+03,3.894080996884735093e-04,3.452669830012439320e-04
2.661000000000000000e+03,9.200000000000000000e+01,2.569000000000000000e+03,3.892565200467107606e-04,3.452669830012439320e-04
2.662000000000000000e+03,9.200000000000000000e+01,2.570000000000000000e+03,3.891050583657587819e-04,3.452669830012439320e-04
2.663000000000000000e+03,9.200000000000000000e+01,2.571000000000000000e+03,3.889537145079735537e-04,3.452669830012439320e-04
2.664000000000000000e+03,9.200000000000000000e+01,2.572000000000000000e+03,3.888024883359253491e-04,3.452669830012439320e-04
2.665000000000000000e+03,9.200000000000000000e+01,2.573000000000000000e+03,3.886513797123979748e-04,3.452669830012439320e-04
2.666000000000000000e+03,9.200000000000000000e+01,2.574000000000000000e+03,3.885003885003885001e-04,3.452669830012439320e-04
2.667000000000000000e+03,9.200000000000000000e+01,2.575000000000000000e+03,3.883495145631068231e-04,3.452669830012439320e-04
2.668000000000000000e+03,9.200000000000000000e+01,2.576000000000000000e+03,3.881987577639751290e-04,3.452669830012439320e-04
2.669000000000000000e+03,9.200000000000000000e+01,2.577000000000000000e+03,3.880481179666278352e-04,3.452669830012439320e-04
2.670000000000000000e+03,9.200000000000000000e+01,2.578000000000000000e+03,3.878975950349107787e-04,3.452669830012439320e-04
2.671000000000000000e+03,9.200000000000000000e+01,2.579000000000000000e+03,3.877471888328809448e-04,3.452669830012439320e-04
2.672000000000000000e+03,9.200000000000000000e+01,2.580000000000000000e+03,3.875968992248061962e-04,3.452669830012439320e-04
2.673000000000000000e+03,9.200000000000000000e+01,2.581000000000000000e+03,3.874467260751646765e-04,3.452669830012439320e-04
2.674000000000000000e+03,9.200000000000000000e+01,2.582000000000000000e+03,3.872966692486444853e-04,3.452669830012439320e-04
2.675000000000000000e+03,9.200000000000000000e+01,2.583000000000000000e+03,3.871467286101432440e-04,3.452669830012439320e-04
2.676000000000000000e+03,9.200000000000000000e+01,2.584000000000000000e+03,3.869969040247678250e-04,3.452669830012439320e-04
2.677000000000000000e+03,9.200000000000000000e+01,2.585000000000000000e+03,3.868471953578336473e-04,3.452669830012439320e-04
2.678000000000000000e+03,9.200000000000000000e+01,2.586000000000000000e+03,3.866976024748646759e-04,3.452669830012439320e-04
2.679000000000000000e+03,9.200000000000000000e+01,2.587000000000000000e+03,3.865481252415925548e-04,3.452669830012439320e-04
2.680000000000000000e+03,9.200000000000000000e+01,2.588000000000000000e+03,3.863987635239567154e-04,3.452669830012439320e-04
2.681000000000000000e+03,9.200000000000000000e+01,2.589000000000000000e+03,3.862495171881035090e-04,3.452669830012439320e-04
2.682000000000000000e+03,9.200000000000000000e+01,2.590000000000000000e+03,3.861003861003860986e-04,3.452669830012439320e-04
2.683000000000000000e+03,9.200000000000000000e+01,2.591000000000000000e+03,3.859513701273639707e-04,3.452669830012439320e-04
2.684000000000000000e+03,9.200000000000000000e+01,2.592000000000000000e+03,3.858024691358024477e-04,3.452669830012439320e-04
2.685000000000000000e+03,9.200000000000000000e+01,2.593000000000000000e+03,3.856536829926725794e-04,3.452669830012439320e-04
2.686000000000000000e+03,9.200000000000000000e+01,2.594000000000000000e+03,3.855050115651503296e-04,3.452669830012439320e-04
2.687000000000000000e+03,9.200000000000000000e+01,2.595000000000000000e+03,3.853564547206165766e-04,3.452669830012439320e-04
2.688000000000000000e+03,9.200000000000000000e+01,2.596000000000000000e+03,3.852080123266564079e-04,3.452669830012439320e-04
2.689000000000000000e+03,9.200000000000000000e+01,2.597000000000000000e+03,3.850596842510589039e-04,3.452669830012439320e-04
2.690000000000000000e+03,9.200000000000000000e+01,2.598000000000000000e+03,3.849114703618167579e-04,3.452669830012439320e-04
2.691000000000000000e+03,9.200000000000000000e+01,2.599000000000000000e+03,3.847633705271258429e-04,3.452669830012439320e-04
2.692000000000000000e+03,9.200000000000000000e+01,2.600000000000000000e+03,3.846153846153846151e-04,3.452669830012439320e-04
2.693000000000000000e+03,9.200000000000000000e+01,2.601000000000000000e+03,3.844675124951941678e-04,3.452669830012439320e-04
2.694000000000000000e+03,9.200000000000000000e+01,2.602000000000000000e+03,3.843197540353574188e-04,3.452669830012439320e-04
2.695000000000000000e+03,9.200000000000000000e+01,2.603000000000000000e+03,3.841721091048790017e-04,3.452669830012439320e-04
2.696000000000000000e+03,9.200000000000000000e+01,2.604000000000000000e+03,3.840245775729646694e-04,3.452669830012439320e-04
2.697000000000000000e+03,9.200000000000000000e+01,2.605000000000000000e+03,3.838771593090211320e-04,3.452669830012439320e-04
2.698000000000000000e+03,9.200000000000000000e+01,2.606000000000000000e+03,3.837298541826554056e-04,3.452669830012439320e-04
2.699000000000000000e+03,9.200000000000000000e+01,2.607000000000000000e+03,3.835826620636747044e-04,3.452669830012439320e-04
2.700000000000000000e+03,9.200000000000000000e+01,2.608000000000000000e+03,3.834355828220858986e-04,3.452669830012439320e-04
2.701000000000000000e+03,9.200000000000000000e+01,2.609000000000000000e+03,3.832886163280950801e-04,3.452669830012439320e-04
2.702000000000000000e+03,9.200000000000000000e+01,2.610000000000000000e+03,3.831417624521072924e-04,3.452669830012439320e-04
2.703000000000000000e+03,9.200000000000000000e+01,2.611000000000000000e+03,3.829950210647261504e-04,3.452669830012439320e-04
2.704000000000000000e+03,9.200000000000000000e+01,2.612000000000000000e+03,3.828483920367534610e-04,3.452669830012439320e-04
2.705000000000000000e+03,9.200000000000000000e+01,2.613000000000000000e+03,3.827018752391886814e-04,3.452669830012439320e-04
2.706000000000000000e+03,9.200000000000000000e+01,2.614000000000000000e+03,3.825554705432287561e-04,3.452669830012439320e-04
2.707000000000000000e+03,9.200000000000000000e+01,2.615000000000000000e+03,3.824091778202676835e-04,3.452669830012439320e-04
2.708000000000000000e+03,9.200000000000000000e+01,2.616000000000000000e+03,3.822629969418960276e-04,3.452669830012439320e-04
2.709000000000000000e+03,9.200000000000000000e+01,2.617000000000000000e+03,3.821169277799006474e-04,3.452669830012439320e-04
2.710000000000000000e+03,9.200000000000000000e+01,2.618000000000000000e+03,3.819709702062643172e-04,3.452669830012439320e-04
2.711000000000000000e+03,9.200000000000000000e+01,2.619000000000000000e+03,3.818251240931653471e-04,3.452669830012439320e-04
2.712000000000000000e+03,9.200000000000000000e+01,2.620000000000000000e+03,3.816793893129770952e-04,3.452669830012439320e-04
2.713000000000000000e+03,9.200000000000000000e+01,2.621000000000000000e+03,3.815337657382678591e-04,3.452669830012439320e-04
2.714000000000000000e+03,9.200000000000000000e+01,2.622000000000000000e+03,3.813882532418001715e-04,3.452669830012439320e-04
2.715000000000000000e+03,9.200000000000000000e+01,2.623000000000000000e+03,3.812428516965306910e-04,3.452669830012439320e-04
2.716000000000000000e+03,9.200000000000000000e+01,2.624000000000000000e+03,3.810975609756097693e-04,3.452669830012439320e-04
2.717000000000000000e+03,9.200000000000000000e+01,2.625000000000000000e+03,3.809523809523809629e-04,3.452669830012439320e-04
2.718000000000000000e+03,9.200000000000000000e+01,2.626000000000000000e+03,3.808073115003808161e-04,3.452669830012439320e-04
2.719000000000000000e+03,9.200000000000000000e+01,2.627000000000000000e+03,3.806623524933384277e-04,3.452669830012439320e-04
2.720000000000000000e+03,9.200000000000000000e+01,2.628000000000000000e+03,3.805175038051750169e-04,3.452669830012439320e-04
2.721000000000000000e+03,9.200000000000000000e+01,2.629000000000000000e+03,3.803727653100038154e-04,3.452669830012439320e-04
2.722000000000000000e+03,9.200000000000000000e+01,2.630000000000000000e+03,3.802281368821292537e-04,3.452669830012439320e-04
2.723000000000000000e+03,9.200000000000000000e+01,2.631000000000000000e+03,3.800836183960471242e-04,3.452669830012439320e-04
2.724000000000000000e+03,9.200000000000000000e+01,2.632000000000000000e+03,3.799392097264437675e-04,3.452669830012439320e-04
2.725000000000000000e+03,9.200000000000000000e+01,2.633000000000000000e+03,3.797949107481959647e-04,3.452669830012439320e-04
2.726000000000000000e+03,9.200000000000000000e+01,2.634000000000000000e+03,3.796507213363705573e-04,3.452669830012439320e-04
2.727000000000000000e+03,9.200000000000000000e+01,2.635000000000000000e+03,3.795066413662239054e-04,3.452669830012439320e-04
2.728000000000000000e+03,9.200000000000000000e+01,2.636000000000000000e+03,3.793626707132018334e-04,3.452669830012439320e-04
2.729000000000000000e+03,9.200000000000000000e+01,2.637000000000000000e+03,3.792188092529389255e-04,3.452669830012439320e-04
2.730000000000000000e+03,9.200000000000000000e+01,2.638000000000000000e+03,3.790750568612585251e-04,3.452669830012439320e-04
2.731000000000000000e+03,9.200000000000000000e+01,2.639000000000000000e+03,3.789314134141720308e-04,3.452669830012439320e-04
2.732000000000000000e+03,9.200000000000000000e+01,2.640000000000000000e+03,3.787878787878787876e-04,3.452669830012439320e-04
2.733000000000000000e+03,9.200000000000000000e+01,2.641000000000000000e+03,3.786444528587655988e-04,3.452669830012439320e-04
2.734000000000000000e+03,9.200000000000000000e+01,2.642000000000000000e+03,3.785011355034065099e-04,3.452669830012439320e-04
2.735000000000000000e+03,9.200000000000000000e+01,2.643000000000000000e+03,3.783579265985622655e-04,3.452669830012439320e-04
2.736000000000000000e+03,9.200000000000000000e+01,2.644000000000000000e+03,3.782148260211800391e-04,3.452669830012439320e-04
2.737000000000000000e+03,9.200000000000000000e+01,2.645000000000000000e+03,3.780718336483932158e-04,3.452669830012439320e-04
2.738000000000000000e+03,9.200000000000000000e+01,2.646000000000000000e+03,3.779289493575207961e-04,3.452669830012439320e-04
2.739000000000000000e+03,9.200000000000000000e+01,2.647000000000000000e+03,3.777861730260672333e-04,3.452669830012439320e-04
2.740000000000000000e+03,9.200000000000000000e+01,2.648000000000000000e+03,3.776435045317220541e-04,3.452669830012439320e-04
2.741000000000000000e+03,9.200000000000000000e+01,2.649000000000000000e+03,3.775009437523593704e-04,3.452669830012439320e-04
2.742000000000000000e+03,9.200000000000000000e+01,2.650000000000000000e+03,3.773584905660377171e-04,3.452669830012439320e-04
2.743000000000000000e+03,9.200000000000000000e+01,2.651000000000000000e+03,3.772161448509996182e-04,3.452669830012439320e-04
2.744000000000000000e+03,9.200000000000000000e+01,2.652000000000000000e+03,3.770739064856712072e-04,3.452669830012439320e-04
2.745000000000000000e+03,9.200000000000000000e+01,2.653000000000000000e+03,3.769317753486619020e-04,3.452669830012439320e-04
2.746000000000000000e+03,9.200000000000000000e+01,2.654000000000000000e+03,3.767897513187641340e-04,3.452669830012439320e-04
2.747000000000000000e+03,9.200000000000000000e+01,2.655000000000000000e+03,3.766478342749529141e-04,3.452669830012439320e-04
2.748000000000000000e+03,9.200000000000000000e+01,2.656000000000000000e+03,3.765060240963855618e-04,3.452669830012439320e-04
2.749000000000000000e+03,9.200000000000000000e+01,2.657000000000000000e+03,3.763643206624012172e-04,3.452669830012439320e-04
2.750000000000000000e+03,9.200000000000000000e+01,2.658000000000000000e+03,3.762227238525206788e-04,3.452669830012439320e-04
2.751000000000000000e+03,9.200000000000000000e+01,2.659000000000000000e+03,3.760812335464460234e-04,3.452669830012439320e-04
2.752000000000000000e+03,9.200000000000000000e+01,2.660000000000000000e+03,3.759398496240601729e-04,3.452669830012439320e-04
2.753000000000000000e+03,9.200000000000000000e+01,2.661000000000000000e+03,3.757985719654265144e-04,3.452669830012439320e-04
2.754000000000000000e+03,9.200000000000000000e+01,2.662000000000000000e+03,3.756574004507889008e-04,3.452669830012439320e-04
2.755000000000000000e+03,9.200000000000000000e+01,2.663000000000000000e+03,3.755163349605707829e-04,3.452669830012439320e-04
2.756000000000000000e+03,9.200000000000000000e+01,2.664000000000000000e+03,3.753753753753753721e-04,3.452669830012439320e-04
2.757000000000000000e+03,9.200000000000000000e+01,2.665000000000000000e+03,3.752345215759849903e-04,3.452669830012439320e-04
2.758000000000000000e+03,9.200000000000000000e+01,2.666000000000000000e+03,3.750937734433608525e-04,3.452669830012439320e-04
2.759000000000000000e+03,9.200000000000000000e+01,2.667000000000000000e+03,3.749531308586426877e-04,3.452669830012439320e-04
2.760000000000000000e+03,9.200000000000000000e+01,2.668000000000000000e+03,3.748125937031484135e-04,3.452669830012439320e-04
2.761000000000000000e+03,9.200000000000000000e+01,2.669000000000000000e+03,3.746721618583739193e-04,3.452669830012439320e-04
2.762000000000000000e+03,9.200000000000000000e+01,2.670000000000000000e+03,3.745318352059925243e-04,3.452669830012439320e-04
2.763000000000000000e+03,9.200000000000000000e+01,2.671000000000000000e+03,3.743916136278547602e-04,3.452669830012439320e-04
2.764000000000000000e+03,9.200000000000000000e+01,2.672000000000000000e+03,3.742514970059880467e-04,3.452669830012439320e-04
2.765000000000000000e+03,9.200000000000000000e+01,2.673000000000000000e+03,3.741114852225963113e-04,3.452669830012439320e-04
2.766000000000000000e+03,9.200000000000000000e+01,2.674000000000000000e+03,3.739715781600598272e-04,3.452669830012439320e-04
2.767000000000000000e+03,9.200000000000000000e+01,2.675000000000000000e+03,3.738317757009345624e-04,3.452669830012439320e-04
2.768000000000000000e+03,9.200000000000000000e+01,2.676000000000000000e+03,3.736920777279521800e-04,3.452669830012439320e-04
2.769000000000000000e+03,9.200000000000000000e+01,2.677000000000000000e+03,3.735524841240194416e-04,3.452669830012439320e-04
2.770000000000000000e+03,9.200000000000000000e+01,2.678000000000000000e+03,3.734129947722180992e-04,3.452669830012439320e-04
2.771000000000000000e+03,9.200000000000000000e+01,2.679000000000000000e+03,3.732736095558044070e-04,3.452669830012439320e-04
2.772000000000000000e+03,9.200000000000000000e+01,2.680000000000000000e+03,3.731343283582089589e-04,3.452669830012439320e-04
2.773000000000000000e+03,9.200000000000000000e+01,2.681000000000000000e+03,3.729951510630362009e-04,3.452669830012439320e-04
2.774000000000000000e+03,9.200000000000000000e+01,2.682000000000000000e+03,3.728560775540641051e-04,3.452669830012439320e-04
2.775000000000000000e+03,9.200000000000000000e+01,2.683000000000000000e+03,3.727171077152441163e-04,3.452669830012439320e-04
2.776000000000000000e+03,9.200000000000000000e+01,2.684000000000000000e+03,3.725782414307004468e-04,3.452669830012439320e-04
2.777000000000000000e+03,9.200000000000000000e+01,2.685000000000000000e+03,3.724394785847299680e-04,3.452669830012439320e-04
2.778000000000000000e+03,9.200000000000000000e+01,2.686000000000000000e+03,3.723008190618019397e-04,3.452669830012439320e-04
2.779000000000000000e+03,9.200000000000000000e+01,2.687000000000000000e+03,3.721622627465575217e-04,3.452669830012439320e-04
2.780000000000000000e+03,9.200000000000000000e+01,2.688000000000000000e+03,3.720238095238095032e-04,3.452669830012439320e-04
2.781000000000000000e+03,9.200000000000000000e+01,2.689000000000000000e+03,3.718854592785421939e-04,3.452669830012439320e-04
2.782000000000000000e+03,9.200000000000000000e+01,2.690000000000000000e+03,3.717472118959107741e-04,3.452669830012439320e-04
2.783000000000000000e+03,9.200000000000000000e+01,2.691000000000000000e+03,3.716090672612411857e-04,3.452669830012439320e-04
2.784000000000000000e+03,9.200000000000000000e+01,2.692000000000000000e+03,3.714710252600296990e-04,3.452669830012439320e-04
2.785000000000000000e+03,9.200000000000000000e+01,2.693000000000000000e+03,3.713330857779428037e-04,3.452669830012439320e-04
2.786000000000000000e+03,9.200000000000000000e+01,2.694000000000000000e+03,3.711952487008166133e-04,3.452669830012439320e-04
2.787000000000000000e+03,9.200000000000000000e+01,2.695000000000000000e+03,3.710575139146567560e-04,3.452669830012439320e-04
2.788000000000000000e+03,9.200000000000000000e+01,2.696000000000000000e+03,3.709198813056379957e-04,3.452669830012439320e-04
2.789000000000000000e+03,9.200000000000000000e+01,2.697000000000000000e+03,3.707823507601037982e-04,3.452669830012439320e-04
2.790000000000000000e+03,9.200000000000000000e+01,2.698000000000000000e+03,3.706449221645663310e-04,3.452669830012439320e-04
2.791000000000000000e+03,9.200000000000000000e+01,2.699000000000000000e+03,3.705075954057058130e-04,3.452669830012439320e-04
2.792000000000000000e+03,9.200000000000000000e+01,2.700000000000000000e+03,3.703703703703703520e-04,3.452669830012439320e-04
2.793000000000000000e+03,9.200000000000000000e+01,2.701000000000000000e+03,3.702332469455757273e-04,3.452669830012439320e-04
2.794000000000000000e+03,9.200000000000000000e+01,2.702000000000000000e+03,3.700962250185047941e-04,3.452669830012439320e-04
2.795000000000000000e+03,9.200000000000000000e+01,2.703000000000000000e+03,3.699593044765075913e-04,3.452669830012439320e-04
2.796000000000000000e+03,9.200000000000000000e+01,2.704000000000000000e+03,3.698224852071005831e-04,3.452669830012439320e-04
2.797000000000000000e+03,9.200000000000000000e+01,2.705000000000000000e+03,3.696857670979667126e-04,3.452669830012439320e-04
2.798000000000000000e+03,9.200000000000000000e+01,2.706000000000000000e+03,3.695491500369549147e-04,3.452669830012439320e-04
2.799000000000000000e+03,9.200000000000000000e+01,2.707000000000000000e+03,3.694126339120797900e-04,3.452669830012439320e-04
2.800000000000000000e+03,9.200000000000000000e+01,2.708000000000000000e+03,3.692762186115214427e-04,3.452669830012439320e-04
2.801000000000000000e+03,9.200000000000000000e+01,2.709000000000000000e+03,3.691399040236249384e-04,3.452669830012439320e-04
2.802000000000000000e+03,9.200000000000000000e+01,2.710000000000000000e+03,3.690036900369003583e-04,3.452669830012439320e-04
2.803000000000000000e+03,9.200000000000000000e+01,2.711000000000000000e+03,3.688675765400221485e-04,3.452669830012439320e-04
2.804000000000000000e+03,9.200000000000000000e+01,2.712000000000000000e+03,3.687315634218289034e-04,3.452669830012439320e-04
2.805000000000000000e+03,9.200000000000000000e+01,2.713000000000000000e+03,3.685956505713232573e-04,3.452669830012439320e-04
2.806000000000000000e+03,9.200000000000000000e+01,2.714000000000000000e+03,3.684598378776713420e-04,3.452669830012439320e-04
2.807000000000000000e+03,9.200000000000000000e+01,2.715000000000000000e+03,3.683241252302025702e-04,3.452669830012439320e-04
2.808000000000000000e+03,9.200000000000000000e+01,2.716000000000000000e+03,3.681885125184094186e-04,3.452669830012439320e-04
2.809000000000000000e+03,9.200000000000000000e+01,2.717000000000000000e+03,3.680529996319469943e-04,3.452669830012439320e-04
2.810000000000000000e+03,9.200000000000000000e+01,2.718000000000000000e+03,3.679175864606328179e-04,3.452669830012439320e-04
2.811000000000000000e+03,9.200000000000000000e+01,2.719000000000000000e+03,3.677822728944464981e-04,3.452669830012439320e-04
2.812000000000000000e+03,9.200000000000000000e+01,2.720000000000000000e+03,3.676470588235294067e-04,3.452669830012439320e-04
2.813000000000000000e+03,9.200000000000000000e+01,2.721000000000000000e+03,3.675119441381845156e-04,3.452669830012439320e-04
2.814000000000000000e+03,9.200000000000000000e+01,2.722000000000000000e+03,3.673769287288758010e-04,3.452669830012439320e-04
2.815000000000000000e+03,9.200000000000000000e+01,2.723000000000000000e+03,3.672420124862284057e-04,3.452669830012439320e-04
2.816000000000000000e+03,9.200000000000000000e+01,2.724000000000000000e+03,3.671071953010278800e-04,3.452669830012439320e-04
2.817000000000000000e+03,9.200000000000000000e+01,2.725000000000000000e+03,3.669724770642201822e-04,3.452669830012439320e-04
2.818000000000000000e+03,9.200000000000000000e+01,2.726000000000000000e+03,3.668378576669112444e-04,3.452669830012439320e-04
2.819000000000000000e+03,9.200000000000000000e+01,2.727000000000000000e+03,3.667033370003667018e-04,3.452669830012439320e-04
2.820000000000000000e+03,9.200000000000000000e+01,2.728000000000000000e+03,3.665689149560117299e-04,3.452669830012439320e-04
2.821000000000000000e+03,9.200000000000000000e+01,2.729000000000000000e+03,3.664345914254305567e-04,3.452669830012439320e-04
2.822000000000000000e+03,9.200000000000000000e+01,2.730000000000000000e+03,3.663003663003663000e-04,3.452669830012439320e-04
2.823000000000000000e+03,9.200000000000000000e+01,2.731000000000000000e+03,3.661662394727205881e-04,3.452669830012439320e-04
2.824000000000000000e+03,9.200000000000000000e+01,2.732000000000000000e+03,3.660322108345534509e-04,3.452669830012439320e-04
2.825000000000000000e+03,9.200000000000000000e+01,2.733000000000000000e+03,3.658982802780826700e-04,3.452669830012439320e-04
2.826000000000000000e+03,9.200000000000000000e+01,2.734000000000000000e+03,3.657644476956839951e-04,3.452669830012439320e-04
2.827000000000000000e+03,9.200000000000000000e+01,2.735000000000000000e+03,3.656307129798903313e-04,3.452669830012439320e-04
2.828000000000000000e+03,9.200000000000000000e+01,2.736000000000000000e+03,3.654970760233917926e-04,3.452669830012439320e-04
2.829000000000000000e+03,9.200000000000000000e+01,2.737000000000000000e+03,3.653635367190354315e-04,3.452669830012439320e-04
2.830000000000000000e+03,9.200000000000000000e+01,2.738000000000000000e+03,3.652300949598246966e-04,3.452669830012439320e-04
2.831000000000000000e+03,9.200000000000000000e+01,2.739000000000000000e+03,3.650967506389193244e-04,3.452669830012439320e-04
2.832000000000000000e+03,9.200000000000000000e+01,2.740000000000000000e+03,3.649635036496350136e-04,3.452669830012439320e-04
2.833000000000000000e+03,9.200000000000000000e+01,2.741000000000000000e+03,3.648303538854432630e-04,3.452669830012439320e-04
2.834000000000000000e+03,9.200000000000000000e+01,2.742000000000000000e+03,3.646973012399708290e-04,3.452669830012439320e-04
2.835000000000000000e+03,9.200000000000000000e+01,2.743000000000000000e+03,3.645643456069996174e-04,3.452669830012439320e-04
2.836000000000000000e+03,9.200000000000000000e+01,2.744000000000000000e+03,3.644314868804664665e-04,3.452669830012439320e-04
2.837000000000000000e+03,9.200000000000000000e+01,2.745000000000000000e+03,3.642987249544626591e-04,3.452669830012439320e-04
2.838000000000000000e+03,9.200000000000000000e+01,2.746000000000000000e+03,3.641660597232338143e-04,3.452669830012439320e-04
2.839000000000000000e+03,9.200000000000000000e+01,2.747000000000000000e+03,3.640334910811794536e-04,3.452669830012439320e-04
2.840000000000000000e+03,9.200000000000000000e+01,2.748000000000000000e+03,3.639010189228530012e-04,3.452669830012439320e-04
2.841000000000000000e+03,9.200000000000000000e+01,2.749000000000000000e+03,3.637686431429610788e-04,3.452669830012439320e-04
2.842000000000000000e+03,9.200000000000000000e+01,2.750000000000000000e+03,3.636363636363636144e-04,3.452669830012439320e-04
2.843000000000000000e+03,9.200000000000000000e+01,2.751000000000000000e+03,3.635041802980734085e-04,3.452669830012439320e-04
2.844000000000000000e+03,9.200000000000000000e+01,2.752000000000000000e+03,3.633720930232558089e-04,3.452669830012439320e-04
2.845000000000000000e+03,9.200000000000000000e+01,2.753000000000000000e+03,3.632401017072284938e-04,3.452669830012439320e-04
2.846000000000000000e+03,9.200000000000000000e+01,2.754000000000000000e+03,3.631082062454611464e-04,3.452669830012439320e-04
2.847000000000000000e+03,9.200000000000000000e+01,2.755000000000000000e+03,3.629764065335752926e-04,3.452669830012439320e-04
2.848000000000000000e+03,9.200000000000000000e+01,2.756000000000000000e+03,3.628447024673439754e-04,3.452669830012439320e-04
2.849000000000000000e+03,9.200000000000000000e+01,2.757000000000000000e+03,3.627130939426913216e-04,3.452669830012439320e-04
2.850000000000000000e+03,9.200000000000000000e+01,2.758000000000000000e+03,3.625815808556925412e-04,3.452669830012439320e-04
2.851000000000000000e+03,9.200000000000000000e+01,2.759000000000000000e+03,3.624501631025733861e-04,3.452669830012439320e-04
2.852000000000000000e+03,9.200000000000000000e+01,2.760000000000000000e+03,3.623188405797101493e-04,3.452669830012439320e-04
2.853000000000000000e+03,9.200000000000000000e+01,2.761000000000000000e+03,3.621876131836291235e-04,3.452669830012439320e-04
2.854000000000000000e+03,9.200000000000000000e+01,2.762000000000000000e+03,3.620564808110064920e-04,3.452669830012439320e-04
2.855000000000000000e+03,9.200000000000000000e+01,2.763000000000000000e+03,3.619254433586681125e-04,3.452669830012439320e-04
2.856000000000000000e+03,9.200000000000000000e+01,2.764000000000000000e+03,3.617945007235889745e-04,3.452669830012439320e-04
2.857000000000000000e+03,9.200000000000000000e+01,2.765000000000000000e+03,3.616636528028933082e-04,3.452669830012439320e-04
2.858000000000000000e+03,9.200000000000000000e+01,2.766000000000000000e+03,3.615328994938539335e-04,3.452669830012439320e-04
2.859000000000000000e+03,9.200000000000000000e+01,2.767000000000000000e+03,3.614022406938923143e-04,3.452669830012439320e-04
2.860000000000000000e+03,9.200000000000000000e+01,2.768000000000000000e+03,3.612716763005780168e-04,3.452669830012439320e-04
2.861000000000000000e+03,9.200000000000000000e+01,2.769000000000000000e+03,3.611412062116287633e-04,3.452669830012439320e-04
2.862000000000000000e+03,9.200000000000000000e+01,2.770000000000000000e+03,3.610108303249097276e-04,3.452669830012439320e-04
2.863000000000000000e+03,9.200000000000000000e+01,2.771000000000000000e+03,3.608805485384337518e-04,3.452669830012439320e-04
2.864000000000000000e+03,9.200000000000000000e+01,2.772000000000000000e+03,3.607503607503607500e-04,3.452669830012439320e-04
2.865000000000000000e+03,9.200000000000000000e+01,2.773000000000000000e+03,3.606202668589974917e-04,3.452669830012439320e-04
2.866000000000000000e+03,9.200000000000000000e+01,2.774000000000000000e+03,3.604902667627973845e-04,3.452669830012439320e-04
2.867000000000000000e+03,9.200000000000000000e+01,2.775000000000000000e+03,3.603603603603603659e-04,3.452669830012439320e-04
2.868000000000000000e+03,9.200000000000000000e+01,2.776000000000000000e+03,3.602305475504322531e-04,3.452669830012439320e-04
2.869000000000000000e+03,9.200000000000000000e+01,2.777000000000000000e+03,3.601008282319049592e-04,3.452669830012439320e-04
2.870000000000000000e+03,9.200000000000000000e+01,2.778000000000000000e+03,3.599712023038156806e-04,3.452669830012439320e-04
2.871000000000000000e+03,9.200000000000000000e+01,2.779000000000000000e+03,3.598416696653472220e-04,3.452669830012439320e-04
2.872000000000000000e+03,9.200000000000000000e+01,2.780000000000000000e+03,3.597122302158273460e-04,3.452669830012439320e-04
2.873000000000000000e+03,9.200000000000000000e+01,2.781000000000000000e+03,3.595828838547285018e-04,3.452669830012439320e-04
2.874000000000000000e+03,9.200000000000000000e+01,2.782000000000000000e+03,3.594536304816678797e-04,3.452669830012439320e-04
2.875000000000000000e+03,9.200000000000000000e+01,2.783000000000000000e+03,3.593244699964067606e-04,3.452669830012439320e-04
2.876000000000000000e+03,9.200000000000000000e+01,2.784000000000000000e+03,3.591954022988505697e-04,3.452669830012439320e-04
2.877000000000000000e+03,9.200000000000000000e+01,2.785000000000000000e+03,3.590664272890484979e-04,3.452669830012439320e-04
2.878000000000000000e+03,9.200000000000000000e+01,2.786000000000000000e+03,3.589375448671931214e-04,3.452669830012439320e-04
2.879000000000000000e+03,9.200000000000000000e+01,2.787000000000000000e+03,3.588087549336204025e-04,3.452669830012439320e-04
2.880000000000000000e+03,9.200000000000000000e+01,2.788000000000000000e+03,3.586800573888092010e-04,3.452669830012439320e-04
2.881000000000000000e+03,9.200000000000000000e+01,2.789000000000000000e+03,3.585514521333811665e-04,3.452669830012439320e-04
2.882000000000000000e+03,9.200000000000000000e+01,2.790000000000000000e+03,3.584229390681003581e-04,3.452669830012439320e-04
2.883000000000000000e+03,9.200000000000000000e+01,2.791000000000000000e+03,3.582945180938731369e-04,3.452669830012439320e-04
2.884000000000000000e+03,9.200000000000000000e+01,2.792000000000000000e+03,3.581661891117478400e-04,3.452669830012439320e-04
2.885000000000000000e+03,9.200000000000000000e+01,2.793000000000000000e+03,3.580379520229144555e-04,3.452669830012439320e-04
2.886000000000000000e+03,9.200000000000000000e+01,2.794000000000000000e+03,3.579098067287043517e-04,3.452669830012439320e-04
2.887000000000000000e+03,9.200000000000000000e+01,2.795000000000000000e+03,3.577817531305903308e-04,3.452669830012439320e-04
2.888000000000000000e+03,9.200000000000000000e+01,2.796000000000000000e+03,3.576537911301859787e-04,3.452669830012439320e-04
2.889000000000000000e+03,9.200000000000000000e+01,2.797000000000000000e+03,3.575259206292456110e-04,3.452669830012439320e-04
2.890000000000000000e+03,9.200000000000000000e+01,2.798000000000000000e+03,3.573981415296640556e-04,3.452669830012439320e-04
2.891000000000000000e+03,9.200000000000000000e+01,2.799000000000000000e+03,3.572704537334762194e-04,3.452669830012439320e-04
2.892000000000000000e+03,9.200000000000000000e+01,2.800000000000000000e+03,3.571428571428571425e-04,3.452669830012439320e-04
2.893000000000000000e+03,9.200000000000000000e+01,2.801000000000000000e+03,3.570153516601214019e-04,3.452669830012439320e-04
2.894000000000000000e+03,9.200000000000000000e+01,2.802000000000000000e+03,3.568879371877230569e-04,3.452669830012439320e-04
2.895000000000000000e+03,9.200000000000000000e+01,2.803000000000000000e+03,3.567606136282554328e-04,3.452669830012439320e-04
2.896000000000000000e+03,9.200000000000000000e+01,2.804000000000000000e+03,3.566333808844507954e-04,3.452669830012439320e-04
2.897000000000000000e+03,9.300000000000000000e+01,2.804000000000000000e+03,3.566333808844507954e-04,3.166112193972191505e-04
2.898000000000000000e+03,9.300000000000000000e+01,2.805000000000000000e+03,3.565062388591800258e-04,3.166112193972191505e-04
2.899000000000000000e+03,9.300000000000000000e+01,2.806000000000000000e+03,3.563791874554526201e-04,3.166112193972191505e-04
2.900000000000000000e+03,9.300000000000000000e+01,2.807000000000000000e+03,3.562522265764160936e-04,3.166112193972191505e-04
2.901000000000000000e+03,9.300000000000000000e+01,2.808000000000000000e+03,3.561253561253561431e-04,3.166112193972191505e-04
2.902000000000000000e+03,9.300000000000000000e+01,2.809000000000000000e+03,3.559985760056959964e-04,3.166112193972191505e-04
2.903000000000000000e+03,9.300000000000000000e+01,2.810000000000000000e+03,3.558718861209964664e-04,3.166112193972191505e-04
2.904000000000000000e+03,9.300000000000000000e+01,2.811000000000000000e+03,3.557452863749555180e-04,3.166112193972191505e-04
2.905000000000000000e+03,9.300000000000000000e+01,2.812000000000000000e+03,3.556187766714082672e-04,3.166112193972191505e-04
2.906000000000000000e+03,9.300000000000000000e+01,2.813000000000000000e+03,3.554923569143263315e-04,3.166112193972191505e-04
2.907000000000000000e+03,9.300000000000000000e+01,2.814000000000000000e+03,3.553660270078180458e-04,3.166112193972191505e-04
2.908000000000000000e+03,9.300000000000000000e+01,2.815000000000000000e+03,3.552397868561278670e-04,3.166112193972191505e-04
2.909000000000000000e+03,9.300000000000000000e+01,2.816000000000000000e+03,3.551136363636363735e-04,3.166112193972191505e-04
2.910000000000000000e+03,9.300000000000000000e+01,2.817000000000000000e+03,3.549875754348597772e-04,3.166112193972191505e-04
2.911000000000000000e+03,9.300000000000000000e+01,2.818000000000000000e+03,3.548616039744499780e-04,3.166112193972191505e-04
2.912000000000000000e+03,9.300000000000000000e+01,2.819000000000000000e+03,3.547357218871940217e-04,3.166112193972191505e-04
2.913000000000000000e+03,9.300000000000000000e+01,2.820000000000000000e+03,3.546099290780142083e-04,3.166112193972191505e-04
2.914000000000000000e+03,9.300000000000000000e+01,2.821000000000000000e+03,3.544842254519673871e-04,3.166112193972191505e-04
2.915000000000000000e+03,9.300000000000000000e+01,2.822000000000000000e+03,3.543586109142452282e-04,3.166112193972191505e-04
2.916000000000000000e+03,9.300000000000000000e+01,2.823000000000000000e+03,3.542330853701735715e-04,3.166112193972191505e-04
2.917000000000000000e+03,9.300000000000000000e+01,2.824000000000000000e+03,3.541076487252124813e-04,3.166112193972191505e-04
2.918000000000000000e+03,9.300000000000000000e+01,2.825000000000000000e+03,3.539823008849557581e-04,3.166112193972191505e-04
2.919000000000000000e+03,9.300000000000000000e+01,2.826000000000000000e+03,3.538570417551309389e-04,3.166112193972191505e-04
2.920000000000000000e+03,9.300000000000000000e+01,2.827000000000000000e+03,3.537318712415988631e-04,3.166112193972191505e-04
2.921000000000000000e+03,9.300000000000000000e+01,2.828000000000000000e+03,3.536067892503536188e-04,3.166112193972191505e-04
2.922000000000000000e+03,9.300000000000000000e+01,2.829000000000000000e+03,3.534817956875221088e-04,3.166112193972191505e-04
2.923000000000000000e+03,9.300000000000000000e+01,2.830000000000000000e+03,3.533568904593639422e-04,3.166112193972191505e-04
2.924000000000000000e+03,9.300000000000000000e+01,2.831000000000000000e+03,3.532320734722712717e-04,3.166112193972191505e-04
2.925000000000000000e+03,9.300000000000000000e+01,2.832000000000000000e+03,3.531073446327683604e-04,3.166112193972191505e-04
2.926000000000000000e+03,9.300000000000000000e+01,2.833000000000000000e+03,3.529827038475114726e-04,3.166112193972191505e-04
2.927000000000000000e+03,9.300000000000000000e+01,2.834000000000000000e+03,3.528581510232886576e-04,3.166112193972191505e-04
2.928000000000000000e+03,9.300000000000000000e+01,2.835000000000000000e+03,3.527336860670194241e-04,3.166112193972191505e-04
2.929000000000000000e+03,9.300000000000000000e+01,2.836000000000000000e+03,3.526093088857545780e-04,3.166112193972191505e-04
2.930000000000000000e+03,9.300000000000000000e+01,2.837000000000000000e+03,3.524850193866760589e-04,3.166112193972191505e-04
2.931000000000000000e+03,9.300000000000000000e+01,2.838000000000000000e+03,3.523608174770965617e-04,3.166112193972191505e-04
2.932000000000000000e+03,9.300000000000000000e+01,2.839000000000000000e+03,3.522367030644593189e-04,3.166112193972191505e-04
2.933000000000000000e+03,9.300000000000000000e+01,2.840000000000000000e+03,3.521126760563380470e-04,3.166112193972191505e-04
2.934000000000000000e+03,9.300000000000000000e+01,2.841000000000000000e+03,3.519887363604364580e-04,3.166112193972191505e-04
2.935000000000000000e+03,9.300000000000000000e+01,2.842000000000000000e+03,3.518648838845883143e-04,3.166112193972191505e-04
2.936000000000000000e+03,9.300000000000000000e+01,2.843000000000000000e+03,3.517411185367569403e-04,3.166112193972191505e-04
2.937000000000000000e+03,9.300000000000000000e+01,2.844000000000000000e+03,3.516174402250351683e-04,3.166112193972191505e-04
2.938000000000000000e+03,9.300000000000000000e+01,2.845000000000000000e+03,3.514938488576450134e-04,3.166112193972191505e-04
2.939000000000000000e+03,9.300000000000000000e+01,2.846000000000000000e+03,3.513703443429374565e-04,3.166112193972191505e-04
2.940000000000000000e+03,9.300000000000000000e+01,2.847000000000000000e+03,3.512469265893923358e-04,3.166112193972191505e-04
2.941000000000000000e+03,9.300000000000000000e+01,2.848000000000000000e+03,3.511235955056179678e-04,3.166112193972191505e-04
2.942000000000000000e+03,9.300000000000000000e+01,2.849000000000000000e+03,3.510003510003509839e-04,3.166112193972191505e-04
2.943000000000000000e+03,9.300000000000000000e+01,2.850000000000000000e+03,3.508771929824561144e-04,3.166112193972191505e-04
2.944000000000000000e+03,9.300000000000000000e+01,2.851000000000000000e+03,3.507541213609259708e-04,3.166112193972191505e-04
2.945000000000000000e+03,9.300000000000000000e+01,2.852000000000000000e+03,3.506311360448807757e-04,3.166112193972191505e-04
2.946000000000000000e+03,9.300000000000000000e+01,2.853000000000000000e+03,3.505082369435681992e-04,3.166112193972191505e-04
2.947000000000000000e+03,9.300000000000000000e+01,2.854000000000000000e+03,3.503854239663629802e-04,3.166112193972191505e-04
2.948000000000000000e+03,9.300000000000000000e+01,2.855000000000000000e+03,3.502626970227670886e-04,3.166112193972191505e-04
2.949000000000000000e+03,9.300000000000000000e+01,2.856000000000000000e+03,3.501400560224089665e-04,3.166112193972191505e-04
2.950000000000000000e+03,9.300000000000000000e+01,2.857000000000000000e+03,3.500175008750437450e-04,3.166112193972191505e-04
2.951000000000000000e+03,9.300000000000000000e+01,2.858000000000000000e+03,3.498950314905528106e-04,3.166112193972191505e-04
2.952000000000000000e+03,9.300000000000000000e+01,2.859000000000000000e+03,3.497726477789436968e-04,3.166112193972191505e-04
2.953000000000000000e+03,9.300000000000000000e+01,2.860000000000000000e+03,3.496503496503496500e-04,3.166112193972191505e-04
2.954000000000000000e+03,9.300000000000000000e+01,2.861000000000000000e+03,3.495281370150296846e-04,3.166112193972191505e-04
2.955000000000000000e+03,9.300000000000000000e+01,2.862000000000000000e+03,3.494060097833682566e-04,3.166112193972191505e-04
2.956000000000000000e+03,9.300000000000000000e+01,2.863000000000000000e+03,3.492839678658749393e-04,3.166112193972191505e-04
2.957000000000000000e+03,9.300000000000000000e+01,2.864000000000000000e+03,3.491620111731843687e-04,3.166112193972191505e-04
2.958000000000000000e+03,9.300000000000000000e+01,2.865000000000000000e+03,3.490401396160558640e-04,3.166112193972191505e-04
2.959000000000000000e+03,9.300000000000000000e+01,2.866000000000000000e+03,3.489183531053733191e-04,3.166112193972191505e-04
2.960000000000000000e+03,9.300000000000000000e+01,2.867000000000000000e+03,3.487966515521450945e-04,3.166112193972191505e-04
2.961000000000000000e+03,9.300000000000000000e+01,2.868000000000000000e+03,3.486750348675034749e-04,3.166112193972191505e-04
2.962000000000000000e+03,9.300000000000000000e+01,2.869000000000000000e+03,3.485535029627047777e-04,3.166112193972191505e-04
2.963000000000000000e+03,9.300000000000000000e+01,2.870000000000000000e+03,3.484320557491289196e-04,3.166112193972191505e-04
2.964000000000000000e+03,9.300000000000000000e+01,2.871000000000000000e+03,3.483106931382793617e-04,3.166112193972191505e-04
2.965000000000000000e+03,9.300000000000000000e+01,2.872000000000000000e+03,3.481894150417827309e-04,3.166112193972191505e-04
2.966000000000000000e+03,9.300000000000000000e+01,2.873000000000000000e+03,3.480682213713888191e-04,3.166112193972191505e-04
2.967000000000000000e+03,9.300000000000000000e+01,2.874000000000000000e+03,3.479471120389700961e-04,3.166112193972191505e-04
2.968000000000000000e+03,9.300000000000000000e+01,2.875000000000000000e+03,3.478260869565217629e-04,3.166112193972191505e-04
2.969000000000000000e+03,9.300000000000000000e+01,2.876000000000000000e+03,3.477051460361613188e-04,3.166112193972191505e-04
2.970000000000000000e+03,9.300000000000000000e+01,2.877000000000000000e+03,3.475842891901286154e-04,3.166112193972191505e-04
2.971000000000000000e+03,9.300000000000000000e+01,2.878000000000000000e+03,3.474635163307852599e-04,3.166112193972191505e-04
2.972000000000000000e+03,9.300000000000000000e+01,2.879000000000000000e+03,3.473428273706147783e-04,3.166112193972191505e-04
2.973000000000000000e+03,9.300000000000000000e+01,2.880000000000000000e+03,3.472222222222222355e-04,3.166112193972191505e-04
2.974000000000000000e+03,9.300000000000000000e+01,2.881000000000000000e+03,3.471017007983339103e-04,3.166112193972191505e-04
2.975000000000000000e+03,9.300000000000000000e+01,2.882000000000000000e+03,3.469812630117973494e-04,3.166112193972191505e-04
2.976000000000000000e+03,9.300000000000000000e+01,2.883000000000000000e+03,3.468609087755809882e-04,3.166112193972191505e-04
2.977000000000000000e+03,9.300000000000000000e+01,2.884000000000000000e+03,3.467406380027739338e-04,3.166112193972191505e-04
2.978000000000000000e+03,9.300000000000000000e+01,2.885000000000000000e+03,3.466204506065858021e-04,3.166112193972191505e-04
2.979000000000000000e+03,9.300000000000000000e+01,2.886000000000000000e+03,3.465003465003465015e-04,3.166112193972191505e-04
2.980000000000000000e+03,9.300000000000000000e+01,2.887000000000000000e+03,3.463803255975060700e-04,3.166112193972191505e-04
2.981000000000000000e+03,9.300000000000000000e+01,2.888000000000000000e+03,3.462603878116343498e-04,3.166112193972191505e-04
2.982000000000000000e+03,9.300000000000000000e+01,2.889000000000000000e+03,3.461405330564209333e-04,3.166112193972191505e-04
2.983000000000000000e+03,9.300000000000000000e+01,2.890000000000000000e+03,3.460207612456747293e-04,3.166112193972191505e-04
2.984000000000000000e+03,9.300000000000000000e+01,2.891000000000000000e+03,3.459010722933241258e-04,3.166112193972191505e-04
2.985000000000000000e+03,9.300000000000000000e+01,2.892000000000000000e+03,3.457814661134163393e-04,3.166112193972191505e-04
2.986000000000000000e+03,9.300000000000000000e+01,2.893000000000000000e+03,3.456619426201175231e-04,3.166112193972191505e-04
2.987000000000000000e+03,9.300000000000000000e+01,2.894000000000000000e+03,3.455425017277124968e-04,3.166112193972191505e-04
2.988000000000000000e+03,9.300000000000000000e+01,2.895000000000000000e+03,3.454231433506044745e-04,3.166112193972191505e-04
2.989000000000000000e+03,9.300000000000000000e+01,2.896000000000000000e+03,3.453038674033149028e-04,3.166112193972191505e-04
2.990000000000000000e+03,9.300000000000000000e+01,2.897000000000000000e+03,3.451846738004832435e-04,3.166112193972191505e-04
2.991000000000000000e+03,9.300000000000000000e+01,2.898000000000000000e+03,3.450655624568668115e-04,3.166112193972191505e-04
2.992000000000000000e+03,9.300000000000000000e+01,2.899000000000000000e+03,3.449465332873404488e-04,3.166112193972191505e-04
2.993000000000000000e+03,9.300000000000000000e+01,2.900000000000000000e+03,3.448275862068965253e-04,3.166112193972191505e-04
2.994000000000000000e+03,9.300000000000000000e+01,2.901000000000000000e+03,3.447087211306446128e-04,3.166112193972191505e-04
2.995000000000000000e+03,9.300000000000000000e+01,2.902000000000000000e+03,3.445899379738111604e-04,3.166112193972191505e-04
2.996000000000000000e+03,9.300000000000000000e+01,2.903000000000000000e+03,3.444712366517396025e-04,3.166112193972191505e-04
2.997000000000000000e+03,9.300000000000000000e+01,2.904000000000000000e+03,3.443526170798898167e-04,3.166112193972191505e-04
2.998000000000000000e+03,9.300000000000000000e+01,2.905000000000000000e+03,3.442340791738382325e-04,3.166112193972191505e-04
2.999000000000000000e+03,9.300000000000000000e+01,2.906000000000000000e+03,3.441156228492773432e-04,3.166112193972191505e-04
3.000000000000000000e+03,9.300000000000000000e+01,2.907000000000000000e+03,3.439972480220158143e-04,3.166112193972191505e-04
3.001000000000000000e+03,9.300000000000000000e+01,2.908000000000000000e+03,3.438789546079779958e-04,3.166112193972191505e-04
3.002000000000000000e+03,9.300000000000000000e+01,2.909000000000000000e+03,3.437607425232038676e-04,3.166112193972191505e-04
3.003000000000000000e+03,9.300000000000000000e+01,2.910000000000000000e+03,3.436426116838488232e-04,3.166112193972191505e-04
3.004000000000000000e+03,9.300000000000000000e+01,2.911000000000000000e+03,3.435245620061834525e-04,3.166112193972191505e-04
3.005000000000000000e+03,9.300000000000000000e+01,2.912000000000000000e+03,3.434065934065934334e-04,3.166112193972191505e-04
3.006000000000000000e+03,9.300000000000000000e+01,2.913000000000000000e+03,3.432887058015791524e-04,3.166112193972191505e-04
3.007000000000000000e+03,9.300000000000000000e+01,2.914000000000000000e+03,3.431708991077556505e-04,3.166112193972191505e-04
3.008000000000000000e+03,9.300000000000000000e+01,2.915000000000000000e+03,3.430531732418524602e-04,3.166112193972191505e-04
3.009000000000000000e+03,9.300000000000000000e+01,2.916000000000000000e+03,3.429355281207132808e-04,3.166112193972191505e-04
3.010000000000000000e+03,9.300000000000000000e+01,2.917000000000000000e+03,3.428179636612958695e-04,3.166112193972191505e-04
3.011000000000000000e+03,9.300000000000000000e+01,2.918000000000000000e+03,3.427004797806717162e-04,3.166112193972191505e-04
3.012000000000000000e+03,9.300000000000000000e+01,2.919000000000000000e+03,3.425830763960260438e-04,3.166112193972191505e-04
3.013000000000000000e+03,9.300000000000000000e+01,2.920000000000000000e+03,3.424657534246575369e-04,3.166112193972191505e-04
3.014000000000000000e+03,9.300000000000000000e+01,2.921000000000000000e+03,3.423485107839780708e-04,3.166112193972191505e-04
3.015000000000000000e+03,9.300000000000000000e+01,2.922000000000000000e+03,3.422313483915126573e-04,3.166112193972191505e-04
3.016000000000000000e+03,9.300000000000000000e+01,2.923000000000000000e+03,3.421142661648990651e-04,3.166112193972191505e-04
3.017000000000000000e+03,9.300000000000000000e+01,2.924000000000000000e+03,3.419972640218878202e-04,3.166112193972191505e-04
3.018000000000000000e+03,9.300000000000000000e+01,2.925000000000000000e+03,3.418803418803418800e-04,3.166112193972191505e-04
3.019000000000000000e+03,9.300000000000000000e+01,2.926000000000000000e+03,3.417634996582365257e-04,3.166112193972191505e-04
3.020000000000000000e+03,9.300000000000000000e+01,2.927000000000000000e+03,3.416467372736590362e-04,3.166112193972191505e-04
3.021000000000000000e+03,9.300000000000000000e+01,2.928000000000000000e+03,3.415300546448087429e-04,3.166112193972191505e-04
3.022000000000000000e+03,9.300000000000000000e+01,2.929000000000000000e+03,3.414134516899965956e-04,3.166112193972191505e-04
3.023000000000000000e+03,9.300000000000000000e+01,2.930000000000000000e+03,3.412969283276450546e-04,3.166112193972191505e-04
3.024000000000000000e+03,9.300000000000000000e+01,2.931000000000000000e+03,3.411804844762879817e-04,3.166112193972191505e-04
3.025000000000000000e+03,9.300000000000000000e+01,2.932000000000000000e+03,3.410641200545702612e-04,3.166112193972191505e-04
3.026000000000000000e+03,9.300000000000000000e+01,2.933000000000000000e+03,3.409478349812478538e-04,3.166112193972191505e-04
3.027000000000000000e+03,9.300000000000000000e+01,2.934000000000000000e+03,3.408316291751874714e-04,3.166112193972191505e-04
3.028000000000000000e+03,9.300000000000000000e+01,2.935000000000000000e+03,3.407155025553662521e-04,3.166112193972191505e-04
3.029000000000000000e+03,9.300000000000000000e+01,2.936000000000000000e+03,3.405994550408719223e-04,3.166112193972191505e-04
3.030000000000000000e+03,9.300000000000000000e+01,2.937000000000000000e+03,3.404834865509022554e-04,3.166112193972191505e-04
3.031000000000000000e+03,9.300000000000000000e+01,2.938000000000000000e+03,3.403675970047651250e-04,3.166112193972191505e-04
3.032000000000000000e+03,9.300000000000000000e+01,2.939000000000000000e+03,3.402517863218781804e-04,3.166112193972191505e-04
3.033000000000000000e+03,9.300000000000000000e+01,2.940000000000000000e+03,3.401360544217686840e-04,3.166112193972191505e-04
3.034000000000000000e+03,9.300000000000000000e+01,2.941000000000000000e+03,3.400204012240734563e-04,3.166112193972191505e-04
3.035000000000000000e+03,9.300000000000000000e+01,2.942000000000000000e+03,3.399048266485383890e-04,3.166112193972191505e-04
3.036000000000000000e+03,9.300000000000000000e+01,2.943000000000000000e+03,3.397893306150187153e-04,3.166112193972191505e-04
3.037000000000000000e+03,9.300000000000000000e+01,2.944000000000000000e+03,3.396739130434782514e-04,3.166112193972191505e-04
3.038000000000000000e+03,9.300000000000000000e+01,2.945000000000000000e+03,3.395585738539898301e-04,3.166112193972191505e-04
3.039000000000000000e+03,9.300000000000000000e+01,2.946000000000000000e+03,3.394433129667345415e-04,3.166112193972191505e-04
3.040000000000000000e+03,9.300000000000000000e+01,2.947000000000000000e+03,3.393281303020020587e-04,3.166112193972191505e-04
3.041000000000000000e+03,9.300000000000000000e+01,2.948000000000000000e+03,3.392130257801899331e-04,3.166112193972191505e-04
3.042000000000000000e+03,9.300000000000000000e+01,2.949000000000000000e+03,3.390979993218040276e-04,3.166112193972191505e-04
3.043000000000000000e+03,9.300000000000000000e+01,2.950000000000000000e+03,3.389830508474576498e-04,3.166112193972191505e-04
3.044000000000000000e+03,9.300000000000000000e+01,2.951000000000000000e+03,3.388681802778719309e-04,3.166112193972191505e-04
3.045000000000000000e+03,9.300000000000000000e+01,2.952000000000000000e+03,3.387533875338753385e-04,3.166112193972191505e-04
3.046000000000000000e+03,9.300000000000000000e+01,2.953000000000000000e+03,3.386386725364036758e-04,3.166112193972191505e-04
3.047000000000000000e+03,9.300000000000000000e+01,2.954000000000000000e+03,3.385240352064996486e-04,3.166112193972191505e-04
3.048000000000000000e+03,9.300000000000000000e+01,2.955000000000000000e+03,3.384094754653130276e-04,3.166112193972191505e-04
3.049000000000000000e+03,9.300000000000000000e+01,2.956000000000000000e+03,3.382949932341001607e-04,3.166112193972191505e-04
3.050000000000000000e+03,9.300000000000000000e+01,2.957000000000000000e+03,3.381805884342238642e-04,3.166112193972191505e-04
3.051000000000000000e+03,9.300000000000000000e+01,2.958000000000000000e+03,3.380662609871534774e-04,3.166112193972191505e-04
3.052000000000000000e+03,9.300000000000000000e+01,2.959000000000000000e+03,3.379520108144643204e-04,3.166112193972191505e-04
3.053000000000000000e+03,9.300000000000000000e+01,2.960000000000000000e+03,3.378378378378378566e-04,3.166112193972191505e-04
3.054000000000000000e+03,9.300000000000000000e+01,2.961000000000000000e+03,3.377237419790611508e-04,3.166112193972191505e-04
3.055000000000000000e+03,9.300000000000000000e+01,2.962000000000000000e+03,3.376097231600270316e-04,3.166112193972191505e-04
3.056000000000000000e+03,9.300000000000000000e+01,2.963000000000000000e+03,3.374957813027337121e-04,3.166112193972191505e-04
3.057000000000000000e+03,9.300000000000000000e+01,2.964000000000000000e+03,3.373819163292847358e-04,3.166112193972191505e-04
3.058000000000000000e+03,9.300000000000000000e+01,2.965000000000000000e+03,3.372681281618887051e-04,3.166112193972191505e-04
3.059000000000000000e+03,9.300000000000000000e+01,2.966000000000000000e+03,3.371544167228590649e-04,3.166112193972191505e-04
3.060000000000000000e+03,9.300000000000000000e+01,2.967000000000000000e+03,3.370407819346141025e-04,3.166112193972191505e-04
3.061000000000000000e+03,9.300000000000000000e+01,2.968000000000000000e+03,3.369272237196765680e-04,3.166112193972191505e-04
3.062000000000000000e+03,9.300000000000000000e+01,2.969000000000000000e+03,3.368137420006736202e-04,3.166112193972191505e-04
3.063000000000000000e+03,9.300000000000000000e+01,2.970000000000000000e+03,3.367003367003367181e-04,3.166112193972191505e-04
3.064000000000000000e+03,9.300000000000000000e+01,2.971000000000000000e+03,3.365870077415011874e-04,3.166112193972191505e-04
3.065000000000000000e+03,9.300000000000000000e+01,2.972000000000000000e+03,3.364737550471063286e-04,3.166112193972191505e-04
3.066000000000000000e+03,9.300000000000000000e+01,2.973000000000000000e+03,3.363605785401950921e-04,3.166112193972191505e-04
3.067000000000000000e+03,9.300000000000000000e+01,2.974000000000000000e+03,3.362474781439139153e-04,3.166112193972191505e-04
3.068000000000000000e+03,9.300000000000000000e+01,2.975000000000000000e+03,3.361344537815126143e-04,3.166112193972191505e-04
3.069000000000000000e+03,9.300000000000000000e+01,2.976000000000000000e+03,3.360215053763441128e-04,3.166112193972191505e-04
3.070000000000000000e+03,9.300000000000000000e+01,2.977000000000000000e+03,3.359086328518642796e-04,3.166112193972191505e-04
3.071000000000000000e+03,9.300000000000000000e+01,2.978000000000000000e+03,3.357958361316319825e-04,3.166112193972191505e-04
3.072000000000000000e+03,9.300000000000000000e+01,2.979000000000000000e+03,3.356831151393084925e-04,3.166112193972191505e-04
3.073000000000000000e+03,9.300000000000000000e+01,2.980000000000000000e+03,3.355704697986577000e-04,3.166112193972191505e-04
3.074000000000000000e+03,9.300000000000000000e+01,2.981000000000000000e+03,3.354579000335457901e-04,3.166112193972191505e-04
3.075000000000000000e+03,9.300000000000000000e+01,2.982000000000000000e+03,3.353454057679409713e-04,3.166112193972191505e-04
3.076000000000000000e+03,9.300000000000000000e+01,2.983000000000000000e+03,3.352329869259135296e-04,3.166112193972191505e-04
3.077000000000000000e+03,9.300000000000000000e+01,2.984000000000000000e+03,3.351206434316353951e-04,3.166112193972191505e-04
3.078000000000000000e+03,9.300000000000000000e+01,2.985000000000000000e+03,3.350083752093802503e-04,3.166112193972191505e-04
3.079000000000000000e+03,9.300000000000000000e+01,2.986000000000000000e+03,3.348961821835230962e-04,3.166112193972191505e-04
3.080000000000000000e+03,9.300000000000000000e+01,2.987000000000000000e+03,3.347840642785403610e-04,3.166112193972191505e-04
3.081000000000000000e+03,9.300000000000000000e+01,2.988000000000000000e+03,3.346720214190093581e-04,3.166112193972191505e-04
3.082000000000000000e+03,9.300000000000000000e+01,2.989000000000000000e+03,3.345600535296085567e-04,3.166112193972191505e-04
3.083000000000000000e+03,9.300000000000000000e+01,2.990000000000000000e+03,3.344481605351170401e-04,3.166112193972191505e-04
3.084000000000000000e+03,9.300000000000000000e+01,2.991000000000000000e+03,3.343363423604145596e-04,3.166112193972191505e-04
3.085000000000000000e+03,9.300000000000000000e+01,2.992000000000000000e+03,3.342245989304812640e-04,3.166112193972191505e-04
3.086000000000000000e+03,9.300000000000000000e+01,2.993000000000000000e+03,3.341129301703975904e-04,3.166112193972191505e-04
3.087000000000000000e+03,9.300000000000000000e+01,2.994000000000000000e+03,3.340013360053440479e-04,3.166112193972191505e-04
3.088000000000000000e+03,9.300000000000000000e+01,2.995000000000000000e+03,3.338898163606010007e-04,3.166112193972191505e-04
3.089000000000000000e+03,9.300000000000000000e+01,2.996000000000000000e+03,3.337783711615487222e-04,3.166112193972191505e-04
3.090000000000000000e+03,9.300000000000000000e+01,2.997000000000000000e+03,3.336670003336670155e-04,3.166112193972191505e-04
3.091000000000000000e+03,9.300000000000000000e+01,2.998000000000000000e+03,3.335557038025349966e-04,3.166112193972191505e-04
3.092000000000000000e+03,9.300000000000000000e+01,2.999000000000000000e+03,3.334444814938312572e-04,3.166112193972191505e-04
3.093000000000000000e+03,9.300000000000000000e+01,3.000000000000000000e+03,3.333333333333333222e-04,3.166112193972191505e-04
3.094000000000000000e+03,9.300000000000000000e+01,3.001000000000000000e+03,3.332222592469177044e-04,3.166112193972191505e-04
3.095000000000000000e+03,9.300000000000000000e+01,3.002000000000000000e+03,3.331112591605596331e-04,3.166112193972191505e-04
3.096000000000000000e+03,9.300000000000000000e+01,3.003000000000000000e+03,3.330003330003330000e-04,3.166112193972191505e-04
3.097000000000000000e+03,9.300000000000000000e+01,3.004000000000000000e+03,3.328894806924101424e-04,3.166112193972191505e-04
3.098000000000000000e+03,9.300000000000000000e+01,3.005000000000000000e+03,3.327787021630615721e-04,3.166112193972191505e-04
3.099000000000000000e+03,9.300000000000000000e+01,3.006000000000000000e+03,3.326679973386560294e-04,3.166112193972191505e-04
3.100000000000000000e+03,9.300000000000000000e+01,3.007000000000000000e+03,3.325573661456601043e-04,3.166112193972191505e-04
3.101000000000000000e+03,9.300000000000000000e+01,3.008000000000000000e+03,3.324468085106382898e-04,3.166112193972191505e-04
3.102000000000000000e+03,9.300000000000000000e+01,3.009000000000000000e+03,3.323363243602525489e-04,3.166112193972191505e-04
3.103000000000000000e+03,9.300000000000000000e+01,3.010000000000000000e+03,3.322259136212624771e-04,3.166112193972191505e-04
3.104000000000000000e+03,9.300000000000000000e+01,3.011000000000000000e+03,3.321155762205247599e-04,3.166112193972191505e-04
3.105000000000000000e+03,9.300000000000000000e+01,3.012000000000000000e+03,3.320053120849933361e-04,3.166112193972191505e-04
3.106000000000000000e+03,9.300000000000000000e+01,3.013000000000000000e+03,3.318951211417192344e-04,3.166112193972191505e-04
3.107000000000000000e+03,9.300000000000000000e+01,3.014000000000000000e+03,3.317850033178500321e-04,3.166112193972191505e-04
3.108000000000000000e+03,9.300000000000000000e+01,3.015000000000000000e+03,3.316749585406301797e-04,3.166112193972191505e-04
3.109000000000000000e+03,9.300000000000000000e+01,3.016000000000000000e+03,3.315649867374005134e-04,3.166112193972191505e-04
3.110000000000000000e+03,9.300000000000000000e+01,3.017000000000000000e+03,3.314550878355982549e-04,3.166112193972191505e-04
3.111000000000000000e+03,9.300000000000000000e+01,3.018000000000000000e+03,3.313452617627567947e-04,3.166112193972191505e-04
3.112000000000000000e+03,9.300000000000000000e+01,3.019000000000000000e+03,3.312355084465054751e-04,3.166112193972191505e-04
3.113000000000000000e+03,9.300000000000000000e+01,3.020000000000000000e+03,3.311258278145695361e-04,3.166112193972191505e-04
3.114000000000000000e+03,9.300000000000000000e+01,3.021000000000000000e+03,3.310162197947699530e-04,3.166112193972191505e-04
3.115000000000000000e+03,9.300000000000000000e+01,3.022000000000000000e+03,3.309066843150231647e-04,3.166112193972191505e-04
3.116000000000000000e+03,9.300000000000000000e+01,3.023000000000000000e+03,3.307972213033410743e-04,3.166112193972191505e-04
3.117000000000000000e+03,9.300000000000000000e+01,3.024000000000000000e+03,3.306878306878306695e-04,3.166112193972191505e-04
3.118000000000000000e+03,9.300000000000000000e+01,3.025000000000000000e+03,3.305785123966942392e-04,3.166112193972191505e-04
3.119000000000000000e+03,9.300000000000000000e+01,3.026000000000000000e+03,3.304692663582286692e-04,3.166112193972191505e-04
3.120000000000000000e+03,9.300000000000000000e+01,3.027000000000000000e+03,3.303600925008258753e-04,3.166112193972191505e-04
3.121000000000000000e+03,9.300000000000000000e+01,3.028000000000000000e+03,3.302509907529722617e-04,3.166112193972191505e-04
3.122000000000000000e+03,9.300000000000000000e+01,3.029000000000000000e+03,3.301419610432486124e-04,3.166112193972191505e-04
3.123000000000000000e+03,9.300000000000000000e+01,3.030000000000000000e+03,3.300330033003300370e-04,3.166112193972191505e-04
3.124000000000000000e+03,9.300000000000000000e+01,3.031000000000000000e+03,3.299241174529858080e-04,3.166112193972191505e-04
3.125000000000000000e+03,9.300000000000000000e+01,3.032000000000000000e+03,3.298153034300791439e-04,3.166112193972191505e-04
3.126000000000000000e+03,9.300000000000000000e+01,3.033000000000000000e+03,3.297065611605671013e-04,3.166112193972191505e-04
3.127000000000000000e+03,9.300000000000000000e+01,3.034000000000000000e+03,3.295978905735003029e-04,3.166112193972191505e-04
3.128000000000000000e+03,9.300000000000000000e+01,3.035000000000000000e+03,3.294892915980230470e-04,3.166112193972191505e-04
3.129000000000000000e+03,9.300000000000000000e+01,3.036000000000000000e+03,3.293807641633728729e-04,3.166112193972191505e-04
3.130000000000000000e+03,9.300000000000000000e+01,3.037000000000000000e+03,3.292723081988804530e-04,3.166112193972191505e-04
3.131000000000000000e+03,9.300000000000000000e+01,3.038000000000000000e+03,3.291639236339697011e-04,3.166112193972191505e-04
3.132000000000000000e+03,9.300000000000000000e+01,3.039000000000000000e+03,3.290556103981572846e-04,3.166112193972191505e-04
3.133000000000000000e+03,9.300000000000000000e+01,3.040000000000000000e+03,3.289473684210526242e-04,3.166112193972191505e-04
3.134000000000000000e+03,9.300000000000000000e+01,3.041000000000000000e+03,3.288391976323577857e-04,3.166112193972191505e-04
3.135000000000000000e+03,9.300000000000000000e+01,3.042000000000000000e+03,3.287310979618672090e-04,3.166112193972191505e-04
3.136000000000000000e+03,9.300000000000000000e+01,3.043000000000000000e+03,3.286230693394676539e-04,3.166112193972191505e-04
3.137000000000000000e+03,9.300000000000000000e+01,3.044000000000000000e+03,3.285151116951379830e-04,3.166112193972191505e-04
3.138000000000000000e+03,9.300000000000000000e+01,3.045000000000000000e+03,3.284072249589491078e-04,3.166112193972191505e-04
3.139000000000000000e+03,9.300000000000000000e+01,3.046000000000000000e+03,3.282994090610636632e-04,3.166112193972191505e-04
3.140000000000000000e+03,9.300000000000000000e+01,3.047000000000000000e+03,3.281916639317361160e-04,3.166112193972191505e-04
3.141000000000000000e+03,9.300000000000000000e+01,3.048000000000000000e+03,3.280839895013123314e-04,3.166112193972191505e-04
3.142000000000000000e+03,9.300000000000000000e+01,3.049000000000000000e+03,3.279763857002295727e-04,3.166112193972191505e-04
3.143000000000000000e+03,9.300000000000000000e+01,3.050000000000000000e+03,3.278688524590163932e-04,3.166112193972191505e-04
3.144000000000000000e+03,9.300000000000000000e+01,3.051000000000000000e+03,3.277613897082923646e-04,3.166112193972191505e-04
3.145000000000000000e+03,9.300000000000000000e+01,3.052000000000000000e+03,3.276539973787680237e-04,3.166112193972191505e-04
3.146000000000000000e+03,9.300000000000000000e+01,3.053000000000000000e+03,3.275466754012446545e-04,3.166112193972191505e-04
3.147000000000000000e+03,9.300000000000000000e+01,3.054000000000000000e+03,3.274394237066142891e-04,3.166112193972191505e-04
3.148000000000000000e+03,9.300000000000000000e+01,3.055000000000000000e+03,3.273322422258592734e-04,3.166112193972191505e-04
3.149000000000000000e+03,9.300000000000000000e+01,3.056000000000000000e+03,3.272251308900523759e-04,3.166112193972191505e-04
3.150000000000000000e+03,9.300000000000000000e+01,3.057000000000000000e+03,3.271180896303565707e-04,3.166112193972191505e-04
3.151000000000000000e+03,9.300000000000000000e+01,3.058000000000000000e+03,3.270111183780248748e-04,3.166112193972191505e-04
3.152000000000000000e+03,9.300000000000000000e+01,3.059000000000000000e+03,3.269042170644001315e-04,3.166112193972191505e-04
3.153000000000000000e+03,9.300000000000000000e+01,3.060000000000000000e+03,3.267973856209150101e-04,3.166112193972191505e-04
3.154000000000000000e+03,9.300000000000000000e+01,3.061000000000000000e+03,3.266906239790917893e-04,3.166112193972191505e-04
3.155000000000000000e+03,9.300000000000000000e+01,3.062000000000000000e+03,3.265839320705421402e-04,3.166112193972191505e-04
3.156000000000000000e+03,9.300000000000000000e+01,3.063000000000000000e+03,3.264773098269670181e-04,3.166112193972191505e-04
3.157000000000000000e+03,9.300000000000000000e+01,3.064000000000000000e+03,3.263707571801566622e-04,3.166112193972191505e-04
3.158000000000000000e+03,9.300000000000000000e+01,3.065000000000000000e+03,3.262642740619902163e-04,3.166112193972191505e-04
3.159000000000000000e+03,9.400000000000000000e+01,3.065000000000000000e+03,3.262642740619902163e-04,2.903337683112111882e-04
3.160000000000000000e+03,9.400000000000000000e+01,3.066000000000000000e+03,3.261578604044357288e-04,2.903337683112111882e-04
3.161000000000000000e+03,9.400000000000000000e+01,3.067000000000000000e+03,3.260515161395500443e-04,2.903337683112111882e-04
3.162000000000000000e+03,9.400000000000000000e+01,3.068000000000000000e+03,3.259452411994784781e-04,2.903337683112111882e-04
3.163000000000000000e+03,9.400000000000000000e+01,3.069000000000000000e+03,3.258390355164548710e-04,2.903337683112111882e-04
3.164000000000000000e+03,9.400000000000000000e+01,3.070000000000000000e+03,3.257328990228013175e-04,2.903337683112111882e-04
3.165000000000000000e+03,9.400000000000000000e+01,3.071000000000000000e+03,3.256268316509280578e-04,2.903337683112111882e-04
3.166000000000000000e+03,9.400000000000000000e+01,3.072000000000000000e+03,3.255208333333333153e-04,2.903337683112111882e-04
3.167000000000000000e+03,9.400000000000000000e+01,3.073000000000000000e+03,3.254149040026032961e-04,2.903337683112111882e-04
3.168000000000000000e+03,9.400000000000000000e+01,3.074000000000000000e+03,3.253090435914118644e-04,2.903337683112111882e-04
3.169000000000000000e+03,9.400000000000000000e+01,3.075000000000000000e+03,3.252032520325203249e-04,2.903337683112111882e-04
3.170000000000000000e+03,9.400000000000000000e+01,3.076000000000000000e+03,3.250975292587776405e-04,2.903337683112111882e-04
3.171000000000000000e+03,9.400000000000000000e+01,3.077000000000000000e+03,3.249918752031199435e-04,2.903337683112111882e-04
3.172000000000000000e+03,9.400000000000000000e+01,3.078000000000000000e+03,3.248862897985704823e-04,2.903337683112111882e-04
3.173000000000000000e+03,9.400000000000000000e+01,3.079000000000000000e+03,3.247807729782396747e-04,2.903337683112111882e-04
3.174000000000000000e+03,9.400000000000000000e+01,3.080000000000000000e+03,3.246753246753246750e-04,2.903337683112111882e-04
3.175000000000000000e+03,9.400000000000000000e+01,3.081000000000000000e+03,3.245699448231093736e-04,2.903337683112111882e-04
3.176000000000000000e+03,9.400000000000000000e+01,3.082000000000000000e+03,3.244646333549642886e-04,2.903337683112111882e-04
3.177000000000000000e+03,9.400000000000000000e+01,3.083000000000000000e+03,3.243593902043464031e-04,2.903337683112111882e-04
3.178000000000000000e+03,9.400000000000000000e+01,3.084000000000000000e+03,3.242542153047989488e-04,2.903337683112111882e-04
3.179000000000000000e+03,9.400000000000000000e+01,3.085000000000000000e+03,3.241491085899513513e-04,2.903337683112111882e-04
3.180000000000000000e+03,9.400000000000000000e+01,3.086000000000000000e+03,3.240440699935191217e-04,2.903337683112111882e-04
3.181000000000000000e+03,9.400000000000000000e+01,3.087000000000000000e+03,3.239390994493035318e-04,2.903337683112111882e-04
3.182000000000000000e+03,9.400000000000000000e+01,3.088000000000000000e+03,3.238341968911917219e-04,2.903337683112111882e-04
3.183000000000000000e+03,9.400000000000000000e+01,3.089000000000000000e+03,3.237293622531563762e-04,2.903337683112111882e-04
3.184000000000000000e+03,9.400000000000000000e+01,3.090000000000000000e+03,3.236245954692556679e-04,2.903337683112111882e-04
3.185000000000000000e+03,9.400000000000000000e+01,3.091000000000000000e+03,3.235198964736331513e-04,2.903337683112111882e-04
3.186000000000000000e+03,9.400000000000000000e+01,3.092000000000000000e+03,3.234152652005174906e-04,2.903337683112111882e-04
3.187000000000000000e+03,9.400000000000000000e+01,3.093000000000000000e+03,3.233107015842224597e-04,2.903337683112111882e-04
3.188000000000000000e+03,9.400000000000000000e+01,3.094000000000000000e+03,3.232062055591467258e-04,2.903337683112111882e-04
3.189000000000000000e+03,9.400000000000000000e+01,3.095000000000000000e+03,3.231017770597738488e-04,2.903337683112111882e-04
3.190000000000000000e+03,9.400000000000000000e+01,3.096000000000000000e+03,3.229974160206718482e-04,2.903337683112111882e-04
3.191000000000000000e+03,9.400000000000000000e+01,3.097000000000000000e+03,3.228931223764933654e-04,2.903337683112111882e-04
3.192000000000000000e+03,9.400000000000000000e+01,3.098000000000000000e+03,3.227888960619754470e-04,2.903337683112111882e-04
3.193000000000000000e+03,9.400000000000000000e+01,3.099000000000000000e+03,3.226847370119393277e-04,2.903337683112111882e-04
3.194000000000000000e+03,9.400000000000000000e+01,3.100000000000000000e+03,3.225806451612903223e-04,2.903337683112111882e-04
3.195000000000000000e+03,9.400000000000000000e+01,3.101000000000000000e+03,3.224766204450177170e-04,2.903337683112111882e-04
3.196000000000000000e+03,9.400000000000000000e+01,3.102000000000000000e+03,3.223726627981947151e-04,2.903337683112111882e-04
3.197000000000000000e+03,9.400000000000000000e+01,3.103000000000000000e+03,3.222687721559781122e-04,2.903337683112111882e-04
3.198000000000000000e+03,9.400000000000000000e+01,3.104000000000000000e+03,3.221649484536082413e-04,2.903337683112111882e-04
3.199000000000000000e+03,9.400000000000000000e+01,3.105000000000000000e+03,3.220611916264090276e-04,2.903337683112111882e-04
3.200000000000000000e+03,9.400000000000000000e+01,3.106000000000000000e+03,3.219575016097875005e-04,2.903337683112111882e-04
3.201000000000000000e+03,9.400000000000000000e+01,3.107000000000000000e+03,3.218538783392340102e-04,2.903337683112111882e-04
3.202000000000000000e+03,9.400000000000000000e+01,3.108000000000000000e+03,3.217503217503217398e-04,2.903337683112111882e-04
3.203000000000000000e+03,9.400000000000000000e+01,3.109000000000000000e+03,3.216468317787069767e-04,2.903337683112111882e-04
3.204000000000000000e+03,9.400000000000000000e+01,3.110000000000000000e+03,3.215434083601286246e-04,2.903337683112111882e-04
3.205000000000000000e+03,9.400000000000000000e+01,3.111000000000000000e+03,3.214400514304082031e-04,2.903337683112111882e-04
3.206000000000000000e+03,9.400000000000000000e+01,3.112000000000000000e+03,3.213367609254498482e-04,2.903337683112111882e-04
3.207000000000000000e+03,9.400000000000000000e+01,3.113000000000000000e+03,3.212335367812399868e-04,2.903337683112111882e-04
3.208000000000000000e+03,9.400000000000000000e+01,3.114000000000000000e+03,3.211303789338471200e-04,2.903337683112111882e-04
3.209000000000000000e+03,9.400000000000000000e+01,3.115000000000000000e+03,3.210272873194221482e-04,2.903337683112111882e-04
3.210000000000000000e+03,9.400000000000000000e+01,3.116000000000000000e+03,3.209242618741976662e-04,2.903337683112111882e-04
3.211000000000000000e+03,9.400000000000000000e+01,3.117000000000000000e+03,3.208213025344882892e-04,2.903337683112111882e-04
3.212000000000000000e+03,9.400000000000000000e+01,3.118000000000000000e+03,3.207184092366901639e-04,2.903337683112111882e-04
3.213000000000000000e+03,9.400000000000000000e+01,3.119000000000000000e+03,3.206155819172811861e-04,2.903337683112111882e-04
3.214000000000000000e+03,9.400000000000000000e+01,3.120000000000000000e+03,3.205128205128205125e-04,2.903337683112111882e-04
3.215000000000000000e+03,9.400000000000000000e+01,3.121000000000000000e+03,3.204101249599487235e-04,2.903337683112111882e-04
3.216000000000000000e+03,9.400000000000000000e+01,3.122000000000000000e+03,3.203074951953875519e-04,2.903337683112111882e-04
3.217000000000000000e+03,9.400000000000000000e+01,3.123000000000000000e+03,3.202049311559397745e-04,2.903337683112111882e-04
3.218000000000000000e+03,9.400000000000000000e+01,3.124000000000000000e+03,3.201024327784891040e-04,2.903337683112111882e-04
3.219000000000000000e+03,9.400000000000000000e+01,3.125000000000000000e+03,3.200000000000000262e-04,2.903337683112111882e-04
3.220000000000000000e+03,9.400000000000000000e+01,3.126000000000000000e+03,3.198976327575175829e-04,2.903337683112111882e-04
3.221000000000000000e+03,9.400000000000000000e+01,3.127000000000000000e+03,3.197953309881675890e-04,2.903337683112111882e-04
3.222000000000000000e+03,9.400000000000000000e+01,3.128000000000000000e+03,3.196930946291560364e-04,2.903337683112111882e-04
3.223000000000000000e+03,9.400000000000000000e+01,3.129000000000000000e+03,3.195909236177692562e-04,2.903337683112111882e-04
3.224000000000000000e+03,9.400000000000000000e+01,3.130000000000000000e+03,3.194888178913738103e-04,2.903337683112111882e-04
3.225000000000000000e+03,9.400000000000000000e+01,3.131000000000000000e+03,3.193867773874161666e-04,2.903337683112111882e-04
3.226000000000000000e+03,9.400000000000000000e+01,3.132000000000000000e+03,3.192848020434227527e-04,2.903337683112111882e-04
3.227000000000000000e+03,9.400000000000000000e+01,3.133000000000000000e+03,3.191828917969996853e-04,2.903337683112111882e-04
3.228000000000000000e+03,9.400000000000000000e+01,3.134000000000000000e+03,3.190810465858328238e-04,2.903337683112111882e-04
3.229000000000000000e+03,9.400000000000000000e+01,3.135000000000000000e+03,3.189792663476873915e-04,2.903337683112111882e-04
3.230000000000000000e+03,9.400000000000000000e+01,3.136000000000000000e+03,3.188775510204081378e-04,2.903337683112111882e-04
3.231000000000000000e+03,9.400000000000000000e+01,3.137000000000000000e+03,3.187759005419190132e-04,2.903337683112111882e-04
3.232000000000000000e+03,9.400000000000000000e+01,3.138000000000000000e+03,3.186743148502230605e-04,2.903337683112111882e-04
3.233000000000000000e+03,9.400000000000000000e+01,3.139000000000000000e+03,3.185727938834023612e-04,2.903337683112111882e-04
3.234000000000000000e+03,9.400000000000000000e+01,3.140000000000000000e+03,3.184713375796178179e-04,2.903337683112111882e-04
3.235000000000000000e+03,9.400000000000000000e+01,3.141000000000000000e+03,3.183699458771092092e-04,2.903337683112111882e-04
3.236000000000000000e+03,9.400000000000000000e+01,3.142000000000000000e+03,3.182686187141947555e-04,2.903337683112111882e-04
3.237000000000000000e+03,9.400000000000000000e+01,3.143000000000000000e+03,3.181673560292713906e-04,2.903337683112111882e-04
3.238000000000000000e+03,9.400000000000000000e+01,3.144000000000000000e+03,3.180661577608142731e-04,2.903337683112111882e-04
3.239000000000000000e+03,9.400000000000000000e+01,3.145000000000000000e+03,3.179650238473767871e-04,2.903337683112111882e-04
3.240000000000000000e+03,9.400000000000000000e+01,3.146000000000000000e+03,3.178639542275905959e-04,2.903337683112111882e-04
3.241000000000000000e+03,9.400000000000000000e+01,3.147000000000000000e+03,3.177629488401652628e-04,2.903337683112111882e-04
3.242000000000000000e+03,9.400000000000000000e+01,3.148000000000000000e+03,3.176620076238881969e-04,2.903337683112111882e-04
3.243000000000000000e+03,9.400000000000000000e+01,3.149000000000000000e+03,3.175611305176246528e-04,2.903337683112111882e-04
3.244000000000000000e+03,9.400000000000000000e+01,3.150000000000000000e+03,3.174603174603174600e-04,2.903337683112111882e-04
3.245000000000000000e+03,9.400000000000000000e+01,3.151000000000000000e+03,3.173595683909869684e-04,2.903337683112111882e-04
3.246000000000000000e+03,9.400000000000000000e+01,3.152000000000000000e+03,3.172588832487309397e-04,2.903337683112111882e-04
3.247000000000000000e+03,9.400000000000000000e+01,3.153000000000000000e+03,3.171582619727243853e-04,2.903337683112111882e-04
3.248000000000000000e+03,9.400000000000000000e+01,3.154000000000000000e+03,3.170577045022194033e-04,2.903337683112111882e-04
3.249000000000000000e+03,9.400000000000000000e+01,3.155000000000000000e+03,3.169572107765451785e-04,2.903337683112111882e-04
3.250000000000000000e+03,9.400000000000000000e+01,3.156000000000000000e+03,3.168567807351077114e-04,2.903337683112111882e-04
3.251000000000000000e+03,9.400000000000000000e+01,3.157000000000000000e+03,3.167564143173899269e-04,2.903337683112111882e-04
3.252000000000000000e+03,9.400000000000000000e+01,3.158000000000000000e+03,3.166561114629512399e-04,2.903337683112111882e-04
3.253000000000000000e+03,9.400000000000000000e+01,3.159000000000000000e+03,3.165558721114276647e-04,2.903337683112111882e-04
3.254000000000000000e+03,9.400000000000000000e+01,3.160000000000000000e+03,3.164556962025316515e-04,2.903337683112111882e-04
3.255000000000000000e+03,9.400000000000000000e+01,3.161000000000000000e+03,3.163555836760518700e-04,2.903337683112111882e-04
3.256000000000000000e+03,9.400000000000000000e+01,3.162000000000000000e+03,3.162555344718532635e-04,2.903337683112111882e-04
3.257000000000000000e+03,9.400000000000000000e+01,3.163000000000000000e+03,3.161555485298767239e-04,2.903337683112111882e-04
3.258000000000000000e+03,9.400000000000000000e+01,3.164000000000000000e+03,3.160556257901390911e-04,2.903337683112111882e-04
3.259000000000000000e+03,9.400000000000000000e+01,3.165000000000000000e+03,3.159557661927329909e-04,2.903337683112111882e-04
3.260000000000000000e+03,9.400000000000000000e+01,3.166000000000000000e+03,3.158559696778268891e-04,2.903337683112111882e-04
3.261000000000000000e+03,9.400000000000000000e+01,3.167000000000000000e+03,3.157562361856646577e-04,2.903337683112111882e-04
3.262000000000000000e+03,9.400000000000000000e+01,3.168000000000000000e+03,3.156565656565656834e-04,2.903337683112111882e-04
3.263000000000000000e+03,9.400000000000000000e+01,3.169000000000000000e+03,3.155569580309245965e-04,2.903337683112111882e-04
3.264000000000000000e+03,9.400000000000000000e+01,3.170000000000000000e+03,3.154574132492113793e-04,2.903337683112111882e-04
3.265000000000000000e+03,9.400000000000000000e+01,3.171000000000000000e+03,3.153579312519709868e-04,2.903337683112111882e-04
3.266000000000000000e+03,9.400000000000000000e+01,3.172000000000000000e+03,3.152585119798234550e-04,2.903337683112111882e-04
3.267000000000000000e+03,9.400000000000000000e+01,3.173000000000000000e+03,3.151591553734635755e-04,2.903337683112111882e-04
3.268000000000000000e+03,9.400000000000000000e+01,3.174000000000000000e+03,3.150598613736610041e-04,2.903337683112111882e-04
3.269000000000000000e+03,9.400000000000000000e+01,3.175000000000000000e+03,3.149606299212598273e-04,2.903337683112111882e-04
3.270000000000000000e+03,9.400000000000000000e+01,3.176000000000000000e+03,3.148614609571788328e-04,2.903337683112111882e-04
3.271000000000000000e+03,9.400000000000000000e+01,3.177000000000000000e+03,3.147623544224110764e-04,2.903337683112111882e-04
3.272000000000000000e+03,9.400000000000000000e+01,3.178000000000000000e+03,3.146633102580239359e-04,2.903337683112111882e-04
3.273000000000000000e+03,9.400000000000000000e+01,3.179000000000000000e+03,3.145643284051588399e-04,2.903337683112111882e-04
3.274000000000000000e+03,9.400000000000000000e+01,3.180000000000000000e+03,3.144654088050314309e-04,2.903337683112111882e-04
3.275000000000000000e+03,9.400000000000000000e+01,3.181000000000000000e+03,3.143665513989311313e-04,2.903337683112111882e-04
3.276000000000000000e+03,9.400000000000000000e+01,3.182000000000000000e+03,3.142677561282212519e-04,2.903337683112111882e-04
3.277000000000000000e+03,9.400000000000000000e+01,3.183000000000000000e+03,3.141690229343386664e-04,2.903337683112111882e-04
3.278000000000000000e+03,9.400000000000000000e+01,3.184000000000000000e+03,3.140703517587939745e-04,2.903337683112111882e-04
3.279000000000000000e+03,9.400000000000000000e+01,3.185000000000000000e+03,3.139717425431711221e-04,2.903337683112111882e-04
3.280000000000000000e+03,9.400000000000000000e+01,3.186000000000000000e+03,3.138731952291274555e-04,2.903337683112111882e-04
3.281000000000000000e+03,9.400000000000000000e+01,3.187000000000000000e+03,3.137747097583934506e-04,2.903337683112111882e-04
3.282000000000000000e+03,9.400000000000000000e+01,3.188000000000000000e+03,3.136762860727728753e-04,2.903337683112111882e-04
3.283000000000000000e+03,9.400000000000000000e+01,3.189000000000000000e+03,3.135779241141423558e-04,2.903337683112111882e-04
3.284000000000000000e+03,9.400000000000000000e+01,3.190000000000000000e+03,3.134796238244514309e-04,2.903337683112111882e-04
3.285000000000000000e+03,9.400000000000000000e+01,3.191000000000000000e+03,3.133813851457223354e-04,2.903337683112111882e-04
3.286000000000000000e+03,9.400000000000000000e+01,3.192000000000000000e+03,3.132832080200501079e-04,2.903337683112111882e-04
3.287000000000000000e+03,9.400000000000000000e+01,3.193000000000000000e+03,3.131850923896022662e-04,2.903337683112111882e-04
3.288000000000000000e+03,9.400000000000000000e+01,3.194000000000000000e+03,3.130870381966186443e-04,2.903337683112111882e-04
3.289000000000000000e+03,9.400000000000000000e+01,3.195000000000000000e+03,3.129890453834115551e-04,2.903337683112111882e-04
3.290000000000000000e+03,9.400000000000000000e+01,3.196000000000000000e+03,3.128911138923654652e-04,2.903337683112111882e-04
3.291000000000000000e+03,9.400000000000000000e+01,3.197000000000000000e+03,3.127932436659368320e-04,2.903337683112111882e-04
3.292000000000000000e+03,9.400000000000000000e+01,3.198000000000000000e+03,3.126954346466541586e-04,2.903337683112111882e-04
3.293000000000000000e+03,9.400000000000000000e+01,3.199000000000000000e+03,3.125976867771178302e-04,2.903337683112111882e-04
3.294000000000000000e+03,9.400000000000000000e+01,3.200000000000000000e+03,3.125000000000000065e-04,2.903337683112111882e-04
3.295000000000000000e+03,9.400000000000000000e+01,3.201000000000000000e+03,3.124023742580443502e-04,2.903337683112111882e-04
3.296000000000000000e+03,9.400000000000000000e+01,3.202000000000000000e+03,3.123048094940661899e-04,2.903337683112111882e-04
3.297000000000000000e+03,9.400000000000000000e+01,3.203000000000000000e+03,3.122073056509522488e-04,2.903337683112111882e-04
3.298000000000000000e+03,9.400000000000000000e+01,3.204000000000000000e+03,3.121098626716604279e-04,2.903337683112111882e-04
3.299000000000000000e+03,9.400000000000000000e+01,3.205000000000000000e+03,3.120124804992199688e-04,2.903337683112111882e-04
3.300000000000000000e+03,9.400000000000000000e+01,3.206000000000000000e+03,3.119151590767311284e-04,2.903337683112111882e-04
3.301000000000000000e+03,9.400000000000000000e+01,3.207000000000000000e+03,3.118178983473651245e-04,2.903337683112111882e-04
3.302000000000000000e+03,9.400000000000000000e+01,3.208000000000000000e+03,3.117206982543640819e-04,2.903337683112111882e-04
3.303000000000000000e+03,9.400000000000000000e+01,3.209000000000000000e+03,3.116235587410408152e-04,2.903337683112111882e-04
3.304000000000000000e+03,9.400000000000000000e+01,3.210000000000000000e+03,3.115264797507788291e-04,2.903337683112111882e-04
3.305000000000000000e+03,9.400000000000000000e+01,3.211000000000000000e+03,3.114294612270321013e-04,2.903337683112111882e-04
3.306000000000000000e+03,9.400000000000000000e+01,3.212000000000000000e+03,3.113325031133250286e-04,2.903337683112111882e-04
3.307000000000000000e+03,9.400000000000000000e+01,3.213000000000000000e+03,3.112356053532524267e-04,2.903337683112111882e-04
3.308000000000000000e+03,9.400000000000000000e+01,3.214000000000000000e+03,3.111387678904791506e-04,2.903337683112111882e-04
3.309000000000000000e+03,9.400000000000000000e+01,3.215000000000000000e+03,3.110419906687402576e-04,2.903337683112111882e-04
3.310000000000000000e+03,9.400000000000000000e+01,3.216000000000000000e+03,3.109452736318407901e-04,2.903337683112111882e-04
3.311000000000000000e+03,9.400000000000000000e+01,3.217000000000000000e+03,3.108486167236555590e-04,2.903337683112111882e-04
3.312000000000000000e+03,9.400000000000000000e+01,3.218000000000000000e+03,3.107520198881292520e-04,2.903337683112111882e-04
3.313000000000000000e+03,9.400000000000000000e+01,3.219000000000000000e+03,3.106554830692761626e-04,2.903337683112111882e-04
3.314000000000000000e+03,9.400000000000000000e+01,3.220000000000000000e+03,3.105590062111801357e-04,2.903337683112111882e-04
3.315000000000000000e+03,9.400000000000000000e+01,3.221000000000000000e+03,3.104625892579944055e-04,2.903337683112111882e-04
3.316000000000000000e+03,9.400000000000000000e+01,3.222000000000000000e+03,3.103662321539416491e-04,2.903337683112111882e-04
3.317000000000000000e+03,9.400000000000000000e+01,3.223000000000000000e+03,3.102699348433136614e-04,2.903337683112111882e-04
3.318000000000000000e+03,9.400000000000000000e+01,3.224000000000000000e+03,3.101736972704714638e-04,2.903337683112111882e-04
3.319000000000000000e+03,9.400000000000000000e+01,3.225000000000000000e+03,3.100775193798449786e-04,2.903337683112111882e-04
3.320000000000000000e+03,9.400000000000000000e+01,3.226000000000000000e+03,3.099814011159330294e-04,2.903337683112111882e-04
3.321000000000000000e+03,9.400000000000000000e+01,3.227000000000000000e+03,3.098853424233033948e-04,2.903337683112111882e-04
3.322000000000000000e+03,9.400000000000000000e+01,3.228000000000000000e+03,3.097893432465923208e-04,2.903337683112111882e-04
3.323000000000000000e+03,9.400000000000000000e+01,3.229000000000000000e+03,3.096934035305047919e-04,2.903337683112111882e-04
3.324000000000000000e+03,9.400000000000000000e+01,3.230000000000000000e+03,3.095975232198142600e-04,2.903337683112111882e-04
3.325000000000000000e+03,9.400000000000000000e+01,3.231000000000000000e+03,3.095017022593624274e-04,2.903337683112111882e-04
3.326000000000000000e+03,9.400000000000000000e+01,3.232000000000000000e+03,3.094059405940594097e-04,2.903337683112111882e-04
3.327000000000000000e+03,9.400000000000000000e+01,3.233000000000000000e+03,3.093102381688834102e-04,2.903337683112111882e-04
3.328000000000000000e+03,9.400000000000000000e+01,3.234000000000000000e+03,3.092145949288806661e-04,2.903337683112111882e-04
3.329000000000000000e+03,9.400000000000000000e+01,3.235000000000000000e+03,3.091190108191653940e-04,2.903337683112111882e-04
3.330000000000000000e+03,9.400000000000000000e+01,3.236000000000000000e+03,3.090234857849196272e-04,2.903337683112111882e-04
3.331000000000000000e+03,9.400000000000000000e+01,3.237000000000000000e+03,3.089280197713932703e-04,2.903337683112111882e-04
3.332000000000000000e+03,9.400000000000000000e+01,3.238000000000000000e+03,3.088326127239036652e-04,2.903337683112111882e-04
3.333000000000000000e+03,9.400000000000000000e+01,3.239000000000000000e+03,3.087372645878357536e-04,2.903337683112111882e-04
3.334000000000000000e+03,9.400000000000000000e+01,3.240000000000000000e+03,3.086419753086419690e-04,2.903337683112111882e-04
3.335000000000000000e+03,9.400000000000000000e+01,3.241000000000000000e+03,3.085467448318420197e-04,2.903337683112111882e-04
3.336000000000000000e+03,9.400000000000000000e+01,3.242000000000000000e+03,3.084515731030228343e-04,2.903337683112111882e-04
3.337000000000000000e+03,9.400000000000000000e+01,3.243000000000000000e+03,3.083564600678383996e-04,2.903337683112111882e-04
3.338000000000000000e+03,9.400000000000000000e+01,3.244000000000000000e+03,3.082614056720098684e-04,2.903337683112111882e-04
3.339000000000000000e+03,9.400000000000000000e+01,3.245000000000000000e+03,3.081664098613251263e-04,2.903337683112111882e-04
3.340000000000000000e+03,9.400000000000000000e+01,3.246000000000000000e+03,3.080714725816389543e-04,2.903337683112111882e-04
3.341000000000000000e+03,9.400000000000000000e+01,3.247000000000000000e+03,3.079765937788728116e-04,2.903337683112111882e-04
3.342000000000000000e+03,9.400000000000000000e+01,3.248000000000000000e+03,3.078817733990147818e-04,2.903337683112111882e-04
3.343000000000000000e+03,9.400000000000000000e+01,3.249000000000000000e+03,3.077870113881194100e-04,2.903337683112111882e-04
3.344000000000000000e+03,9.400000000000000000e+01,3.250000000000000000e+03,3.076923076923077029e-04,2.903337683112111882e-04
3.345000000000000000e+03,9.400000000000000000e+01,3.251000000000000000e+03,3.075976622577668578e-04,2.903337683112111882e-04
3.346000000000000000e+03,9.400000000000000000e+01,3.252000000000000000e+03,3.075030750307503166e-04,2.903337683112111882e-04
3.347000000000000000e+03,9.400000000000000000e+01,3.253000000000000000e+03,3.074085459575776036e-04,2.903337683112111882e-04
3.348000000000000000e+03,9.400000000000000000e+01,3.254000000000000000e+03,3.073140749846342708e-04,2.903337683112111882e-04
3.349000000000000000e+03,9.400000000000000000e+01,3.255000000000000000e+03,3.072196620583717355e-04,2.903337683112111882e-04
3.350000000000000000e+03,9.400000000000000000e+01,3.256000000000000000e+03,3.071253071253071177e-04,2.903337683112111882e-04
3.351000000000000000e+03,9.400000000000000000e+01,3.257000000000000000e+03,3.070310101320233485e-04,2.903337683112111882e-04
3.352000000000000000e+03,9.400000000000000000e+01,3.258000000000000000e+03,3.069367710251687904e-04,2.903337683112111882e-04
3.353000000000000000e+03,9.400000000000000000e+01,3.259000000000000000e+03,3.068425897514575089e-04,2.903337683112111882e-04
3.354000000000000000e+03,9.400000000000000000e+01,3.260000000000000000e+03,3.067484662576687297e-04,2.903337683112111882e-04
3.355000000000000000e+03,9.400000000000000000e+01,3.261000000000000000e+03,3.066544004906470561e-04,2.903337683112111882e-04
3.356000000000000000e+03,9.400000000000000000e+01,3.262000000000000000e+03,3.065603923973022520e-04,2.903337683112111882e-04
3.357000000000000000e+03,9.400000000000000000e+01,3.263000000000000000e+03,3.064664419246092416e-04,2.903337683112111882e-04
3.358000000000000000e+03,9.400000000000000000e+01,3.264000000000000000e+03,3.063725490196078389e-04,2.903337683112111882e-04
3.359000000000000000e+03,9.400000000000000000e+01,3.265000000000000000e+03,3.062787136294027471e-04,2.903337683112111882e-04
3.360000000000000000e+03,9.400000000000000000e+01,3.266000000000000000e+03,3.061849357011635049e-04,2.903337683112111882e-04
3.361000000000000000e+03,9.400000000000000000e+01,3.267000000000000000e+03,3.060912151821242695e-04,2.903337683112111882e-04
3.362000000000000000e+03,9.400000000000000000e+01,3.268000000000000000e+03,3.059975520195838163e-04,2.903337683112111882e-04
3.363000000000000000e+03,9.400000000000000000e+01,3.269000000000000000e+03,3.059039461609054851e-04,2.903337683112111882e-04
3.364000000000000000e+03,9.400000000000000000e+01,3.270000000000000000e+03,3.058103975535168004e-04,2.903337683112111882e-04
3.365000000000000000e+03,9.400000000000000000e+01,3.271000000000000000e+03,3.057169061449097969e-04,2.903337683112111882e-04
3.366000000000000000e+03,9.400000000000000000e+01,3.272000000000000000e+03,3.056234718826405855e-04,2.903337683112111882e-04
3.367000000000000000e+03,9.400000000000000000e+01,3.273000000000000000e+03,3.055300947143293534e-04,2.903337683112111882e-04
3.368000000000000000e+03,9.400000000000000000e+01,3.274000000000000000e+03,3.054367745876603642e-04,2.903337683112111882e-04
3.369000000000000000e+03,9.400000000000000000e+01,3.275000000000000000e+03,3.053435114503816870e-04,2.903337683112111882e-04
3.370000000000000000e+03,9.400000000000000000e+01,3.276000000000000000e+03,3.052503052503052500e-04,2.903337683112111882e-04
3.371000000000000000e+03,9.400000000000000000e+01,3.277000000000000000e+03,3.051571559353066787e-04,2.903337683112111882e-04
3.372000000000000000e+03,9.400000000000000000e+01,3.278000000000000000e+03,3.050640634533251867e-04,2.903337683112111882e-04
3.373000000000000000e+03,9.400000000000000000e+01,3.279000000000000000e+03,3.049710277523635222e-04,2.903337683112111882e-04
3.374000000000000000e+03,9.400000000000000000e+01,3.280000000000000000e+03,3.048780487804878046e-04,2.903337683112111882e-04
3.375000000000000000e+03,9.400000000000000000e+01,3.281000000000000000e+03,3.047851264858274711e-04,2.903337683112111882e-04
3.376000000000000000e+03,9.400000000000000000e+01,3.282000000000000000e+03,3.046922608165752761e-04,2.903337683112111882e-04
3.377000000000000000e+03,9.400000000000000000e+01,3.283000000000000000e+03,3.045994517209869119e-04,2.903337683112111882e-04
3.378000000000000000e+03,9.400000000000000000e+01,3.284000000000000000e+03,3.045066991473812257e-04,2.903337683112111882e-04
3.379000000000000000e+03,9.400000000000000000e+01,3.285000000000000000e+03,3.044140030441400569e-04,2.903337683112111882e-04
3.380000000000000000e+03,9.400000000000000000e+01,3.286000000000000000e+03,3.043213633597078574e-04,2.903337683112111882e-04
3.381000000000000000e+03,9.400000000000000000e+01,3.287000000000000000e+03,3.042287800425920170e-04,2.903337683112111882e-04
3.382000000000000000e+03,9.400000000000000000e+01,3.288000000000000000e+03,3.041362530413625385e-04,2.903337683112111882e-04
3.383000000000000000e+03,9.400000000000000000e+01,3.289000000000000000e+03,3.040437823046518743e-04,2.903337683112111882e-04
3.384000000000000000e+03,9.400000000000000000e+01,3.290000000000000000e+03,3.039513677811550357e-04,2.903337683112111882e-04
3.385000000000000000e+03,9.400000000000000000e+01,3.291000000000000000e+03,3.038590094196292669e-04,2.903337683112111882e-04
3.386000000000000000e+03,9.400000000000000000e+01,3.292000000000000000e+03,3.037667071688942622e-04,2.903337683112111882e-04
3.387000000000000000e+03,9.400000000000000000e+01,3.293000000000000000e+03,3.036744609778317867e-04,2.903337683112111882e-04
3.388000000000000000e+03,9.400000000000000000e+01,3.294000000000000000e+03,3.035822707953855673e-04,2.903337683112111882e-04
3.389000000000000000e+03,9.400000000000000000e+01,3.295000000000000000e+03,3.034901365705614559e-04,2.903337683112111882e-04
3.390000000000000000e+03,9.400000000000000000e+01,3.296000000000000000e+03,3.033980582524271582e-04,2.903337683112111882e-04
3.391000000000000000e+03,9.400000000000000000e+01,3.297000000000000000e+03,3.033060357901122333e-04,2.903337683112111882e-04
3.392000000000000000e+03,9.400000000000000000e+01,3.298000000000000000e+03,3.032140691328077692e-04,2.903337683112111882e-04
3.393000000000000000e+03,9.400000000000000000e+01,3.299000000000000000e+03,3.031221582297665990e-04,2.903337683112111882e-04
3.394000000000000000e+03,9.400000000000000000e+01,3.300000000000000000e+03,3.030303030303030300e-04,2.903337683112111882e-04
3.395000000000000000e+03,9.400000000000000000e+01,3.301000000000000000e+03,3.029385034837927897e-04,2.903337683112111882e-04
3.396000000000000000e+03,9.400000000000000000e+01,3.302000000000000000e+03,3.028467595396729171e-04,2.903337683112111882e-04
3.397000000000000000e+03,9.400000000000000000e+01,3.303000000000000000e+03,3.027550711474417088e-04,2.903337683112111882e-04
3.398000000000000000e+03,9.400000000000000000e+01,3.304000000000000000e+03,3.026634382566586101e-04,2.903337683112111882e-04
3.399000000000000000e+03,9.400000000000000000e+01,3.305000000000000000e+03,3.025718608169439988e-04,2.903337683112111882e-04
3.400000000000000000e+03,9.400000000000000000e+01,3.306000000000000000e+03,3.024803387779794557e-04,2.903337683112111882e-04
3.401000000000000000e+03,9.400000000000000000e+01,3.307000000000000000e+03,3.023888720895071144e-04,2.903337683112111882e-04
3.402000000000000000e+03,9.400000000000000000e+01,3.308000000000000000e+03,3.022974607013300947e-04,2.903337683112111882e-04
3.403000000000000000e+03,9.400000000000000000e+01,3.309000000000000000e+03,3.022061045633121779e-04,2.903337683112111882e-04
3.404000000000000000e+03,9.400000000000000000e+01,3.310000000000000000e+03,3.021148036253776432e-04,2.903337683112111882e-04
3.405000000000000000e+03,9.400000000000000000e+01,3.311000000000000000e+03,3.020235578375113231e-04,2.903337683112111882e-04
3.406000000000000000e+03,9.400000000000000000e+01,3.312000000000000000e+03,3.019323671497584397e-04,2.903337683112111882e-04
3.407000000000000000e+03,9.400000000000000000e+01,3.313000000000000000e+03,3.018412315122245512e-04,2.903337683112111882e-04
3.408000000000000000e+03,9.400000000000000000e+01,3.314000000000000000e+03,3.017501508750754431e-04,2.903337683112111882e-04
3.409000000000000000e+03,9.400000000000000000e+01,3.315000000000000000e+03,3.016591251885369657e-04,2.903337683112111882e-04
3.410000000000000000e+03,9.400000000000000000e+01,3.316000000000000000e+03,3.015681544028950343e-04,2.903337683112111882e-04
3.411000000000000000e+03,9.400000000000000000e+01,3.317000000000000000e+03,3.014772384684956288e-04,2.903337683112111882e-04
3.412000000000000000e+03,9.400000000000000000e+01,3.318000000000000000e+03,3.013863773357444145e-04,2.903337683112111882e-04
3.413000000000000000e+03,9.400000000000000000e+01,3.319000000000000000e+03,3.012955709551069588e-04,2.903337683112111882e-04
3.414000000000000000e+03,9.400000000000000000e+01,3.320000000000000000e+03,3.012048192771084603e-04,2.903337683112111882e-04
3.415000000000000000e+03,9.400000000000000000e+01,3.321000000000000000e+03,3.011141222523336402e-04,2.903337683112111882e-04
3.416000000000000000e+03,9.400000000000000000e+01,3.322000000000000000e+03,3.010234798314268510e-04,2.903337683112111882e-04
3.417000000000000000e+03,9.400000000000000000e+01,3.323000000000000000e+03,3.009328919650918052e-04,2.903337683112111882e-04
3.418000000000000000e+03,9.400000000000000000e+01,3.324000000000000000e+03,3.008423586040914668e-04,2.903337683112111882e-04
3.419000000000000000e+03,9.400000000000000000e+01,3.325000000000000000e+03,3.007518796992481058e-04,2.903337683112111882e-04
3.420000000000000000e+03,9.400000000000000000e+01,3.326000000000000000e+03,3.006614552014431896e-04,2.903337683112111882e-04
3.421000000000000000e+03,9.400000000000000000e+01,3.327000000000000000e+03,3.005710850616170578e-04,2.903337683112111882e-04
3.422000000000000000e+03,9.400000000000000000e+01,3.328000000000000000e+03,3.004807692307692474e-04,2.903337683112111882e-04
3.423000000000000000e+03,9.400000000000000000e+01,3.329000000000000000e+03,3.003905076599579509e-04,2.903337683112111882e-04
3.424000000000000000e+03,9.400000000000000000e+01,3.330000000000000000e+03,3.003003003003002869e-04,2.903337683112111882e-04
3.425000000000000000e+03,9.400000000000000000e+01,3.331000000000000000e+03,3.002101471029720837e-04,2.903337683112111882e-04
3.426000000000000000e+03,9.400000000000000000e+01,3.332000000000000000e+03,3.001200480192076623e-04,2.903337683112111882e-04
3.427000000000000000e+03,9.400000000000000000e+01,3.333000000000000000e+03,3.000300030003000534e-04,2.903337683112111882e-04
3.428000000000000000e+03,9.400000000000000000e+01,3.334000000000000000e+03,2.999400119976004548e-04,2.903337683112111882e-04
3.429000000000000000e+03,9.400000000000000000e+01,3.335000000000000000e+03,2.998500749625187200e-04,2.903337683112111882e-04
3.430000000000000000e+03,9.400000000000000000e+01,3.336000000000000000e+03,2.997601918465227612e-04,2.903337683112111882e-04
3.431000000000000000e+03,9.400000000000000000e+01,3.337000000000000000e+03,2.996703626011387668e-04,2.903337683112111882e-04
3.432000000000000000e+03,9.400000000000000000e+01,3.338000000000000000e+03,2.995805871779508756e-04,2.903337683112111882e-04
3.433000000000000000e+03,9.400000000000000000e+01,3.339000000000000000e+03,2.994908655286013938e-04,2.903337683112111882e-04
3.434000000000000000e+03,9.400000000000000000e+01,3.340000000000000000e+03,2.994011976047904157e-04,2.903337683112111882e-04
3.435000000000000000e+03,9.400000000000000000e+01,3.341000000000000000e+03,2.993115833582759861e-04,2.903337683112111882e-04
3.436000000000000000e+03,9.400000000000000000e+01,3.342000000000000000e+03,2.992220227408737211e-04,2.903337683112111882e-04
3.437000000000000000e+03,9.400000000000000000e+01,3.343000000000000000e+03,2.991325157044570789e-04,2.903337683112111882e-04
3.438000000000000000e+03,9.400000000000000000e+01,3.344000000000000000e+03,2.990430622009569261e-04,2.903337683112111882e-04
3.439000000000000000e+03,9.400000000000000000e+01,3.345000000000000000e+03,2.989536621823617548e-04,2.903337683112111882e-04
3.440000000000000000e+03,9.400000000000000000e+01,3.346000000000000000e+03,2.988643156007172487e-04,2.903337683112111882e-04
3.441000000000000000e+03,9.400000000000000000e+01,3.347000000000000000e+03,2.987750224081266626e-04,2.903337683112111882e-04
3.442000000000000000e+03,9.400000000000000000e+01,3.348000000000000000e+03,2.986857825567502804e-04,2.903337683112111882e-04
3.443000000000000000e+03,9.400000000000000000e+01,3.349000000000000000e+03,2.985965959988056318e-04,2.903337683112111882e-04
3.444000000000000000e+03,9.400000000000000000e+01,3.350000000000000000e+03,2.985074626865671672e-04,2.903337683112111882e-04
3.445000000000000000e+03,9.500000000000000000e+01,3.350000000000000000e+03,2.985074626865671672e-04,2.662372394202289281e-04
3.446000000000000000e+03,9.500000000000000000e+01,3.351000000000000000e+03,2.984183825723664744e-04,2.662372394202289281e-04
3.447000000000000000e+03,9.500000000000000000e+01,3.352000000000000000e+03,2.983293556085918992e-04,2.662372394202289281e-04
3.448000000000000000e+03,9.500000000000000000e+01,3.353000000000000000e+03,2.982403817476886538e-04,2.662372394202289281e-04
3.449000000000000000e+03,9.500000000000000000e+01,3.354000000000000000e+03,2.981514609421585999e-04,2.662372394202289281e-04
3.450000000000000000e+03,9.500000000000000000e+01,3.355000000000000000e+03,2.980625931445603574e-04,2.662372394202289281e-04
3.451000000000000000e+03,9.500000000000000000e+01,3.356000000000000000e+03,2.979737783075089245e-04,2.662372394202289281e-04
3.452000000000000000e+03,9.500000000000000000e+01,3.357000000000000000e+03,2.978850163836758947e-04,2.662372394202289281e-04
3.453000000000000000e+03,9.500000000000000000e+01,3.358000000000000000e+03,2.977963073257891861e-04,2.662372394202289281e-04
3.454000000000000000e+03,9.500000000000000000e+01,3.359000000000000000e+03,2.977076510866329324e-04,2.662372394202289281e-04
3.455000000000000000e+03,9.500000000000000000e+01,3.360000000000000000e+03,2.976190476190476459e-04,2.662372394202289281e-04
3.456000000000000000e+03,9.500000000000000000e+01,3.361000000000000000e+03,2.975304968759297838e-04,2.662372394202289281e-04
3.457000000000000000e+03,9.500000000000000000e+01,3.362000000000000000e+03,2.974419988102320190e-04,2.662372394202289281e-04
3.458000000000000000e+03,9.500000000000000000e+01,3.363000000000000000e+03,2.973535533749628069e-04,2.662372394202289281e-04
3.459000000000000000e+03,9.500000000000000000e+01,3.364000000000000000e+03,2.972651605231866560e-04,2.662372394202289281e-04
3.460000000000000000e+03,9.500000000000000000e+01,3.365000000000000000e+03,2.971768202080237484e-04,2.662372394202289281e-04
3.461000000000000000e+03,9.500000000000000000e+01,3.366000000000000000e+03,2.970885323826500486e-04,2.662372394202289281e-04
3.462000000000000000e+03,9.500000000000000000e+01,3.367000000000000000e+03,2.970002970002969781e-04,2.662372394202289281e-04
3.463000000000000000e+03,9.500000000000000000e+01,3.368000000000000000e+03,2.969121140142517946e-04,2.662372394202289281e-04
3.464000000000000000e+03,9.500000000000000000e+01,3.369000000000000000e+03,2.968239833778569419e-04,2.662372394202289281e-04
3.465000000000000000e+03,9.500000000000000000e+01,3.370000000000000000e+03,2.967359050445103749e-04,2.662372394202289281e-04
3.466000000000000000e+03,9.500000000000000000e+01,3.371000000000000000e+03,2.966478789676653969e-04,2.662372394202289281e-04
3.467000000000000000e+03,9.500000000000000000e+01,3.372000000000000000e+03,2.965599051008303887e-04,2.662372394202289281e-04
3.468000000000000000e+03,9.500000000000000000e+01,3.373000000000000000e+03,2.964719833975689172e-04,2.662372394202289281e-04
3.469000000000000000e+03,9.500000000000000000e+01,3.374000000000000000e+03,2.963841138114996806e-04,2.662372394202289281e-04
3.470000000000000000e+03,9.500000000000000000e+01,3.375000000000000000e+03,2.962962962962962924e-04,2.662372394202289281e-04
3.471000000000000000e+03,9.500000000000000000e+01,3.376000000000000000e+03,2.962085308056872264e-04,2.662372394202289281e-04
3.472000000000000000e+03,9.500000000000000000e+01,3.377000000000000000e+03,2.961208172934557087e-04,2.662372394202289281e-04
3.473000000000000000e+03,9.500000000000000000e+01,3.378000000000000000e+03,2.960331557134398802e-04,2.662372394202289281e-04
3.474000000000000000e+03,9.500000000000000000e+01,3.379000000000000000e+03,2.959455460195324172e-04,2.662372394202289281e-04
3.475000000000000000e+03,9.500000000000000000e+01,3.380000000000000000e+03,2.958579881656804773e-04,2.662372394202289281e-04
3.476000000000000000e+03,9.500000000000000000e+01,3.381000000000000000e+03,2.957704821058858074e-04,2.662372394202289281e-04
3.477000000000000000e+03,9.500000000000000000e+01,3.382000000000000000e+03,2.956830277942046358e-04,2.662372394202289281e-04
3.478000000000000000e+03,9.500000000000000000e+01,3.383000000000000000e+03,2.955956251847472924e-04,2.662372394202289281e-04
3.479000000000000000e+03,9.500000000000000000e+01,3.384000000000000000e+03,2.955082742316784798e-04,2.662372394202289281e-04
3.480000000000000000e+03,9.500000000000000000e+01,3.385000000000000000e+03,2.954209748892171108e-04,2.662372394202289281e-04
3.481000000000000000e+03,9.500000000000000000e+01,3.386000000000000000e+03,2.953337271116361455e-04,2.662372394202289281e-04
3.482000000000000000e+03,9.500000000000000000e+01,3.387000000000000000e+03,2.952465308532624833e-04,2.662372394202289281e-04
3.483000000000000000e+03,9.500000000000000000e+01,3.388000000000000000e+03,2.951593860684769625e-04,2.662372394202289281e-04
3.484000000000000000e+03,9.500000000000000000e+01,3.389000000000000000e+03,2.950722927117143605e-04,2.662372394202289281e-04
3.485000000000000000e+03,9.500000000000000000e+01,3.390000000000000000e+03,2.949852507374631227e-04,2.662372394202289281e-04
3.486000000000000000e+03,9.500000000000000000e+01,3.391000000000000000e+03,2.948982601002654168e-04,2.662372394202289281e-04
3.487000000000000000e+03,9.500000000000000000e+01,3.392000000000000000e+03,2.948113207547169699e-04,2.662372394202289281e-04
3.488000000000000000e+03,9.500000000000000000e+01,3.393000000000000000e+03,2.947244326554671230e-04,2.662372394202289281e-04
3.489000000000000000e+03,9.500000000000000000e+01,3.394000000000000000e+03,2.946375957572186142e-04,2.662372394202289281e-04
3.490000000000000000e+03,9.500000000000000000e+01,3.395000000000000000e+03,2.945508100147275240e-04,2.662372394202289281e-04
3.491000000000000000e+03,9.500000000000000000e+01,3.396000000000000000e+03,2.944640753828032761e-04,2.662372394202289281e-04
3.492000000000000000e+03,9.500000000000000000e+01,3.397000000000000000e+03,2.943773918163085281e-04,2.662372394202289281e-04
3.493000000000000000e+03,9.500000000000000000e+01,3.398000000000000000e+03,2.942907592701589012e-04,2.662372394202289281e-04
3.494000000000000000e+03,9.500000000000000000e+01,3.399000000000000000e+03,2.942041776993233049e-04,2.662372394202289281e-04
3.495000000000000000e+03,9.500000000000000000e+01,3.400000000000000000e+03,2.941176470588235036e-04,2.662372394202289281e-04
3.496000000000000000e+03,9.500000000000000000e+01,3.401000000000000000e+03,2.940311673037341710e-04,2.662372394202289281e-04
3.497000000000000000e+03,9.500000000000000000e+01,3.402000000000000000e+03,2.939447383891828354e-04,2.662372394202289281e-04
3.498000000000000000e+03,9.500000000000000000e+01,3.403000000000000000e+03,2.938583602703497173e-04,2.662372394202289281e-04
3.499000000000000000e+03,9.500000000000000000e+01,3.404000000000000000e+03,2.937720329024676755e-04,2.662372394202289281e-04
3.500000000000000000e+03,9.500000000000000000e+01,3.405000000000000000e+03,2.936857562408223148e-04,2.662372394202289281e-04
3.501000000000000000e+03,9.500000000000000000e+01,3.406000000000000000e+03,2.935995302407516075e-04,2.662372394202289281e-04
3.502000000000000000e+03,9.500000000000000000e+01,3.407000000000000000e+03,2.935133548576460008e-04,2.662372394202289281e-04
3.503000000000000000e+03,9.500000000000000000e+01,3.408000000000000000e+03,2.934272300469483634e-04,2.662372394202289281e-04
3.504000000000000000e+03,9.500000000000000000e+01,3.409000000000000000e+03,2.933411557641537140e-04,2.662372394202289281e-04
3.505000000000000000e+03,9.500000000000000000e+01,3.410000000000000000e+03,2.932551319648093839e-04,2.662372394202289281e-04
3.506000000000000000e+03,9.500000000000000000e+01,3.411000000000000000e+03,2.931691586045148006e-04,2.662372394202289281e-04
3.507000000000000000e+03,9.500000000000000000e+01,3.412000000000000000e+03,2.930832356389214332e-04,2.662372394202289281e-04
3.508000000000000000e+03,9.500000000000000000e+01,3.413000000000000000e+03,2.929973630237327925e-04,2.662372394202289281e-04
3.509000000000000000e+03,9.500000000000000000e+01,3.414000000000000000e+03,2.929115407147041598e-04,2.662372394202289281e-04
3.510000000000000000e+03,9.500000000000000000e+01,3.415000000000000000e+03,2.928257686676427498e-04,2.662372394202289281e-04
3.511000000000000000e+03,9.500000000000000000e+01,3.416000000000000000e+03,2.927400468384074939e-04,2.662372394202289281e-04
3.512000000000000000e+03,9.500000000000000000e+01,3.417000000000000000e+03,2.926543751829089853e-04,2.662372394202289281e-04
3.513000000000000000e+03,9.500000000000000000e+01,3.418000000000000000e+03,2.925687536571094254e-04,2.662372394202289281e-04
3.514000000000000000e+03,9.500000000000000000e+01,3.419000000000000000e+03,2.924831822170225154e-04,2.662372394202289281e-04
3.515000000000000000e+03,9.500000000000000000e+01,3.420000000000000000e+03,2.923976608187134557e-04,2.662372394202289281e-04
3.516000000000000000e+03,9.500000000000000000e+01,3.421000000000000000e+03,2.923121894182987299e-04,2.662372394202289281e-04
3.517000000000000000e+03,9.500000000000000000e+01,3.422000000000000000e+03,2.922267679719462124e-04,2.662372394202289281e-04
3.518000000000000000e+03,9.500000000000000000e+01,3.423000000000000000e+03,2.921413964358749523e-04,2.662372394202289281e-04
3.519000000000000000e+03,9.500000000000000000e+01,3.424000000000000000e+03,2.920560747663551184e-04,2.662372394202289281e-04
3.520000000000000000e+03,9.500000000000000000e+01,3.425000000000000000e+03,2.919708029197080543e-04,2.662372394202289281e-04
3.521000000000000000e+03,9.500000000000000000e+01,3.426000000000000000e+03,2.918855808523058981e-04,2.662372394202289281e-04
3.522000000000000000e+03,9.500000000000000000e+01,3.427000000000000000e+03,2.918004085205719083e-04,2.662372394202289281e-04
3.523000000000000000e+03,9.500000000000000000e+01,3.428000000000000000e+03,2.917152858809801382e-04,2.662372394202289281e-04
3.524000000000000000e+03,9.500000000000000000e+01,3.429000000000000000e+03,2.916302128900554358e-04,2.662372394202289281e-04
3.525000000000000000e+03,9.500000000000000000e+01,3.430000000000000000e+03,2.915451895043731732e-04,2.662372394202289281e-04
3.526000000000000000e+03,9.500000000000000000e+01,3.431000000000000000e+03,2.914602156805596255e-04,2.662372394202289281e-04
3.527000000000000000e+03,9.500000000000000000e+01,3.432000000000000000e+03,2.913752913752913750e-04,2.662372394202289281e-04
3.528000000000000000e+03,9.500000000000000000e+01,3.433000000000000000e+03,2.912904165452956363e-04,2.662372394202289281e-04
3.529000000000000000e+03,9.500000000000000000e+01,3.434000000000000000e+03,2.912055911473500390e-04,2.662372394202289281e-04
3.530000000000000000e+03,9.500000000000000000e+01,3.435000000000000000e+03,2.911208151382824118e-04,2.662372394202289281e-04
3.531000000000000000e+03,9.500000000000000000e+01,3.436000000000000000e+03,2.910360884749708900e-04,2.662372394202289281e-04
3.532000000000000000e+03,9.500000000000000000e+01,3.437000000000000000e+03,2.909514111143439159e-04,2.662372394202289281e-04
3.533000000000000000e+03,9.500000000000000000e+01,3.438000000000000000e+03,2.908667830133798596e-04,2.662372394202289281e-04
3.534000000000000000e+03,9.500000000000000000e+01,3.439000000000000000e+03,2.907822041291072894e-04,2.662372394202289281e-04
3.535000000000000000e+03,9.500000000000000000e+01,3.440000000000000000e+03,2.906976744186046471e-04,2.662372394202289281e-04
3.536000000000000000e+03,9.500000000000000000e+01,3.441000000000000000e+03,2.906131938390003021e-04,2.662372394202289281e-04
3.537000000000000000e+03,9.500000000000000000e+01,3.442000000000000000e+03,2.905287623474723884e-04,2.662372394202289281e-04
3.538000000000000000e+03,9.500000000000000000e+01,3.443000000000000000e+03,2.904443799012489135e-04,2.662372394202289281e-04
3.539000000000000000e+03,9.500000000000000000e+01,3.444000000000000000e+03,2.903600464576074330e-04,2.662372394202289281e-04
3.540000000000000000e+03,9.500000000000000000e+01,3.445000000000000000e+03,2.902757619738751587e-04,2.662372394202289281e-04
3.541000000000000000e+03,9.500000000000000000e+01,3.446000000000000000e+03,2.901915264074289048e-04,2.662372394202289281e-04
3.542000000000000000e+03,9.500000000000000000e+01,3.447000000000000000e+03,2.901073397156948169e-04,2.662372394202289281e-04
3.543000000000000000e+03,9.500000000000000000e+01,3.448000000000000000e+03,2.900232018561484798e-04,2.662372394202289281e-04
3.544000000000000000e+03,9.500000000000000000e+01,3.449000000000000000e+03,2.899391127863148641e-04,2.662372394202289281e-04
3.545000000000000000e+03,9.500000000000000000e+01,3.450000000000000000e+03,2.898550724637681086e-04,2.662372394202289281e-04
3.546000000000000000e+03,9.500000000000000000e+01,3.451000000000000000e+03,2.897710808461315753e-04,2.662372394202289281e-04
3.547000000000000000e+03,9.500000000000000000e+01,3.452000000000000000e+03,2.896871378910776318e-04,2.662372394202289281e-04
3.548000000000000000e+03,9.500000000000000000e+01,3.453000000000000000e+03,2.896032435563278143e-04,2.662372394202289281e-04
3.549000000000000000e+03,9.500000000000000000e+01,3.454000000000000000e+03,2.895193977996525568e-04,2.662372394202289281e-04
3.550000000000000000e+03,9.500000000000000000e+01,3.455000000000000000e+03,2.894356005788711905e-04,2.662372394202289281e-04
3.551000000000000000e+03,9.500000000000000000e+01,3.456000000000000000e+03,2.893518518518518358e-04,2.662372394202289281e-04
3.552000000000000000e+03,9.500000000000000000e+01,3.457000000000000000e+03,2.892681515765114023e-04,2.662372394202289281e-04
3.553000000000000000e+03,9.500000000000000000e+01,3.458000000000000000e+03,2.891844997108154801e-04,2.662372394202289281e-04
3.554000000000000000e+03,9.500000000000000000e+01,3.459000000000000000e+03,2.891008962127782859e-04,2.662372394202289281e-04
3.555000000000000000e+03,9.500000000000000000e+01,3.460000000000000000e+03,2.890173410404624460e-04,2.662372394202289281e-04
3.556000000000000000e+03,9.500000000000000000e+01,3.461000000000000000e+03,2.889338341519792131e-04,2.662372394202289281e-04
3.557000000000000000e+03,9.500000000000000000e+01,3.462000000000000000e+03,2.888503755054881413e-04,2.662372394202289281e-04
3.558000000000000000e+03,9.500000000000000000e+01,3.463000000000000000e+03,2.887669650591972483e-04,2.662372394202289281e-04
3.559000000000000000e+03,9.500000000000000000e+01,3.464000000000000000e+03,2.886836027713625820e-04,2.662372394202289281e-04
3.560000000000000000e+03,9.500000000000000000e+01,3.465000000000000000e+03,2.886002886002886000e-04,2.662372394202289281e-04
3.561000000000000000e+03,9.500000000000000000e+01,3.466000000000000000e+03,2.885170225043277360e-04,2.662372394202289281e-04
3.562000000000000000e+03,9.500000000000000000e+01,3.467000000000000000e+03,2.884338044418805619e-04,2.662372394202289281e-04
3.563000000000000000e+03,9.500000000000000000e+01,3.468000000000000000e+03,2.883506343713956258e-04,2.662372394202289281e-04
3.564000000000000000e+03,9.500000000000000000e+01,3.469000000000000000e+03,2.882675122513692892e-04,2.662372394202289281e-04
3.565000000000000000e+03,9.500000000000000000e+01,3.470000000000000000e+03,2.881844380403458350e-04,2.662372394202289281e-04
3.566000000000000000e+03,9.500000000000000000e+01,3.471000000000000000e+03,2.881014116969173055e-04,2.662372394202289281e-04
3.567000000000000000e+03,9.500000000000000000e+01,3.472000000000000000e+03,2.880184331797235021e-04,2.662372394202289281e-04
3.568000000000000000e+03,9.500000000000000000e+01,3.473000000000000000e+03,2.879355024474517682e-04,2.662372394202289281e-04
3.569000000000000000e+03,9.500000000000000000e+01,3.474000000000000000e+03,2.878526194588370982e-04,2.662372394202289281e-04
3.570000000000000000e+03,9.500000000000000000e+01,3.475000000000000000e+03,2.877697841726618660e-04,2.662372394202289281e-04
3.571000000000000000e+03,9.500000000000000000e+01,3.476000000000000000e+03,2.876869965477560419e-04,2.662372394202289281e-04
3.572000000000000000e+03,9.500000000000000000e+01,3.477000000000000000e+03,2.876042565429968133e-04,2.662372394202289281e-04
3.573000000000000000e+03,9.500000000000000000e+01,3.478000000000000000e+03,2.875215641173088014e-04,2.662372394202289281e-04
3.574000000000000000e+03,9.500000000000000000e+01,3.479000000000000000e+03,2.874389192296636819e-04,2.662372394202289281e-04
3.575000000000000000e+03,9.500000000000000000e+01,3.480000000000000000e+03,2.873563218390804558e-04,2.662372394202289281e-04
3.576000000000000000e+03,9.500000000000000000e+01,3.481000000000000000e+03,2.872737719046251242e-04,2.662372394202289281e-04
3.577000000000000000e+03,9.500000000000000000e+01,3.482000000000000000e+03,2.871912693854106885e-04,2.662372394202289281e-04
3.578000000000000000e+03,9.500000000000000000e+01,3.483000000000000000e+03,2.871088142405972044e-04,2.662372394202289281e-04
3.579000000000000000e+03,9.500000000000000000e+01,3.484000000000000000e+03,2.870264064293915111e-04,2.662372394202289281e-04
3.580000000000000000e+03,9.500000000000000000e+01,3.485000000000000000e+03,2.869440459110473391e-04,2.662372394202289281e-04
3.581000000000000000e+03,9.500000000000000000e+01,3.486000000000000000e+03,2.868617326448651486e-04,2.662372394202289281e-04
3.582000000000000000e+03,9.500000000000000000e+01,3.487000000000000000e+03,2.867794665901921285e-04,2.662372394202289281e-04
3.583000000000000000e+03,9.500000000000000000e+01,3.488000000000000000e+03,2.866972477064220343e-04,2.662372394202289281e-04
3.584000000000000000e+03,9.500000000000000000e+01,3.489000000000000000e+03,2.866150759529951337e-04,2.662372394202289281e-04
3.585000000000000000e+03,9.500000000000000000e+01,3.490000000000000000e+03,2.865329512893982611e-04,2.662372394202289281e-04
3.586000000000000000e+03,9.500000000000000000e+01,3.491000000000000000e+03,2.864508736751647088e-04,2.662372394202289281e-04
3.587000000000000000e+03,9.500000000000000000e+01,3.492000000000000000e+03,2.863688430698740103e-04,2.662372394202289281e-04
3.588000000000000000e+03,9.500000000000000000e+01,3.493000000000000000e+03,2.862868594331519946e-04,2.662372394202289281e-04
3.589000000000000000e+03,9.500000000000000000e+01,3.494000000000000000e+03,2.862049227246708403e-04,2.662372394202289281e-04
3.590000000000000000e+03,9.500000000000000000e+01,3.495000000000000000e+03,2.861230329041488047e-04,2.662372394202289281e-04
3.591000000000000000e+03,9.500000000000000000e+01,3.496000000000000000e+03,2.860411899313501150e-04,2.662372394202289281e-04
3.592000000000000000e+03,9.500000000000000000e+01,3.497000000000000000e+03,2.859593937660852400e-04,2.662372394202289281e-04
3.593000000000000000e+03,9.500000000000000000e+01,3.498000000000000000e+03,2.858776443682104016e-04,2.662372394202289281e-04
3.594000000000000000e+03,9.500000000000000000e+01,3.499000000000000000e+03,2.857959416976279003e-04,2.662372394202289281e-04
3.595000000000000000e+03,9.500000000000000000e+01,3.500000000000000000e+03,2.857142857142857357e-04,2.662372394202289281e-04
3.596000000000000000e+03,9.500000000000000000e+01,3.501000000000000000e+03,2.856326763781776609e-04,2.662372394202289281e-04
3.597000000000000000e+03,9.500000000000000000e+01,3.502000000000000000e+03,2.855511136493432364e-04,2.662372394202289281e-04
3.598000000000000000e+03,9.500000000000000000e+01,3.503000000000000000e+03,2.854695974878675591e-04,2.662372394202289281e-04
3.599000000000000000e+03,9.500000000000000000e+01,3.504000000000000000e+03,2.853881278538812627e-04,2.662372394202289281e-04
3.600000000000000000e+03,9.500000000000000000e+01,3.505000000000000000e+03,2.853067047075606255e-04,2.662372394202289281e-04
3.601000000000000000e+03,9.500000000000000000e+01,3.506000000000000000e+03,2.852253280091271914e-04,2.662372394202289281e-04
3.602000000000000000e+03,9.500000000000000000e+01,3.507000000000000000e+03,2.851439977188480407e-04,2.662372394202289281e-04
3.603000000000000000e+03,9.500000000000000000e+01,3.508000000000000000e+03,2.850627137970353567e-04,2.662372394202289281e-04
3.604000000000000000e+03,9.500000000000000000e+01,3.509000000000000000e+03,2.849814762040467505e-04,2.662372394202289281e-04
3.605000000000000000e+03,9.500000000000000000e+01,3.510000000000000000e+03,2.849002849002848820e-04,2.662372394202289281e-04
3.606000000000000000e+03,9.500000000000000000e+01,3.511000000000000000e+03,2.848191398461976764e-04,2.662372394202289281e-04
3.607000000000000000e+03,9.500000000000000000e+01,3.512000000000000000e+03,2.847380410022778909e-04,2.662372394202289281e-04
3.608000000000000000e+03,9.500000000000000000e+01,3.513000000000000000e+03,2.846569883290634936e-04,2.662372394202289281e-04
3.609000000000000000e+03,9.500000000000000000e+01,3.514000000000000000e+03,2.845759817871371762e-04,2.662372394202289281e-04
3.610000000000000000e+03,9.500000000000000000e+01,3.515000000000000000e+03,2.844950213371266246e-04,2.662372394202289281e-04
3.611000000000000000e+03,9.500000000000000000e+01,3.516000000000000000e+03,2.844141069397041941e-04,2.662372394202289281e-04
3.612000000000000000e+03,9.500000000000000000e+01,3.517000000000000000e+03,2.843332385555871256e-04,2.662372394202289281e-04
3.613000000000000000e+03,9.500000000000000000e+01,3.518000000000000000e+03,2.842524161455372211e-04,2.662372394202289281e-04
3.614000000000000000e+03,9.500000000000000000e+01,3.519000000000000000e+03,2.841716396703608972e-04,2.662372394202289281e-04
3.615000000000000000e+03,9.500000000000000000e+01,3.520000000000000000e+03,2.840909090909090771e-04,2.662372394202289281e-04
3.616000000000000000e+03,9.500000000000000000e+01,3.521000000000000000e+03,2.840102243680772448e-04,2.662372394202289281e-04
3.617000000000000000e+03,9.500000000000000000e+01,3.522000000000000000e+03,2.839295854628052281e-04,2.662372394202289281e-04
3.618000000000000000e+03,9.500000000000000000e+01,3.523000000000000000e+03,2.838489923360771987e-04,2.662372394202289281e-04
3.619000000000000000e+03,9.500000000000000000e+01,3.524000000000000000e+03,2.837684449489216720e-04,2.662372394202289281e-04
3.620000000000000000e+03,9.500000000000000000e+01,3.525000000000000000e+03,2.836879432624113450e-04,2.662372394202289281e-04
3.621000000000000000e+03,9.500000000000000000e+01,3.526000000000000000e+03,2.836074872376630955e-04,2.662372394202289281e-04
3.622000000000000000e+03,9.500000000000000000e+01,3.527000000000000000e+03,2.835270768358378202e-04,2.662372394202289281e-04
3.623000000000000000e+03,9.500000000000000000e+01,3.528000000000000000e+03,2.834467120181405971e-04,2.662372394202289281e-04
3.624000000000000000e+03,9.500000000000000000e+01,3.529000000000000000e+03,2.833663927458203598e-04,2.662372394202289281e-04
3.625000000000000000e+03,9.500000000000000000e+01,3.530000000000000000e+03,2.832861189801699525e-04,2.662372394202289281e-04
3.626000000000000000e+03,9.500000000000000000e+01,3.531000000000000000e+03,2.832058906825261836e-04,2.662372394202289281e-04
3.627000000000000000e+03,9.500000000000000000e+01,3.532000000000000000e+03,2.831257078142695549e-04,2.662372394202289281e-04
3.628000000000000000e+03,9.500000000000000000e+01,3.533000000000000000e+03,2.830455703368242072e-04,2.662372394202289281e-04
3.629000000000000000e+03,9.500000000000000000e+01,3.534000000000000000e+03,2.829654782116581917e-04,2.662372394202289281e-04
3.630000000000000000e+03,9.500000000000000000e+01,3.535000000000000000e+03,2.828854314002828734e-04,2.662372394202289281e-04
3.631000000000000000e+03,9.500000000000000000e+01,3.536000000000000000e+03,2.828054298642534189e-04,2.662372394202289281e-04
3.632000000000000000e+03,9.500000000000000000e+01,3.537000000000000000e+03,2.827254735651682006e-04,2.662372394202289281e-04
3.633000000000000000e+03,9.500000000000000000e+01,3.538000000000000000e+03,2.826455624646692839e-04,2.662372394202289281e-04
3.634000000000000000e+03,9.500000000000000000e+01,3.539000000000000000e+03,2.825656965244419398e-04,2.662372394202289281e-04
3.635000000000000000e+03,9.500000000000000000e+01,3.540000000000000000e+03,2.824858757062146991e-04,2.662372394202289281e-04
3.636000000000000000e+03,9.500000000000000000e+01,3.541000000000000000e+03,2.824060999717594063e-04,2.662372394202289281e-04
3.637000000000000000e+03,9.500000000000000000e+01,3.542000000000000000e+03,2.823263692828910029e-04,2.662372394202289281e-04
3.638000000000000000e+03,9.500000000000000000e+01,3.543000000000000000e+03,2.822466836014676903e-04,2.662372394202289281e-04
3.639000000000000000e+03,9.500000000000000000e+01,3.544000000000000000e+03,2.821670428893904956e-04,2.662372394202289281e-04
3.640000000000000000e+03,9.500000000000000000e+01,3.545000000000000000e+03,2.820874471086036515e-04,2.662372394202289281e-04
3.641000000000000000e+03,9.500000000000000000e+01,3.546000000000000000e+03,2.820078962210942168e-04,2.662372394202289281e-04
3.642000000000000000e+03,9.500000000000000000e+01,3.547000000000000000e+03,2.819283901888920219e-04,2.662372394202289281e-04
3.643000000000000000e+03,9.500000000000000000e+01,3.548000000000000000e+03,2.818489289740698858e-04,2.662372394202289281e-04
3.644000000000000000e+03,9.500000000000000000e+01,3.549000000000000000e+03,2.817695125387432910e-04,2.662372394202289281e-04
3.645000000000000000e+03,9.500000000000000000e+01,3.550000000000000000e+03,2.816901408450704376e-04,2.662372394202289281e-04
3.646000000000000000e+03,9.500000000000000000e+01,3.551000000000000000e+03,2.816108138552520261e-04,2.662372394202289281e-04
3.647000000000000000e+03,9.500000000000000000e+01,3.552000000000000000e+03,2.815315315315315291e-04,2.662372394202289281e-04
3.648000000000000000e+03,9.500000000000000000e+01,3.553000000000000000e+03,2.814522938361947572e-04,2.662372394202289281e-04
3.649000000000000000e+03,9.500000000000000000e+01,3.554000000000000000e+03,2.813731007315700759e-04,2.662372394202289281e-04
3.650000000000000000e+03,9.500000000000000000e+01,3.555000000000000000e+03,2.812939521800281346e-04,2.662372394202289281e-04
3.651000000000000000e+03,9.500000000000000000e+01,3.556000000000000000e+03,2.812148481439820293e-04,2.662372394202289281e-04
3.652000000000000000e+03,9.500000000000000000e+01,3.557000000000000000e+03,2.811357885858869771e-04,2.662372394202289281e-04
3.653000000000000000e+03,9.500000000000000000e+01,3.558000000000000000e+03,2.810567734682405876e-04,2.662372394202289281e-04
3.654000000000000000e+03,9.500000000000000000e+01,3.559000000000000000e+03,2.809778027535824829e-04,2.662372394202289281e-04
3.655000000000000000e+03,9.500000000000000000e+01,3.560000000000000000e+03,2.808988764044944068e-04,2.662372394202289281e-04
3.656000000000000000e+03,9.500000000000000000e+01,3.561000000000000000e+03,2.808199943836001155e-04,2.662372394202289281e-04
3.657000000000000000e+03,9.500000000000000000e+01,3.562000000000000000e+03,2.807411566535654326e-04,2.662372394202289281e-04
3.658000000000000000e+03,9.500000000000000000e+01,3.563000000000000000e+03,2.806623631770979775e-04,2.662372394202289281e-04
3.659000000000000000e+03,9.500000000000000000e+01,3.564000000000000000e+03,2.805836139169472741e-04,2.662372394202289281e-04
3.660000000000000000e+03,9.500000000000000000e+01,3.565000000000000000e+03,2.805049088359046422e-04,2.662372394202289281e-04
3.661000000000000000e+03,9.500000000000000000e+01,3.566000000000000000e+03,2.804262478968031435e-04,2.662372394202289281e-04
3.662000000000000000e+03,9.500000000000000000e+01,3.567000000000000000e+03,2.803476310625175271e-04,2.662372394202289281e-04
3.663000000000000000e+03,9.500000000000000000e+01,3.568000000000000000e+03,2.802690582959641214e-04,2.662372394202289281e-04
3.664000000000000000e+03,9.500000000000000000e+01,3.569000000000000000e+03,2.801905295601008882e-04,2.662372394202289281e-04
3.665000000000000000e+03,9.500000000000000000e+01,3.570000000000000000e+03,2.801120448179271515e-04,2.662372394202289281e-04
3.666000000000000000e+03,9.500000000000000000e+01,3.571000000000000000e+03,2.800336040324839229e-04,2.662372394202289281e-04
3.667000000000000000e+03,9.500000000000000000e+01,3.572000000000000000e+03,2.799552071668533052e-04,2.662372394202289281e-04
3.668000000000000000e+03,9.500000000000000000e+01,3.573000000000000000e+03,2.798768541841589806e-04,2.662372394202289281e-04
3.669000000000000000e+03,9.500000000000000000e+01,3.574000000000000000e+03,2.797985450475657765e-04,2.662372394202289281e-04
3.670000000000000000e+03,9.500000000000000000e+01,3.575000000000000000e+03,2.797202797202797200e-04,2.662372394202289281e-04
3.671000000000000000e+03,9.500000000000000000e+01,3.576000000000000000e+03,2.796420581655480924e-04,2.662372394202289281e-04
3.672000000000000000e+03,9.500000000000000000e+01,3.577000000000000000e+03,2.795638803466592116e-04,2.662372394202289281e-04
3.673000000000000000e+03,9.500000000000000000e+01,3.578000000000000000e+03,2.794857462269424329e-04,2.662372394202289281e-04
3.674000000000000000e+03,9.500000000000000000e+01,3.579000000000000000e+03,2.794076557697680943e-04,2.662372394202289281e-04
3.675000000000000000e+03,9.500000000000000000e+01,3.580000000000000000e+03,2.793296089385474625e-04,2.662372394202289281e-04
3.676000000000000000e+03,9.500000000000000000e+01,3.581000000000000000e+03,2.792516056967327327e-04,2.662372394202289281e-04
3.677000000000000000e+03,9.500000000000000000e+01,3.582000000000000000e+03,2.791736460078168662e-04,2.662372394202289281e-04
3.678000000000000000e+03,9.500000000000000000e+01,3.583000000000000000e+03,2.790957298353335361e-04,2.662372394202289281e-04
3.679000000000000000e+03,9.500000000000000000e+01,3.584000000000000000e+03,2.790178571428571274e-04,2.662372394202289281e-04
3.680000000000000000e+03,9.500000000000000000e+01,3.585000000000000000e+03,2.789400278940027907e-04,2.662372394202289281e-04
3.681000000000000000e+03,9.500000000000000000e+01,3.586000000000000000e+03,2.788622420524261179e-04,2.662372394202289281e-04
3.682000000000000000e+03,9.500000000000000000e+01,3.587000000000000000e+03,2.787844995818232496e-04,2.662372394202289281e-04
3.683000000000000000e+03,9.500000000000000000e+01,3.588000000000000000e+03,2.787068004459308758e-04,2.662372394202289281e-04
3.684000000000000000e+03,9.500000000000000000e+01,3.589000000000000000e+03,2.786291446085260729e-04,2.662372394202289281e-04
3.685000000000000000e+03,9.500000000000000000e+01,3.590000000000000000e+03,2.785515320334261955e-04,2.662372394202289281e-04
3.686000000000000000e+03,9.500000000000000000e+01,3.591000000000000000e+03,2.784739626844889848e-04,2.662372394202289281e-04
3.687000000000000000e+03,9.500000000000000000e+01,3.592000000000000000e+03,2.783964365256124600e-04,2.662372394202289281e-04
3.688000000000000000e+03,9.500000000000000000e+01,3.593000000000000000e+03,2.783189535207347557e-04,2.662372394202289281e-04
3.689000000000000000e+03,9.500000000000000000e+01,3.594000000000000000e+03,2.782415136338341763e-04,2.662372394202289281e-04
3.690000000000000000e+03,9.500000000000000000e+01,3.595000000000000000e+03,2.781641168289290876e-04,2.662372394202289281e-04
3.691000000000000000e+03,9.500000000000000000e+01,3.596000000000000000e+03,2.780867630700778622e-04,2.662372394202289281e-04
3.692000000000000000e+03,9.500000000000000000e+01,3.597000000000000000e+03,2.780094523213789341e-04,2.662372394202289281e-04
3.693000000000000000e+03,9.500000000000000000e+01,3.598000000000000000e+03,2.779321845469705276e-04,2.662372394202289281e-04
3.694000000000000000e+03,9.500000000000000000e+01,3.599000000000000000e+03,2.778549597110308196e-04,2.662372394202289281e-04
3.695000000000000000e+03,9.500000000000000000e+01,3.600000000000000000e+03,2.777777777777777775e-04,2.662372394202289281e-04
3.696000000000000000e+03,9.500000000000000000e+01,3.601000000000000000e+03,2.777006387114690504e-04,2.662372394202289281e-04
3.697000000000000000e+03,9.500000000000000000e+01,3.602000000000000000e+03,2.776235424764020234e-04,2.662372394202289281e-04
3.698000000000000000e+03,9.500000000000000000e+01,3.603000000000000000e+03,2.775464890369137090e-04,2.662372394202289281e-04
3.699000000000000000e+03,9.500000000000000000e+01,3.604000000000000000e+03,2.774694783573806935e-04,2.662372394202289281e-04
3.700000000000000000e+03,9.500000000000000000e+01,3.605000000000000000e+03,2.773925104022191362e-04,2.662372394202289281e-04
3.701000000000000000e+03,9.500000000000000000e+01,3.606000000000000000e+03,2.773155851358846615e-04,2.662372394202289281e-04
3.702000000000000000e+03,9.500000000000000000e+01,3.607000000000000000e+03,2.772387025228721961e-04,2.662372394202289281e-04
3.703000000000000000e+03,9.500000000000000000e+01,3.608000000000000000e+03,2.771618625277161860e-04,2.662372394202289281e-04
3.704000000000000000e+03,9.500000000000000000e+01,3.609000000000000000e+03,2.770850651149903252e-04,2.662372394202289281e-04
3.705000000000000000e+03,9.500000000000000000e+01,3.610000000000000000e+03,2.770083102493075015e-04,2.662372394202289281e-04
3.706000000000000000e+03,9.500000000000000000e+01,3.611000000000000000e+03,2.769315978953198511e-04,2.662372394202289281e-04
3.707000000000000000e+03,9.500000000000000000e+01,3.612000000000000000e+03,2.768549280177187038e-04,2.662372394202289281e-04
3.708000000000000000e+03,9.500000000000000000e+01,3.613000000000000000e+03,2.767783005812344209e-04,2.662372394202289281e-04
3.709000000000000000e+03,9.500000000000000000e+01,3.614000000000000000e+03,2.767017155506363950e-04,2.662372394202289281e-04
3.710000000000000000e+03,9.500000000000000000e+01,3.615000000000000000e+03,2.766251728907330497e-04,2.662372394202289281e-04
3.711000000000000000e+03,9.500000000000000000e+01,3.616000000000000000e+03,2.765486725663716776e-04,2.662372394202289281e-04
3.712000000000000000e+03,9.500000000000000000e+01,3.617000000000000000e+03,2.764722145424384938e-04,2.662372394202289281e-04
3.713000000000000000e+03,9.500000000000000000e+01,3.618000000000000000e+03,2.763957987838584741e-04,2.662372394202289281e-04
3.714000000000000000e+03,9.500000000000000000e+01,3.619000000000000000e+03,2.763194252555954624e-04,2.662372394202289281e-04
3.715000000000000000e+03,9.500000000000000000e+01,3.620000000000000000e+03,2.762430939226519547e-04,2.662372394202289281e-04
3.716000000000000000e+03,9.500000000000000000e+01,3.621000000000000000e+03,2.761668047500690447e-04,2.662372394202289281e-04
3.717000000000000000e+03,9.500000000000000000e+01,3.622000000000000000e+03,2.760905577029265862e-04,2.662372394202289281e-04
3.718000000000000000e+03,9.500000000000000000e+01,3.623000000000000000e+03,2.760143527463428136e-04,2.662372394202289281e-04
3.719000000000000000e+03,9.500000000000000000e+01,3.624000000000000000e+03,2.759381898454746134e-04,2.662372394202289281e-04
3.720000000000000000e+03,9.500000000000000000e+01,3.625000000000000000e+03,2.758620689655172527e-04,2.662372394202289281e-04
3.721000000000000000e+03,9.500000000000000000e+01,3.626000000000000000e+03,2.757859900717043794e-04,2.662372394202289281e-04
3.722000000000000000e+03,9.500000000000000000e+01,3.627000000000000000e+03,2.757099531293079678e-04,2.662372394202289281e-04
3.723000000000000000e+03,9.500000000000000000e+01,3.628000000000000000e+03,2.756339581036383731e-04,2.662372394202289281e-04
3.724000000000000000e+03,9.500000000000000000e+01,3.629000000000000000e+03,2.755580049600441146e-04,2.662372394202289281e-04
3.725000000000000000e+03,9.500000000000000000e+01,3.630000000000000000e+03,2.754820936639118209e-04,2.662372394202289281e-04
3.726000000000000000e+03,9.500000000000000000e+01,3.631000000000000000e+03,2.754062241806665015e-04,2.662372394202289281e-04
3.727000000000000000e+03,9.500000000000000000e+01,3.632000000000000000e+03,2.753303964757709507e-04,2.662372394202289281e-04
3.728000000000000000e+03,9.500000000000000000e+01,3.633000000000000000e+03,2.752546105147261261e-04,2.662372394202289281e-04
3.729000000000000000e+03,9.500000000000000000e+01,3.634000000000000000e+03,2.751788662630709871e-04,2.662372394202289281e-04
3.730000000000000000e+03,9.500000000000000000e+01,3.635000000000000000e+03,2.751031636863823858e-04,2.662372394202289281e-04
3.731000000000000000e+03,9.500000000000000000e+01,3.636000000000000000e+03,2.750275027502750128e-04,2.662372394202289281e-04
3.732000000000000000e+03,9.500000000000000000e+01,3.637000000000000000e+03,2.749518834204014517e-04,2.662372394202289281e-04
3.733000000000000000e+03,9.500000000000000000e+01,3.638000000000000000e+03,2.748763056624519080e-04,2.662372394202289281e-04
3.734000000000000000e+03,9.500000000000000000e+01,3.639000000000000000e+03,2.748007694421544258e-04,2.662372394202289281e-04
3.735000000000000000e+03,9.500000000000000000e+01,3.640000000000000000e+03,2.747252747252747250e-04,2.662372394202289281e-04
3.736000000000000000e+03,9.500000000000000000e+01,3.641000000000000000e+03,2.746498214776160393e-04,2.662372394202289281e-04
3.737000000000000000e+03,9.500000000000000000e+01,3.642000000000000000e+03,2.745744096650192239e-04,2.662372394202289281e-04
3.738000000000000000e+03,9.500000000000000000e+01,3.643000000000000000e+03,2.744990392533625933e-04,2.662372394202289281e-04
3.739000000000000000e+03,9.500000000000000000e+01,3.644000000000000000e+03,2.744237102085620296e-04,2.662372394202289281e-04
3.740000000000000000e+03,9.500000000000000000e+01,3.645000000000000000e+03,2.743484224965706572e-04,2.662372394202289281e-04
3.741000000000000000e+03,9.500000000000000000e+01,3.646000000000000000e+03,2.742731760833790598e-04,2.662372394202289281e-04
3.742000000000000000e+03,9.500000000000000000e+01,3.647000000000000000e+03,2.741979709350150633e-04,2.662372394202289281e-04
3.743000000000000000e+03,9.500000000000000000e+01,3.648000000000000000e+03,2.741228070175438444e-04,2.662372394202289281e-04
3.744000000000000000e+03,9.500000000000000000e+01,3.649000000000000000e+03,2.740476842970677139e-04,2.662372394202289281e-04
3.745000000000000000e+03,9.500000000000000000e+01,3.650000000000000000e+03,2.739726027397260079e-04,2.662372394202289281e-04
3.746000000000000000e+03,9.500000000000000000e+01,3.651000000000000000e+03,2.738975623116954132e-04,2.662372394202289281e-04
3.747000000000000000e+03,9.500000000000000000e+01,3.652000000000000000e+03,2.738225629791894798e-04,2.662372394202289281e-04
3.748000000000000000e+03,9.500000000000000000e+01,3.653000000000000000e+03,2.737476047084587828e-04,2.662372394202289281e-04
3.749000000000000000e+03,9.500000000000000000e+01,3.654000000000000000e+03,2.736726874657909232e-04,2.662372394202289281e-04
3.750000000000000000e+03,9.500000000000000000e+01,3.655000000000000000e+03,2.735978112175102561e-04,2.662372394202289281e-04
3.751000000000000000e+03,9.500000000000000000e+01,3.656000000000000000e+03,2.735229759299781082e-04,2.662372394202289281e-04
3.752000000000000000e+03,9.500000000000000000e+01,3.657000000000000000e+03,2.734481815695925604e-04,2.662372394202289281e-04
3.753000000000000000e+03,9.500000000000000000e+01,3.658000000000000000e+03,2.733734281027883940e-04,2.662372394202289281e-04
3.754000000000000000e+03,9.500000000000000000e+01,3.659000000000000000e+03,2.732987154960371447e-04,2.662372394202289281e-04
3.755000000000000000e+03,9.500000000000000000e+01,3.660000000000000000e+03,2.732240437158469943e-04,2.662372394202289281e-04
3.756000000000000000e+03,9.500000000000000000e+01,3.661000000000000000e+03,2.731494127287626078e-04,2.662372394202289281e-04
3.757000000000000000e+03,9.600000000000000000e+01,3.661000000000000000e+03,2.731494127287626078e-04,2.441406250000000000e-04
3.758000000000000000e+03,9.600000000000000000e+01,3.662000000000000000e+03,2.730748225013653508e-04,2.441406250000000000e-04
3.759000000000000000e+03,9.600000000000000000e+01,3.663000000000000000e+03,2.730002730002730176e-04,2.441406250000000000e-04
3.760000000000000000e+03,9.600000000000000000e+01,3.664000000000000000e+03,2.729257641921397238e-04,2.441406250000000000e-04
3.761000000000000000e+03,9.600000000000000000e+01,3.665000000000000000e+03,2.728512960436562306e-04,2.441406250000000000e-04
3.762000000000000000e+03,9.600000000000000000e+01,3.666000000000000000e+03,2.727768685215493493e-04,2.441406250000000000e-04
3.763000000000000000e+03,9.600000000000000000e+01,3.667000000000000000e+03,2.727024815925824827e-04,2.441406250000000000e-04
3.764000000000000000e+03,9.600000000000000000e+01,3.668000000000000000e+03,2.726281352235550835e-04,2.441406250000000000e-04
3.765000000000000000e+03,9.600000000000000000e+01,3.669000000000000000e+03,2.725538293813028166e-04,2.441406250000000000e-04
3.766000000000000000e+03,9.600000000000000000e+01,3.670000000000000000e+03,2.724795640326975596e-04,2.441406250000000000e-04
3.767000000000000000e+03,9.600000000000000000e+01,3.671000000000000000e+03,2.724053391446472393e-04,2.441406250000000000e-04
3.768000000000000000e+03,9.600000000000000000e+01,3.672000000000000000e+03,2.723311546840958869e-04,2.441406250000000000e-04
3.769000000000000000e+03,9.600000000000000000e+01,3.673000000000000000e+03,2.722570106180234204e-04,2.441406250000000000e-04
3.770000000000000000e+03,9.600000000000000000e+01,3.674000000000000000e+03,2.721829069134458620e-04,2.441406250000000000e-04
3.771000000000000000e+03,9.600000000000000000e+01,3.675000000000000000e+03,2.721088435374149580e-04,2.441406250000000000e-04
3.772000000000000000e+03,9.600000000000000000e+01,3.676000000000000000e+03,2.720348204570185047e-04,2.441406250000000000e-04
3.773000000000000000e+03,9.600000000000000000e+01,3.677000000000000000e+03,2.719608376393799144e-04,2.441406250000000000e-04
3.774000000000000000e+03,9.600000000000000000e+01,3.678000000000000000e+03,2.718868950516584865e-04,2.441406250000000000e-04
3.775000000000000000e+03,9.600000000000000000e+01,3.679000000000000000e+03,2.718129926610491904e-04,2.441406250000000000e-04
3.776000000000000000e+03,9.600000000000000000e+01,3.680000000000000000e+03,2.717391304347826120e-04,2.441406250000000000e-04
3.777000000000000000e+03,9.600000000000000000e+01,3.681000000000000000e+03,2.716653083401249528e-04,2.441406250000000000e-04
3.778000000000000000e+03,9.600000000000000000e+01,3.682000000000000000e+03,2.715915263443780306e-04,2.441406250000000000e-04
3.779000000000000000e+03,9.600000000000000000e+01,3.683000000000000000e+03,2.715177844148791708e-04,2.441406250000000000e-04
3.780000000000000000e+03,9.600000000000000000e+01,3.684000000000000000e+03,2.714440825190010979e-04,2.441406250000000000e-04
3.781000000000000000e+03,9.600000000000000000e+01,3.685000000000000000e+03,2.713704206241519899e-04,2.441406250000000000e-04
3.782000000000000000e+03,9.600000000000000000e+01,3.686000000000000000e+03,2.712967986977753696e-04,2.441406250000000000e-04
3.783000000000000000e+03,9.600000000000000000e+01,3.687000000000000000e+03,2.712232167073501594e-04,2.441406250000000000e-04
3.784000000000000000e+03,9.600000000000000000e+01,3.688000000000000000e+03,2.711496746203904636e-04,2.441406250000000000e-04
3.785000000000000000e+03,9.600000000000000000e+01,3.689000000000000000e+03,2.710761724044456235e-04,2.441406250000000000e-04
3.786000000000000000e+03,9.600000000000000000e+01,3.690000000000000000e+03,2.710027100271002708e-04,2.441406250000000000e-04
3.787000000000000000e+03,9.600000000000000000e+01,3.691000000000000000e+03,2.709292874559740029e-04,2.441406250000000000e-04
3.788000000000000000e+03,9.600000000000000000e+01,3.692000000000000000e+03,2.708559046587215454e-04,2.441406250000000000e-04
3.789000000000000000e+03,9.600000000000000000e+01,3.693000000000000000e+03,2.707825616030327519e-04,2.441406250000000000e-04
3.790000000000000000e+03,9.600000000000000000e+01,3.694000000000000000e+03,2.707092582566323876e-04,2.441406250000000000e-04
3.791000000000000000e+03,9.600000000000000000e+01,3.695000000000000000e+03,2.706359945872801286e-04,2.441406250000000000e-04
3.792000000000000000e+03,9.600000000000000000e+01,3.696000000000000000e+03,2.705627705627705625e-04,2.441406250000000000e-04
3.793000000000000000e+03,9.600000000000000000e+01,3.697000000000000000e+03,2.704895861509331884e-04,2.441406250000000000e-04
3.794000000000000000e+03,9.600000000000000000e+01,3.698000000000000000e+03,2.704164413196322538e-04,2.441406250000000000e-04
3.795000000000000000e+03,9.600000000000000000e+01,3.699000000000000000e+03,2.703433360367667009e-04,2.441406250000000000e-04
3.796000000000000000e+03,9.600000000000000000e+01,3.700000000000000000e+03,2.702702702702702744e-04,2.441406250000000000e-04
3.797000000000000000e+03,9.600000000000000000e+01,3.701000000000000000e+03,2.701972439881113056e-04,2.441406250000000000e-04
3.798000000000000000e+03,9.600000000000000000e+01,3.702000000000000000e+03,2.701242571582928198e-04,2.441406250000000000e-04
3.799000000000000000e+03,9.600000000000000000e+01,3.703000000000000000e+03,2.700513097488522660e-04,2.441406250000000000e-04
3.800000000000000000e+03,9.600000000000000000e+01,3.704000000000000000e+03,2.699784017278617876e-04,2.441406250000000000e-04
3.801000000000000000e+03,9.600000000000000000e+01,3.705000000000000000e+03,2.699055330634277886e-04,2.441406250000000000e-04
3.802000000000000000e+03,9.600000000000000000e+01,3.706000000000000000e+03,2.698327037236913136e-04,2.441406250000000000e-04
3.803000000000000000e+03,9.600000000000000000e+01,3.707000000000000000e+03,2.697599136768276135e-04,2.441406250000000000e-04
3.804000000000000000e+03,9.600000000000000000e+01,3.708000000000000000e+03,2.696871628910463628e-04,2.441406250000000000e-04
3.805000000000000000e+03,9.600000000000000000e+01,3.709000000000000000e+03,2.696144513345915508e-04,2.441406250000000000e-04
3.806000000000000000e+03,9.600000000000000000e+01,3.710000000000000000e+03,2.695417789757412652e-04,2.441406250000000000e-04
3.807000000000000000e+03,9.600000000000000000e+01,3.711000000000000000e+03,2.694691457828078543e-04,2.441406250000000000e-04
3.808000000000000000e+03,9.600000000000000000e+01,3.712000000000000000e+03,2.693965517241379273e-04,2.441406250000000000e-04
3.809000000000000000e+03,9.600000000000000000e+01,3.713000000000000000e+03,2.693239967681120288e-04,2.441406250000000000e-04
3.810000000000000000e+03,9.600000000000000000e+01,3.714000000000000000e+03,2.692514808831448559e-04,2.441406250000000000e-04
3.811000000000000000e+03,9.600000000000000000e+01,3.715000000000000000e+03,2.691790040376850412e-04,2.441406250000000000e-04
3.812000000000000000e+03,9.600000000000000000e+01,3.716000000000000000e+03,2.691065662002152612e-04,2.441406250000000000e-04
3.813000000000000000e+03,9.600000000000000000e+01,3.717000000000000000e+03,2.690341673392520738e-04,2.441406250000000000e-04
3.814000000000000000e+03,9.600000000000000000e+01,3.718000000000000000e+03,2.689618074233458638e-04,2.441406250000000000e-04
3.815000000000000000e+03,9.600000000000000000e+01,3.719000000000000000e+03,2.688894864210809518e-04,2.441406250000000000e-04
3.816000000000000000e+03,9.600000000000000000e+01,3.720000000000000000e+03,2.688172043010752686e-04,2.441406250000000000e-04
3.817000000000000000e+03,9.600000000000000000e+01,3.721000000000000000e+03,2.687449610319806261e-04,2.441406250000000000e-04
3.818000000000000000e+03,9.600000000000000000e+01,3.722000000000000000e+03,2.686727565824825552e-04,2.441406250000000000e-04
3.819000000000000000e+03,9.600000000000000000e+01,3.723000000000000000e+03,2.686005909213000343e-04,2.441406250000000000e-04
3.820000000000000000e+03,9.600000000000000000e+01,3.724000000000000000e+03,2.685284640171858145e-04,2.441406250000000000e-04
3.821000000000000000e+03,9.600000000000000000e+01,3.725000000000000000e+03,2.684563758389261492e-04,2.441406250000000000e-04
3.822000000000000000e+03,9.600000000000000000e+01,3.726000000000000000e+03,2.683843263553408473e-04,2.441406250000000000e-04
3.823000000000000000e+03,9.600000000000000000e+01,3.727000000000000000e+03,2.683123155352830575e-04,2.441406250000000000e-04
3.824000000000000000e+03,9.600000000000000000e+01,3.728000000000000000e+03,2.682403433476394840e-04,2.441406250000000000e-04
3.825000000000000000e+03,9.600000000000000000e+01,3.729000000000000000e+03,2.681684097613301165e-04,2.441406250000000000e-04
3.826000000000000000e+03,9.600000000000000000e+01,3.730000000000000000e+03,2.680965147453083378e-04,2.441406250000000000e-04
3.827000000000000000e+03,9.600000000000000000e+01,3.731000000000000000e+03,2.680246582685607074e-04,2.441406250000000000e-04
3.828000000000000000e+03,9.600000000000000000e+01,3.732000000000000000e+03,2.679528403001071781e-04,2.441406250000000000e-04
3.829000000000000000e+03,9.600000000000000000e+01,3.733000000000000000e+03,2.678810608090008254e-04,2.441406250000000000e-04
3.830000000000000000e+03,9.600000000000000000e+01,3.734000000000000000e+03,2.678093197643277926e-04,2.441406250000000000e-04
3.831000000000000000e+03,9.600000000000000000e+01,3.735000000000000000e+03,2.677376171352075082e-04,2.441406250000000000e-04
3.832000000000000000e+03,9.600000000000000000e+01,3.736000000000000000e+03,2.676659528907923062e-04,2.441406250000000000e-04
3.833000000000000000e+03,9.600000000000000000e+01,3.737000000000000000e+03,2.675943270002675888e-04,2.441406250000000000e-04
3.834000000000000000e+03,9.600000000000000000e+01,3.738000000000000000e+03,2.675227394328517721e-04,2.441406250000000000e-04
3.835000000000000000e+03,9.600000000000000000e+01,3.739000000000000000e+03,2.674511901577961777e-04,2.441406250000000000e-04
3.836000000000000000e+03,9.600000000000000000e+01,3.740000000000000000e+03,2.673796791443850329e-04,2.441406250000000000e-04
3.837000000000000000e+03,9.600000000000000000e+01,3.741000000000000000e+03,2.673082063619353077e-04,2.441406250000000000e-04
3.838000000000000000e+03,9.600000000000000000e+01,3.742000000000000000e+03,2.672367717797968778e-04,2.441406250000000000e-04
3.839000000000000000e+03,9.600000000000000000e+01,3.743000000000000000e+03,2.671653753673524159e-04,2.441406250000000000e-04
3.840000000000000000e+03,9.600000000000000000e+01,3.744000000000000000e+03,2.670940170940171209e-04,2.441406250000000000e-04
3.841000000000000000e+03,9.600000000000000000e+01,3.745000000000000000e+03,2.670226969292389886e-04,2.441406250000000000e-04
3.842000000000000000e+03,9.600000000000000000e+01,3.746000000000000000e+03,2.669514148424986496e-04,2.441406250000000000e-04
3.843000000000000000e+03,9.600000000000000000e+01,3.747000000000000000e+03,2.668801708033093144e-04,2.441406250000000000e-04
3.844000000000000000e+03,9.600000000000000000e+01,3.748000000000000000e+03,2.668089647812166656e-04,2.441406250000000000e-04
3.845000000000000000e+03,9.600000000000000000e+01,3.749000000000000000e+03,2.667377967457988577e-04,2.441406250000000000e-04
3.846000000000000000e+03,9.600000000000000000e+01,3.750000000000000000e+03,2.666666666666666794e-04,2.441406250000000000e-04
3.847000000000000000e+03,9.600000000000000000e+01,3.751000000000000000e+03,2.665955745134630664e-04,2.441406250000000000e-04
3.848000000000000000e+03,9.600000000000000000e+01,3.752000000000000000e+03,2.665245202558635344e-04,2.441406250000000000e-04
3.849000000000000000e+03,9.600000000000000000e+01,3.753000000000000000e+03,2.664535038635757998e-04,2.441406250000000000e-04
3.850000000000000000e+03,9.600000000000000000e+01,3.754000000000000000e+03,2.663825253063398886e-04,2.441406250000000000e-04
3.851000000000000000e+03,9.600000000000000000e+01,3.755000000000000000e+03,2.663115845539280814e-04,2.441406250000000000e-04
3.852000000000000000e+03,9.600000000000000000e+01,3.756000000000000000e+03,2.662406815761448600e-04,2.441406250000000000e-04
3.853000000000000000e+03,9.600000000000000000e+01,3.757000000000000000e+03,2.661698163428267440e-04,2.441406250000000000e-04
3.854000000000000000e+03,9.600000000000000000e+01,3.758000000000000000e+03,2.660989888238424542e-04,2.441406250000000000e-04
3.855000000000000000e+03,9.600000000000000000e+01,3.759000000000000000e+03,2.660281989890928575e-04,2.441406250000000000e-04
3.856000000000000000e+03,9.600000000000000000e+01,3.760000000000000000e+03,2.659574468085106427e-04,2.441406250000000000e-04
3.857000000000000000e+03,9.600000000000000000e+01,3.761000000000000000e+03,2.658867322520606447e-04,2.441406250000000000e-04
3.858000000000000000e+03,9.600000000000000000e+01,3.762000000000000000e+03,2.658160552897395200e-04,2.441406250000000000e-04
3.859000000000000000e+03,9.600000000000000000e+01,3.763000000000000000e+03,2.657454158915758548e-04,2.441406250000000000e-04
3.860000000000000000e+03,9.600000000000000000e+01,3.764000000000000000e+03,2.656748140276301651e-04,2.441406250000000000e-04
3.861000000000000000e+03,9.600000000000000000e+01,3.765000000000000000e+03,2.656042496679946797e-04,2.441406250000000000e-04
3.862000000000000000e+03,9.600000000000000000e+01,3.766000000000000000e+03,2.655337227827933946e-04,2.441406250000000000e-04
3.863000000000000000e+03,9.600000000000000000e+01,3.767000000000000000e+03,2.654632333421821271e-04,2.441406250000000000e-04
3.864000000000000000e+03,9.600000000000000000e+01,3.768000000000000000e+03,2.653927813163481906e-04,2.441406250000000000e-04
3.865000000000000000e+03,9.600000000000000000e+01,3.769000000000000000e+03,2.653223666755107199e-04,2.441406250000000000e-04
3.866000000000000000e+03,9.600000000000000000e+01,3.770000000000000000e+03,2.652519893899203999e-04,2.441406250000000000e-04
3.867000000000000000e+03,9.600000000000000000e+01,3.771000000000000000e+03,2.651816494298594659e-04,2.441406250000000000e-04
3.868000000000000000e+03,9.600000000000000000e+01,3.772000000000000000e+03,2.651113467656415952e-04,2.441406250000000000e-04
3.869000000000000000e+03,9.600000000000000000e+01,3.773000000000000000e+03,2.650410813676119608e-04,2.441406250000000000e-04
3.870000000000000000e+03,9.600000000000000000e+01,3.774000000000000000e+03,2.649708532061473406e-04,2.441406250000000000e-04
3.871000000000000000e+03,9.600000000000000000e+01,3.775000000000000000e+03,2.649006622516556289e-04,2.441406250000000000e-04
3.872000000000000000e+03,9.600000000000000000e+01,3.776000000000000000e+03,2.648305084745762703e-04,2.441406250000000000e-04
3.873000000000000000e+03,9.600000000000000000e+01,3.777000000000000000e+03,2.647603918453799343e-04,2.441406250000000000e-04
3.874000000000000000e+03,9.600000000000000000e+01,3.778000000000000000e+03,2.646903123345685700e-04,2.441406250000000000e-04
3.875000000000000000e+03,9.600000000000000000e+01,3.779000000000000000e+03,2.646202699126752969e-04,2.441406250000000000e-04
3.876000000000000000e+03,9.600000000000000000e+01,3.780000000000000000e+03,2.645502645502645681e-04,2.441406250000000000e-04
3.877000000000000000e+03,9.600000000000000000e+01,3.781000000000000000e+03,2.644802962179317908e-04,2.441406250000000000e-04
3.878000000000000000e+03,9.600000000000000000e+01,3.782000000000000000e+03,2.644103648863035429e-04,2.441406250000000000e-04
3.879000000000000000e+03,9.600000000000000000e+01,3.783000000000000000e+03,2.643404705260375188e-04,2.441406250000000000e-04
3.880000000000000000e+03,9.600000000000000000e+01,3.784000000000000000e+03,2.642706131078224213e-04,2.441406250000000000e-04
3.881000000000000000e+03,9.600000000000000000e+01,3.785000000000000000e+03,2.642007926023777985e-04,2.441406250000000000e-04
3.882000000000000000e+03,9.600000000000000000e+01,3.786000000000000000e+03,2.641310089804543154e-04,2.441406250000000000e-04
3.883000000000000000e+03,9.600000000000000000e+01,3.787000000000000000e+03,2.640612622128333739e-04,2.441406250000000000e-04
3.884000000000000000e+03,9.600000000000000000e+01,3.788000000000000000e+03,2.639915522703273299e-04,2.441406250000000000e-04
3.885000000000000000e+03,9.600000000000000000e+01,3.789000000000000000e+03,2.639218791237793850e-04,2.441406250000000000e-04
3.886000000000000000e+03,9.600000000000000000e+01,3.790000000000000000e+03,2.638522427440633152e-04,2.441406250000000000e-04
3.887000000000000000e+03,9.600000000000000000e+01,3.791000000000000000e+03,2.637826431020839045e-04,2.441406250000000000e-04
3.888000000000000000e+03,9.600000000000000000e+01,3.792000000000000000e+03,2.637130801687763491e-04,2.441406250000000000e-04
3.889000000000000000e+03,9.600000000000000000e+01,3.793000000000000000e+03,2.636435539151067990e-04,2.441406250000000000e-04
3.890000000000000000e+03,9.600000000000000000e+01,3.794000000000000000e+03,2.635740643120717077e-04,2.441406250000000000e-04
3.891000000000000000e+03,9.600000000000000000e+01,3.795000000000000000e+03,2.635046113306982658e-04,2.441406250000000000e-04
3.892000000000000000e+03,9.600000000000000000e+01,3.796000000000000000e+03,2.634351949420442383e-04,2.441406250000000000e-04
3.893000000000000000e+03,9.600000000000000000e+01,3.797000000000000000e+03,2.633658151171978023e-04,2.441406250000000000e-04
3.894000000000000000e+03,9.600000000000000000e+01,3.798000000000000000e+03,2.632964718272774924e-04,2.441406250000000000e-04
3.895000000000000000e+03,9.600000000000000000e+01,3.799000000000000000e+03,2.632271650434324720e-04,2.441406250000000000e-04
3.896000000000000000e+03,9.600000000000000000e+01,3.800000000000000000e+03,2.631578947368420993e-04,2.441406250000000000e-04
3.897000000000000000e+03,9.600000000000000000e+01,3.801000000000000000e+03,2.630886608787161448e-04,2.441406250000000000e-04
3.898000000000000000e+03,9.600000000000000000e+01,3.802000000000000000e+03,2.630194634402945736e-04,2.441406250000000000e-04
3.899000000000000000e+03,9.600000000000000000e+01,3.803000000000000000e+03,2.629503023928477629e-04,2.441406250000000000e-04
3.900000000000000000e+03,9.600000000000000000e+01,3.804000000000000000e+03,2.628811777076761223e-04,2.441406250000000000e-04
3.901000000000000000e+03,9.600000000000000000e+01,3.805000000000000000e+03,2.628120893561103648e-04,2.441406250000000000e-04
3.902000000000000000e+03,9.600000000000000000e+01,3.806000000000000000e+03,2.627430373095112899e-04,2.441406250000000000e-04
3.903000000000000000e+03,9.600000000000000000e+01,3.807000000000000000e+03,2.626740215392697839e-04,2.441406250000000000e-04
3.904000000000000000e+03,9.600000000000000000e+01,3.808000000000000000e+03,2.626050420168067113e-04,2.441406250000000000e-04
3.905000000000000000e+03,9.600000000000000000e+01,3.809000000000000000e+03,2.625360987135731314e-04,2.441406250000000000e-04
3.906000000000000000e+03,9.600000000000000000e+01,3.810000000000000000e+03,2.624671916010498651e-04,2.441406250000000000e-04
3.907000000000000000e+03,9.600000000000000000e+01,3.811000000000000000e+03,2.623983206507478198e-04,2.441406250000000000e-04
3.908000000000000000e+03,9.600000000000000000e+01,3.812000000000000000e+03,2.623294858342077726e-04,2.441406250000000000e-04
3.909000000000000000e+03,9.600000000000000000e+01,3.813000000000000000e+03,2.622606871230002620e-04,2.441406250000000000e-04
3.910000000000000000e+03,9.600000000000000000e+01,3.814000000000000000e+03,2.621919244887257507e-04,2.441406250000000000e-04
3.911000000000000000e+03,9.600000000000000000e+01,3.815000000000000000e+03,2.621231979030144081e-04,2.441406250000000000e-04
3.912000000000000000e+03,9.600000000000000000e+01,3.816000000000000000e+03,2.620545073375262195e-04,2.441406250000000000e-04
3.913000000000000000e+03,9.600000000000000000e+01,3.817000000000000000e+03,2.619858527639507689e-04,2.441406250000000000e-04
3.914000000000000000e+03,9.600000000000000000e+01,3.818000000000000000e+03,2.619172341540073473e-04,2.441406250000000000e-04
3.915000000000000000e+03,9.600000000000000000e+01,3.819000000000000000e+03,2.618486514794448987e-04,2.441406250000000000e-04
3.916000000000000000e+03,9.600000000000000000e+01,3.820000000000000000e+03,2.617801047120419116e-04,2.441406250000000000e-04
3.917000000000000000e+03,9.600000000000000000e+01,3.821000000000000000e+03,2.617115938236063647e-04,2.441406250000000000e-04
3.918000000000000000e+03,9.600000000000000000e+01,3.822000000000000000e+03,2.616431187859759441e-04,2.441406250000000000e-04
3.919000000000000000e+03,9.600000000000000000e+01,3.823000000000000000e+03,2.615746795710175007e-04,2.441406250000000000e-04
3.920000000000000000e+03,9.600000000000000000e+01,3.824000000000000000e+03,2.615062761506275926e-04,2.441406250000000000e-04
3.921000000000000000e+03,9.600000000000000000e+01,3.825000000000000000e+03,2.614379084967320514e-04,2.441406250000000000e-04
3.922000000000000000e+03,9.600000000000000000e+01,3.826000000000000000e+03,2.613695765812859280e-04,2.441406250000000000e-04
3.923000000000000000e+03,9.600000000000000000e+01,3.827000000000000000e+03,2.613012803762738176e-04,2.441406250000000000e-04
3.924000000000000000e+03,9.600000000000000000e+01,3.828000000000000000e+03,2.612330198537095348e-04,2.441406250000000000e-04
3.925000000000000000e+03,9.600000000000000000e+01,3.829000000000000000e+03,2.611647949856359509e-04,2.441406250000000000e-04
3.926000000000000000e+03,9.600000000000000000e+01,3.830000000000000000e+03,2.610966057441253189e-04,2.441406250000000000e-04
3.927000000000000000e+03,9.600000000000000000e+01,3.831000000000000000e+03,2.610284521012790570e-04,2.441406250000000000e-04
3.928000000000000000e+03,9.600000000000000000e+01,3.832000000000000000e+03,2.609603340292275314e-04,2.441406250000000000e-04
3.929000000000000000e+03,9.600000000000000000e+01,3.833000000000000000e+03,2.608922515001304361e-04,2.441406250000000000e-04
3.930000000000000000e+03,9.600000000000000000e+01,3.834000000000000000e+03,2.608242044861763050e-04,2.441406250000000000e-04
3.931000000000000000e+03,9.600000000000000000e+01,3.835000000000000000e+03,2.607561929595827825e-04,2.441406250000000000e-04
3.932000000000000000e+03,9.600000000000000000e+01,3.836000000000000000e+03,2.606882168925964615e-04,2.441406250000000000e-04
3.933000000000000000e+03,9.600000000000000000e+01,3.837000000000000000e+03,2.606202762574928288e-04,2.441406250000000000e-04
3.934000000000000000e+03,9.600000000000000000e+01,3.838000000000000000e+03,2.605523710265763193e-04,2.441406250000000000e-04
3.935000000000000000e+03,9.600000000000000000e+01,3.839000000000000000e+03,2.604845011721802620e-04,2.441406250000000000e-04
3.936000000000000000e+03,9.600000000000000000e+01,3.840000000000000000e+03,2.604166666666666631e-04,2.441406250000000000e-04
3.937000000000000000e+03,9.600000000000000000e+01,3.841000000000000000e+03,2.603488674824264767e-04,2.441406250000000000e-04
3.938000000000000000e+03,9.600000000000000000e+01,3.842000000000000000e+03,2.602811035918792260e-04,2.441406250000000000e-04
3.939000000000000000e+03,9.600000000000000000e+01,3.843000000000000000e+03,2.602133749674733279e-04,2.441406250000000000e-04
3.940000000000000000e+03,9.600000000000000000e+01,3.844000000000000000e+03,2.601456815816857683e-04,2.441406250000000000e-04
3.941000000000000000e+03,9.600000000000000000e+01,3.845000000000000000e+03,2.600780234070221015e-04,2.441406250000000000e-04
3.942000000000000000e+03,9.600000000000000000e+01,3.846000000000000000e+03,2.600104004160166678e-04,2.441406250000000000e-04
3.943000000000000000e+03,9.600000000000000000e+01,3.847000000000000000e+03,2.599428125812321046e-04,2.441406250000000000e-04
3.944000000000000000e+03,9.600000000000000000e+01,3.848000000000000000e+03,2.598752598752598897e-04,2.441406250000000000e-04
3.945000000000000000e+03,9.600000000000000000e+01,3.849000000000000000e+03,2.598077422707196897e-04,2.441406250000000000e-04
3.946000000000000000e+03,9.600000000000000000e+01,3.850000000000000000e+03,2.597402597402597400e-04,2.441406250000000000e-04
3.947000000000000000e+03,9.600000000000000000e+01,3.851000000000000000e+03,2.596728122565567366e-04,2.441406250000000000e-04
3.948000000000000000e+03,9.600000000000000000e+01,3.852000000000000000e+03,2.596053997923156728e-04,2.441406250000000000e-04
3.949000000000000000e+03,9.600000000000000000e+01,3.853000000000000000e+03,2.595380223202698941e-04,2.441406250000000000e-04
3.950000000000000000e+03,9.600000000000000000e+01,3.854000000000000000e+03,2.594706798131810976e-04,2.441406250000000000e-04
3.951000000000000000e+03,9.600000000000000000e+01,3.855000000000000000e+03,2.594033722438391699e-04,2.441406250000000000e-04
3.952000000000000000e+03,9.600000000000000000e+01,3.856000000000000000e+03,2.593360995850622409e-04,2.441406250000000000e-04
3.953000000000000000e+03,9.600000000000000000e+01,3.857000000000000000e+03,2.592688618096966298e-04,2.441406250000000000e-04
3.954000000000000000e+03,9.600000000000000000e+01,3.858000000000000000e+03,2.592016588906168994e-04,2.441406250000000000e-04
3.955000000000000000e+03,9.600000000000000000e+01,3.859000000000000000e+03,2.591344908007255847e-04,2.441406250000000000e-04
3.956000000000000000e+03,9.600000000000000000e+01,3.860000000000000000e+03,2.590673575129533559e-04,2.441406250000000000e-04
3.957000000000000000e+03,9.600000000000000000e+01,3.861000000000000000e+03,2.590002590002590181e-04,2.441406250000000000e-04
3.958000000000000000e+03,9.600000000000000000e+01,3.862000000000000000e+03,2.589331952356291864e-04,2.441406250000000000e-04
3.959000000000000000e+03,9.600000000000000000e+01,3.863000000000000000e+03,2.588661661920787192e-04,2.441406250000000000e-04
3.960000000000000000e+03,9.600000000000000000e+01,3.864000000000000000e+03,2.587991718426501222e-04,2.441406250000000000e-04
3.961000000000000000e+03,9.600000000000000000e+01,3.865000000000000000e+03,2.587322121604139816e-04,2.441406250000000000e-04
3.962000000000000000e+03,9.600000000000000000e+01,3.866000000000000000e+03,2.586652871184686939e-04,2.441406250000000000e-04
3.963000000000000000e+03,9.600000000000000000e+01,3.867000000000000000e+03,2.585983966899405191e-04,2.441406250000000000e-04
3.964000000000000000e+03,9.600000000000000000e+01,3.868000000000000000e+03,2.585315408479834732e-04,2.441406250000000000e-04
3.965000000000000000e+03,9.600000000000000000e+01,3.869000000000000000e+03,2.584647195657792731e-04,2.441406250000000000e-04
3.966000000000000000e+03,9.600000000000000000e+01,3.870000000000000000e+03,2.583979328165374460e-04,2.441406250000000000e-04
3.967000000000000000e+03,9.600000000000000000e+01,3.871000000000000000e+03,2.583311805734952202e-04,2.441406250000000000e-04
3.968000000000000000e+03,9.600000000000000000e+01,3.872000000000000000e+03,2.582644628099173625e-04,2.441406250000000000e-04
3.969000000000000000e+03,9.600000000000000000e+01,3.873000000000000000e+03,2.581977794990962874e-04,2.441406250000000000e-04
3.970000000000000000e+03,9.600000000000000000e+01,3.874000000000000000e+03,2.581311306143521103e-04,2.441406250000000000e-04
3.971000000000000000e+03,9.600000000000000000e+01,3.875000000000000000e+03,2.580645161290322687e-04,2.441406250000000000e-04
3.972000000000000000e+03,9.600000000000000000e+01,3.876000000000000000e+03,2.579979360165118472e-04,2.441406250000000000e-04
3.973000000000000000e+03,9.600000000000000000e+01,3.877000000000000000e+03,2.579313902501934692e-04,2.441406250000000000e-04
3.974000000000000000e+03,9.600000000000000000e+01,3.878000000000000000e+03,2.578648788035069715e-04,2.441406250000000000e-04
3.975000000000000000e+03,9.600000000000000000e+01,3.879000000000000000e+03,2.577984016499097839e-04,2.441406250000000000e-04
3.976000000000000000e+03,9.600000000000000000e+01,3.880000000000000000e+03,2.577319587628866039e-04,2.441406250000000000e-04
3.977000000000000000e+03,9.600000000000000000e+01,3.881000000000000000e+03,2.576655501159495049e-04,2.441406250000000000e-04
3.978000000000000000e+03,9.600000000000000000e+01,3.882000000000000000e+03,2.575991756826378283e-04,2.441406250000000000e-04
3.979000000000000000e+03,9.600000000000000000e+01,3.883000000000000000e+03,2.575328354365181830e-04,2.441406250000000000e-04
3.980000000000000000e+03,9.600000000000000000e+01,3.884000000000000000e+03,2.574665293511843372e-04,2.441406250000000000e-04
3.981000000000000000e+03,9.600000000000000000e+01,3.885000000000000000e+03,2.574002574002573810e-04,2.441406250000000000e-04
3.982000000000000000e+03,9.600000000000000000e+01,3.886000000000000000e+03,2.573340195573855095e-04,2.441406250000000000e-04
3.983000000000000000e+03,9.600000000000000000e+01,3.887000000000000000e+03,2.572678157962439145e-04,2.441406250000000000e-04
3.984000000000000000e+03,9.600000000000000000e+01,3.888000000000000000e+03,2.572016460905350013e-04,2.441406250000000000e-04
3.985000000000000000e+03,9.600000000000000000e+01,3.889000000000000000e+03,2.571355104139881717e-04,2.441406250000000000e-04
3.986000000000000000e+03,9.600000000000000000e+01,3.890000000000000000e+03,2.570694087403598786e-04,2.441406250000000000e-04
3.987000000000000000e+03,9.600000000000000000e+01,3.891000000000000000e+03,2.570033410434335711e-04,2.441406250000000000e-04
3.988000000000000000e+03,9.600000000000000000e+01,3.892000000000000000e+03,2.569373072970195329e-04,2.441406250000000000e-04
3.989000000000000000e+03,9.600000000000000000e+01,3.893000000000000000e+03,2.568713074749550437e-04,2.441406250000000000e-04
3.990000000000000000e+03,9.600000000000000000e+01,3.894000000000000000e+03,2.568053415511042719e-04,2.441406250000000000e-04
3.991000000000000000e+03,9.600000000000000000e+01,3.895000000000000000e+03,2.567394094993581655e-04,2.441406250000000000e-04
3.992000000000000000e+03,9.600000000000000000e+01,3.896000000000000000e+03,2.566735112936345065e-04,2.441406250000000000e-04
3.993000000000000000e+03,9.600000000000000000e+01,3.897000000000000000e+03,2.566076469078778567e-04,2.441406250000000000e-04
3.994000000000000000e+03,9.600000000000000000e+01,3.898000000000000000e+03,2.565418163160595034e-04,2.441406250000000000e-04
3.995000000000000000e+03,9.600000000000000000e+01,3.899000000000000000e+03,2.564760194921774598e-04,2.441406250000000000e-04
3.996000000000000000e+03,9.600000000000000000e+01,3.900000000000000000e+03,2.564102564102564100e-04,2.441406250000000000e-04
3.997000000000000000e+03,9.600000000000000000e+01,3.901000000000000000e+03,2.563445270443476015e-04,2.441406250000000000e-04
3.998000000000000000e+03,9.600000000000000000e+01,3.902000000000000000e+03,2.562788313685289529e-04,2.441406250000000000e-04
3.999000000000000000e+03,9.600000000000000000e+01,3.903000000000000000e+03,2.562131693569049459e-04,2.441406250000000000e-04
4.000000000000000000e+03,9.600000000000000000e+01,3.904000000000000000e+03,2.561475409836065707e-04,2.441406250000000000e-04
4.001000000000000000e+03,9.600000000000000000e+01,3.905000000000000000e+03,2.560819462227912724e-04,2.441406250000000000e-04
4.002000000000000000e+03,9.600000000000000000e+01,3.906000000000000000e+03,2.560163850486431129e-04,2.441406250000000000e-04
4.003000000000000000e+03,9.600000000000000000e+01,3.907000000000000000e+03,2.559508574353723922e-04,2.441406250000000000e-04
4.004000000000000000e+03,9.600000000000000000e+01,3.908000000000000000e+03,2.558853633572159727e-04,2.441406250000000000e-04
4.005000000000000000e+03,9.600000000000000000e+01,3.909000000000000000e+03,2.558199027884369551e-04,2.441406250000000000e-04
4.006000000000000000e+03,9.600000000000000000e+01,3.910000000000000000e+03,2.557544757033247858e-04,2.441406250000000000e-04
4.007000000000000000e+03,9.600000000000000000e+01,3.911000000000000000e+03,2.556890820761953658e-04,2.441406250000000000e-04
4.008000000000000000e+03,9.600000000000000000e+01,3.912000000000000000e+03,2.556237218813906171e-04,2.441406250000000000e-04
4.009000000000000000e+03,9.600000000000000000e+01,3.913000000000000000e+03,2.555583950932788077e-04,2.441406250000000000e-04
4.010000000000000000e+03,9.600000000000000000e+01,3.914000000000000000e+03,2.554931016862544975e-04,2.441406250000000000e-04
4.011000000000000000e+03,9.600000000000000000e+01,3.915000000000000000e+03,2.554278416347382130e-04,2.441406250000000000e-04
4.012000000000000000e+03,9.600000000000000000e+01,3.916000000000000000e+03,2.553626149131767186e-04,2.441406250000000000e-04
4.013000000000000000e+03,9.600000000000000000e+01,3.917000000000000000e+03,2.552974214960429078e-04,2.441406250000000000e-04
4.014000000000000000e+03,9.600000000000000000e+01,3.918000000000000000e+03,2.552322613578356407e-04,2.441406250000000000e-04
4.015000000000000000e+03,9.600000000000000000e+01,3.919000000000000000e+03,2.551671344730798525e-04,2.441406250000000000e-04
4.016000000000000000e+03,9.600000000000000000e+01,3.920000000000000000e+03,2.551020408163265536e-04,2.441406250000000000e-04
4.017000000000000000e+03,9.600000000000000000e+01,3.921000000000000000e+03,2.550369803621525041e-04,2.441406250000000000e-04
4.018000000000000000e+03,9.600000000000000000e+01,3.922000000000000000e+03,2.549719530851606475e-04,2.441406250000000000e-04
4.019000000000000000e+03,9.600000000000000000e+01,3.923000000000000000e+03,2.549069589599796230e-04,2.441406250000000000e-04
4.020000000000000000e+03,9.600000000000000000e+01,3.924000000000000000e+03,2.548419979612640365e-04,2.441406250000000000e-04
4.021000000000000000e+03,9.600000000000000000e+01,3.925000000000000000e+03,2.547770700636942435e-04,2.441406250000000000e-04
4.022000000000000000e+03,9.600000000000000000e+01,3.926000000000000000e+03,2.547121752419765663e-04,2.441406250000000000e-04
4.023000000000000000e+03,9.600000000000000000e+01,3.927000000000000000e+03,2.546473134708428601e-04,2.441406250000000000e-04
4.024000000000000000e+03,9.600000000000000000e+01,3.928000000000000000e+03,2.545824847250508925e-04,2.441406250000000000e-04
4.025000000000000000e+03,9.600000000000000000e+01,3.929000000000000000e+03,2.545176889793840727e-04,2.441406250000000000e-04
4.026000000000000000e+03,9.600000000000000000e+01,3.930000000000000000e+03,2.544529262086513968e-04,2.441406250000000000e-04
4.027000000000000000e+03,9.600000000000000000e+01,3.931000000000000000e+03,2.543881963876876108e-04,2.441406250000000000e-04
4.028000000000000000e+03,9.600000000000000000e+01,3.932000000000000000e+03,2.543234994913529936e-04,2.441406250000000000e-04
4.029000000000000000e+03,9.600000000000000000e+01,3.933000000000000000e+03,2.542588354945334115e-04,2.441406250000000000e-04
4.030000000000000000e+03,9.600000000000000000e+01,3.934000000000000000e+03,2.541942043721403177e-04,2.441406250000000000e-04
4.031000000000000000e+03,9.600000000000000000e+01,3.935000000000000000e+03,2.541296060991105358e-04,2.441406250000000000e-04
4.032000000000000000e+03,9.600000000000000000e+01,3.936000000000000000e+03,2.540650406504065309e-04,2.441406250000000000e-04
4.033000000000000000e+03,9.600000000000000000e+01,3.937000000000000000e+03,2.540005080010159758e-04,2.441406250000000000e-04
4.034000000000000000e+03,9.600000000000000000e+01,3.938000000000000000e+03,2.539360081259522386e-04,2.441406250000000000e-04
4.035000000000000000e+03,9.600000000000000000e+01,3.939000000000000000e+03,2.538715410002538955e-04,2.441406250000000000e-04
4.036000000000000000e+03,9.600000000000000000e+01,3.940000000000000000e+03,2.538071065989847843e-04,2.441406250000000000e-04
4.037000000000000000e+03,9.600000000000000000e+01,3.941000000000000000e+03,2.537427048972342217e-04,2.441406250000000000e-04
4.038000000000000000e+03,9.600000000000000000e+01,3.942000000000000000e+03,2.536783358701166780e-04,2.441406250000000000e-04
4.039000000000000000e+03,9.600000000000000000e+01,3.943000000000000000e+03,2.536139994927719935e-04,2.441406250000000000e-04
4.040000000000000000e+03,9.600000000000000000e+01,3.944000000000000000e+03,2.535496957403651080e-04,2.441406250000000000e-04
4.041000000000000000e+03,9.600000000000000000e+01,3.945000000000000000e+03,2.534854245880861692e-04,2.441406250000000000e-04
4.042000000000000000e+03,9.600000000000000000e+01,3.946000000000000000e+03,2.534211860111505320e-04,2.441406250000000000e-04
4.043000000000000000e+03,9.600000000000000000e+01,3.947000000000000000e+03,2.533569799847985968e-04,2.441406250000000000e-04
4.044000000000000000e+03,9.600000000000000000e+01,3.948000000000000000e+03,2.532928064842958631e-04,2.441406250000000000e-04
4.045000000000000000e+03,9.600000000000000000e+01,3.949000000000000000e+03,2.532286654849328755e-04,2.441406250000000000e-04
4.046000000000000000e+03,9.600000000000000000e+01,3.950000000000000000e+03,2.531645569620253320e-04,2.441406250000000000e-04
4.047000000000000000e+03,9.600000000000000000e+01,3.951000000000000000e+03,2.531004808909137049e-04,2.441406250000000000e-04
4.048000000000000000e+03,9.600000000000000000e+01,3.952000000000000000e+03,2.530364372469635654e-04,2.441406250000000000e-04
4.049000000000000000e+03,9.600000000000000000e+01,3.953000000000000000e+03,2.529724260055653674e-04,2.441406250000000000e-04
4.050000000000000000e+03,9.600000000000000000e+01,3.954000000000000000e+03,2.529084471421345556e-04,2.441406250000000000e-04
4.051000000000000000e+03,9.600000000000000000e+01,3.955000000000000000e+03,2.528445006321112403e-04,2.441406250000000000e-04
4.052000000000000000e+03,9.600000000000000000e+01,3.956000000000000000e+03,2.527805864509605769e-04,2.441406250000000000e-04
4.053000000000000000e+03,9.600000000000000000e+01,3.957000000000000000e+03,2.527167045741723320e-04,2.441406250000000000e-04
4.054000000000000000e+03,9.600000000000000000e+01,3.958000000000000000e+03,2.526528549772612633e-04,2.441406250000000000e-04
4.055000000000000000e+03,9.600000000000000000e+01,3.959000000000000000e+03,2.525890376357666314e-04,2.441406250000000000e-04
4.056000000000000000e+03,9.600000000000000000e+01,3.960000000000000000e+03,2.525252525252525250e-04,2.441406250000000000e-04
4.057000000000000000e+03,9.600000000000000000e+01,3.961000000000000000e+03,2.524614996213077529e-04,2.441406250000000000e-04
4.058000000000000000e+03,9.600000000000000000e+01,3.962000000000000000e+03,2.523977788995456807e-04,2.441406250000000000e-04
4.059000000000000000e+03,9.600000000000000000e+01,3.963000000000000000e+03,2.523340903356043399e-04,2.441406250000000000e-04
4.060000000000000000e+03,9.600000000000000000e+01,3.964000000000000000e+03,2.522704339051463191e-04,2.441406250000000000e-04
4.061000000000000000e+03,9.600000000000000000e+01,3.965000000000000000e+03,2.522068095838587640e-04,2.441406250000000000e-04
4.062000000000000000e+03,9.600000000000000000e+01,3.966000000000000000e+03,2.521432173474533775e-04,2.441406250000000000e-04
4.063000000000000000e+03,9.600000000000000000e+01,3.967000000000000000e+03,2.520796571716662571e-04,2.441406250000000000e-04
4.064000000000000000e+03,9.600000000000000000e+01,3.968000000000000000e+03,2.520161290322580575e-04,2.441406250000000000e-04
4.065000000000000000e+03,9.600000000000000000e+01,3.969000000000000000e+03,2.519526329050138821e-04,2.441406250000000000e-04
4.066000000000000000e+03,9.600000000000000000e+01,3.970000000000000000e+03,2.518891687657430663e-04,2.441406250000000000e-04
4.067000000000000000e+03,9.600000000000000000e+01,3.971000000000000000e+03,2.518257365902795025e-04,2.441406250000000000e-04
4.068000000000000000e+03,9.600000000000000000e+01,3.972000000000000000e+03,2.517623363544813694e-04,2.441406250000000000e-04
4.069000000000000000e+03,9.600000000000000000e+01,3.973000000000000000e+03,2.516989680342310775e-04,2.441406250000000000e-04
4.070000000000000000e+03,9.600000000000000000e+01,3.974000000000000000e+03,2.516356316054353236e-04,2.441406250000000000e-04
4.071000000000000000e+03,9.600000000000000000e+01,3.975000000000000000e+03,2.515723270440251447e-04,2.441406250000000000e-04
4.072000000000000000e+03,9.600000000000000000e+01,3.976000000000000000e+03,2.515090543259557556e-04,2.441406250000000000e-04
4.073000000000000000e+03,9.600000000000000000e+01,3.977000000000000000e+03,2.514458134272064401e-04,2.441406250000000000e-04
4.074000000000000000e+03,9.600000000000000000e+01,3.978000000000000000e+03,2.513826043237807686e-04,2.441406250000000000e-04
4.075000000000000000e+03,9.600000000000000000e+01,3.979000000000000000e+03,2.513194269917064347e-04,2.441406250000000000e-04
4.076000000000000000e+03,9.600000000000000000e+01,3.980000000000000000e+03,2.512562814070352013e-04,2.441406250000000000e-04
4.077000000000000000e+03,9.600000000000000000e+01,3.981000000000000000e+03,2.511931675458427379e-04,2.441406250000000000e-04
4.078000000000000000e+03,9.600000000000000000e+01,3.982000000000000000e+03,2.511300853842290547e-04,2.441406250000000000e-04
4.079000000000000000e+03,9.600000000000000000e+01,3.983000000000000000e+03,2.510670348983178512e-04,2.441406250000000000e-04
4.080000000000000000e+03,9.600000000000000000e+01,3.984000000000000000e+03,2.510040160642570050e-04,2.441406250000000000e-04
4.081000000000000000e+03,9.600000000000000000e+01,3.985000000000000000e+03,2.509410288582183002e-04,2.441406250000000000e-04
4.082000000000000000e+03,9.600000000000000000e+01,3.986000000000000000e+03,2.508780732563973734e-04,2.441406250000000000e-04
4.083000000000000000e+03,9.600000000000000000e+01,3.987000000000000000e+03,2.508151492350137678e-04,2.441406250000000000e-04
4.084000000000000000e+03,9.600000000000000000e+01,3.988000000000000000e+03,2.507522567703109333e-04,2.441406250000000000e-04
4.085000000000000000e+03,9.600000000000000000e+01,3.989000000000000000e+03,2.506893958385560096e-04,2.441406250000000000e-04
4.086000000000000000e+03,9.600000000000000000e+01,3.990000000000000000e+03,2.506265664160400972e-04,2.441406250000000000e-04
4.087000000000000000e+03,9.600000000000000000e+01,3.991000000000000000e+03,2.505637684790779324e-04,2.441406250000000000e-04
4.088000000000000000e+03,9.600000000000000000e+01,3.992000000000000000e+03,2.505010020040079953e-04,2.441406250000000000e-04
4.089000000000000000e+03,9.600000000000000000e+01,3.993000000000000000e+03,2.504382669671925644e-04,2.441406250000000000e-04
4.090000000000000000e+03,9.600000000000000000e+01,3.994000000000000000e+03,2.503755633450174996e-04,2.441406250000000000e-04
4.091000000000000000e+03,9.600000000000000000e+01,3.995000000000000000e+03,2.503128911138923504e-04,2.441406250000000000e-04
4.092000000000000000e+03,9.600000000000000000e+01,3.996000000000000000e+03,2.502502502502502481e-04,2.441406250000000000e-04
4.093000000000000000e+03,9.600000000000000000e+01,3.997000000000000000e+03,2.501876407305479049e-04,2.441406250000000000e-04
4.094000000000000000e+03,9.600000000000000000e+01,3.998000000000000000e+03,2.501250625312656148e-04,2.441406250000000000e-04
4.095000000000000000e+03,9.600000000000000000e+01,3.999000000000000000e+03,2.500625156289072531e-04,2.441406250000000000e-04
4.096000000000000000e+03,9.600000000000000000e+01,4.000000000000000000e+03,2.500000000000000052e-04,2.441406250000000000e-04


==> anc/Reproducibility_Artifacts/data/metadata_budget_allocation_v10.csv <==
budget,metadata_bits,depth,depth_term,metadata_term
3.200000000000000000e+01,4.000000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,3.125000000000000000e-02
3.300000000000000000e+01,4.100000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.865637635014597548e-02
3.400000000000000000e+01,4.100000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.865637635014597548e-02
3.500000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.600000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.700000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.800000000000000000e+01,4.200000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.627801297667857819e-02
3.900000000000000000e+01,4.300000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.409704414699907413e-02
4.000000000000000000e+01,4.300000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.409704414699907413e-02
4.100000000000000000e+01,4.300000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.409704414699907413e-02
4.200000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.300000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.400000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.500000000000000000e+01,4.400000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.209708691207961165e-02
4.600000000000000000e+01,4.500000000000000000e+01,1.000000000000000000e+00,1.000000000000000000e+00,2.026311804142202563e-02
4.700000000000000000e+01,4.500000000000000000e+01,2.000000000000000000e+00,5.000000000000000000e-01,2.026311804142202563e-02
4.800000000000000000e+01,4.500000000000000000e+01,3.000000000000000000e+00,3.333333333333333148e-01,2.026311804142202563e-02
4.900000000000000000e+01,4.500000000000000000e+01,4.000000000000000000e+00,2.500000000000000000e-01,2.026311804142202563e-02
5.000000000000000000e+01,4.600000000000000000e+01,4.000000000000000000e+00,2.500000000000000000e-01,1.858136117191751605e-02
5.100000000000000000e+01,4.600000000000000000e+01,5.000000000000000000e+00,2.000000000000000111e-01,1.858136117191751605e-02
5.200000000000000000e+01,4.600000000000000000e+01,6.000000000000000000e+00,1.666666666666666574e-01,1.858136117191751605e-02
5.300000000000000000e+01,4.600000000000000000e+01,7.000000000000000000e+00,1.428571428571428492e-01,1.858136117191751605e-02
5.400000000000000000e+01,4.700000000000000000e+01,7.000000000000000000e+00,1.428571428571428492e-01,1.703918332289465140e-02
5.500000000000000000e+01,4.700000000000000000e+01,8.000000000000000000e+00,1.250000000000000000e-01,1.703918332289465140e-02
5.600000000000000000e+01,4.700000000000000000e+01,9.000000000000000000e+00,1.111111111111111049e-01,1.703918332289465140e-02
5.700000000000000000e+01,4.700000000000000000e+01,1.000000000000000000e+01,1.000000000000000056e-01,1.703918332289465140e-02
5.800000000000000000e+01,4.700000000000000000e+01,1.100000000000000000e+01,9.090909090909091161e-02,1.703918332289465140e-02
5.900000000000000000e+01,4.800000000000000000e+01,1.100000000000000000e+01,9.090909090909091161e-02,1.562500000000000000e-02
6.000000000000000000e+01,4.800000000000000000e+01,1.200000000000000000e+01,8.333333333333332871e-02,1.562500000000000000e-02
6.100000000000000000e+01,4.800000000000000000e+01,1.300000000000000000e+01,7.692307692307692735e-02,1.562500000000000000e-02
6.200000000000000000e+01,4.800000000000000000e+01,1.400000000000000000e+01,7.142857142857142461e-02,1.562500000000000000e-02
6.300000000000000000e+01,4.800000000000000000e+01,1.500000000000000000e+01,6.666666666666666574e-02,1.562500000000000000e-02
6.400000000000000000e+01,4.800000000000000000e+01,1.600000000000000000e+01,6.250000000000000000e-02,1.562500000000000000e-02
6.500000000000000000e+01,4.900000000000000000e+01,1.600000000000000000e+01,6.250000000000000000e-02,1.432818817507298774e-02
6.600000000000000000e+01,4.900000000000000000e+01,1.700000000000000000e+01,5.882352941176470507e-02,1.432818817507298774e-02
6.700000000000000000e+01,4.900000000000000000e+01,1.800000000000000000e+01,5.555555555555555247e-02,1.432818817507298774e-02
6.800000000000000000e+01,4.900000000000000000e+01,1.900000000000000000e+01,5.263157894736841813e-02,1.432818817507298774e-02
6.900000000000000000e+01,4.900000000000000000e+01,2.000000000000000000e+01,5.000000000000000278e-02,1.432818817507298774e-02
7.000000000000000000e+01,5.000000000000000000e+01,2.000000000000000000e+01,5.000000000000000278e-02,1.313900648833928909e-02
7.100000000000000000e+01,5.000000000000000000e+01,2.100000000000000000e+01,4.761904761904761640e-02,1.313900648833928909e-02
7.200000000000000000e+01,5.000000000000000000e+01,2.200000000000000000e+01,4.545454545454545581e-02,1.313900648833928909e-02
7.300000000000000000e+01,5.000000000000000000e+01,2.300000000000000000e+01,4.347826086956521618e-02,1.313900648833928909e-02
7.400000000000000000e+01,5.000000000000000000e+01,2.400000000000000000e+01,4.166666666666666435e-02,1.313900648833928909e-02
7.500000000000000000e+01,5.000000000000000000e+01,2.500000000000000000e+01,4.000000000000000083e-02,1.313900648833928909e-02
7.600000000000000000e+01,5.000000000000000000e+01,2.600000000000000000e+01,3.846153846153846367e-02,1.313900648833928909e-02
7.700000000000000000e+01,5.100000000000000000e+01,2.600000000000000000e+01,3.846153846153846367e-02,1.204852207349953706e-02
7.800000000000000000e+01,5.100000000000000000e+01,2.700000000000000000e+01,3.703703703703703498e-02,1.204852207349953706e-02
7.900000000000000000e+01,5.100000000000000000e+01,2.800000000000000000e+01,3.571428571428571230e-02,1.204852207349953706e-02
8.000000000000000000e+01,5.100000000000000000e+01,2.900000000000000000e+01,3.448275862068965469e-02,1.204852207349953706e-02
8.100000000000000000e+01,5.100000000000000000e+01,3.000000000000000000e+01,3.333333333333333287e-02,1.204852207349953706e-02
8.200000000000000000e+01,5.100000000000000000e+01,3.100000000000000000e+01,3.225806451612903136e-02,1.204852207349953706e-02
8.300000000000000000e+01,5.200000000000000000e+01,3.100000000000000000e+01,3.225806451612903136e-02,1.104854345603980582e-02
8.400000000000000000e+01,5.200000000000000000e+01,3.200000000000000000e+01,3.125000000000000000e-02,1.104854345603980582e-02
8.500000000000000000e+01,5.200000000000000000e+01,3.300000000000000000e+01,3.030303030303030387e-02,1.104854345603980582e-02
8.600000000000000000e+01,5.200000000000000000e+01,3.400000000000000000e+01,2.941176470588235253e-02,1.104854345603980582e-02
8.700000000000000000e+01,5.200000000000000000e+01,3.500000000000000000e+01,2.857142857142857054e-02,1.104854345603980582e-02
8.800000000000000000e+01,5.200000000000000000e+01,3.600000000000000000e+01,2.777777777777777624e-02,1.104854345603980582e-02
8.900000000000000000e+01,5.200000000000000000e+01,3.700000000000000000e+01,2.702702702702702853e-02,1.104854345603980582e-02
9.000000000000000000e+01,5.200000000000000000e+01,3.800000000000000000e+01,2.631578947368420907e-02,1.104854345603980582e-02
9.100000000000000000e+01,5.300000000000000000e+01,3.800000000000000000e+01,2.631578947368420907e-02,1.013155902071101282e-02
9.200000000000000000e+01,5.300000000000000000e+01,3.900000000000000000e+01,2.564102564102564014e-02,1.013155902071101282e-02
9.300000000000000000e+01,5.300000000000000000e+01,4.000000000000000000e+01,2.500000000000000139e-02,1.013155902071101282e-02
9.400000000000000000e+01,5.300000000000000000e+01,4.100000000000000000e+01,2.439024390243902524e-02,1.013155902071101282e-02
9.500000000000000000e+01,5.300000000000000000e+01,4.200000000000000000e+01,2.380952380952380820e-02,1.013155902071101282e-02
9.600000000000000000e+01,5.300000000000000000e+01,4.300000000000000000e+01,2.325581395348837177e-02,1.013155902071101282e-02
9.700000000000000000e+01,5.300000000000000000e+01,4.400000000000000000e+01,2.272727272727272790e-02,1.013155902071101282e-02
9.800000000000000000e+01,5.300000000000000000e+01,4.500000000000000000e+01,2.222222222222222307e-02,1.013155902071101282e-02
9.900000000000000000e+01,5.400000000000000000e+01,4.500000000000000000e+01,2.222222222222222307e-02,9.290680585958758023e-03
1.000000000000000000e+02,5.400000000000000000e+01,4.600000000000000000e+01,2.173913043478260809e-02,9.290680585958758023e-03
1.010000000000000000e+02,5.400000000000000000e+01,4.700000000000000000e+01,2.127659574468085055e-02,9.290680585958758023e-03
1.020000000000000000e+02,5.400000000000000000e+01,4.800000000000000000e+01,2.083333333333333218e-02,9.290680585958758023e-03
1.030000000000000000e+02,5.400000000000000000e+01,4.900000000000000000e+01,2.040816326530612082e-02,9.290680585958758023e-03
1.040000000000000000e+02,5.400000000000000000e+01,5.000000000000000000e+01,2.000000000000000042e-02,9.290680585958758023e-03
1.050000000000000000e+02,5.400000000000000000e+01,5.100000000000000000e+01,1.960784313725490169e-02,9.290680585958758023e-03
1.060000000000000000e+02,5.400000000000000000e+01,5.200000000000000000e+01,1.923076923076923184e-02,9.290680585958758023e-03
1.070000000000000000e+02,5.400000000000000000e+01,5.300000000000000000e+01,1.886792452830188607e-02,9.290680585958758023e-03
1.080000000000000000e+02,5.500000000000000000e+01,5.300000000000000000e+01,1.886792452830188607e-02,8.519591661447325701e-03
1.090000000000000000e+02,5.500000000000000000e+01,5.400000000000000000e+01,1.851851851851851749e-02,8.519591661447325701e-03
1.100000000000000000e+02,5.500000000000000000e+01,5.500000000000000000e+01,1.818181818181818094e-02,8.519591661447325701e-03
1.110000000000000000e+02,5.500000000000000000e+01,5.600000000000000000e+01,1.785714285714285615e-02,8.519591661447325701e-03
1.120000000000000000e+02,5.500000000000000000e+01,5.700000000000000000e+01,1.754385964912280604e-02,8.519591661447325701e-03
1.130000000000000000e+02,5.500000000000000000e+01,5.800000000000000000e+01,1.724137931034482735e-02,8.519591661447325701e-03
1.140000000000000000e+02,5.500000000000000000e+01,5.900000000000000000e+01,1.694915254237288130e-02,8.519591661447325701e-03
1.150000000000000000e+02,5.500000000000000000e+01,6.000000000000000000e+01,1.666666666666666644e-02,8.519591661447325701e-03
1.160000000000000000e+02,5.500000000000000000e+01,6.100000000000000000e+01,1.639344262295082053e-02,8.519591661447325701e-03
1.170000000000000000e+02,5.500000000000000000e+01,6.200000000000000000e+01,1.612903225806451568e-02,8.519591661447325701e-03
1.180000000000000000e+02,5.600000000000000000e+01,6.200000000000000000e+01,1.612903225806451568e-02,7.812500000000000000e-03
1.190000000000000000e+02,5.600000000000000000e+01,6.300000000000000000e+01,1.587301587301587213e-02,7.812500000000000000e-03
1.200000000000000000e+02,5.600000000000000000e+01,6.400000000000000000e+01,1.562500000000000000e-02,7.812500000000000000e-03
1.210000000000000000e+02,5.600000000000000000e+01,6.500000000000000000e+01,1.538461538461538547e-02,7.812500000000000000e-03
1.220000000000000000e+02,5.600000000000000000e+01,6.600000000000000000e+01,1.515151515151515194e-02,7.812500000000000000e-03
1.230000000000000000e+02,5.600000000000000000e+01,6.700000000000000000e+01,1.492537313432835792e-02,7.812500000000000000e-03
1.240000000000000000e+02,5.600000000000000000e+01,6.800000000000000000e+01,1.470588235294117627e-02,7.812500000000000000e-03
1.250000000000000000e+02,5.600000000000000000e+01,6.900000000000000000e+01,1.449275362318840597e-02,7.812500000000000000e-03
1.260000000000000000e+02,5.600000000000000000e+01,7.000000000000000000e+01,1.428571428571428527e-02,7.812500000000000000e-03
1.270000000000000000e+02,5.600000000000000000e+01,7.100000000000000000e+01,1.408450704225352144e-02,7.812500000000000000e-03
1.280000000000000000e+02,5.600000000000000000e+01,7.200000000000000000e+01,1.388888888888888812e-02,7.812500000000000000e-03
1.290000000000000000e+02,5.700000000000000000e+01,7.200000000000000000e+01,1.388888888888888812e-02,7.164094087536493870e-03
1.300000000000000000e+02,5.700000000000000000e+01,7.300000000000000000e+01,1.369863013698630061e-02,7.164094087536493870e-03
1.310000000000000000e+02,5.700000000000000000e+01,7.400000000000000000e+01,1.351351351351351426e-02,7.164094087536493870e-03
1.320000000000000000e+02,5.700000000000000000e+01,7.500000000000000000e+01,1.333333333333333419e-02,7.164094087536493870e-03
1.330000000000000000e+02,5.700000000000000000e+01,7.600000000000000000e+01,1.315789473684210453e-02,7.164094087536493870e-03
1.340000000000000000e+02,5.700000000000000000e+01,7.700000000000000000e+01,1.298701298701298787e-02,7.164094087536493870e-03
1.350000000000000000e+02,5.700000000000000000e+01,7.800000000000000000e+01,1.282051282051282007e-02,7.164094087536493870e-03
1.360000000000000000e+02,5.700000000000000000e+01,7.900000000000000000e+01,1.265822784810126563e-02,7.164094087536493870e-03
1.370000000000000000e+02,5.700000000000000000e+01,8.000000000000000000e+01,1.250000000000000069e-02,7.164094087536493870e-03
1.380000000000000000e+02,5.700000000000000000e+01,8.100000000000000000e+01,1.234567901234567833e-02,7.164094087536493870e-03
1.390000000000000000e+02,5.700000000000000000e+01,8.200000000000000000e+01,1.219512195121951262e-02,7.164094087536493870e-03
1.400000000000000000e+02,5.800000000000000000e+01,8.200000000000000000e+01,1.219512195121951262e-02,6.569503244169644547e-03
1.410000000000000000e+02,5.800000000000000000e+01,8.300000000000000000e+01,1.204819277108433798e-02,6.569503244169644547e-03
1.420000000000000000e+02,5.800000000000000000e+01,8.400000000000000000e+01,1.190476190476190410e-02,6.569503244169644547e-03
1.430000000000000000e+02,5.800000000000000000e+01,8.500000000000000000e+01,1.176470588235294101e-02,6.569503244169644547e-03
1.440000000000000000e+02,5.800000000000000000e+01,8.600000000000000000e+01,1.162790697674418589e-02,6.569503244169644547e-03
1.450000000000000000e+02,5.800000000000000000e+01,8.700000000000000000e+01,1.149425287356321823e-02,6.569503244169644547e-03
1.460000000000000000e+02,5.800000000000000000e+01,8.800000000000000000e+01,1.136363636363636395e-02,6.569503244169644547e-03
1.470000000000000000e+02,5.800000000000000000e+01,8.900000000000000000e+01,1.123595505617977497e-02,6.569503244169644547e-03
1.480000000000000000e+02,5.800000000000000000e+01,9.000000000000000000e+01,1.111111111111111154e-02,6.569503244169644547e-03
1.490000000000000000e+02,5.800000000000000000e+01,9.100000000000000000e+01,1.098901098901098987e-02,6.569503244169644547e-03
1.500000000000000000e+02,5.800000000000000000e+01,9.200000000000000000e+01,1.086956521739130405e-02,6.569503244169644547e-03
1.510000000000000000e+02,5.800000000000000000e+01,9.300000000000000000e+01,1.075268817204301161e-02,6.569503244169644547e-03
1.520000000000000000e+02,5.800000000000000000e+01,9.400000000000000000e+01,1.063829787234042527e-02,6.569503244169644547e-03
1.530000000000000000e+02,5.900000000000000000e+01,9.400000000000000000e+01,1.063829787234042527e-02,6.024261036749768532e-03
1.540000000000000000e+02,5.900000000000000000e+01,9.500000000000000000e+01,1.052631578947368397e-02,6.024261036749768532e-03
1.550000000000000000e+02,5.900000000000000000e+01,9.600000000000000000e+01,1.041666666666666609e-02,6.024261036749768532e-03
1.560000000000000000e+02,5.900000000000000000e+01,9.700000000000000000e+01,1.030927835051546372e-02,6.024261036749768532e-03
1.570000000000000000e+02,5.900000000000000000e+01,9.800000000000000000e+01,1.020408163265306041e-02,6.024261036749768532e-03
1.580000000000000000e+02,5.900000000000000000e+01,9.900000000000000000e+01,1.010101010101010187e-02,6.024261036749768532e-03
1.590000000000000000e+02,5.900000000000000000e+01,1.000000000000000000e+02,1.000000000000000021e-02,6.024261036749768532e-03
1.600000000000000000e+02,5.900000000000000000e+01,1.010000000000000000e+02,9.900990099009901110e-03,6.024261036749768532e-03
1.610000000000000000e+02,5.900000000000000000e+01,1.020000000000000000e+02,9.803921568627450844e-03,6.024261036749768532e-03
1.620000000000000000e+02,5.900000000000000000e+01,1.030000000000000000e+02,9.708737864077669061e-03,6.024261036749768532e-03
1.630000000000000000e+02,5.900000000000000000e+01,1.040000000000000000e+02,9.615384615384615918e-03,6.024261036749768532e-03
1.640000000000000000e+02,5.900000000000000000e+01,1.050000000000000000e+02,9.523809523809524669e-03,6.024261036749768532e-03
1.650000000000000000e+02,5.900000000000000000e+01,1.060000000000000000e+02,9.433962264150943036e-03,6.024261036749768532e-03
1.660000000000000000e+02,6.000000000000000000e+01,1.060000000000000000e+02,9.433962264150943036e-03,5.524271728019902912e-03
1.670000000000000000e+02,6.000000000000000000e+01,1.070000000000000000e+02,9.345794392523363789e-03,5.524271728019902912e-03
1.680000000000000000e+02,6.000000000000000000e+01,1.080000000000000000e+02,9.259259259259258745e-03,5.524271728019902912e-03
1.690000000000000000e+02,6.000000000000000000e+01,1.090000000000000000e+02,9.174311926605505096e-03,5.524271728019902912e-03
1.700000000000000000e+02,6.000000000000000000e+01,1.100000000000000000e+02,9.090909090909090468e-03,5.524271728019902912e-03
1.710000000000000000e+02,6.000000000000000000e+01,1.110000000000000000e+02,9.009009009009008931e-03,5.524271728019902912e-03
1.720000000000000000e+02,6.000000000000000000e+01,1.120000000000000000e+02,8.928571428571428076e-03,5.524271728019902912e-03
1.730000000000000000e+02,6.000000000000000000e+01,1.130000000000000000e+02,8.849557522123893682e-03,5.524271728019902912e-03
1.740000000000000000e+02,6.000000000000000000e+01,1.140000000000000000e+02,8.771929824561403022e-03,5.524271728019902912e-03
1.750000000000000000e+02,6.000000000000000000e+01,1.150000000000000000e+02,8.695652173913043584e-03,5.524271728019902912e-03
1.760000000000000000e+02,6.000000000000000000e+01,1.160000000000000000e+02,8.620689655172413673e-03,5.524271728019902912e-03
1.770000000000000000e+02,6.000000000000000000e+01,1.170000000000000000e+02,8.547008547008547868e-03,5.524271728019902912e-03
1.780000000000000000e+02,6.000000000000000000e+01,1.180000000000000000e+02,8.474576271186440649e-03,5.524271728019902912e-03
1.790000000000000000e+02,6.000000000000000000e+01,1.190000000000000000e+02,8.403361344537814762e-03,5.524271728019902912e-03
1.800000000000000000e+02,6.000000000000000000e+01,1.200000000000000000e+02,8.333333333333333218e-03,5.524271728019902912e-03
1.810000000000000000e+02,6.000000000000000000e+01,1.210000000000000000e+02,8.264462809917355601e-03,5.524271728019902912e-03
1.820000000000000000e+02,6.100000000000000000e+01,1.210000000000000000e+02,8.264462809917355601e-03,5.065779510355506408e-03
1.830000000000000000e+02,6.100000000000000000e+01,1.220000000000000000e+02,8.196721311475410263e-03,5.065779510355506408e-03
1.840000000000000000e+02,6.100000000000000000e+01,1.230000000000000000e+02,8.130081300813008990e-03,5.065779510355506408e-03
1.850000000000000000e+02,6.100000000000000000e+01,1.240000000000000000e+02,8.064516129032257841e-03,5.065779510355506408e-03
1.860000000000000000e+02,6.100000000000000000e+01,1.250000000000000000e+02,8.000000000000000167e-03,5.065779510355506408e-03
1.870000000000000000e+02,6.100000000000000000e+01,1.260000000000000000e+02,7.936507936507936067e-03,5.065779510355506408e-03
1.880000000000000000e+02,6.100000000000000000e+01,1.270000000000000000e+02,7.874015748031495954e-03,5.065779510355506408e-03
1.890000000000000000e+02,6.100000000000000000e+01,1.280000000000000000e+02,7.812500000000000000e-03,5.065779510355506408e-03
1.900000000000000000e+02,6.100000000000000000e+01,1.290000000000000000e+02,7.751937984496123923e-03,5.065779510355506408e-03
1.910000000000000000e+02,6.100000000000000000e+01,1.300000000000000000e+02,7.692307692307692735e-03,5.065779510355506408e-03
1.920000000000000000e+02,6.100000000000000000e+01,1.310000000000000000e+02,7.633587786259541687e-03,5.065779510355506408e-03
1.930000000000000000e+02,6.100000000000000000e+01,1.320000000000000000e+02,7.575757575757575968e-03,5.065779510355506408e-03
1.940000000000000000e+02,6.100000000000000000e+01,1.330000000000000000e+02,7.518796992481202590e-03,5.065779510355506408e-03
1.950000000000000000e+02,6.100000000000000000e+01,1.340000000000000000e+02,7.462686567164178962e-03,5.065779510355506408e-03
1.960000000000000000e+02,6.100000000000000000e+01,1.350000000000000000e+02,7.407407407407407690e-03,5.065779510355506408e-03
1.970000000000000000e+02,6.100000000000000000e+01,1.360000000000000000e+02,7.352941176470588133e-03,5.065779510355506408e-03
1.980000000000000000e+02,6.200000000000000000e+01,1.360000000000000000e+02,7.352941176470588133e-03,4.645340292979379011e-03
1.990000000000000000e+02,6.200000000000000000e+01,1.370000000000000000e+02,7.299270072992700489e-03,4.645340292979379011e-03
2.000000000000000000e+02,6.200000000000000000e+01,1.380000000000000000e+02,7.246376811594202987e-03,4.645340292979379011e-03
2.010000000000000000e+02,6.200000000000000000e+01,1.390000000000000000e+02,7.194244604316547137e-03,4.645340292979379011e-03
2.020000000000000000e+02,6.200000000000000000e+01,1.400000000000000000e+02,7.142857142857142634e-03,4.645340292979379011e-03
2.030000000000000000e+02,6.200000000000000000e+01,1.410000000000000000e+02,7.092198581560283516e-03,4.645340292979379011e-03
2.040000000000000000e+02,6.200000000000000000e+01,1.420000000000000000e+02,7.042253521126760722e-03,4.645340292979379011e-03
2.050000000000000000e+02,6.200000000000000000e+01,1.430000000000000000e+02,6.993006993006993001e-03,4.645340292979379011e-03
2.060000000000000000e+02,6.200000000000000000e+01,1.440000000000000000e+02,6.944444444444444059e-03,4.645340292979379011e-03
2.070000000000000000e+02,6.200000000000000000e+01,1.450000000000000000e+02,6.896551724137930939e-03,4.645340292979379011e-03
2.080000000000000000e+02,6.200000000000000000e+01,1.460000000000000000e+02,6.849315068493150305e-03,4.645340292979379011e-03
2.090000000000000000e+02,6.200000000000000000e+01,1.470000000000000000e+02,6.802721088435373896e-03,4.645340292979379011e-03
2.100000000000000000e+02,6.200000000000000000e+01,1.480000000000000000e+02,6.756756756756757132e-03,4.645340292979379011e-03
2.110000000000000000e+02,6.200000000000000000e+01,1.490000000000000000e+02,6.711409395973154217e-03,4.645340292979379011e-03
2.120000000000000000e+02,6.200000000000000000e+01,1.500000000000000000e+02,6.666666666666667095e-03,4.645340292979379011e-03
2.130000000000000000e+02,6.200000000000000000e+01,1.510000000000000000e+02,6.622516556291390723e-03,4.645340292979379011e-03
2.140000000000000000e+02,6.200000000000000000e+01,1.520000000000000000e+02,6.578947368421052266e-03,4.645340292979379011e-03
2.150000000000000000e+02,6.200000000000000000e+01,1.530000000000000000e+02,6.535947712418300852e-03,4.645340292979379011e-03
2.160000000000000000e+02,6.300000000000000000e+01,1.530000000000000000e+02,6.535947712418300852e-03,4.259795830723662850e-03
2.170000000000000000e+02,6.300000000000000000e+01,1.540000000000000000e+02,6.493506493506493935e-03,4.259795830723662850e-03
2.180000000000000000e+02,6.300000000000000000e+01,1.550000000000000000e+02,6.451612903225806446e-03,4.259795830723662850e-03
2.190000000000000000e+02,6.300000000000000000e+01,1.560000000000000000e+02,6.410256410256410034e-03,4.259795830723662850e-03
2.200000000000000000e+02,6.300000000000000000e+01,1.570000000000000000e+02,6.369426751592357008e-03,4.259795830723662850e-03
2.210000000000000000e+02,6.300000000000000000e+01,1.580000000000000000e+02,6.329113924050632813e-03,4.259795830723662850e-03
2.220000000000000000e+02,6.300000000000000000e+01,1.590000000000000000e+02,6.289308176100629269e-03,4.259795830723662850e-03
2.230000000000000000e+02,6.300000000000000000e+01,1.600000000000000000e+02,6.250000000000000347e-03,4.259795830723662850e-03
2.240000000000000000e+02,6.300000000000000000e+01,1.610000000000000000e+02,6.211180124223602064e-03,4.259795830723662850e-03
2.250000000000000000e+02,6.300000000000000000e+01,1.620000000000000000e+02,6.172839506172839164e-03,4.259795830723662850e-03
2.260000000000000000e+02,6.300000000000000000e+01,1.630000000000000000e+02,6.134969325153374377e-03,4.259795830723662850e-03
2.270000000000000000e+02,6.300000000000000000e+01,1.640000000000000000e+02,6.097560975609756309e-03,4.259795830723662850e-03
2.280000000000000000e+02,6.300000000000000000e+01,1.650000000000000000e+02,6.060606060606060601e-03,4.259795830723662850e-03
2.290000000000000000e+02,6.300000000000000000e+01,1.660000000000000000e+02,6.024096385542168988e-03,4.259795830723662850e-03
2.300000000000000000e+02,6.300000000000000000e+01,1.670000000000000000e+02,5.988023952095808747e-03,4.259795830723662850e-03
2.310000000000000000e+02,6.300000000000000000e+01,1.680000000000000000e+02,5.952380952380952051e-03,4.259795830723662850e-03
2.320000000000000000e+02,6.300000000000000000e+01,1.690000000000000000e+02,5.917159763313609329e-03,4.259795830723662850e-03
2.330000000000000000e+02,6.300000000000000000e+01,1.700000000000000000e+02,5.882352941176470507e-03,4.259795830723662850e-03
2.340000000000000000e+02,6.300000000000000000e+01,1.710000000000000000e+02,5.847953216374268681e-03,4.259795830723662850e-03
2.350000000000000000e+02,6.400000000000000000e+01,1.710000000000000000e+02,5.847953216374268681e-03,3.906250000000000000e-03
2.360000000000000000e+02,6.400000000000000000e+01,1.720000000000000000e+02,5.813953488372092943e-03,3.906250000000000000e-03
2.370000000000000000e+02,6.400000000000000000e+01,1.730000000000000000e+02,5.780346820809248269e-03,3.906250000000000000e-03
2.380000000000000000e+02,6.400000000000000000e+01,1.740000000000000000e+02,5.747126436781609116e-03,3.906250000000000000e-03
2.390000000000000000e+02,6.400000000000000000e+01,1.750000000000000000e+02,5.714285714285714281e-03,3.906250000000000000e-03
2.400000000000000000e+02,6.400000000000000000e+01,1.760000000000000000e+02,5.681818181818181976e-03,3.906250000000000000e-03
2.410000000000000000e+02,6.400000000000000000e+01,1.770000000000000000e+02,5.649717514124293766e-03,3.906250000000000000e-03
2.420000000000000000e+02,6.400000000000000000e+01,1.780000000000000000e+02,5.617977528089887485e-03,3.906250000000000000e-03
2.430000000000000000e+02,6.400000000000000000e+01,1.790000000000000000e+02,5.586592178770949900e-03,3.906250000000000000e-03
2.440000000000000000e+02,6.400000000000000000e+01,1.800000000000000000e+02,5.555555555555555768e-03,3.906250000000000000e-03
2.450000000000000000e+02,6.400000000000000000e+01,1.810000000000000000e+02,5.524861878453038444e-03,3.906250000000000000e-03
2.460000000000000000e+02,6.400000000000000000e+01,1.820000000000000000e+02,5.494505494505494934e-03,3.906250000000000000e-03
2.470000000000000000e+02,6.400000000000000000e+01,1.830000000000000000e+02,5.464480874316939886e-03,3.906250000000000000e-03
2.480000000000000000e+02,6.400000000000000000e+01,1.840000000000000000e+02,5.434782608695652023e-03,3.906250000000000000e-03
2.490000000000000000e+02,6.400000000000000000e+01,1.850000000000000000e+02,5.405405405405405705e-03,3.906250000000000000e-03
2.500000000000000000e+02,6.400000000000000000e+01,1.860000000000000000e+02,5.376344086021505805e-03,3.906250000000000000e-03
2.510000000000000000e+02,6.400000000000000000e+01,1.870000000000000000e+02,5.347593582887700224e-03,3.906250000000000000e-03
2.520000000000000000e+02,6.400000000000000000e+01,1.880000000000000000e+02,5.319148936170212637e-03,3.906250000000000000e-03
2.530000000000000000e+02,6.400000000000000000e+01,1.890000000000000000e+02,5.291005291005290712e-03,3.906250000000000000e-03
2.540000000000000000e+02,6.400000000000000000e+01,1.900000000000000000e+02,5.263157894736841987e-03,3.906250000000000000e-03
2.550000000000000000e+02,6.400000000000000000e+01,1.910000000000000000e+02,5.235602094240838014e-03,3.906250000000000000e-03
2.560000000000000000e+02,6.400000000000000000e+01,1.920000000000000000e+02,5.208333333333333044e-03,3.906250000000000000e-03
2.570000000000000000e+02,6.500000000000000000e+01,1.920000000000000000e+02,5.208333333333333044e-03,3.582047043768246935e-03
2.580000000000000000e+02,6.500000000000000000e+01,1.930000000000000000e+02,5.181347150259067551e-03,3.582047043768246935e-03
2.590000000000000000e+02,6.500000000000000000e+01,1.940000000000000000e+02,5.154639175257731860e-03,3.582047043768246935e-03
2.600000000000000000e+02,6.500000000000000000e+01,1.950000000000000000e+02,5.128205128205128201e-03,3.582047043768246935e-03
2.610000000000000000e+02,6.500000000000000000e+01,1.960000000000000000e+02,5.102040816326530205e-03,3.582047043768246935e-03
2.620000000000000000e+02,6.500000000000000000e+01,1.970000000000000000e+02,5.076142131979695035e-03,3.582047043768246935e-03
2.630000000000000000e+02,6.500000000000000000e+01,1.980000000000000000e+02,5.050505050505050934e-03,3.582047043768246935e-03
2.640000000000000000e+02,6.500000000000000000e+01,1.990000000000000000e+02,5.025125628140703592e-03,3.582047043768246935e-03
2.650000000000000000e+02,6.500000000000000000e+01,2.000000000000000000e+02,5.000000000000000104e-03,3.582047043768246935e-03
2.660000000000000000e+02,6.500000000000000000e+01,2.010000000000000000e+02,4.975124378109452641e-03,3.582047043768246935e-03
2.670000000000000000e+02,6.500000000000000000e+01,2.020000000000000000e+02,4.950495049504950555e-03,3.582047043768246935e-03
2.680000000000000000e+02,6.500000000000000000e+01,2.030000000000000000e+02,4.926108374384236509e-03,3.582047043768246935e-03
2.690000000000000000e+02,6.500000000000000000e+01,2.040000000000000000e+02,4.901960784313725422e-03,3.582047043768246935e-03
2.700000000000000000e+02,6.500000000000000000e+01,2.050000000000000000e+02,4.878048780487804874e-03,3.582047043768246935e-03
2.710000000000000000e+02,6.500000000000000000e+01,2.060000000000000000e+02,4.854368932038834530e-03,3.582047043768246935e-03
2.720000000000000000e+02,6.500000000000000000e+01,2.070000000000000000e+02,4.830917874396135035e-03,3.582047043768246935e-03
2.730000000000000000e+02,6.500000000000000000e+01,2.080000000000000000e+02,4.807692307692307959e-03,3.582047043768246935e-03
2.740000000000000000e+02,6.500000000000000000e+01,2.090000000000000000e+02,4.784688995215310818e-03,3.582047043768246935e-03
2.750000000000000000e+02,6.500000000000000000e+01,2.100000000000000000e+02,4.761904761904762334e-03,3.582047043768246935e-03
2.760000000000000000e+02,6.500000000000000000e+01,2.110000000000000000e+02,4.739336492890995622e-03,3.582047043768246935e-03
2.770000000000000000e+02,6.500000000000000000e+01,2.120000000000000000e+02,4.716981132075471518e-03,3.582047043768246935e-03
2.780000000000000000e+02,6.500000000000000000e+01,2.130000000000000000e+02,4.694835680751173815e-03,3.582047043768246935e-03
2.790000000000000000e+02,6.500000000000000000e+01,2.140000000000000000e+02,4.672897196261681894e-03,3.582047043768246935e-03
2.800000000000000000e+02,6.600000000000000000e+01,2.140000000000000000e+02,4.672897196261681894e-03,3.284751622084822274e-03
2.810000000000000000e+02,6.600000000000000000e+01,2.150000000000000000e+02,4.651162790697674354e-03,3.284751622084822274e-03
2.820000000000000000e+02,6.600000000000000000e+01,2.160000000000000000e+02,4.629629629629629373e-03,3.284751622084822274e-03
2.830000000000000000e+02,6.600000000000000000e+01,2.170000000000000000e+02,4.608294930875576033e-03,3.284751622084822274e-03
2.840000000000000000e+02,6.600000000000000000e+01,2.180000000000000000e+02,4.587155963302752548e-03,3.284751622084822274e-03
2.850000000000000000e+02,6.600000000000000000e+01,2.190000000000000000e+02,4.566210045662100203e-03,3.284751622084822274e-03
2.860000000000000000e+02,6.600000000000000000e+01,2.200000000000000000e+02,4.545454545454545234e-03,3.284751622084822274e-03
2.870000000000000000e+02,6.600000000000000000e+01,2.210000000000000000e+02,4.524886877828054703e-03,3.284751622084822274e-03
2.880000000000000000e+02,6.600000000000000000e+01,2.220000000000000000e+02,4.504504504504504465e-03,3.284751622084822274e-03
2.890000000000000000e+02,6.600000000000000000e+01,2.230000000000000000e+02,4.484304932735425943e-03,3.284751622084822274e-03
2.900000000000000000e+02,6.600000000000000000e+01,2.240000000000000000e+02,4.464285714285714038e-03,3.284751622084822274e-03
2.910000000000000000e+02,6.600000000000000000e+01,2.250000000000000000e+02,4.444444444444444441e-03,3.284751622084822274e-03
2.920000000000000000e+02,6.600000000000000000e+01,2.260000000000000000e+02,4.424778761061946841e-03,3.284751622084822274e-03
2.930000000000000000e+02,6.600000000000000000e+01,2.270000000000000000e+02,4.405286343612335211e-03,3.284751622084822274e-03
2.940000000000000000e+02,6.600000000000000000e+01,2.280000000000000000e+02,4.385964912280701511e-03,3.284751622084822274e-03
2.950000000000000000e+02,6.600000000000000000e+01,2.290000000000000000e+02,4.366812227074235581e-03,3.284751622084822274e-03
2.960000000000000000e+02,6.600000000000000000e+01,2.300000000000000000e+02,4.347826086956521792e-03,3.284751622084822274e-03
2.970000000000000000e+02,6.600000000000000000e+01,2.310000000000000000e+02,4.329004329004329001e-03,3.284751622084822274e-03
2.980000000000000000e+02,6.600000000000000000e+01,2.320000000000000000e+02,4.310344827586206837e-03,3.284751622084822274e-03
2.990000000000000000e+02,6.600000000000000000e+01,2.330000000000000000e+02,4.291845493562231745e-03,3.284751622084822274e-03
3.000000000000000000e+02,6.600000000000000000e+01,2.340000000000000000e+02,4.273504273504273934e-03,3.284751622084822274e-03
3.010000000000000000e+02,6.600000000000000000e+01,2.350000000000000000e+02,4.255319148936170283e-03,3.284751622084822274e-03
3.020000000000000000e+02,6.600000000000000000e+01,2.360000000000000000e+02,4.237288135593220324e-03,3.284751622084822274e-03
3.030000000000000000e+02,6.600000000000000000e+01,2.370000000000000000e+02,4.219409282700421586e-03,3.284751622084822274e-03
3.040000000000000000e+02,6.600000000000000000e+01,2.380000000000000000e+02,4.201680672268907381e-03,3.284751622084822274e-03
3.050000000000000000e+02,6.700000000000000000e+01,2.380000000000000000e+02,4.201680672268907381e-03,3.012130518374884266e-03
3.060000000000000000e+02,6.700000000000000000e+01,2.390000000000000000e+02,4.184100418410041482e-03,3.012130518374884266e-03
3.070000000000000000e+02,6.700000000000000000e+01,2.400000000000000000e+02,4.166666666666666609e-03,3.012130518374884266e-03
3.080000000000000000e+02,6.700000000000000000e+01,2.410000000000000000e+02,4.149377593360995854e-03,3.012130518374884266e-03
3.090000000000000000e+02,6.700000000000000000e+01,2.420000000000000000e+02,4.132231404958677801e-03,3.012130518374884266e-03
3.100000000000000000e+02,6.700000000000000000e+01,2.430000000000000000e+02,4.115226337448560021e-03,3.012130518374884266e-03
3.110000000000000000e+02,6.700000000000000000e+01,2.440000000000000000e+02,4.098360655737705131e-03,3.012130518374884266e-03
3.120000000000000000e+02,6.700000000000000000e+01,2.450000000000000000e+02,4.081632653061224858e-03,3.012130518374884266e-03
3.130000000000000000e+02,6.700000000000000000e+01,2.460000000000000000e+02,4.065040650406504495e-03,3.012130518374884266e-03
3.140000000000000000e+02,6.700000000000000000e+01,2.470000000000000000e+02,4.048582995951417046e-03,3.012130518374884266e-03
3.150000000000000000e+02,6.700000000000000000e+01,2.480000000000000000e+02,4.032258064516128920e-03,3.012130518374884266e-03
3.160000000000000000e+02,6.700000000000000000e+01,2.490000000000000000e+02,4.016064257028112081e-03,3.012130518374884266e-03
3.170000000000000000e+02,6.700000000000000000e+01,2.500000000000000000e+02,4.000000000000000083e-03,3.012130518374884266e-03
3.180000000000000000e+02,6.700000000000000000e+01,2.510000000000000000e+02,3.984063745019920250e-03,3.012130518374884266e-03
3.190000000000000000e+02,6.700000000000000000e+01,2.520000000000000000e+02,3.968253968253968034e-03,3.012130518374884266e-03
3.200000000000000000e+02,6.700000000000000000e+01,2.530000000000000000e+02,3.952569169960474041e-03,3.012130518374884266e-03
3.210000000000000000e+02,6.700000000000000000e+01,2.540000000000000000e+02,3.937007874015747977e-03,3.012130518374884266e-03
3.220000000000000000e+02,6.700000000000000000e+01,2.550000000000000000e+02,3.921568627450980338e-03,3.012130518374884266e-03
3.230000000000000000e+02,6.700000000000000000e+01,2.560000000000000000e+02,3.906250000000000000e-03,3.012130518374884266e-03
3.240000000000000000e+02,6.700000000000000000e+01,2.570000000000000000e+02,3.891050583657587603e-03,3.012130518374884266e-03
3.250000000000000000e+02,6.700000000000000000e+01,2.580000000000000000e+02,3.875968992248061962e-03,3.012130518374884266e-03
3.260000000000000000e+02,6.700000000000000000e+01,2.590000000000000000e+02,3.861003861003861094e-03,3.012130518374884266e-03
3.270000000000000000e+02,6.700000000000000000e+01,2.600000000000000000e+02,3.846153846153846367e-03,3.012130518374884266e-03
3.280000000000000000e+02,6.700000000000000000e+01,2.610000000000000000e+02,3.831417624521072599e-03,3.012130518374884266e-03
3.290000000000000000e+02,6.700000000000000000e+01,2.620000000000000000e+02,3.816793893129770843e-03,3.012130518374884266e-03
3.300000000000000000e+02,6.700000000000000000e+01,2.630000000000000000e+02,3.802281368821292754e-03,3.012130518374884266e-03
3.310000000000000000e+02,6.700000000000000000e+01,2.640000000000000000e+02,3.787878787878787984e-03,3.012130518374884266e-03
3.320000000000000000e+02,6.800000000000000000e+01,2.640000000000000000e+02,3.787878787878787984e-03,2.762135864009951456e-03
3.330000000000000000e+02,6.800000000000000000e+01,2.650000000000000000e+02,3.773584905660377388e-03,2.762135864009951456e-03
3.340000000000000000e+02,6.800000000000000000e+01,2.660000000000000000e+02,3.759398496240601295e-03,2.762135864009951456e-03
3.350000000000000000e+02,6.800000000000000000e+01,2.670000000000000000e+02,3.745318352059925134e-03,2.762135864009951456e-03
3.360000000000000000e+02,6.800000000000000000e+01,2.680000000000000000e+02,3.731343283582089481e-03,2.762135864009951456e-03
3.370000000000000000e+02,6.800000000000000000e+01,2.690000000000000000e+02,3.717472118959107633e-03,2.762135864009951456e-03
3.380000000000000000e+02,6.800000000000000000e+01,2.700000000000000000e+02,3.703703703703703845e-03,2.762135864009951456e-03
3.390000000000000000e+02,6.800000000000000000e+01,2.710000000000000000e+02,3.690036900369003583e-03,2.762135864009951456e-03
3.400000000000000000e+02,6.800000000000000000e+01,2.720000000000000000e+02,3.676470588235294067e-03,2.762135864009951456e-03
3.410000000000000000e+02,6.800000000000000000e+01,2.730000000000000000e+02,3.663003663003663000e-03,2.762135864009951456e-03
3.420000000000000000e+02,6.800000000000000000e+01,2.740000000000000000e+02,3.649635036496350245e-03,2.762135864009951456e-03
3.430000000000000000e+02,6.800000000000000000e+01,2.750000000000000000e+02,3.636363636363636360e-03,2.762135864009951456e-03
3.440000000000000000e+02,6.800000000000000000e+01,2.760000000000000000e+02,3.623188405797101493e-03,2.762135864009951456e-03
3.450000000000000000e+02,6.800000000000000000e+01,2.770000000000000000e+02,3.610108303249097601e-03,2.762135864009951456e-03
3.460000000000000000e+02,6.800000000000000000e+01,2.780000000000000000e+02,3.597122302158273568e-03,2.762135864009951456e-03
3.470000000000000000e+02,6.800000000000000000e+01,2.790000000000000000e+02,3.584229390681003581e-03,2.762135864009951456e-03
3.480000000000000000e+02,6.800000000000000000e+01,2.800000000000000000e+02,3.571428571428571317e-03,2.762135864009951456e-03
3.490000000000000000e+02,6.800000000000000000e+01,2.810000000000000000e+02,3.558718861209964231e-03,2.762135864009951456e-03
3.500000000000000000e+02,6.800000000000000000e+01,2.820000000000000000e+02,3.546099290780141758e-03,2.762135864009951456e-03
3.510000000000000000e+02,6.800000000000000000e+01,2.830000000000000000e+02,3.533568904593639530e-03,2.762135864009951456e-03
3.520000000000000000e+02,6.800000000000000000e+01,2.840000000000000000e+02,3.521126760563380361e-03,2.762135864009951456e-03
3.530000000000000000e+02,6.800000000000000000e+01,2.850000000000000000e+02,3.508771929824561469e-03,2.762135864009951456e-03
3.540000000000000000e+02,6.800000000000000000e+01,2.860000000000000000e+02,3.496503496503496500e-03,2.762135864009951456e-03
3.550000000000000000e+02,6.800000000000000000e+01,2.870000000000000000e+02,3.484320557491289196e-03,2.762135864009951456e-03
3.560000000000000000e+02,6.800000000000000000e+01,2.880000000000000000e+02,3.472222222222222029e-03,2.762135864009951456e-03
3.570000000000000000e+02,6.800000000000000000e+01,2.890000000000000000e+02,3.460207612456747510e-03,2.762135864009951456e-03
3.580000000000000000e+02,6.800000000000000000e+01,2.900000000000000000e+02,3.448275862068965469e-03,2.762135864009951456e-03
3.590000000000000000e+02,6.800000000000000000e+01,2.910000000000000000e+02,3.436426116838487907e-03,2.762135864009951456e-03
3.600000000000000000e+02,6.800000000000000000e+01,2.920000000000000000e+02,3.424657534246575152e-03,2.762135864009951456e-03
3.610000000000000000e+02,6.800000000000000000e+01,2.930000000000000000e+02,3.412969283276450546e-03,2.762135864009951456e-03
3.620000000000000000e+02,6.800000000000000000e+01,2.940000000000000000e+02,3.401360544217686948e-03,2.762135864009951456e-03
3.630000000000000000e+02,6.900000000000000000e+01,2.940000000000000000e+02,3.401360544217686948e-03,2.532889755177753204e-03
3.640000000000000000e+02,6.900000000000000000e+01,2.950000000000000000e+02,3.389830508474576173e-03,2.532889755177753204e-03
3.650000000000000000e+02,6.900000000000000000e+01,2.960000000000000000e+02,3.378378378378378566e-03,2.532889755177753204e-03
3.660000000000000000e+02,6.900000000000000000e+01,2.970000000000000000e+02,3.367003367003366856e-03,2.532889755177753204e-03
3.670000000000000000e+02,6.900000000000000000e+01,2.980000000000000000e+02,3.355704697986577108e-03,2.532889755177753204e-03
3.680000000000000000e+02,6.900000000000000000e+01,2.990000000000000000e+02,3.344481605351170509e-03,2.532889755177753204e-03
3.690000000000000000e+02,6.900000000000000000e+01,3.000000000000000000e+02,3.333333333333333547e-03,2.532889755177753204e-03
3.700000000000000000e+02,6.900000000000000000e+01,3.010000000000000000e+02,3.322259136212624663e-03,2.532889755177753204e-03
3.710000000000000000e+02,6.900000000000000000e+01,3.020000000000000000e+02,3.311258278145695361e-03,2.532889755177753204e-03
3.720000000000000000e+02,6.900000000000000000e+01,3.030000000000000000e+02,3.300330033003300370e-03,2.532889755177753204e-03
3.730000000000000000e+02,6.900000000000000000e+01,3.040000000000000000e+02,3.289473684210526133e-03,2.532889755177753204e-03
3.740000000000000000e+02,6.900000000000000000e+01,3.050000000000000000e+02,3.278688524590163932e-03,2.532889755177753204e-03
3.750000000000000000e+02,6.900000000000000000e+01,3.060000000000000000e+02,3.267973856209150426e-03,2.532889755177753204e-03
3.760000000000000000e+02,6.900000000000000000e+01,3.070000000000000000e+02,3.257328990228013175e-03,2.532889755177753204e-03
3.770000000000000000e+02,6.900000000000000000e+01,3.080000000000000000e+02,3.246753246753246967e-03,2.532889755177753204e-03
3.780000000000000000e+02,6.900000000000000000e+01,3.090000000000000000e+02,3.236245954692556787e-03,2.532889755177753204e-03
3.790000000000000000e+02,6.900000000000000000e+01,3.100000000000000000e+02,3.225806451612903223e-03,2.532889755177753204e-03
3.800000000000000000e+02,6.900000000000000000e+01,3.110000000000000000e+02,3.215434083601286137e-03,2.532889755177753204e-03
3.810000000000000000e+02,6.900000000000000000e+01,3.120000000000000000e+02,3.205128205128205017e-03,2.532889755177753204e-03
3.820000000000000000e+02,6.900000000000000000e+01,3.130000000000000000e+02,3.194888178913737886e-03,2.532889755177753204e-03
3.830000000000000000e+02,6.900000000000000000e+01,3.140000000000000000e+02,3.184713375796178504e-03,2.532889755177753204e-03
3.840000000000000000e+02,6.900000000000000000e+01,3.150000000000000000e+02,3.174603174603174600e-03,2.532889755177753204e-03
3.850000000000000000e+02,6.900000000000000000e+01,3.160000000000000000e+02,3.164556962025316406e-03,2.532889755177753204e-03
3.860000000000000000e+02,6.900000000000000000e+01,3.170000000000000000e+02,3.154574132492113468e-03,2.532889755177753204e-03
3.870000000000000000e+02,6.900000000000000000e+01,3.180000000000000000e+02,3.144654088050314635e-03,2.532889755177753204e-03
3.880000000000000000e+02,6.900000000000000000e+01,3.190000000000000000e+02,3.134796238244513984e-03,2.532889755177753204e-03
3.890000000000000000e+02,6.900000000000000000e+01,3.200000000000000000e+02,3.125000000000000173e-03,2.532889755177753204e-03
3.900000000000000000e+02,6.900000000000000000e+01,3.210000000000000000e+02,3.115264797507788074e-03,2.532889755177753204e-03
3.910000000000000000e+02,6.900000000000000000e+01,3.220000000000000000e+02,3.105590062111801032e-03,2.532889755177753204e-03
3.920000000000000000e+02,6.900000000000000000e+01,3.230000000000000000e+02,3.095975232198142600e-03,2.532889755177753204e-03
3.930000000000000000e+02,6.900000000000000000e+01,3.240000000000000000e+02,3.086419753086419582e-03,2.532889755177753204e-03
3.940000000000000000e+02,6.900000000000000000e+01,3.250000000000000000e+02,3.076923076923076920e-03,2.532889755177753204e-03
3.950000000000000000e+02,7.000000000000000000e+01,3.250000000000000000e+02,3.076923076923076920e-03,2.322670146489689506e-03
3.960000000000000000e+02,7.000000000000000000e+01,3.260000000000000000e+02,3.067484662576687188e-03,2.322670146489689506e-03
3.970000000000000000e+02,7.000000000000000000e+01,3.270000000000000000e+02,3.058103975535168221e-03,2.322670146489689506e-03
3.980000000000000000e+02,7.000000000000000000e+01,3.280000000000000000e+02,3.048780487804878155e-03,2.322670146489689506e-03
3.990000000000000000e+02,7.000000000000000000e+01,3.290000000000000000e+02,3.039513677811550140e-03,2.322670146489689506e-03
4.000000000000000000e+02,7.000000000000000000e+01,3.300000000000000000e+02,3.030303030303030300e-03,2.322670146489689506e-03
4.010000000000000000e+02,7.000000000000000000e+01,3.310000000000000000e+02,3.021148036253776432e-03,2.322670146489689506e-03
4.020000000000000000e+02,7.000000000000000000e+01,3.320000000000000000e+02,3.012048192771084494e-03,2.322670146489689506e-03
4.030000000000000000e+02,7.000000000000000000e+01,3.330000000000000000e+02,3.003003003003002977e-03,2.322670146489689506e-03
4.040000000000000000e+02,7.000000000000000000e+01,3.340000000000000000e+02,2.994011976047904373e-03,2.322670146489689506e-03
4.050000000000000000e+02,7.000000000000000000e+01,3.350000000000000000e+02,2.985074626865671672e-03,2.322670146489689506e-03
4.060000000000000000e+02,7.000000000000000000e+01,3.360000000000000000e+02,2.976190476190476025e-03,2.322670146489689506e-03
4.070000000000000000e+02,7.000000000000000000e+01,3.370000000000000000e+02,2.967359050445103966e-03,2.322670146489689506e-03
4.080000000000000000e+02,7.000000000000000000e+01,3.380000000000000000e+02,2.958579881656804664e-03,2.322670146489689506e-03
4.090000000000000000e+02,7.000000000000000000e+01,3.390000000000000000e+02,2.949852507374631227e-03,2.322670146489689506e-03
4.100000000000000000e+02,7.000000000000000000e+01,3.400000000000000000e+02,2.941176470588235253e-03,2.322670146489689506e-03
4.110000000000000000e+02,7.000000000000000000e+01,3.410000000000000000e+02,2.932551319648093839e-03,2.322670146489689506e-03
4.120000000000000000e+02,7.000000000000000000e+01,3.420000000000000000e+02,2.923976608187134341e-03,2.322670146489689506e-03
4.130000000000000000e+02,7.000000000000000000e+01,3.430000000000000000e+02,2.915451895043731732e-03,2.322670146489689506e-03
4.140000000000000000e+02,7.000000000000000000e+01,3.440000000000000000e+02,2.906976744186046471e-03,2.322670146489689506e-03
4.150000000000000000e+02,7.000000000000000000e+01,3.450000000000000000e+02,2.898550724637681195e-03,2.322670146489689506e-03
4.160000000000000000e+02,7.000000000000000000e+01,3.460000000000000000e+02,2.890173410404624135e-03,2.322670146489689506e-03
4.170000000000000000e+02,7.000000000000000000e+01,3.470000000000000000e+02,2.881844380403458025e-03,2.322670146489689506e-03
4.180000000000000000e+02,7.000000000000000000e+01,3.480000000000000000e+02,2.873563218390804558e-03,2.322670146489689506e-03
4.190000000000000000e+02,7.000000000000000000e+01,3.490000000000000000e+02,2.865329512893982720e-03,2.322670146489689506e-03
4.200000000000000000e+02,7.000000000000000000e+01,3.500000000000000000e+02,2.857142857142857140e-03,2.322670146489689506e-03
4.210000000000000000e+02,7.000000000000000000e+01,3.510000000000000000e+02,2.849002849002849145e-03,2.322670146489689506e-03
4.220000000000000000e+02,7.000000000000000000e+01,3.520000000000000000e+02,2.840909090909090988e-03,2.322670146489689506e-03
4.230000000000000000e+02,7.000000000000000000e+01,3.530000000000000000e+02,2.832861189801699851e-03,2.322670146489689506e-03
4.240000000000000000e+02,7.000000000000000000e+01,3.540000000000000000e+02,2.824858757062146883e-03,2.322670146489689506e-03
4.250000000000000000e+02,7.000000000000000000e+01,3.550000000000000000e+02,2.816901408450704376e-03,2.322670146489689506e-03
4.260000000000000000e+02,7.000000000000000000e+01,3.560000000000000000e+02,2.808988764044943742e-03,2.322670146489689506e-03
4.270000000000000000e+02,7.000000000000000000e+01,3.570000000000000000e+02,2.801120448179271732e-03,2.322670146489689506e-03
4.280000000000000000e+02,7.000000000000000000e+01,3.580000000000000000e+02,2.793296089385474950e-03,2.322670146489689506e-03
4.290000000000000000e+02,7.000000000000000000e+01,3.590000000000000000e+02,2.785515320334261847e-03,2.322670146489689506e-03
4.300000000000000000e+02,7.000000000000000000e+01,3.600000000000000000e+02,2.777777777777777884e-03,2.322670146489689506e-03
4.310000000000000000e+02,7.100000000000000000e+01,3.600000000000000000e+02,2.777777777777777884e-03,2.129897915361831425e-03
4.320000000000000000e+02,7.100000000000000000e+01,3.610000000000000000e+02,2.770083102493074798e-03,2.129897915361831425e-03
4.330000000000000000e+02,7.100000000000000000e+01,3.620000000000000000e+02,2.762430939226519222e-03,2.129897915361831425e-03
4.340000000000000000e+02,7.100000000000000000e+01,3.630000000000000000e+02,2.754820936639118534e-03,2.129897915361831425e-03
4.350000000000000000e+02,7.100000000000000000e+01,3.640000000000000000e+02,2.747252747252747467e-03,2.129897915361831425e-03
4.360000000000000000e+02,7.100000000000000000e+01,3.650000000000000000e+02,2.739726027397260295e-03,2.129897915361831425e-03
4.370000000000000000e+02,7.100000000000000000e+01,3.660000000000000000e+02,2.732240437158469943e-03,2.129897915361831425e-03
4.380000000000000000e+02,7.100000000000000000e+01,3.670000000000000000e+02,2.724795640326975379e-03,2.129897915361831425e-03
4.390000000000000000e+02,7.100000000000000000e+01,3.680000000000000000e+02,2.717391304347826012e-03,2.129897915361831425e-03
4.400000000000000000e+02,7.100000000000000000e+01,3.690000000000000000e+02,2.710027100271002708e-03,2.129897915361831425e-03
4.410000000000000000e+02,7.100000000000000000e+01,3.700000000000000000e+02,2.702702702702702853e-03,2.129897915361831425e-03
4.420000000000000000e+02,7.100000000000000000e+01,3.710000000000000000e+02,2.695417789757412544e-03,2.129897915361831425e-03
4.430000000000000000e+02,7.100000000000000000e+01,3.720000000000000000e+02,2.688172043010752903e-03,2.129897915361831425e-03
4.440000000000000000e+02,7.100000000000000000e+01,3.730000000000000000e+02,2.680965147453083161e-03,2.129897915361831425e-03
4.450000000000000000e+02,7.100000000000000000e+01,3.740000000000000000e+02,2.673796791443850112e-03,2.129897915361831425e-03
4.460000000000000000e+02,7.100000000000000000e+01,3.750000000000000000e+02,2.666666666666666578e-03,2.129897915361831425e-03
4.470000000000000000e+02,7.100000000000000000e+01,3.760000000000000000e+02,2.659574468085106318e-03,2.129897915361831425e-03
4.480000000000000000e+02,7.100000000000000000e+01,3.770000000000000000e+02,2.652519893899204107e-03,2.129897915361831425e-03
4.490000000000000000e+02,7.100000000000000000e+01,3.780000000000000000e+02,2.645502645502645356e-03,2.129897915361831425e-03
4.500000000000000000e+02,7.100000000000000000e+01,3.790000000000000000e+02,2.638522427440633152e-03,2.129897915361831425e-03
4.510000000000000000e+02,7.100000000000000000e+01,3.800000000000000000e+02,2.631578947368420993e-03,2.129897915361831425e-03
4.520000000000000000e+02,7.100000000000000000e+01,3.810000000000000000e+02,2.624671916010498651e-03,2.129897915361831425e-03
4.530000000000000000e+02,7.100000000000000000e+01,3.820000000000000000e+02,2.617801047120419007e-03,2.129897915361831425e-03
4.540000000000000000e+02,7.100000000000000000e+01,3.830000000000000000e+02,2.610966057441253298e-03,2.129897915361831425e-03
4.550000000000000000e+02,7.100000000000000000e+01,3.840000000000000000e+02,2.604166666666666522e-03,2.129897915361831425e-03
4.560000000000000000e+02,7.100000000000000000e+01,3.850000000000000000e+02,2.597402597402597400e-03,2.129897915361831425e-03
4.570000000000000000e+02,7.100000000000000000e+01,3.860000000000000000e+02,2.590673575129533775e-03,2.129897915361831425e-03
4.580000000000000000e+02,7.100000000000000000e+01,3.870000000000000000e+02,2.583979328165374786e-03,2.129897915361831425e-03
4.590000000000000000e+02,7.100000000000000000e+01,3.880000000000000000e+02,2.577319587628865930e-03,2.129897915361831425e-03
4.600000000000000000e+02,7.100000000000000000e+01,3.890000000000000000e+02,2.570694087403598786e-03,2.129897915361831425e-03
4.610000000000000000e+02,7.100000000000000000e+01,3.900000000000000000e+02,2.564102564102564100e-03,2.129897915361831425e-03
4.620000000000000000e+02,7.100000000000000000e+01,3.910000000000000000e+02,2.557544757033248291e-03,2.129897915361831425e-03
4.630000000000000000e+02,7.100000000000000000e+01,3.920000000000000000e+02,2.551020408163265103e-03,2.129897915361831425e-03
4.640000000000000000e+02,7.100000000000000000e+01,3.930000000000000000e+02,2.544529262086514185e-03,2.129897915361831425e-03
4.650000000000000000e+02,7.100000000000000000e+01,3.940000000000000000e+02,2.538071065989847518e-03,2.129897915361831425e-03
4.660000000000000000e+02,7.100000000000000000e+01,3.950000000000000000e+02,2.531645569620253212e-03,2.129897915361831425e-03
4.670000000000000000e+02,7.100000000000000000e+01,3.960000000000000000e+02,2.525252525252525467e-03,2.129897915361831425e-03
4.680000000000000000e+02,7.100000000000000000e+01,3.970000000000000000e+02,2.518891687657430663e-03,2.129897915361831425e-03
4.690000000000000000e+02,7.100000000000000000e+01,3.980000000000000000e+02,2.512562814070351796e-03,2.129897915361831425e-03
4.700000000000000000e+02,7.200000000000000000e+01,3.980000000000000000e+02,2.512562814070351796e-03,1.953125000000000000e-03
4.710000000000000000e+02,7.200000000000000000e+01,3.990000000000000000e+02,2.506265664160400863e-03,1.953125000000000000e-03
4.720000000000000000e+02,7.200000000000000000e+01,4.000000000000000000e+02,2.500000000000000052e-03,1.953125000000000000e-03
4.730000000000000000e+02,7.200000000000000000e+01,4.010000000000000000e+02,2.493765586034912655e-03,1.953125000000000000e-03
4.740000000000000000e+02,7.200000000000000000e+01,4.020000000000000000e+02,2.487562189054726321e-03,1.953125000000000000e-03
4.750000000000000000e+02,7.200000000000000000e+01,4.030000000000000000e+02,2.481389578163771710e-03,1.953125000000000000e-03
4.760000000000000000e+02,7.200000000000000000e+01,4.040000000000000000e+02,2.475247524752475278e-03,1.953125000000000000e-03
4.770000000000000000e+02,7.200000000000000000e+01,4.050000000000000000e+02,2.469135802469135752e-03,1.953125000000000000e-03
4.780000000000000000e+02,7.200000000000000000e+01,4.060000000000000000e+02,2.463054187192118254e-03,1.953125000000000000e-03
4.790000000000000000e+02,7.200000000000000000e+01,4.070000000000000000e+02,2.457002457002456942e-03,1.953125000000000000e-03
4.800000000000000000e+02,7.200000000000000000e+01,4.080000000000000000e+02,2.450980392156862711e-03,1.953125000000000000e-03
4.810000000000000000e+02,7.200000000000000000e+01,4.090000000000000000e+02,2.444987775061124684e-03,1.953125000000000000e-03
4.820000000000000000e+02,7.200000000000000000e+01,4.100000000000000000e+02,2.439024390243902437e-03,1.953125000000000000e-03
4.830000000000000000e+02,7.200000000000000000e+01,4.110000000000000000e+02,2.433090024330900308e-03,1.953125000000000000e-03
4.840000000000000000e+02,7.200000000000000000e+01,4.120000000000000000e+02,2.427184466019417265e-03,1.953125000000000000e-03
4.850000000000000000e+02,7.200000000000000000e+01,4.130000000000000000e+02,2.421307506053268881e-03,1.953125000000000000e-03
4.860000000000000000e+02,7.200000000000000000e+01,4.140000000000000000e+02,2.415458937198067518e-03,1.953125000000000000e-03
4.870000000000000000e+02,7.200000000000000000e+01,4.150000000000000000e+02,2.409638554216867682e-03,1.953125000000000000e-03
4.880000000000000000e+02,7.200000000000000000e+01,4.160000000000000000e+02,2.403846153846153980e-03,1.953125000000000000e-03
4.890000000000000000e+02,7.200000000000000000e+01,4.170000000000000000e+02,2.398081534772182090e-03,1.953125000000000000e-03
4.900000000000000000e+02,7.200000000000000000e+01,4.180000000000000000e+02,2.392344497607655409e-03,1.953125000000000000e-03
4.910000000000000000e+02,7.200000000000000000e+01,4.190000000000000000e+02,2.386634844868735193e-03,1.953125000000000000e-03
4.920000000000000000e+02,7.200000000000000000e+01,4.200000000000000000e+02,2.380952380952381167e-03,1.953125000000000000e-03
4.930000000000000000e+02,7.200000000000000000e+01,4.210000000000000000e+02,2.375296912114014357e-03,1.953125000000000000e-03
4.940000000000000000e+02,7.200000000000000000e+01,4.220000000000000000e+02,2.369668246445497811e-03,1.953125000000000000e-03
4.950000000000000000e+02,7.200000000000000000e+01,4.230000000000000000e+02,2.364066193853427839e-03,1.953125000000000000e-03
4.960000000000000000e+02,7.200000000000000000e+01,4.240000000000000000e+02,2.358490566037735759e-03,1.953125000000000000e-03
4.970000000000000000e+02,7.200000000000000000e+01,4.250000000000000000e+02,2.352941176470588029e-03,1.953125000000000000e-03
4.980000000000000000e+02,7.200000000000000000e+01,4.260000000000000000e+02,2.347417840375586907e-03,1.953125000000000000e-03
4.990000000000000000e+02,7.200000000000000000e+01,4.270000000000000000e+02,2.341920374707259951e-03,1.953125000000000000e-03
5.000000000000000000e+02,7.200000000000000000e+01,4.280000000000000000e+02,2.336448598130840947e-03,1.953125000000000000e-03
5.010000000000000000e+02,7.200000000000000000e+01,4.290000000000000000e+02,2.331002331002331000e-03,1.953125000000000000e-03
5.020000000000000000e+02,7.200000000000000000e+01,4.300000000000000000e+02,2.325581395348837177e-03,1.953125000000000000e-03
5.030000000000000000e+02,7.200000000000000000e+01,4.310000000000000000e+02,2.320185614849187838e-03,1.953125000000000000e-03
5.040000000000000000e+02,7.200000000000000000e+01,4.320000000000000000e+02,2.314814814814814686e-03,1.953125000000000000e-03
5.050000000000000000e+02,7.200000000000000000e+01,4.330000000000000000e+02,2.309468822170900656e-03,1.953125000000000000e-03
5.060000000000000000e+02,7.200000000000000000e+01,4.340000000000000000e+02,2.304147465437788016e-03,1.953125000000000000e-03
5.070000000000000000e+02,7.200000000000000000e+01,4.350000000000000000e+02,2.298850574712643646e-03,1.953125000000000000e-03
5.080000000000000000e+02,7.200000000000000000e+01,4.360000000000000000e+02,2.293577981651376274e-03,1.953125000000000000e-03
5.090000000000000000e+02,7.200000000000000000e+01,4.370000000000000000e+02,2.288329519450800920e-03,1.953125000000000000e-03
5.100000000000000000e+02,7.200000000000000000e+01,4.380000000000000000e+02,2.283105022831050102e-03,1.953125000000000000e-03
5.110000000000000000e+02,7.200000000000000000e+01,4.390000000000000000e+02,2.277904328018223127e-03,1.953125000000000000e-03
5.120000000000000000e+02,7.200000000000000000e+01,4.400000000000000000e+02,2.272727272727272617e-03,1.953125000000000000e-03
5.130000000000000000e+02,7.300000000000000000e+01,4.400000000000000000e+02,2.272727272727272617e-03,1.791023521884123467e-03
5.140000000000000000e+02,7.300000000000000000e+01,4.410000000000000000e+02,2.267573696145124777e-03,1.791023521884123467e-03
5.150000000000000000e+02,7.300000000000000000e+01,4.420000000000000000e+02,2.262443438914027351e-03,1.791023521884123467e-03
5.160000000000000000e+02,7.300000000000000000e+01,4.430000000000000000e+02,2.257336343115123965e-03,1.791023521884123467e-03
5.170000000000000000e+02,7.300000000000000000e+01,4.440000000000000000e+02,2.252252252252252233e-03,1.791023521884123467e-03
5.180000000000000000e+02,7.300000000000000000e+01,4.450000000000000000e+02,2.247191011235955254e-03,1.791023521884123467e-03
5.190000000000000000e+02,7.300000000000000000e+01,4.460000000000000000e+02,2.242152466367712971e-03,1.791023521884123467e-03
5.200000000000000000e+02,7.300000000000000000e+01,4.470000000000000000e+02,2.237136465324384739e-03,1.791023521884123467e-03
5.210000000000000000e+02,7.300000000000000000e+01,4.480000000000000000e+02,2.232142857142857019e-03,1.791023521884123467e-03
5.220000000000000000e+02,7.300000000000000000e+01,4.490000000000000000e+02,2.227171492204899680e-03,1.791023521884123467e-03
5.230000000000000000e+02,7.300000000000000000e+01,4.500000000000000000e+02,2.222222222222222220e-03,1.791023521884123467e-03
5.240000000000000000e+02,7.300000000000000000e+01,4.510000000000000000e+02,2.217294900221729488e-03,1.791023521884123467e-03
5.250000000000000000e+02,7.300000000000000000e+01,4.520000000000000000e+02,2.212389380530973421e-03,1.791023521884123467e-03
5.260000000000000000e+02,7.300000000000000000e+01,4.530000000000000000e+02,2.207505518763796908e-03,1.791023521884123467e-03
5.270000000000000000e+02,7.300000000000000000e+01,4.540000000000000000e+02,2.202643171806167605e-03,1.791023521884123467e-03
5.280000000000000000e+02,7.300000000000000000e+01,4.550000000000000000e+02,2.197802197802197800e-03,1.791023521884123467e-03
5.290000000000000000e+02,7.300000000000000000e+01,4.560000000000000000e+02,2.192982456140350755e-03,1.791023521884123467e-03
5.300000000000000000e+02,7.300000000000000000e+01,4.570000000000000000e+02,2.188183807439824866e-03,1.791023521884123467e-03
5.310000000000000000e+02,7.300000000000000000e+01,4.580000000000000000e+02,2.183406113537117790e-03,1.791023521884123467e-03
5.320000000000000000e+02,7.300000000000000000e+01,4.590000000000000000e+02,2.178649237472767095e-03,1.791023521884123467e-03
5.330000000000000000e+02,7.300000000000000000e+01,4.600000000000000000e+02,2.173913043478260896e-03,1.791023521884123467e-03
5.340000000000000000e+02,7.300000000000000000e+01,4.610000000000000000e+02,2.169197396963123709e-03,1.791023521884123467e-03
5.350000000000000000e+02,7.300000000000000000e+01,4.620000000000000000e+02,2.164502164502164500e-03,1.791023521884123467e-03
5.360000000000000000e+02,7.300000000000000000e+01,4.630000000000000000e+02,2.159827213822894301e-03,1.791023521884123467e-03
5.370000000000000000e+02,7.300000000000000000e+01,4.640000000000000000e+02,2.155172413793103418e-03,1.791023521884123467e-03
5.380000000000000000e+02,7.300000000000000000e+01,4.650000000000000000e+02,2.150537634408602149e-03,1.791023521884123467e-03
5.390000000000000000e+02,7.300000000000000000e+01,4.660000000000000000e+02,2.145922746781115872e-03,1.791023521884123467e-03
5.400000000000000000e+02,7.300000000000000000e+01,4.670000000000000000e+02,2.141327623126338450e-03,1.791023521884123467e-03
5.410000000000000000e+02,7.300000000000000000e+01,4.680000000000000000e+02,2.136752136752136967e-03,1.791023521884123467e-03
5.420000000000000000e+02,7.300000000000000000e+01,4.690000000000000000e+02,2.132196162046908275e-03,1.791023521884123467e-03
5.430000000000000000e+02,7.300000000000000000e+01,4.700000000000000000e+02,2.127659574468085141e-03,1.791023521884123467e-03
5.440000000000000000e+02,7.300000000000000000e+01,4.710000000000000000e+02,2.123142250530785525e-03,1.791023521884123467e-03
5.450000000000000000e+02,7.300000000000000000e+01,4.720000000000000000e+02,2.118644067796610162e-03,1.791023521884123467e-03
5.460000000000000000e+02,7.300000000000000000e+01,4.730000000000000000e+02,2.114164904862579370e-03,1.791023521884123467e-03
5.470000000000000000e+02,7.300000000000000000e+01,4.740000000000000000e+02,2.109704641350210793e-03,1.791023521884123467e-03
5.480000000000000000e+02,7.300000000000000000e+01,4.750000000000000000e+02,2.105263157894736795e-03,1.791023521884123467e-03
5.490000000000000000e+02,7.300000000000000000e+01,4.760000000000000000e+02,2.100840336134453690e-03,1.791023521884123467e-03
5.500000000000000000e+02,7.300000000000000000e+01,4.770000000000000000e+02,2.096436058700209756e-03,1.791023521884123467e-03
5.510000000000000000e+02,7.300000000000000000e+01,4.780000000000000000e+02,2.092050209205020741e-03,1.791023521884123467e-03
5.520000000000000000e+02,7.300000000000000000e+01,4.790000000000000000e+02,2.087682672233820251e-03,1.791023521884123467e-03
5.530000000000000000e+02,7.300000000000000000e+01,4.800000000000000000e+02,2.083333333333333304e-03,1.791023521884123467e-03
5.540000000000000000e+02,7.300000000000000000e+01,4.810000000000000000e+02,2.079002079002079117e-03,1.791023521884123467e-03
5.550000000000000000e+02,7.300000000000000000e+01,4.820000000000000000e+02,2.074688796680497927e-03,1.791023521884123467e-03
5.560000000000000000e+02,7.300000000000000000e+01,4.830000000000000000e+02,2.070393374741200977e-03,1.791023521884123467e-03
5.570000000000000000e+02,7.300000000000000000e+01,4.840000000000000000e+02,2.066115702479338900e-03,1.791023521884123467e-03
5.580000000000000000e+02,7.300000000000000000e+01,4.850000000000000000e+02,2.061855670103092831e-03,1.791023521884123467e-03
5.590000000000000000e+02,7.400000000000000000e+01,4.850000000000000000e+02,2.061855670103092831e-03,1.642375811042411137e-03
5.600000000000000000e+02,7.400000000000000000e+01,4.860000000000000000e+02,2.057613168724280010e-03,1.642375811042411137e-03
5.610000000000000000e+02,7.400000000000000000e+01,4.870000000000000000e+02,2.053388090349076052e-03,1.642375811042411137e-03
5.620000000000000000e+02,7.400000000000000000e+01,4.880000000000000000e+02,2.049180327868852566e-03,1.642375811042411137e-03
5.630000000000000000e+02,7.400000000000000000e+01,4.890000000000000000e+02,2.044989775051124937e-03,1.642375811042411137e-03
5.640000000000000000e+02,7.400000000000000000e+01,4.900000000000000000e+02,2.040816326530612429e-03,1.642375811042411137e-03
5.650000000000000000e+02,7.400000000000000000e+01,4.910000000000000000e+02,2.036659877800407140e-03,1.642375811042411137e-03
5.660000000000000000e+02,7.400000000000000000e+01,4.920000000000000000e+02,2.032520325203252248e-03,1.642375811042411137e-03
5.670000000000000000e+02,7.400000000000000000e+01,4.930000000000000000e+02,2.028397565922920864e-03,1.642375811042411137e-03
5.680000000000000000e+02,7.400000000000000000e+01,4.940000000000000000e+02,2.024291497975708523e-03,1.642375811042411137e-03
5.690000000000000000e+02,7.400000000000000000e+01,4.950000000000000000e+02,2.020202020202020200e-03,1.642375811042411137e-03
5.700000000000000000e+02,7.400000000000000000e+01,4.960000000000000000e+02,2.016129032258064460e-03,1.642375811042411137e-03
5.710000000000000000e+02,7.400000000000000000e+01,4.970000000000000000e+02,2.012072434607646045e-03,1.642375811042411137e-03
5.720000000000000000e+02,7.400000000000000000e+01,4.980000000000000000e+02,2.008032128514056040e-03,1.642375811042411137e-03
5.730000000000000000e+02,7.400000000000000000e+01,4.990000000000000000e+02,2.004008016032063962e-03,1.642375811042411137e-03
5.740000000000000000e+02,7.400000000000000000e+01,5.000000000000000000e+02,2.000000000000000042e-03,1.642375811042411137e-03
5.750000000000000000e+02,7.400000000000000000e+01,5.010000000000000000e+02,1.996007984031935960e-03,1.642375811042411137e-03
5.760000000000000000e+02,7.400000000000000000e+01,5.020000000000000000e+02,1.992031872509960125e-03,1.642375811042411137e-03
5.770000000000000000e+02,7.400000000000000000e+01,5.030000000000000000e+02,1.988071570576540551e-03,1.642375811042411137e-03
5.780000000000000000e+02,7.400000000000000000e+01,5.040000000000000000e+02,1.984126984126984017e-03,1.642375811042411137e-03
5.790000000000000000e+02,7.400000000000000000e+01,5.050000000000000000e+02,1.980198019801980222e-03,1.642375811042411137e-03
5.800000000000000000e+02,7.400000000000000000e+01,5.060000000000000000e+02,1.976284584980237020e-03,1.642375811042411137e-03
5.810000000000000000e+02,7.400000000000000000e+01,5.070000000000000000e+02,1.972386587771203254e-03,1.642375811042411137e-03
5.820000000000000000e+02,7.400000000000000000e+01,5.080000000000000000e+02,1.968503937007873988e-03,1.642375811042411137e-03
5.830000000000000000e+02,7.400000000000000000e+01,5.090000000000000000e+02,1.964636542239685518e-03,1.642375811042411137e-03
5.840000000000000000e+02,7.400000000000000000e+01,5.100000000000000000e+02,1.960784313725490169e-03,1.642375811042411137e-03
5.850000000000000000e+02,7.400000000000000000e+01,5.110000000000000000e+02,1.956947162426614373e-03,1.642375811042411137e-03
5.860000000000000000e+02,7.400000000000000000e+01,5.120000000000000000e+02,1.953125000000000000e-03,1.642375811042411137e-03
5.870000000000000000e+02,7.400000000000000000e+01,5.130000000000000000e+02,1.949317738791422894e-03,1.642375811042411137e-03
5.880000000000000000e+02,7.400000000000000000e+01,5.140000000000000000e+02,1.945525291828793801e-03,1.642375811042411137e-03
5.890000000000000000e+02,7.400000000000000000e+01,5.150000000000000000e+02,1.941747572815533899e-03,1.642375811042411137e-03
5.900000000000000000e+02,7.400000000000000000e+01,5.160000000000000000e+02,1.937984496124030981e-03,1.642375811042411137e-03
5.910000000000000000e+02,7.400000000000000000e+01,5.170000000000000000e+02,1.934235976789168291e-03,1.642375811042411137e-03
5.920000000000000000e+02,7.400000000000000000e+01,5.180000000000000000e+02,1.930501930501930547e-03,1.642375811042411137e-03
5.930000000000000000e+02,7.400000000000000000e+01,5.190000000000000000e+02,1.926782273603082829e-03,1.642375811042411137e-03
5.940000000000000000e+02,7.400000000000000000e+01,5.200000000000000000e+02,1.923076923076923184e-03,1.642375811042411137e-03
5.950000000000000000e+02,7.400000000000000000e+01,5.210000000000000000e+02,1.919385796545105497e-03,1.642375811042411137e-03
5.960000000000000000e+02,7.400000000000000000e+01,5.220000000000000000e+02,1.915708812260536300e-03,1.642375811042411137e-03
5.970000000000000000e+02,7.400000000000000000e+01,5.230000000000000000e+02,1.912045889101338363e-03,1.642375811042411137e-03
5.980000000000000000e+02,7.400000000000000000e+01,5.240000000000000000e+02,1.908396946564885422e-03,1.642375811042411137e-03
5.990000000000000000e+02,7.400000000000000000e+01,5.250000000000000000e+02,1.904761904761904760e-03,1.642375811042411137e-03
6.000000000000000000e+02,7.400000000000000000e+01,5.260000000000000000e+02,1.901140684410646377e-03,1.642375811042411137e-03
6.010000000000000000e+02,7.400000000000000000e+01,5.270000000000000000e+02,1.897533206831119581e-03,1.642375811042411137e-03
6.020000000000000000e+02,7.400000000000000000e+01,5.280000000000000000e+02,1.893939393939393992e-03,1.642375811042411137e-03
6.030000000000000000e+02,7.400000000000000000e+01,5.290000000000000000e+02,1.890359168241966025e-03,1.642375811042411137e-03
6.040000000000000000e+02,7.400000000000000000e+01,5.300000000000000000e+02,1.886792452830188694e-03,1.642375811042411137e-03
6.050000000000000000e+02,7.400000000000000000e+01,5.310000000000000000e+02,1.883239171374764516e-03,1.642375811042411137e-03
6.060000000000000000e+02,7.400000000000000000e+01,5.320000000000000000e+02,1.879699248120300648e-03,1.642375811042411137e-03
6.070000000000000000e+02,7.400000000000000000e+01,5.330000000000000000e+02,1.876172607879924951e-03,1.642375811042411137e-03
6.080000000000000000e+02,7.400000000000000000e+01,5.340000000000000000e+02,1.872659176029962567e-03,1.642375811042411137e-03
6.090000000000000000e+02,7.500000000000000000e+01,5.340000000000000000e+02,1.872659176029962567e-03,1.506065259187442133e-03
6.100000000000000000e+02,7.500000000000000000e+01,5.350000000000000000e+02,1.869158878504672975e-03,1.506065259187442133e-03
6.110000000000000000e+02,7.500000000000000000e+01,5.360000000000000000e+02,1.865671641791044741e-03,1.506065259187442133e-03
6.120000000000000000e+02,7.500000000000000000e+01,5.370000000000000000e+02,1.862197392923649894e-03,1.506065259187442133e-03
6.130000000000000000e+02,7.500000000000000000e+01,5.380000000000000000e+02,1.858736059479553816e-03,1.506065259187442133e-03
6.140000000000000000e+02,7.500000000000000000e+01,5.390000000000000000e+02,1.855287569573283888e-03,1.506065259187442133e-03
6.150000000000000000e+02,7.500000000000000000e+01,5.400000000000000000e+02,1.851851851851851923e-03,1.506065259187442133e-03
6.160000000000000000e+02,7.500000000000000000e+01,5.410000000000000000e+02,1.848428835489833617e-03,1.506065259187442133e-03
6.170000000000000000e+02,7.500000000000000000e+01,5.420000000000000000e+02,1.845018450184501791e-03,1.506065259187442133e-03
6.180000000000000000e+02,7.500000000000000000e+01,5.430000000000000000e+02,1.841620626151012959e-03,1.506065259187442133e-03
6.190000000000000000e+02,7.500000000000000000e+01,5.440000000000000000e+02,1.838235294117647033e-03,1.506065259187442133e-03
6.200000000000000000e+02,7.500000000000000000e+01,5.450000000000000000e+02,1.834862385321101019e-03,1.506065259187442133e-03
6.210000000000000000e+02,7.500000000000000000e+01,5.460000000000000000e+02,1.831501831501831500e-03,1.506065259187442133e-03
6.220000000000000000e+02,7.500000000000000000e+01,5.470000000000000000e+02,1.828153564899451548e-03,1.506065259187442133e-03
6.230000000000000000e+02,7.500000000000000000e+01,5.480000000000000000e+02,1.824817518248175122e-03,1.506065259187442133e-03
6.240000000000000000e+02,7.500000000000000000e+01,5.490000000000000000e+02,1.821493624772313295e-03,1.506065259187442133e-03
6.250000000000000000e+02,7.500000000000000000e+01,5.500000000000000000e+02,1.818181818181818180e-03,1.506065259187442133e-03
6.260000000000000000e+02,7.500000000000000000e+01,5.510000000000000000e+02,1.814882032667876517e-03,1.506065259187442133e-03
6.270000000000000000e+02,7.500000000000000000e+01,5.520000000000000000e+02,1.811594202898550747e-03,1.506065259187442133e-03
6.280000000000000000e+02,7.500000000000000000e+01,5.530000000000000000e+02,1.808318264014466487e-03,1.506065259187442133e-03
6.290000000000000000e+02,7.500000000000000000e+01,5.540000000000000000e+02,1.805054151624548801e-03,1.506065259187442133e-03
6.300000000000000000e+02,7.500000000000000000e+01,5.550000000000000000e+02,1.801801801801801830e-03,1.506065259187442133e-03
6.310000000000000000e+02,7.500000000000000000e+01,5.560000000000000000e+02,1.798561151079136784e-03,1.506065259187442133e-03
6.320000000000000000e+02,7.500000000000000000e+01,5.570000000000000000e+02,1.795332136445242435e-03,1.506065259187442133e-03
6.330000000000000000e+02,7.500000000000000000e+01,5.580000000000000000e+02,1.792114695340501791e-03,1.506065259187442133e-03
6.340000000000000000e+02,7.500000000000000000e+01,5.590000000000000000e+02,1.788908765652951708e-03,1.506065259187442133e-03
6.350000000000000000e+02,7.500000000000000000e+01,5.600000000000000000e+02,1.785714285714285659e-03,1.506065259187442133e-03
6.360000000000000000e+02,7.500000000000000000e+01,5.610000000000000000e+02,1.782531194295900075e-03,1.506065259187442133e-03
6.370000000000000000e+02,7.500000000000000000e+01,5.620000000000000000e+02,1.779359430604982115e-03,1.506065259187442133e-03
6.380000000000000000e+02,7.500000000000000000e+01,5.630000000000000000e+02,1.776198934280639498e-03,1.506065259187442133e-03
6.390000000000000000e+02,7.500000000000000000e+01,5.640000000000000000e+02,1.773049645390070879e-03,1.506065259187442133e-03
6.400000000000000000e+02,7.500000000000000000e+01,5.650000000000000000e+02,1.769911504424778736e-03,1.506065259187442133e-03
6.410000000000000000e+02,7.500000000000000000e+01,5.660000000000000000e+02,1.766784452296819765e-03,1.506065259187442133e-03
6.420000000000000000e+02,7.500000000000000000e+01,5.670000000000000000e+02,1.763668430335096904e-03,1.506065259187442133e-03
6.430000000000000000e+02,7.500000000000000000e+01,5.680000000000000000e+02,1.760563380281690181e-03,1.506065259187442133e-03
6.440000000000000000e+02,7.500000000000000000e+01,5.690000000000000000e+02,1.757469244288224850e-03,1.506065259187442133e-03
6.450000000000000000e+02,7.500000000000000000e+01,5.700000000000000000e+02,1.754385964912280734e-03,1.506065259187442133e-03
6.460000000000000000e+02,7.500000000000000000e+01,5.710000000000000000e+02,1.751313485113835389e-03,1.506065259187442133e-03
6.470000000000000000e+02,7.500000000000000000e+01,5.720000000000000000e+02,1.748251748251748250e-03,1.506065259187442133e-03
6.480000000000000000e+02,7.500000000000000000e+01,5.730000000000000000e+02,1.745200698080279266e-03,1.506065259187442133e-03
6.490000000000000000e+02,7.500000000000000000e+01,5.740000000000000000e+02,1.742160278745644598e-03,1.506065259187442133e-03
6.500000000000000000e+02,7.500000000000000000e+01,5.750000000000000000e+02,1.739130434782608760e-03,1.506065259187442133e-03
6.510000000000000000e+02,7.500000000000000000e+01,5.760000000000000000e+02,1.736111111111111015e-03,1.506065259187442133e-03
6.520000000000000000e+02,7.500000000000000000e+01,5.770000000000000000e+02,1.733102253032928848e-03,1.506065259187442133e-03
6.530000000000000000e+02,7.500000000000000000e+01,5.780000000000000000e+02,1.730103806228373755e-03,1.506065259187442133e-03
6.540000000000000000e+02,7.500000000000000000e+01,5.790000000000000000e+02,1.727115716753022372e-03,1.506065259187442133e-03
6.550000000000000000e+02,7.500000000000000000e+01,5.800000000000000000e+02,1.724137931034482735e-03,1.506065259187442133e-03
6.560000000000000000e+02,7.500000000000000000e+01,5.810000000000000000e+02,1.721170395869191109e-03,1.506065259187442133e-03
6.570000000000000000e+02,7.500000000000000000e+01,5.820000000000000000e+02,1.718213058419243953e-03,1.506065259187442133e-03
6.580000000000000000e+02,7.500000000000000000e+01,5.830000000000000000e+02,1.715265866209262410e-03,1.506065259187442133e-03
6.590000000000000000e+02,7.500000000000000000e+01,5.840000000000000000e+02,1.712328767123287576e-03,1.506065259187442133e-03
6.600000000000000000e+02,7.500000000000000000e+01,5.850000000000000000e+02,1.709401709401709400e-03,1.506065259187442133e-03
6.610000000000000000e+02,7.500000000000000000e+01,5.860000000000000000e+02,1.706484641638225273e-03,1.506065259187442133e-03
6.620000000000000000e+02,7.500000000000000000e+01,5.870000000000000000e+02,1.703577512776831369e-03,1.506065259187442133e-03
6.630000000000000000e+02,7.500000000000000000e+01,5.880000000000000000e+02,1.700680272108843474e-03,1.506065259187442133e-03
6.640000000000000000e+02,7.600000000000000000e+01,5.880000000000000000e+02,1.700680272108843474e-03,1.381067932004975728e-03
6.650000000000000000e+02,7.600000000000000000e+01,5.890000000000000000e+02,1.697792869269949042e-03,1.381067932004975728e-03
6.660000000000000000e+02,7.600000000000000000e+01,5.900000000000000000e+02,1.694915254237288086e-03,1.381067932004975728e-03
6.670000000000000000e+02,7.600000000000000000e+01,5.910000000000000000e+02,1.692047377326565084e-03,1.381067932004975728e-03
6.680000000000000000e+02,7.600000000000000000e+01,5.920000000000000000e+02,1.689189189189189283e-03,1.381067932004975728e-03
6.690000000000000000e+02,7.600000000000000000e+01,5.930000000000000000e+02,1.686340640809443417e-03,1.381067932004975728e-03
6.700000000000000000e+02,7.600000000000000000e+01,5.940000000000000000e+02,1.683501683501683428e-03,1.381067932004975728e-03
6.710000000000000000e+02,7.600000000000000000e+01,5.950000000000000000e+02,1.680672268907563126e-03,1.381067932004975728e-03
6.720000000000000000e+02,7.600000000000000000e+01,5.960000000000000000e+02,1.677852348993288554e-03,1.381067932004975728e-03
6.730000000000000000e+02,7.600000000000000000e+01,5.970000000000000000e+02,1.675041876046901197e-03,1.381067932004975728e-03
6.740000000000000000e+02,7.600000000000000000e+01,5.980000000000000000e+02,1.672240802675585255e-03,1.381067932004975728e-03
6.750000000000000000e+02,7.600000000000000000e+01,5.990000000000000000e+02,1.669449081803005058e-03,1.381067932004975728e-03
6.760000000000000000e+02,7.600000000000000000e+01,6.000000000000000000e+02,1.666666666666666774e-03,1.381067932004975728e-03
6.770000000000000000e+02,7.600000000000000000e+01,6.010000000000000000e+02,1.663893510815307860e-03,1.381067932004975728e-03
6.780000000000000000e+02,7.600000000000000000e+01,6.020000000000000000e+02,1.661129568106312331e-03,1.381067932004975728e-03
6.790000000000000000e+02,7.600000000000000000e+01,6.030000000000000000e+02,1.658374792703150953e-03,1.381067932004975728e-03
6.800000000000000000e+02,7.600000000000000000e+01,6.040000000000000000e+02,1.655629139072847681e-03,1.381067932004975728e-03
6.810000000000000000e+02,7.600000000000000000e+01,6.050000000000000000e+02,1.652892561983471034e-03,1.381067932004975728e-03
6.820000000000000000e+02,7.600000000000000000e+01,6.060000000000000000e+02,1.650165016501650185e-03,1.381067932004975728e-03
6.830000000000000000e+02,7.600000000000000000e+01,6.070000000000000000e+02,1.647446457990115343e-03,1.381067932004975728e-03
6.840000000000000000e+02,7.600000000000000000e+01,6.080000000000000000e+02,1.644736842105263067e-03,1.381067932004975728e-03
6.850000000000000000e+02,7.600000000000000000e+01,6.090000000000000000e+02,1.642036124794745431e-03,1.381067932004975728e-03
6.860000000000000000e+02,7.600000000000000000e+01,6.100000000000000000e+02,1.639344262295081966e-03,1.381067932004975728e-03
6.870000000000000000e+02,7.600000000000000000e+01,6.110000000000000000e+02,1.636661211129296313e-03,1.381067932004975728e-03
6.880000000000000000e+02,7.600000000000000000e+01,6.120000000000000000e+02,1.633986928104575213e-03,1.381067932004975728e-03
6.890000000000000000e+02,7.600000000000000000e+01,6.130000000000000000e+02,1.631321370309951136e-03,1.381067932004975728e-03
6.900000000000000000e+02,7.600000000000000000e+01,6.140000000000000000e+02,1.628664495114006587e-03,1.381067932004975728e-03
6.910000000000000000e+02,7.600000000000000000e+01,6.150000000000000000e+02,1.626016260162601625e-03,1.381067932004975728e-03
6.920000000000000000e+02,7.600000000000000000e+01,6.160000000000000000e+02,1.623376623376623484e-03,1.381067932004975728e-03
6.930000000000000000e+02,7.600000000000000000e+01,6.170000000000000000e+02,1.620745542949756810e-03,1.381067932004975728e-03
6.940000000000000000e+02,7.600000000000000000e+01,6.180000000000000000e+02,1.618122977346278394e-03,1.381067932004975728e-03
6.950000000000000000e+02,7.600000000000000000e+01,6.190000000000000000e+02,1.615508885298869244e-03,1.381067932004975728e-03
6.960000000000000000e+02,7.600000000000000000e+01,6.200000000000000000e+02,1.612903225806451612e-03,1.381067932004975728e-03
6.970000000000000000e+02,7.600000000000000000e+01,6.210000000000000000e+02,1.610305958132045084e-03,1.381067932004975728e-03
6.980000000000000000e+02,7.600000000000000000e+01,6.220000000000000000e+02,1.607717041800643069e-03,1.381067932004975728e-03
6.990000000000000000e+02,7.600000000000000000e+01,6.230000000000000000e+02,1.605136436597110741e-03,1.381067932004975728e-03
7.000000000000000000e+02,7.600000000000000000e+01,6.240000000000000000e+02,1.602564102564102509e-03,1.381067932004975728e-03
7.010000000000000000e+02,7.600000000000000000e+01,6.250000000000000000e+02,1.600000000000000077e-03,1.381067932004975728e-03
7.020000000000000000e+02,7.600000000000000000e+01,6.260000000000000000e+02,1.597444089456868943e-03,1.381067932004975728e-03
7.030000000000000000e+02,7.600000000000000000e+01,6.270000000000000000e+02,1.594896331738437012e-03,1.381067932004975728e-03
7.040000000000000000e+02,7.600000000000000000e+01,6.280000000000000000e+02,1.592356687898089252e-03,1.381067932004975728e-03
7.050000000000000000e+02,7.600000000000000000e+01,6.290000000000000000e+02,1.589825119236884044e-03,1.381067932004975728e-03
7.060000000000000000e+02,7.600000000000000000e+01,6.300000000000000000e+02,1.587301587301587300e-03,1.381067932004975728e-03
7.070000000000000000e+02,7.600000000000000000e+01,6.310000000000000000e+02,1.584786053882725892e-03,1.381067932004975728e-03
7.080000000000000000e+02,7.600000000000000000e+01,6.320000000000000000e+02,1.582278481012658203e-03,1.381067932004975728e-03
7.090000000000000000e+02,7.600000000000000000e+01,6.330000000000000000e+02,1.579778830963665063e-03,1.381067932004975728e-03
7.100000000000000000e+02,7.600000000000000000e+01,6.340000000000000000e+02,1.577287066246056734e-03,1.381067932004975728e-03
7.110000000000000000e+02,7.600000000000000000e+01,6.350000000000000000e+02,1.574803149606299191e-03,1.381067932004975728e-03
7.120000000000000000e+02,7.600000000000000000e+01,6.360000000000000000e+02,1.572327044025157317e-03,1.381067932004975728e-03
7.130000000000000000e+02,7.600000000000000000e+01,6.370000000000000000e+02,1.569858712715855665e-03,1.381067932004975728e-03
7.140000000000000000e+02,7.600000000000000000e+01,6.380000000000000000e+02,1.567398119122256992e-03,1.381067932004975728e-03
7.150000000000000000e+02,7.600000000000000000e+01,6.390000000000000000e+02,1.564945226917057938e-03,1.381067932004975728e-03
7.160000000000000000e+02,7.600000000000000000e+01,6.400000000000000000e+02,1.562500000000000087e-03,1.381067932004975728e-03
7.170000000000000000e+02,7.600000000000000000e+01,6.410000000000000000e+02,1.560062402496099898e-03,1.381067932004975728e-03
7.180000000000000000e+02,7.600000000000000000e+01,6.420000000000000000e+02,1.557632398753894037e-03,1.381067932004975728e-03
7.190000000000000000e+02,7.600000000000000000e+01,6.430000000000000000e+02,1.555209953343701396e-03,1.381067932004975728e-03
7.200000000000000000e+02,7.600000000000000000e+01,6.440000000000000000e+02,1.552795031055900516e-03,1.381067932004975728e-03
7.210000000000000000e+02,7.600000000000000000e+01,6.450000000000000000e+02,1.550387596899224785e-03,1.381067932004975728e-03
7.220000000000000000e+02,7.600000000000000000e+01,6.460000000000000000e+02,1.547987616099071300e-03,1.381067932004975728e-03
7.230000000000000000e+02,7.600000000000000000e+01,6.470000000000000000e+02,1.545595054095826862e-03,1.381067932004975728e-03
7.240000000000000000e+02,7.600000000000000000e+01,6.480000000000000000e+02,1.543209876543209791e-03,1.381067932004975728e-03
7.250000000000000000e+02,7.700000000000000000e+01,6.480000000000000000e+02,1.543209876543209791e-03,1.266444877588876602e-03
7.260000000000000000e+02,7.700000000000000000e+01,6.490000000000000000e+02,1.540832049306625632e-03,1.266444877588876602e-03
7.270000000000000000e+02,7.700000000000000000e+01,6.500000000000000000e+02,1.538461538461538460e-03,1.266444877588876602e-03
7.280000000000000000e+02,7.700000000000000000e+01,6.510000000000000000e+02,1.536098310291858678e-03,1.266444877588876602e-03
7.290000000000000000e+02,7.700000000000000000e+01,6.520000000000000000e+02,1.533742331288343594e-03,1.266444877588876602e-03
7.300000000000000000e+02,7.700000000000000000e+01,6.530000000000000000e+02,1.531393568147013844e-03,1.266444877588876602e-03
7.310000000000000000e+02,7.700000000000000000e+01,6.540000000000000000e+02,1.529051987767584110e-03,1.266444877588876602e-03
7.320000000000000000e+02,7.700000000000000000e+01,6.550000000000000000e+02,1.526717557251908381e-03,1.266444877588876602e-03
7.330000000000000000e+02,7.700000000000000000e+01,6.560000000000000000e+02,1.524390243902439077e-03,1.266444877588876602e-03
7.340000000000000000e+02,7.700000000000000000e+01,6.570000000000000000e+02,1.522070015220700068e-03,1.266444877588876602e-03
7.350000000000000000e+02,7.700000000000000000e+01,6.580000000000000000e+02,1.519756838905775070e-03,1.266444877588876602e-03
7.360000000000000000e+02,7.700000000000000000e+01,6.590000000000000000e+02,1.517450682852807334e-03,1.266444877588876602e-03
7.370000000000000000e+02,7.700000000000000000e+01,6.600000000000000000e+02,1.515151515151515150e-03,1.266444877588876602e-03
7.380000000000000000e+02,7.700000000000000000e+01,6.610000000000000000e+02,1.512859304084720156e-03,1.266444877588876602e-03
7.390000000000000000e+02,7.700000000000000000e+01,6.620000000000000000e+02,1.510574018126888216e-03,1.266444877588876602e-03
7.400000000000000000e+02,7.700000000000000000e+01,6.630000000000000000e+02,1.508295625942684829e-03,1.266444877588876602e-03
7.410000000000000000e+02,7.700000000000000000e+01,6.640000000000000000e+02,1.506024096385542247e-03,1.266444877588876602e-03
7.420000000000000000e+02,7.700000000000000000e+01,6.650000000000000000e+02,1.503759398496240692e-03,1.266444877588876602e-03
7.430000000000000000e+02,7.700000000000000000e+01,6.660000000000000000e+02,1.501501501501501488e-03,1.266444877588876602e-03
7.440000000000000000e+02,7.700000000000000000e+01,6.670000000000000000e+02,1.499250374812593654e-03,1.266444877588876602e-03
7.450000000000000000e+02,7.700000000000000000e+01,6.680000000000000000e+02,1.497005988023952187e-03,1.266444877588876602e-03
7.460000000000000000e+02,7.700000000000000000e+01,6.690000000000000000e+02,1.494768310911808720e-03,1.266444877588876602e-03
7.470000000000000000e+02,7.700000000000000000e+01,6.700000000000000000e+02,1.492537313432835836e-03,1.266444877588876602e-03
7.480000000000000000e+02,7.700000000000000000e+01,6.710000000000000000e+02,1.490312965722801787e-03,1.266444877588876602e-03
7.490000000000000000e+02,7.700000000000000000e+01,6.720000000000000000e+02,1.488095238095238013e-03,1.266444877588876602e-03
7.500000000000000000e+02,7.700000000000000000e+01,6.730000000000000000e+02,1.485884101040118796e-03,1.266444877588876602e-03
7.510000000000000000e+02,7.700000000000000000e+01,6.740000000000000000e+02,1.483679525222551983e-03,1.266444877588876602e-03
7.520000000000000000e+02,7.700000000000000000e+01,6.750000000000000000e+02,1.481481481481481408e-03,1.266444877588876602e-03
7.530000000000000000e+02,7.700000000000000000e+01,6.760000000000000000e+02,1.479289940828402332e-03,1.266444877588876602e-03
7.540000000000000000e+02,7.700000000000000000e+01,6.770000000000000000e+02,1.477104874446085771e-03,1.266444877588876602e-03
7.550000000000000000e+02,7.700000000000000000e+01,6.780000000000000000e+02,1.474926253687315614e-03,1.266444877588876602e-03
7.560000000000000000e+02,7.700000000000000000e+01,6.790000000000000000e+02,1.472754050073637674e-03,1.266444877588876602e-03
7.570000000000000000e+02,7.700000000000000000e+01,6.800000000000000000e+02,1.470588235294117627e-03,1.266444877588876602e-03
7.580000000000000000e+02,7.700000000000000000e+01,6.810000000000000000e+02,1.468428781204111520e-03,1.266444877588876602e-03
7.590000000000000000e+02,7.700000000000000000e+01,6.820000000000000000e+02,1.466275659824046920e-03,1.266444877588876602e-03
7.600000000000000000e+02,7.700000000000000000e+01,6.830000000000000000e+02,1.464128843338213803e-03,1.266444877588876602e-03
7.610000000000000000e+02,7.700000000000000000e+01,6.840000000000000000e+02,1.461988304093567170e-03,1.266444877588876602e-03
7.620000000000000000e+02,7.700000000000000000e+01,6.850000000000000000e+02,1.459854014598540055e-03,1.266444877588876602e-03
7.630000000000000000e+02,7.700000000000000000e+01,6.860000000000000000e+02,1.457725947521865866e-03,1.266444877588876602e-03
7.640000000000000000e+02,7.700000000000000000e+01,6.870000000000000000e+02,1.455604075691412005e-03,1.266444877588876602e-03
7.650000000000000000e+02,7.700000000000000000e+01,6.880000000000000000e+02,1.453488372093023236e-03,1.266444877588876602e-03
7.660000000000000000e+02,7.700000000000000000e+01,6.890000000000000000e+02,1.451378809869375902e-03,1.266444877588876602e-03
7.670000000000000000e+02,7.700000000000000000e+01,6.900000000000000000e+02,1.449275362318840597e-03,1.266444877588876602e-03
7.680000000000000000e+02,7.700000000000000000e+01,6.910000000000000000e+02,1.447178002894355898e-03,1.266444877588876602e-03
7.690000000000000000e+02,7.700000000000000000e+01,6.920000000000000000e+02,1.445086705202312067e-03,1.266444877588876602e-03
7.700000000000000000e+02,7.700000000000000000e+01,6.930000000000000000e+02,1.443001443001443000e-03,1.266444877588876602e-03
7.710000000000000000e+02,7.700000000000000000e+01,6.940000000000000000e+02,1.440922190201729012e-03,1.266444877588876602e-03
7.720000000000000000e+02,7.700000000000000000e+01,6.950000000000000000e+02,1.438848920863309384e-03,1.266444877588876602e-03
7.730000000000000000e+02,7.700000000000000000e+01,6.960000000000000000e+02,1.436781609195402279e-03,1.266444877588876602e-03
7.740000000000000000e+02,7.700000000000000000e+01,6.970000000000000000e+02,1.434720229555236804e-03,1.266444877588876602e-03
7.750000000000000000e+02,7.700000000000000000e+01,6.980000000000000000e+02,1.432664756446991360e-03,1.266444877588876602e-03
7.760000000000000000e+02,7.700000000000000000e+01,6.990000000000000000e+02,1.430615164520743915e-03,1.266444877588876602e-03
7.770000000000000000e+02,7.700000000000000000e+01,7.000000000000000000e+02,1.428571428571428570e-03,1.266444877588876602e-03
7.780000000000000000e+02,7.700000000000000000e+01,7.010000000000000000e+02,1.426533523537803182e-03,1.266444877588876602e-03
7.790000000000000000e+02,7.700000000000000000e+01,7.020000000000000000e+02,1.424501424501424572e-03,1.266444877588876602e-03
7.800000000000000000e+02,7.700000000000000000e+01,7.030000000000000000e+02,1.422475106685633069e-03,1.266444877588876602e-03
7.810000000000000000e+02,7.700000000000000000e+01,7.040000000000000000e+02,1.420454545454545494e-03,1.266444877588876602e-03
7.820000000000000000e+02,7.700000000000000000e+01,7.050000000000000000e+02,1.418439716312056833e-03,1.266444877588876602e-03
7.830000000000000000e+02,7.700000000000000000e+01,7.060000000000000000e+02,1.416430594900849925e-03,1.266444877588876602e-03
7.840000000000000000e+02,7.700000000000000000e+01,7.070000000000000000e+02,1.414427157001414475e-03,1.266444877588876602e-03
7.850000000000000000e+02,7.700000000000000000e+01,7.080000000000000000e+02,1.412429378531073441e-03,1.266444877588876602e-03
7.860000000000000000e+02,7.700000000000000000e+01,7.090000000000000000e+02,1.410437235543018312e-03,1.266444877588876602e-03
7.870000000000000000e+02,7.700000000000000000e+01,7.100000000000000000e+02,1.408450704225352188e-03,1.266444877588876602e-03
7.880000000000000000e+02,7.700000000000000000e+01,7.110000000000000000e+02,1.406469760900140673e-03,1.266444877588876602e-03
7.890000000000000000e+02,7.700000000000000000e+01,7.120000000000000000e+02,1.404494382022471871e-03,1.266444877588876602e-03
7.900000000000000000e+02,7.800000000000000000e+01,7.120000000000000000e+02,1.404494382022471871e-03,1.161335073244844753e-03
7.910000000000000000e+02,7.800000000000000000e+01,7.130000000000000000e+02,1.402524544179523103e-03,1.161335073244844753e-03
7.920000000000000000e+02,7.800000000000000000e+01,7.140000000000000000e+02,1.400560224089635866e-03,1.161335073244844753e-03
7.930000000000000000e+02,7.800000000000000000e+01,7.150000000000000000e+02,1.398601398601398600e-03,1.161335073244844753e-03
7.940000000000000000e+02,7.800000000000000000e+01,7.160000000000000000e+02,1.396648044692737475e-03,1.161335073244844753e-03
7.950000000000000000e+02,7.800000000000000000e+01,7.170000000000000000e+02,1.394700139470013900e-03,1.161335073244844753e-03
7.960000000000000000e+02,7.800000000000000000e+01,7.180000000000000000e+02,1.392757660167130923e-03,1.161335073244844753e-03
7.970000000000000000e+02,7.800000000000000000e+01,7.190000000000000000e+02,1.390820584144645275e-03,1.161335073244844753e-03
7.980000000000000000e+02,7.800000000000000000e+01,7.200000000000000000e+02,1.388888888888888942e-03,1.161335073244844753e-03
7.990000000000000000e+02,7.800000000000000000e+01,7.210000000000000000e+02,1.386962552011095735e-03,1.161335073244844753e-03
8.000000000000000000e+02,7.800000000000000000e+01,7.220000000000000000e+02,1.385041551246537399e-03,1.161335073244844753e-03
8.010000000000000000e+02,7.800000000000000000e+01,7.230000000000000000e+02,1.383125864453665357e-03,1.161335073244844753e-03
8.020000000000000000e+02,7.800000000000000000e+01,7.240000000000000000e+02,1.381215469613259611e-03,1.161335073244844753e-03
8.030000000000000000e+02,7.800000000000000000e+01,7.250000000000000000e+02,1.379310344827586101e-03,1.161335073244844753e-03
8.040000000000000000e+02,7.800000000000000000e+01,7.260000000000000000e+02,1.377410468319559267e-03,1.161335073244844753e-03
8.050000000000000000e+02,7.800000000000000000e+01,7.270000000000000000e+02,1.375515818431911983e-03,1.161335073244844753e-03
8.060000000000000000e+02,7.800000000000000000e+01,7.280000000000000000e+02,1.373626373626373734e-03,1.161335073244844753e-03
8.070000000000000000e+02,7.800000000000000000e+01,7.290000000000000000e+02,1.371742112482853123e-03,1.161335073244844753e-03
8.080000000000000000e+02,7.800000000000000000e+01,7.300000000000000000e+02,1.369863013698630148e-03,1.161335073244844753e-03
8.090000000000000000e+02,7.800000000000000000e+01,7.310000000000000000e+02,1.367989056087551281e-03,1.161335073244844753e-03
8.100000000000000000e+02,7.800000000000000000e+01,7.320000000000000000e+02,1.366120218579234971e-03,1.161335073244844753e-03
8.110000000000000000e+02,7.800000000000000000e+01,7.330000000000000000e+02,1.364256480218281045e-03,1.161335073244844753e-03
8.120000000000000000e+02,7.800000000000000000e+01,7.340000000000000000e+02,1.362397820163487689e-03,1.161335073244844753e-03
8.130000000000000000e+02,7.800000000000000000e+01,7.350000000000000000e+02,1.360544217687074736e-03,1.161335073244844753e-03
8.140000000000000000e+02,7.800000000000000000e+01,7.360000000000000000e+02,1.358695652173913006e-03,1.161335073244844753e-03
8.150000000000000000e+02,7.800000000000000000e+01,7.370000000000000000e+02,1.356852103120759732e-03,1.161335073244844753e-03
8.160000000000000000e+02,7.800000000000000000e+01,7.380000000000000000e+02,1.355013550135501354e-03,1.161335073244844753e-03
8.170000000000000000e+02,7.800000000000000000e+01,7.390000000000000000e+02,1.353179972936400643e-03,1.161335073244844753e-03
8.180000000000000000e+02,7.800000000000000000e+01,7.400000000000000000e+02,1.351351351351351426e-03,1.161335073244844753e-03
8.190000000000000000e+02,7.800000000000000000e+01,7.410000000000000000e+02,1.349527665317138943e-03,1.161335073244844753e-03
8.200000000000000000e+02,7.800000000000000000e+01,7.420000000000000000e+02,1.347708894878706272e-03,1.161335073244844753e-03
8.210000000000000000e+02,7.800000000000000000e+01,7.430000000000000000e+02,1.345895020188425315e-03,1.161335073244844753e-03
8.220000000000000000e+02,7.800000000000000000e+01,7.440000000000000000e+02,1.344086021505376451e-03,1.161335073244844753e-03
8.230000000000000000e+02,7.800000000000000000e+01,7.450000000000000000e+02,1.342281879194630800e-03,1.161335073244844753e-03
8.240000000000000000e+02,7.800000000000000000e+01,7.460000000000000000e+02,1.340482573726541581e-03,1.161335073244844753e-03
8.250000000000000000e+02,7.800000000000000000e+01,7.470000000000000000e+02,1.338688085676037432e-03,1.161335073244844753e-03
8.260000000000000000e+02,7.800000000000000000e+01,7.480000000000000000e+02,1.336898395721925056e-03,1.161335073244844753e-03
8.270000000000000000e+02,7.800000000000000000e+01,7.490000000000000000e+02,1.335113484646194889e-03,1.161335073244844753e-03
8.280000000000000000e+02,7.800000000000000000e+01,7.500000000000000000e+02,1.333333333333333289e-03,1.161335073244844753e-03
8.290000000000000000e+02,7.800000000000000000e+01,7.510000000000000000e+02,1.331557922769640570e-03,1.161335073244844753e-03
8.300000000000000000e+02,7.800000000000000000e+01,7.520000000000000000e+02,1.329787234042553159e-03,1.161335073244844753e-03
8.310000000000000000e+02,7.800000000000000000e+01,7.530000000000000000e+02,1.328021248339973344e-03,1.161335073244844753e-03
8.320000000000000000e+02,7.800000000000000000e+01,7.540000000000000000e+02,1.326259946949602054e-03,1.161335073244844753e-03
8.330000000000000000e+02,7.800000000000000000e+01,7.550000000000000000e+02,1.324503311258278145e-03,1.161335073244844753e-03
8.340000000000000000e+02,7.800000000000000000e+01,7.560000000000000000e+02,1.322751322751322678e-03,1.161335073244844753e-03
8.350000000000000000e+02,7.800000000000000000e+01,7.570000000000000000e+02,1.321003963011889047e-03,1.161335073244844753e-03
8.360000000000000000e+02,7.800000000000000000e+01,7.580000000000000000e+02,1.319261213720316576e-03,1.161335073244844753e-03
8.370000000000000000e+02,7.800000000000000000e+01,7.590000000000000000e+02,1.317523056653491492e-03,1.161335073244844753e-03
8.380000000000000000e+02,7.800000000000000000e+01,7.600000000000000000e+02,1.315789473684210497e-03,1.161335073244844753e-03
8.390000000000000000e+02,7.800000000000000000e+01,7.610000000000000000e+02,1.314060446780551932e-03,1.161335073244844753e-03
8.400000000000000000e+02,7.800000000000000000e+01,7.620000000000000000e+02,1.312335958005249326e-03,1.161335073244844753e-03
8.410000000000000000e+02,7.800000000000000000e+01,7.630000000000000000e+02,1.310615989515072095e-03,1.161335073244844753e-03
8.420000000000000000e+02,7.800000000000000000e+01,7.640000000000000000e+02,1.308900523560209504e-03,1.161335073244844753e-03
8.430000000000000000e+02,7.800000000000000000e+01,7.650000000000000000e+02,1.307189542483660040e-03,1.161335073244844753e-03
8.440000000000000000e+02,7.800000000000000000e+01,7.660000000000000000e+02,1.305483028720626649e-03,1.161335073244844753e-03
8.450000000000000000e+02,7.800000000000000000e+01,7.670000000000000000e+02,1.303780964797913913e-03,1.161335073244844753e-03
8.460000000000000000e+02,7.800000000000000000e+01,7.680000000000000000e+02,1.302083333333333261e-03,1.161335073244844753e-03
8.470000000000000000e+02,7.800000000000000000e+01,7.690000000000000000e+02,1.300390117035110562e-03,1.161335073244844753e-03
8.480000000000000000e+02,7.800000000000000000e+01,7.700000000000000000e+02,1.298701298701298700e-03,1.161335073244844753e-03
8.490000000000000000e+02,7.800000000000000000e+01,7.710000000000000000e+02,1.297016861219195795e-03,1.161335073244844753e-03
8.500000000000000000e+02,7.800000000000000000e+01,7.720000000000000000e+02,1.295336787564766888e-03,1.161335073244844753e-03
8.510000000000000000e+02,7.800000000000000000e+01,7.730000000000000000e+02,1.293661060802069962e-03,1.161335073244844753e-03
8.520000000000000000e+02,7.800000000000000000e+01,7.740000000000000000e+02,1.291989664082687393e-03,1.161335073244844753e-03
8.530000000000000000e+02,7.800000000000000000e+01,7.750000000000000000e+02,1.290322580645161289e-03,1.161335073244844753e-03
8.540000000000000000e+02,7.800000000000000000e+01,7.760000000000000000e+02,1.288659793814432965e-03,1.161335073244844753e-03
8.550000000000000000e+02,7.800000000000000000e+01,7.770000000000000000e+02,1.287001287001286959e-03,1.161335073244844753e-03
8.560000000000000000e+02,7.800000000000000000e+01,7.780000000000000000e+02,1.285347043701799393e-03,1.161335073244844753e-03
8.570000000000000000e+02,7.800000000000000000e+01,7.790000000000000000e+02,1.283697047496790665e-03,1.161335073244844753e-03
8.580000000000000000e+02,7.800000000000000000e+01,7.800000000000000000e+02,1.282051282051282050e-03,1.161335073244844753e-03
8.590000000000000000e+02,7.800000000000000000e+01,7.810000000000000000e+02,1.280409731113956416e-03,1.161335073244844753e-03
8.600000000000000000e+02,7.800000000000000000e+01,7.820000000000000000e+02,1.278772378516624146e-03,1.161335073244844753e-03
8.610000000000000000e+02,7.800000000000000000e+01,7.830000000000000000e+02,1.277139208173691011e-03,1.161335073244844753e-03
8.620000000000000000e+02,7.900000000000000000e+01,7.830000000000000000e+02,1.277139208173691011e-03,1.064948957680915713e-03
8.630000000000000000e+02,7.900000000000000000e+01,7.840000000000000000e+02,1.275510204081632551e-03,1.064948957680915713e-03
8.640000000000000000e+02,7.900000000000000000e+01,7.850000000000000000e+02,1.273885350318471272e-03,1.064948957680915713e-03
8.650000000000000000e+02,7.900000000000000000e+01,7.860000000000000000e+02,1.272264631043257092e-03,1.064948957680915713e-03
8.660000000000000000e+02,7.900000000000000000e+01,7.870000000000000000e+02,1.270648030495552788e-03,1.064948957680915713e-03
8.670000000000000000e+02,7.900000000000000000e+01,7.880000000000000000e+02,1.269035532994923759e-03,1.064948957680915713e-03
8.680000000000000000e+02,7.900000000000000000e+01,7.890000000000000000e+02,1.267427122940430846e-03,1.064948957680915713e-03
8.690000000000000000e+02,7.900000000000000000e+01,7.900000000000000000e+02,1.265822784810126606e-03,1.064948957680915713e-03
8.700000000000000000e+02,7.900000000000000000e+01,7.910000000000000000e+02,1.264222503160556364e-03,1.064948957680915713e-03
8.710000000000000000e+02,7.900000000000000000e+01,7.920000000000000000e+02,1.262626262626262734e-03,1.064948957680915713e-03
8.720000000000000000e+02,7.900000000000000000e+01,7.930000000000000000e+02,1.261034047919293820e-03,1.064948957680915713e-03
8.730000000000000000e+02,7.900000000000000000e+01,7.940000000000000000e+02,1.259445843828715331e-03,1.064948957680915713e-03
8.740000000000000000e+02,7.900000000000000000e+01,7.950000000000000000e+02,1.257861635220125724e-03,1.064948957680915713e-03
8.750000000000000000e+02,7.900000000000000000e+01,7.960000000000000000e+02,1.256281407035175898e-03,1.064948957680915713e-03
8.760000000000000000e+02,7.900000000000000000e+01,7.970000000000000000e+02,1.254705144291091501e-03,1.064948957680915713e-03
8.770000000000000000e+02,7.900000000000000000e+01,7.980000000000000000e+02,1.253132832080200432e-03,1.064948957680915713e-03
8.780000000000000000e+02,7.900000000000000000e+01,7.990000000000000000e+02,1.251564455569461861e-03,1.064948957680915713e-03
8.790000000000000000e+02,7.900000000000000000e+01,8.000000000000000000e+02,1.250000000000000026e-03,1.064948957680915713e-03
8.800000000000000000e+02,7.900000000000000000e+01,8.010000000000000000e+02,1.248439450686641711e-03,1.064948957680915713e-03
8.810000000000000000e+02,7.900000000000000000e+01,8.020000000000000000e+02,1.246882793017456328e-03,1.064948957680915713e-03
8.820000000000000000e+02,7.900000000000000000e+01,8.030000000000000000e+02,1.245330012453300115e-03,1.064948957680915713e-03
8.830000000000000000e+02,7.900000000000000000e+01,8.040000000000000000e+02,1.243781094527363160e-03,1.064948957680915713e-03
8.840000000000000000e+02,7.900000000000000000e+01,8.050000000000000000e+02,1.242236024844720543e-03,1.064948957680915713e-03
8.850000000000000000e+02,7.900000000000000000e+01,8.060000000000000000e+02,1.240694789081885855e-03,1.064948957680915713e-03
8.860000000000000000e+02,7.900000000000000000e+01,8.070000000000000000e+02,1.239157372986369283e-03,1.064948957680915713e-03
8.870000000000000000e+02,7.900000000000000000e+01,8.080000000000000000e+02,1.237623762376237639e-03,1.064948957680915713e-03
8.880000000000000000e+02,7.900000000000000000e+01,8.090000000000000000e+02,1.236093943139678509e-03,1.064948957680915713e-03
8.890000000000000000e+02,7.900000000000000000e+01,8.100000000000000000e+02,1.234567901234567876e-03,1.064948957680915713e-03
8.900000000000000000e+02,7.900000000000000000e+01,8.110000000000000000e+02,1.233045622688039474e-03,1.064948957680915713e-03
8.910000000000000000e+02,7.900000000000000000e+01,8.120000000000000000e+02,1.231527093596059127e-03,1.064948957680915713e-03
8.920000000000000000e+02,7.900000000000000000e+01,8.130000000000000000e+02,1.230012300123001267e-03,1.064948957680915713e-03
8.930000000000000000e+02,7.900000000000000000e+01,8.140000000000000000e+02,1.228501228501228471e-03,1.064948957680915713e-03
8.940000000000000000e+02,7.900000000000000000e+01,8.150000000000000000e+02,1.226993865030674919e-03,1.064948957680915713e-03
8.950000000000000000e+02,7.900000000000000000e+01,8.160000000000000000e+02,1.225490196078431356e-03,1.064948957680915713e-03
8.960000000000000000e+02,7.900000000000000000e+01,8.170000000000000000e+02,1.223990208078335265e-03,1.064948957680915713e-03
8.970000000000000000e+02,7.900000000000000000e+01,8.180000000000000000e+02,1.222493887530562342e-03,1.064948957680915713e-03
8.980000000000000000e+02,7.900000000000000000e+01,8.190000000000000000e+02,1.221001221001221000e-03,1.064948957680915713e-03
8.990000000000000000e+02,7.900000000000000000e+01,8.200000000000000000e+02,1.219512195121951218e-03,1.064948957680915713e-03
9.000000000000000000e+02,7.900000000000000000e+01,8.210000000000000000e+02,1.218026796589524903e-03,1.064948957680915713e-03
9.010000000000000000e+02,7.900000000000000000e+01,8.220000000000000000e+02,1.216545012165450154e-03,1.064948957680915713e-03
9.020000000000000000e+02,7.900000000000000000e+01,8.230000000000000000e+02,1.215066828675577049e-03,1.064948957680915713e-03
9.030000000000000000e+02,7.900000000000000000e+01,8.240000000000000000e+02,1.213592233009708633e-03,1.064948957680915713e-03
9.040000000000000000e+02,7.900000000000000000e+01,8.250000000000000000e+02,1.212121212121212120e-03,1.064948957680915713e-03
9.050000000000000000e+02,7.900000000000000000e+01,8.260000000000000000e+02,1.210653753026634440e-03,1.064948957680915713e-03
9.060000000000000000e+02,7.900000000000000000e+01,8.270000000000000000e+02,1.209189842805320379e-03,1.064948957680915713e-03
9.070000000000000000e+02,7.900000000000000000e+01,8.280000000000000000e+02,1.207729468599033759e-03,1.064948957680915713e-03
9.080000000000000000e+02,7.900000000000000000e+01,8.290000000000000000e+02,1.206272617611580137e-03,1.064948957680915713e-03
9.090000000000000000e+02,7.900000000000000000e+01,8.300000000000000000e+02,1.204819277108433841e-03,1.064948957680915713e-03
9.100000000000000000e+02,7.900000000000000000e+01,8.310000000000000000e+02,1.203369434416365867e-03,1.064948957680915713e-03
9.110000000000000000e+02,7.900000000000000000e+01,8.320000000000000000e+02,1.201923076923076990e-03,1.064948957680915713e-03
9.120000000000000000e+02,7.900000000000000000e+01,8.330000000000000000e+02,1.200480192076830649e-03,1.064948957680915713e-03
9.130000000000000000e+02,7.900000000000000000e+01,8.340000000000000000e+02,1.199040767386091045e-03,1.064948957680915713e-03
9.140000000000000000e+02,7.900000000000000000e+01,8.350000000000000000e+02,1.197604790419161663e-03,1.064948957680915713e-03
9.150000000000000000e+02,7.900000000000000000e+01,8.360000000000000000e+02,1.196172248803827705e-03,1.064948957680915713e-03
9.160000000000000000e+02,7.900000000000000000e+01,8.370000000000000000e+02,1.194743130227001121e-03,1.064948957680915713e-03
9.170000000000000000e+02,7.900000000000000000e+01,8.380000000000000000e+02,1.193317422434367597e-03,1.064948957680915713e-03
9.180000000000000000e+02,7.900000000000000000e+01,8.390000000000000000e+02,1.191895113230035698e-03,1.064948957680915713e-03
9.190000000000000000e+02,7.900000000000000000e+01,8.400000000000000000e+02,1.190476190476190584e-03,1.064948957680915713e-03
9.200000000000000000e+02,7.900000000000000000e+01,8.410000000000000000e+02,1.189060642092746624e-03,1.064948957680915713e-03
9.210000000000000000e+02,7.900000000000000000e+01,8.420000000000000000e+02,1.187648456057007178e-03,1.064948957680915713e-03
9.220000000000000000e+02,7.900000000000000000e+01,8.430000000000000000e+02,1.186239620403321555e-03,1.064948957680915713e-03
9.230000000000000000e+02,7.900000000000000000e+01,8.440000000000000000e+02,1.184834123222748906e-03,1.064948957680915713e-03
9.240000000000000000e+02,7.900000000000000000e+01,8.450000000000000000e+02,1.183431952662721909e-03,1.064948957680915713e-03
9.250000000000000000e+02,7.900000000000000000e+01,8.460000000000000000e+02,1.182033096926713919e-03,1.064948957680915713e-03
9.260000000000000000e+02,7.900000000000000000e+01,8.470000000000000000e+02,1.180637544273907850e-03,1.064948957680915713e-03
9.270000000000000000e+02,7.900000000000000000e+01,8.480000000000000000e+02,1.179245283018867880e-03,1.064948957680915713e-03
9.280000000000000000e+02,7.900000000000000000e+01,8.490000000000000000e+02,1.177856301531213104e-03,1.064948957680915713e-03
9.290000000000000000e+02,7.900000000000000000e+01,8.500000000000000000e+02,1.176470588235294015e-03,1.064948957680915713e-03
9.300000000000000000e+02,7.900000000000000000e+01,8.510000000000000000e+02,1.175088131609870702e-03,1.064948957680915713e-03
9.310000000000000000e+02,7.900000000000000000e+01,8.520000000000000000e+02,1.173708920187793454e-03,1.064948957680915713e-03
9.320000000000000000e+02,7.900000000000000000e+01,8.530000000000000000e+02,1.172332942555685733e-03,1.064948957680915713e-03
9.330000000000000000e+02,7.900000000000000000e+01,8.540000000000000000e+02,1.170960187353629976e-03,1.064948957680915713e-03
9.340000000000000000e+02,7.900000000000000000e+01,8.550000000000000000e+02,1.169590643274853823e-03,1.064948957680915713e-03
9.350000000000000000e+02,7.900000000000000000e+01,8.560000000000000000e+02,1.168224299065420474e-03,1.064948957680915713e-03
9.360000000000000000e+02,7.900000000000000000e+01,8.570000000000000000e+02,1.166861143523920553e-03,1.064948957680915713e-03
9.370000000000000000e+02,7.900000000000000000e+01,8.580000000000000000e+02,1.165501165501165500e-03,1.064948957680915713e-03
9.380000000000000000e+02,7.900000000000000000e+01,8.590000000000000000e+02,1.164144353899883560e-03,1.064948957680915713e-03
9.390000000000000000e+02,7.900000000000000000e+01,8.600000000000000000e+02,1.162790697674418589e-03,1.064948957680915713e-03
9.400000000000000000e+02,8.000000000000000000e+01,8.600000000000000000e+02,1.162790697674418589e-03,9.765625000000000000e-04
9.410000000000000000e+02,8.000000000000000000e+01,8.610000000000000000e+02,1.161440185830429732e-03,9.765625000000000000e-04
9.420000000000000000e+02,8.000000000000000000e+01,8.620000000000000000e+02,1.160092807424593919e-03,9.765625000000000000e-04
9.430000000000000000e+02,8.000000000000000000e+01,8.630000000000000000e+02,1.158748551564310527e-03,9.765625000000000000e-04
9.440000000000000000e+02,8.000000000000000000e+01,8.640000000000000000e+02,1.157407407407407343e-03,9.765625000000000000e-04
9.450000000000000000e+02,8.000000000000000000e+01,8.650000000000000000e+02,1.156069364161849784e-03,9.765625000000000000e-04
9.460000000000000000e+02,8.000000000000000000e+01,8.660000000000000000e+02,1.154734411085450328e-03,9.765625000000000000e-04
9.470000000000000000e+02,8.000000000000000000e+01,8.670000000000000000e+02,1.153402537485582503e-03,9.765625000000000000e-04
9.480000000000000000e+02,8.000000000000000000e+01,8.680000000000000000e+02,1.152073732718894008e-03,9.765625000000000000e-04
9.490000000000000000e+02,8.000000000000000000e+01,8.690000000000000000e+02,1.150747986191024167e-03,9.765625000000000000e-04
9.500000000000000000e+02,8.000000000000000000e+01,8.700000000000000000e+02,1.149425287356321823e-03,9.765625000000000000e-04
9.510000000000000000e+02,8.000000000000000000e+01,8.710000000000000000e+02,1.148105625717566044e-03,9.765625000000000000e-04
9.520000000000000000e+02,8.000000000000000000e+01,8.720000000000000000e+02,1.146788990825688137e-03,9.765625000000000000e-04
9.530000000000000000e+02,8.000000000000000000e+01,8.730000000000000000e+02,1.145475372279496041e-03,9.765625000000000000e-04
9.540000000000000000e+02,8.000000000000000000e+01,8.740000000000000000e+02,1.144164759725400460e-03,9.765625000000000000e-04
9.550000000000000000e+02,8.000000000000000000e+01,8.750000000000000000e+02,1.142857142857142943e-03,9.765625000000000000e-04
9.560000000000000000e+02,8.000000000000000000e+01,8.760000000000000000e+02,1.141552511415525051e-03,9.765625000000000000e-04
9.570000000000000000e+02,8.000000000000000000e+01,8.770000000000000000e+02,1.140250855188141427e-03,9.765625000000000000e-04
9.580000000000000000e+02,8.000000000000000000e+01,8.780000000000000000e+02,1.138952164009111563e-03,9.765625000000000000e-04
9.590000000000000000e+02,8.000000000000000000e+01,8.790000000000000000e+02,1.137656427758816776e-03,9.765625000000000000e-04
9.600000000000000000e+02,8.000000000000000000e+01,8.800000000000000000e+02,1.136363636363636308e-03,9.765625000000000000e-04
9.610000000000000000e+02,8.000000000000000000e+01,8.810000000000000000e+02,1.135073779795686688e-03,9.765625000000000000e-04
9.620000000000000000e+02,8.000000000000000000e+01,8.820000000000000000e+02,1.133786848072562388e-03,9.765625000000000000e-04
9.630000000000000000e+02,8.000000000000000000e+01,8.830000000000000000e+02,1.132502831257078220e-03,9.765625000000000000e-04
9.640000000000000000e+02,8.000000000000000000e+01,8.840000000000000000e+02,1.131221719457013676e-03,9.765625000000000000e-04
9.650000000000000000e+02,8.000000000000000000e+01,8.850000000000000000e+02,1.129943502824858797e-03,9.765625000000000000e-04
9.660000000000000000e+02,8.000000000000000000e+01,8.860000000000000000e+02,1.128668171557561982e-03,9.765625000000000000e-04
9.670000000000000000e+02,8.000000000000000000e+01,8.870000000000000000e+02,1.127395715896279543e-03,9.765625000000000000e-04
9.680000000000000000e+02,8.000000000000000000e+01,8.880000000000000000e+02,1.126126126126126116e-03,9.765625000000000000e-04
9.690000000000000000e+02,8.000000000000000000e+01,8.890000000000000000e+02,1.124859392575928117e-03,9.765625000000000000e-04
9.700000000000000000e+02,8.000000000000000000e+01,8.900000000000000000e+02,1.123595505617977627e-03,9.765625000000000000e-04
9.710000000000000000e+02,8.000000000000000000e+01,8.910000000000000000e+02,1.122334455667789097e-03,9.765625000000000000e-04
9.720000000000000000e+02,8.000000000000000000e+01,8.920000000000000000e+02,1.121076233183856486e-03,9.765625000000000000e-04
9.730000000000000000e+02,8.000000000000000000e+01,8.930000000000000000e+02,1.119820828667413221e-03,9.765625000000000000e-04
9.740000000000000000e+02,8.000000000000000000e+01,8.940000000000000000e+02,1.118568232662192369e-03,9.765625000000000000e-04
9.750000000000000000e+02,8.000000000000000000e+01,8.950000000000000000e+02,1.117318435754189850e-03,9.765625000000000000e-04
9.760000000000000000e+02,8.000000000000000000e+01,8.960000000000000000e+02,1.116071428571428509e-03,9.765625000000000000e-04
9.770000000000000000e+02,8.000000000000000000e+01,8.970000000000000000e+02,1.114827201783723503e-03,9.765625000000000000e-04
9.780000000000000000e+02,8.000000000000000000e+01,8.980000000000000000e+02,1.113585746102449840e-03,9.765625000000000000e-04
9.790000000000000000e+02,8.000000000000000000e+01,8.990000000000000000e+02,1.112347052280311449e-03,9.765625000000000000e-04
9.800000000000000000e+02,8.000000000000000000e+01,9.000000000000000000e+02,1.111111111111111110e-03,9.765625000000000000e-04
9.810000000000000000e+02,8.000000000000000000e+01,9.010000000000000000e+02,1.109877913429522774e-03,9.765625000000000000e-04
9.820000000000000000e+02,8.000000000000000000e+01,9.020000000000000000e+02,1.108647450110864744e-03,9.765625000000000000e-04
9.830000000000000000e+02,8.000000000000000000e+01,9.030000000000000000e+02,1.107419712070874815e-03,9.765625000000000000e-04
9.840000000000000000e+02,8.000000000000000000e+01,9.040000000000000000e+02,1.106194690265486710e-03,9.765625000000000000e-04
9.850000000000000000e+02,8.000000000000000000e+01,9.050000000000000000e+02,1.104972375690607819e-03,9.765625000000000000e-04
9.860000000000000000e+02,8.000000000000000000e+01,9.060000000000000000e+02,1.103752759381898454e-03,9.765625000000000000e-04
9.870000000000000000e+02,8.000000000000000000e+01,9.070000000000000000e+02,1.102535832414553493e-03,9.765625000000000000e-04
9.880000000000000000e+02,8.000000000000000000e+01,9.080000000000000000e+02,1.101321585903083803e-03,9.765625000000000000e-04
9.890000000000000000e+02,8.000000000000000000e+01,9.090000000000000000e+02,1.100110011001100051e-03,9.765625000000000000e-04
9.900000000000000000e+02,8.000000000000000000e+01,9.100000000000000000e+02,1.098901098901098900e-03,9.765625000000000000e-04
9.910000000000000000e+02,8.000000000000000000e+01,9.110000000000000000e+02,1.097694840834248118e-03,9.765625000000000000e-04
9.920000000000000000e+02,8.000000000000000000e+01,9.120000000000000000e+02,1.096491228070175378e-03,9.765625000000000000e-04
9.930000000000000000e+02,8.000000000000000000e+01,9.130000000000000000e+02,1.095290251916757919e-03,9.765625000000000000e-04
9.940000000000000000e+02,8.000000000000000000e+01,9.140000000000000000e+02,1.094091903719912433e-03,9.765625000000000000e-04
9.950000000000000000e+02,8.000000000000000000e+01,9.150000000000000000e+02,1.092896174863387977e-03,9.765625000000000000e-04
9.960000000000000000e+02,8.000000000000000000e+01,9.160000000000000000e+02,1.091703056768558895e-03,9.765625000000000000e-04
9.970000000000000000e+02,8.000000000000000000e+01,9.170000000000000000e+02,1.090512540894220334e-03,9.765625000000000000e-04
9.980000000000000000e+02,8.000000000000000000e+01,9.180000000000000000e+02,1.089324618736383548e-03,9.765625000000000000e-04
9.990000000000000000e+02,8.000000000000000000e+01,9.190000000000000000e+02,1.088139281828074019e-03,9.765625000000000000e-04
1.000000000000000000e+03,8.000000000000000000e+01,9.200000000000000000e+02,1.086956521739130448e-03,9.765625000000000000e-04
1.001000000000000000e+03,8.000000000000000000e+01,9.210000000000000000e+02,1.085776330076004392e-03,9.765625000000000000e-04
1.002000000000000000e+03,8.000000000000000000e+01,9.220000000000000000e+02,1.084598698481561855e-03,9.765625000000000000e-04
1.003000000000000000e+03,8.000000000000000000e+01,9.230000000000000000e+02,1.083423618634886182e-03,9.765625000000000000e-04
1.004000000000000000e+03,8.000000000000000000e+01,9.240000000000000000e+02,1.082251082251082250e-03,9.765625000000000000e-04
1.005000000000000000e+03,8.000000000000000000e+01,9.250000000000000000e+02,1.081081081081081098e-03,9.765625000000000000e-04
1.006000000000000000e+03,8.000000000000000000e+01,9.260000000000000000e+02,1.079913606911447150e-03,9.765625000000000000e-04
1.007000000000000000e+03,8.000000000000000000e+01,9.270000000000000000e+02,1.078748651564185451e-03,9.765625000000000000e-04
1.008000000000000000e+03,8.000000000000000000e+01,9.280000000000000000e+02,1.077586206896551709e-03,9.765625000000000000e-04
1.009000000000000000e+03,8.000000000000000000e+01,9.290000000000000000e+02,1.076426264800861045e-03,9.765625000000000000e-04
1.010000000000000000e+03,8.000000000000000000e+01,9.300000000000000000e+02,1.075268817204301074e-03,9.765625000000000000e-04
1.011000000000000000e+03,8.000000000000000000e+01,9.310000000000000000e+02,1.074113856068743258e-03,9.765625000000000000e-04
1.012000000000000000e+03,8.000000000000000000e+01,9.320000000000000000e+02,1.072961373390557936e-03,9.765625000000000000e-04
1.013000000000000000e+03,8.000000000000000000e+01,9.330000000000000000e+02,1.071811361200428712e-03,9.765625000000000000e-04
1.014000000000000000e+03,8.000000000000000000e+01,9.340000000000000000e+02,1.070663811563169225e-03,9.765625000000000000e-04
1.015000000000000000e+03,8.000000000000000000e+01,9.350000000000000000e+02,1.069518716577540132e-03,9.765625000000000000e-04
1.016000000000000000e+03,8.000000000000000000e+01,9.360000000000000000e+02,1.068376068376068484e-03,9.765625000000000000e-04
1.017000000000000000e+03,8.000000000000000000e+01,9.370000000000000000e+02,1.067235859124866662e-03,9.765625000000000000e-04
1.018000000000000000e+03,8.000000000000000000e+01,9.380000000000000000e+02,1.066098081023454137e-03,9.765625000000000000e-04
1.019000000000000000e+03,8.000000000000000000e+01,9.390000000000000000e+02,1.064962726304579440e-03,9.765625000000000000e-04
1.020000000000000000e+03,8.000000000000000000e+01,9.400000000000000000e+02,1.063829787234042571e-03,9.765625000000000000e-04
1.021000000000000000e+03,8.000000000000000000e+01,9.410000000000000000e+02,1.062699256110520660e-03,9.765625000000000000e-04
1.022000000000000000e+03,8.000000000000000000e+01,9.420000000000000000e+02,1.061571125265392762e-03,9.765625000000000000e-04
1.023000000000000000e+03,8.000000000000000000e+01,9.430000000000000000e+02,1.060445387062566381e-03,9.765625000000000000e-04
1.024000000000000000e+03,8.000000000000000000e+01,9.440000000000000000e+02,1.059322033898305081e-03,9.765625000000000000e-04
1.025000000000000000e+03,8.100000000000000000e+01,9.440000000000000000e+02,1.059322033898305081e-03,8.955117609420617337e-04
1.026000000000000000e+03,8.100000000000000000e+01,9.450000000000000000e+02,1.058201058201058272e-03,8.955117609420617337e-04
1.027000000000000000e+03,8.100000000000000000e+01,9.460000000000000000e+02,1.057082452431289685e-03,8.955117609420617337e-04
1.028000000000000000e+03,8.100000000000000000e+01,9.470000000000000000e+02,1.055966209081309320e-03,8.955117609420617337e-04
1.029000000000000000e+03,8.100000000000000000e+01,9.480000000000000000e+02,1.054852320675105396e-03,8.955117609420617337e-04
1.030000000000000000e+03,8.100000000000000000e+01,9.490000000000000000e+02,1.053740779768176953e-03,8.955117609420617337e-04
1.031000000000000000e+03,8.100000000000000000e+01,9.500000000000000000e+02,1.052631578947368397e-03,8.955117609420617337e-04
1.032000000000000000e+03,8.100000000000000000e+01,9.510000000000000000e+02,1.051524710830704489e-03,8.955117609420617337e-04
1.033000000000000000e+03,8.100000000000000000e+01,9.520000000000000000e+02,1.050420168067226845e-03,8.955117609420617337e-04
1.034000000000000000e+03,8.100000000000000000e+01,9.530000000000000000e+02,1.049317943336831090e-03,8.955117609420617337e-04
1.035000000000000000e+03,8.100000000000000000e+01,9.540000000000000000e+02,1.048218029350104878e-03,8.955117609420617337e-04
1.036000000000000000e+03,8.100000000000000000e+01,9.550000000000000000e+02,1.047120418848167646e-03,8.955117609420617337e-04
1.037000000000000000e+03,8.100000000000000000e+01,9.560000000000000000e+02,1.046025104602510370e-03,8.955117609420617337e-04
1.038000000000000000e+03,8.100000000000000000e+01,9.570000000000000000e+02,1.044932079414838139e-03,8.955117609420617337e-04
1.039000000000000000e+03,8.100000000000000000e+01,9.580000000000000000e+02,1.043841336116910126e-03,8.955117609420617337e-04
1.040000000000000000e+03,8.100000000000000000e+01,9.590000000000000000e+02,1.042752867570385846e-03,8.955117609420617337e-04
1.041000000000000000e+03,8.100000000000000000e+01,9.600000000000000000e+02,1.041666666666666652e-03,8.955117609420617337e-04
1.042000000000000000e+03,8.100000000000000000e+01,9.610000000000000000e+02,1.040582726326743073e-03,8.955117609420617337e-04
1.043000000000000000e+03,8.100000000000000000e+01,9.620000000000000000e+02,1.039501039501039559e-03,8.955117609420617337e-04
1.044000000000000000e+03,8.100000000000000000e+01,9.630000000000000000e+02,1.038421599169262691e-03,8.955117609420617337e-04
1.045000000000000000e+03,8.100000000000000000e+01,9.640000000000000000e+02,1.037344398340248964e-03,8.955117609420617337e-04
1.046000000000000000e+03,8.100000000000000000e+01,9.650000000000000000e+02,1.036269430051813423e-03,8.955117609420617337e-04
1.047000000000000000e+03,8.100000000000000000e+01,9.660000000000000000e+02,1.035196687370600489e-03,8.955117609420617337e-04
1.048000000000000000e+03,8.100000000000000000e+01,9.670000000000000000e+02,1.034126163391933893e-03,8.955117609420617337e-04
1.049000000000000000e+03,8.100000000000000000e+01,9.680000000000000000e+02,1.033057851239669450e-03,8.955117609420617337e-04
1.050000000000000000e+03,8.100000000000000000e+01,9.690000000000000000e+02,1.031991744066047389e-03,8.955117609420617337e-04
1.051000000000000000e+03,8.100000000000000000e+01,9.700000000000000000e+02,1.030927835051546415e-03,8.955117609420617337e-04
1.052000000000000000e+03,8.100000000000000000e+01,9.710000000000000000e+02,1.029866117404737349e-03,8.955117609420617337e-04
1.053000000000000000e+03,8.100000000000000000e+01,9.720000000000000000e+02,1.028806584362140005e-03,8.955117609420617337e-04
1.054000000000000000e+03,8.100000000000000000e+01,9.730000000000000000e+02,1.027749229188078131e-03,8.955117609420617337e-04
1.055000000000000000e+03,8.100000000000000000e+01,9.740000000000000000e+02,1.026694045174538026e-03,8.955117609420617337e-04
1.056000000000000000e+03,8.100000000000000000e+01,9.750000000000000000e+02,1.025641025641025640e-03,8.955117609420617337e-04
1.057000000000000000e+03,8.100000000000000000e+01,9.760000000000000000e+02,1.024590163934426283e-03,8.955117609420617337e-04
1.058000000000000000e+03,8.100000000000000000e+01,9.770000000000000000e+02,1.023541453428863891e-03,8.955117609420617337e-04
1.059000000000000000e+03,8.100000000000000000e+01,9.780000000000000000e+02,1.022494887525562468e-03,8.955117609420617337e-04
1.060000000000000000e+03,8.100000000000000000e+01,9.790000000000000000e+02,1.021450459652706875e-03,8.955117609420617337e-04
1.061000000000000000e+03,8.100000000000000000e+01,9.800000000000000000e+02,1.020408163265306214e-03,8.955117609420617337e-04
1.062000000000000000e+03,8.100000000000000000e+01,9.810000000000000000e+02,1.019367991845056146e-03,8.955117609420617337e-04
1.063000000000000000e+03,8.100000000000000000e+01,9.820000000000000000e+02,1.018329938900203570e-03,8.955117609420617337e-04
1.064000000000000000e+03,8.100000000000000000e+01,9.830000000000000000e+02,1.017293997965411975e-03,8.955117609420617337e-04
1.065000000000000000e+03,8.100000000000000000e+01,9.840000000000000000e+02,1.016260162601626124e-03,8.955117609420617337e-04
1.066000000000000000e+03,8.100000000000000000e+01,9.850000000000000000e+02,1.015228426395939137e-03,8.955117609420617337e-04
1.067000000000000000e+03,8.100000000000000000e+01,9.860000000000000000e+02,1.014198782961460432e-03,8.955117609420617337e-04
1.068000000000000000e+03,8.100000000000000000e+01,9.870000000000000000e+02,1.013171225937183452e-03,8.955117609420617337e-04
1.069000000000000000e+03,8.100000000000000000e+01,9.880000000000000000e+02,1.012145748987854262e-03,8.955117609420617337e-04
1.070000000000000000e+03,8.100000000000000000e+01,9.890000000000000000e+02,1.011122345803842307e-03,8.955117609420617337e-04
1.071000000000000000e+03,8.100000000000000000e+01,9.900000000000000000e+02,1.010101010101010100e-03,8.955117609420617337e-04
1.072000000000000000e+03,8.100000000000000000e+01,9.910000000000000000e+02,1.009081735620585276e-03,8.955117609420617337e-04
1.073000000000000000e+03,8.100000000000000000e+01,9.920000000000000000e+02,1.008064516129032230e-03,8.955117609420617337e-04
1.074000000000000000e+03,8.100000000000000000e+01,9.930000000000000000e+02,1.007049345417925477e-03,8.955117609420617337e-04
1.075000000000000000e+03,8.100000000000000000e+01,9.940000000000000000e+02,1.006036217303823022e-03,8.955117609420617337e-04
1.076000000000000000e+03,8.100000000000000000e+01,9.950000000000000000e+02,1.005025125628140805e-03,8.955117609420617337e-04
1.077000000000000000e+03,8.100000000000000000e+01,9.960000000000000000e+02,1.004016064257028020e-03,8.955117609420617337e-04
1.078000000000000000e+03,8.100000000000000000e+01,9.970000000000000000e+02,1.003009027081243733e-03,8.955117609420617337e-04
1.079000000000000000e+03,8.100000000000000000e+01,9.980000000000000000e+02,1.002004008016031981e-03,8.955117609420617337e-04
1.080000000000000000e+03,8.100000000000000000e+01,9.990000000000000000e+02,1.001001001001000992e-03,8.955117609420617337e-04
1.081000000000000000e+03,8.100000000000000000e+01,1.000000000000000000e+03,1.000000000000000021e-03,8.955117609420617337e-04
1.082000000000000000e+03,8.100000000000000000e+01,1.001000000000000000e+03,9.990009990009990001e-04,8.955117609420617337e-04
1.083000000000000000e+03,8.100000000000000000e+01,1.002000000000000000e+03,9.980039920159679799e-04,8.955117609420617337e-04
1.084000000000000000e+03,8.100000000000000000e+01,1.003000000000000000e+03,9.970089730807576468e-04,8.955117609420617337e-04
1.085000000000000000e+03,8.100000000000000000e+01,1.004000000000000000e+03,9.960159362549800624e-04,8.955117609420617337e-04
1.086000000000000000e+03,8.100000000000000000e+01,1.005000000000000000e+03,9.950248756218904849e-04,8.955117609420617337e-04
1.087000000000000000e+03,8.100000000000000000e+01,1.006000000000000000e+03,9.940357852882702756e-04,8.955117609420617337e-04
1.088000000000000000e+03,8.100000000000000000e+01,1.007000000000000000e+03,9.930486593843098047e-04,8.955117609420617337e-04
1.089000000000000000e+03,8.100000000000000000e+01,1.008000000000000000e+03,9.920634920634920084e-04,8.955117609420617337e-04
1.090000000000000000e+03,8.100000000000000000e+01,1.009000000000000000e+03,9.910802775024776801e-04,8.955117609420617337e-04
1.091000000000000000e+03,8.100000000000000000e+01,1.010000000000000000e+03,9.900990099009901110e-04,8.955117609420617337e-04
1.092000000000000000e+03,8.100000000000000000e+01,1.011000000000000000e+03,9.891196834817012496e-04,8.955117609420617337e-04
1.093000000000000000e+03,8.100000000000000000e+01,1.012000000000000000e+03,9.881422924901185102e-04,8.955117609420617337e-04
1.094000000000000000e+03,8.100000000000000000e+01,1.013000000000000000e+03,9.871668311944717996e-04,8.955117609420617337e-04
1.095000000000000000e+03,8.100000000000000000e+01,1.014000000000000000e+03,9.861932938856016271e-04,8.955117609420617337e-04
1.096000000000000000e+03,8.100000000000000000e+01,1.015000000000000000e+03,9.852216748768472150e-04,8.955117609420617337e-04
1.097000000000000000e+03,8.100000000000000000e+01,1.016000000000000000e+03,9.842519685039369942e-04,8.955117609420617337e-04
1.098000000000000000e+03,8.100000000000000000e+01,1.017000000000000000e+03,9.832841691248771481e-04,8.955117609420617337e-04
1.099000000000000000e+03,8.100000000000000000e+01,1.018000000000000000e+03,9.823182711198427588e-04,8.955117609420617337e-04
1.100000000000000000e+03,8.100000000000000000e+01,1.019000000000000000e+03,9.813542688910696036e-04,8.955117609420617337e-04
1.101000000000000000e+03,8.100000000000000000e+01,1.020000000000000000e+03,9.803921568627450844e-04,8.955117609420617337e-04
1.102000000000000000e+03,8.100000000000000000e+01,1.021000000000000000e+03,9.794319294809011086e-04,8.955117609420617337e-04
1.103000000000000000e+03,8.100000000000000000e+01,1.022000000000000000e+03,9.784735812133071864e-04,8.955117609420617337e-04
1.104000000000000000e+03,8.100000000000000000e+01,1.023000000000000000e+03,9.775171065493646130e-04,8.955117609420617337e-04
1.105000000000000000e+03,8.100000000000000000e+01,1.024000000000000000e+03,9.765625000000000000e-04,8.955117609420617337e-04
1.106000000000000000e+03,8.100000000000000000e+01,1.025000000000000000e+03,9.756097560975609748e-04,8.955117609420617337e-04
1.107000000000000000e+03,8.100000000000000000e+01,1.026000000000000000e+03,9.746588693957114469e-04,8.955117609420617337e-04
1.108000000000000000e+03,8.100000000000000000e+01,1.027000000000000000e+03,9.737098344693281751e-04,8.955117609420617337e-04
1.109000000000000000e+03,8.100000000000000000e+01,1.028000000000000000e+03,9.727626459143969007e-04,8.955117609420617337e-04
1.110000000000000000e+03,8.100000000000000000e+01,1.029000000000000000e+03,9.718172983479105411e-04,8.955117609420617337e-04
1.111000000000000000e+03,8.100000000000000000e+01,1.030000000000000000e+03,9.708737864077669494e-04,8.955117609420617337e-04
1.112000000000000000e+03,8.100000000000000000e+01,1.031000000000000000e+03,9.699321047526673250e-04,8.955117609420617337e-04
1.113000000000000000e+03,8.100000000000000000e+01,1.032000000000000000e+03,9.689922480620154904e-04,8.955117609420617337e-04
1.114000000000000000e+03,8.100000000000000000e+01,1.033000000000000000e+03,9.680542110358180373e-04,8.955117609420617337e-04
1.115000000000000000e+03,8.100000000000000000e+01,1.034000000000000000e+03,9.671179883945841453e-04,8.955117609420617337e-04
1.116000000000000000e+03,8.100000000000000000e+01,1.035000000000000000e+03,9.661835748792270287e-04,8.955117609420617337e-04
1.117000000000000000e+03,8.200000000000000000e+01,1.035000000000000000e+03,9.661835748792270287e-04,8.211879055212055684e-04
1.118000000000000000e+03,8.200000000000000000e+01,1.036000000000000000e+03,9.652509652509652736e-04,8.211879055212055684e-04
1.119000000000000000e+03,8.200000000000000000e+01,1.037000000000000000e+03,9.643201542912247176e-04,8.211879055212055684e-04
1.120000000000000000e+03,8.200000000000000000e+01,1.038000000000000000e+03,9.633911368015414143e-04,8.211879055212055684e-04
1.121000000000000000e+03,8.200000000000000000e+01,1.039000000000000000e+03,9.624639076034649217e-04,8.211879055212055684e-04
1.122000000000000000e+03,8.200000000000000000e+01,1.040000000000000000e+03,9.615384615384615918e-04,8.211879055212055684e-04
1.123000000000000000e+03,8.200000000000000000e+01,1.041000000000000000e+03,9.606147934678193777e-04,8.211879055212055684e-04
1.124000000000000000e+03,8.200000000000000000e+01,1.042000000000000000e+03,9.596928982725527486e-04,8.211879055212055684e-04
1.125000000000000000e+03,8.200000000000000000e+01,1.043000000000000000e+03,9.587727708533077143e-04,8.211879055212055684e-04
1.126000000000000000e+03,8.200000000000000000e+01,1.044000000000000000e+03,9.578544061302681498e-04,8.211879055212055684e-04
1.127000000000000000e+03,8.200000000000000000e+01,1.045000000000000000e+03,9.569377990430622287e-04,8.211879055212055684e-04
1.128000000000000000e+03,8.200000000000000000e+01,1.046000000000000000e+03,9.560229445506691816e-04,8.211879055212055684e-04
1.129000000000000000e+03,8.200000000000000000e+01,1.047000000000000000e+03,9.551098376313275733e-04,8.211879055212055684e-04
1.130000000000000000e+03,8.200000000000000000e+01,1.048000000000000000e+03,9.541984732824427108e-04,8.211879055212055684e-04
1.131000000000000000e+03,8.200000000000000000e+01,1.049000000000000000e+03,9.532888465204956800e-04,8.211879055212055684e-04
1.132000000000000000e+03,8.200000000000000000e+01,1.050000000000000000e+03,9.523809523809523801e-04,8.211879055212055684e-04
1.133000000000000000e+03,8.200000000000000000e+01,1.051000000000000000e+03,9.514747859181732102e-04,8.211879055212055684e-04
1.134000000000000000e+03,8.200000000000000000e+01,1.052000000000000000e+03,9.505703422053231886e-04,8.211879055212055684e-04
1.135000000000000000e+03,8.200000000000000000e+01,1.053000000000000000e+03,9.496676163342830483e-04,8.211879055212055684e-04
1.136000000000000000e+03,8.200000000000000000e+01,1.054000000000000000e+03,9.487666034155597906e-04,8.211879055212055684e-04
1.137000000000000000e+03,8.200000000000000000e+01,1.055000000000000000e+03,9.478672985781990811e-04,8.211879055212055684e-04
1.138000000000000000e+03,8.200000000000000000e+01,1.056000000000000000e+03,9.469696969696969960e-04,8.211879055212055684e-04
1.139000000000000000e+03,8.200000000000000000e+01,1.057000000000000000e+03,9.460737937559129604e-04,8.211879055212055684e-04
1.140000000000000000e+03,8.200000000000000000e+01,1.058000000000000000e+03,9.451795841209830124e-04,8.211879055212055684e-04
1.141000000000000000e+03,8.200000000000000000e+01,1.059000000000000000e+03,9.442870632672332835e-04,8.211879055212055684e-04
1.142000000000000000e+03,8.200000000000000000e+01,1.060000000000000000e+03,9.433962264150943470e-04,8.211879055212055684e-04
1.143000000000000000e+03,8.200000000000000000e+01,1.061000000000000000e+03,9.425070688030159991e-04,8.211879055212055684e-04
1.144000000000000000e+03,8.200000000000000000e+01,1.062000000000000000e+03,9.416195856873822581e-04,8.211879055212055684e-04
1.145000000000000000e+03,8.200000000000000000e+01,1.063000000000000000e+03,9.407337723424271216e-04,8.211879055212055684e-04
1.146000000000000000e+03,8.200000000000000000e+01,1.064000000000000000e+03,9.398496240601503238e-04,8.211879055212055684e-04
1.147000000000000000e+03,8.200000000000000000e+01,1.065000000000000000e+03,9.389671361502347196e-04,8.211879055212055684e-04
1.148000000000000000e+03,8.200000000000000000e+01,1.066000000000000000e+03,9.380863039399624757e-04,8.211879055212055684e-04
1.149000000000000000e+03,8.200000000000000000e+01,1.067000000000000000e+03,9.372071227741331050e-04,8.211879055212055684e-04
1.150000000000000000e+03,8.200000000000000000e+01,1.068000000000000000e+03,9.363295880149812836e-04,8.211879055212055684e-04
1.151000000000000000e+03,8.200000000000000000e+01,1.069000000000000000e+03,9.354536950420954278e-04,8.211879055212055684e-04
1.152000000000000000e+03,8.200000000000000000e+01,1.070000000000000000e+03,9.345794392523364873e-04,8.211879055212055684e-04
1.153000000000000000e+03,8.200000000000000000e+01,1.071000000000000000e+03,9.337068160597572801e-04,8.211879055212055684e-04
1.154000000000000000e+03,8.200000000000000000e+01,1.072000000000000000e+03,9.328358208955223703e-04,8.211879055212055684e-04
1.155000000000000000e+03,8.200000000000000000e+01,1.073000000000000000e+03,9.319664492078284877e-04,8.211879055212055684e-04
1.156000000000000000e+03,8.200000000000000000e+01,1.074000000000000000e+03,9.310986964618249472e-04,8.211879055212055684e-04
1.157000000000000000e+03,8.200000000000000000e+01,1.075000000000000000e+03,9.302325581395349359e-04,8.211879055212055684e-04
1.158000000000000000e+03,8.200000000000000000e+01,1.076000000000000000e+03,9.293680297397769081e-04,8.211879055212055684e-04
1.159000000000000000e+03,8.200000000000000000e+01,1.077000000000000000e+03,9.285051067780872823e-04,8.211879055212055684e-04
1.160000000000000000e+03,8.200000000000000000e+01,1.078000000000000000e+03,9.276437847866419442e-04,8.211879055212055684e-04
1.161000000000000000e+03,8.200000000000000000e+01,1.079000000000000000e+03,9.267840593141798110e-04,8.211879055212055684e-04
1.162000000000000000e+03,8.200000000000000000e+01,1.080000000000000000e+03,9.259259259259259613e-04,8.211879055212055684e-04
1.163000000000000000e+03,8.200000000000000000e+01,1.081000000000000000e+03,9.250693802035153072e-04,8.211879055212055684e-04
1.164000000000000000e+03,8.200000000000000000e+01,1.082000000000000000e+03,9.242144177449168087e-04,8.211879055212055684e-04
1.165000000000000000e+03,8.200000000000000000e+01,1.083000000000000000e+03,9.233610341643582299e-04,8.211879055212055684e-04
1.166000000000000000e+03,8.200000000000000000e+01,1.084000000000000000e+03,9.225092250922508957e-04,8.211879055212055684e-04
1.167000000000000000e+03,8.200000000000000000e+01,1.085000000000000000e+03,9.216589861751152066e-04,8.211879055212055684e-04
1.168000000000000000e+03,8.200000000000000000e+01,1.086000000000000000e+03,9.208103130755064796e-04,8.211879055212055684e-04
1.169000000000000000e+03,8.200000000000000000e+01,1.087000000000000000e+03,9.199632014719411142e-04,8.211879055212055684e-04
1.170000000000000000e+03,8.200000000000000000e+01,1.088000000000000000e+03,9.191176470588235167e-04,8.211879055212055684e-04
1.171000000000000000e+03,8.200000000000000000e+01,1.089000000000000000e+03,9.182736455463728084e-04,8.211879055212055684e-04
1.172000000000000000e+03,8.200000000000000000e+01,1.090000000000000000e+03,9.174311926605505096e-04,8.211879055212055684e-04
1.173000000000000000e+03,8.200000000000000000e+01,1.091000000000000000e+03,9.165902841429881143e-04,8.211879055212055684e-04
1.174000000000000000e+03,8.200000000000000000e+01,1.092000000000000000e+03,9.157509157509157501e-04,8.211879055212055684e-04
1.175000000000000000e+03,8.200000000000000000e+01,1.093000000000000000e+03,9.149130832570906207e-04,8.211879055212055684e-04
1.176000000000000000e+03,8.200000000000000000e+01,1.094000000000000000e+03,9.140767824497257740e-04,8.211879055212055684e-04
1.177000000000000000e+03,8.200000000000000000e+01,1.095000000000000000e+03,9.132420091324200623e-04,8.211879055212055684e-04
1.178000000000000000e+03,8.200000000000000000e+01,1.096000000000000000e+03,9.124087591240875612e-04,8.211879055212055684e-04
1.179000000000000000e+03,8.200000000000000000e+01,1.097000000000000000e+03,9.115770282588878549e-04,8.211879055212055684e-04
1.180000000000000000e+03,8.200000000000000000e+01,1.098000000000000000e+03,9.107468123861566477e-04,8.211879055212055684e-04
1.181000000000000000e+03,8.200000000000000000e+01,1.099000000000000000e+03,9.099181073703367000e-04,8.211879055212055684e-04
1.182000000000000000e+03,8.200000000000000000e+01,1.100000000000000000e+03,9.090909090909090901e-04,8.211879055212055684e-04
1.183000000000000000e+03,8.200000000000000000e+01,1.101000000000000000e+03,9.082652134423251263e-04,8.211879055212055684e-04
1.184000000000000000e+03,8.200000000000000000e+01,1.102000000000000000e+03,9.074410163339382586e-04,8.211879055212055684e-04
1.185000000000000000e+03,8.200000000000000000e+01,1.103000000000000000e+03,9.066183136899365336e-04,8.211879055212055684e-04
1.186000000000000000e+03,8.200000000000000000e+01,1.104000000000000000e+03,9.057971014492753733e-04,8.211879055212055684e-04
1.187000000000000000e+03,8.200000000000000000e+01,1.105000000000000000e+03,9.049773755656108972e-04,8.211879055212055684e-04
1.188000000000000000e+03,8.200000000000000000e+01,1.106000000000000000e+03,9.041591320072332435e-04,8.211879055212055684e-04
1.189000000000000000e+03,8.200000000000000000e+01,1.107000000000000000e+03,9.033423667570008664e-04,8.211879055212055684e-04
1.190000000000000000e+03,8.200000000000000000e+01,1.108000000000000000e+03,9.025270758122744003e-04,8.211879055212055684e-04
1.191000000000000000e+03,8.200000000000000000e+01,1.109000000000000000e+03,9.017132551848511734e-04,8.211879055212055684e-04
1.192000000000000000e+03,8.200000000000000000e+01,1.110000000000000000e+03,9.009009009009009148e-04,8.211879055212055684e-04
1.193000000000000000e+03,8.200000000000000000e+01,1.111000000000000000e+03,9.000900090009000517e-04,8.211879055212055684e-04
1.194000000000000000e+03,8.200000000000000000e+01,1.112000000000000000e+03,8.992805755395683921e-04,8.211879055212055684e-04
1.195000000000000000e+03,8.200000000000000000e+01,1.113000000000000000e+03,8.984725965858041813e-04,8.211879055212055684e-04
1.196000000000000000e+03,8.200000000000000000e+01,1.114000000000000000e+03,8.976660682226212176e-04,8.211879055212055684e-04
1.197000000000000000e+03,8.200000000000000000e+01,1.115000000000000000e+03,8.968609865470852103e-04,8.211879055212055684e-04
1.198000000000000000e+03,8.200000000000000000e+01,1.116000000000000000e+03,8.960573476702508953e-04,8.211879055212055684e-04
1.199000000000000000e+03,8.200000000000000000e+01,1.117000000000000000e+03,8.952551477170993689e-04,8.211879055212055684e-04
1.200000000000000000e+03,8.200000000000000000e+01,1.118000000000000000e+03,8.944543828264758540e-04,8.211879055212055684e-04
1.201000000000000000e+03,8.200000000000000000e+01,1.119000000000000000e+03,8.936550491510276842e-04,8.211879055212055684e-04
1.202000000000000000e+03,8.200000000000000000e+01,1.120000000000000000e+03,8.928571428571428293e-04,8.211879055212055684e-04
1.203000000000000000e+03,8.200000000000000000e+01,1.121000000000000000e+03,8.920606601248885293e-04,8.211879055212055684e-04
1.204000000000000000e+03,8.200000000000000000e+01,1.122000000000000000e+03,8.912655971479500373e-04,8.211879055212055684e-04
1.205000000000000000e+03,8.200000000000000000e+01,1.123000000000000000e+03,8.904719501335707716e-04,8.211879055212055684e-04
1.206000000000000000e+03,8.200000000000000000e+01,1.124000000000000000e+03,8.896797153024910577e-04,8.211879055212055684e-04
1.207000000000000000e+03,8.200000000000000000e+01,1.125000000000000000e+03,8.888888888888889315e-04,8.211879055212055684e-04
1.208000000000000000e+03,8.200000000000000000e+01,1.126000000000000000e+03,8.880994671403197489e-04,8.211879055212055684e-04
1.209000000000000000e+03,8.200000000000000000e+01,1.127000000000000000e+03,8.873114463176575307e-04,8.211879055212055684e-04
1.210000000000000000e+03,8.200000000000000000e+01,1.128000000000000000e+03,8.865248226950354395e-04,8.211879055212055684e-04
1.211000000000000000e+03,8.200000000000000000e+01,1.129000000000000000e+03,8.857395925597874500e-04,8.211879055212055684e-04
1.212000000000000000e+03,8.200000000000000000e+01,1.130000000000000000e+03,8.849557522123893682e-04,8.211879055212055684e-04
1.213000000000000000e+03,8.200000000000000000e+01,1.131000000000000000e+03,8.841732979664013690e-04,8.211879055212055684e-04
1.214000000000000000e+03,8.200000000000000000e+01,1.132000000000000000e+03,8.833922261484098825e-04,8.211879055212055684e-04
1.215000000000000000e+03,8.200000000000000000e+01,1.133000000000000000e+03,8.826125330979700230e-04,8.211879055212055684e-04
1.216000000000000000e+03,8.200000000000000000e+01,1.134000000000000000e+03,8.818342151675484519e-04,8.211879055212055684e-04
1.217000000000000000e+03,8.200000000000000000e+01,1.135000000000000000e+03,8.810572687224669988e-04,8.211879055212055684e-04
1.218000000000000000e+03,8.300000000000000000e+01,1.135000000000000000e+03,8.810572687224669988e-04,7.530326295937210665e-04
1.219000000000000000e+03,8.300000000000000000e+01,1.136000000000000000e+03,8.802816901408450903e-04,7.530326295937210665e-04
1.220000000000000000e+03,8.300000000000000000e+01,1.137000000000000000e+03,8.795074758135444561e-04,7.530326295937210665e-04
1.221000000000000000e+03,8.300000000000000000e+01,1.138000000000000000e+03,8.787346221441124251e-04,7.530326295937210665e-04
1.222000000000000000e+03,8.300000000000000000e+01,1.139000000000000000e+03,8.779631255487269558e-04,7.530326295937210665e-04
1.223000000000000000e+03,8.300000000000000000e+01,1.140000000000000000e+03,8.771929824561403672e-04,7.530326295937210665e-04
1.224000000000000000e+03,8.300000000000000000e+01,1.141000000000000000e+03,8.764241893076249110e-04,7.530326295937210665e-04
1.225000000000000000e+03,8.300000000000000000e+01,1.142000000000000000e+03,8.756567425569176943e-04,7.530326295937210665e-04
1.226000000000000000e+03,8.300000000000000000e+01,1.143000000000000000e+03,8.748906386701662532e-04,7.530326295937210665e-04
1.227000000000000000e+03,8.300000000000000000e+01,1.144000000000000000e+03,8.741258741258741251e-04,7.530326295937210665e-04
1.228000000000000000e+03,8.300000000000000000e+01,1.145000000000000000e+03,8.733624454148471812e-04,7.530326295937210665e-04
1.229000000000000000e+03,8.300000000000000000e+01,1.146000000000000000e+03,8.726003490401396329e-04,7.530326295937210665e-04
1.230000000000000000e+03,8.300000000000000000e+01,1.147000000000000000e+03,8.718395815170009062e-04,7.530326295937210665e-04
1.231000000000000000e+03,8.300000000000000000e+01,1.148000000000000000e+03,8.710801393728222989e-04,7.530326295937210665e-04
1.232000000000000000e+03,8.300000000000000000e+01,1.149000000000000000e+03,8.703220191470843964e-04,7.530326295937210665e-04
1.233000000000000000e+03,8.300000000000000000e+01,1.150000000000000000e+03,8.695652173913043801e-04,7.530326295937210665e-04
1.234000000000000000e+03,8.300000000000000000e+01,1.151000000000000000e+03,8.688097306689834430e-04,7.530326295937210665e-04
1.235000000000000000e+03,8.300000000000000000e+01,1.152000000000000000e+03,8.680555555555555074e-04,7.530326295937210665e-04
1.236000000000000000e+03,8.300000000000000000e+01,1.153000000000000000e+03,8.673026886383347492e-04,7.530326295937210665e-04
1.237000000000000000e+03,8.300000000000000000e+01,1.154000000000000000e+03,8.665511265164644239e-04,7.530326295937210665e-04
1.238000000000000000e+03,8.300000000000000000e+01,1.155000000000000000e+03,8.658008658008658001e-04,7.530326295937210665e-04
1.239000000000000000e+03,8.300000000000000000e+01,1.156000000000000000e+03,8.650519031141868775e-04,7.530326295937210665e-04
1.240000000000000000e+03,8.300000000000000000e+01,1.157000000000000000e+03,8.643042350907519707e-04,7.530326295937210665e-04
1.241000000000000000e+03,8.300000000000000000e+01,1.158000000000000000e+03,8.635578583765111862e-04,7.530326295937210665e-04
1.242000000000000000e+03,8.300000000000000000e+01,1.159000000000000000e+03,8.628127696289905483e-04,7.530326295937210665e-04
1.243000000000000000e+03,8.300000000000000000e+01,1.160000000000000000e+03,8.620689655172413673e-04,7.530326295937210665e-04
1.244000000000000000e+03,8.300000000000000000e+01,1.161000000000000000e+03,8.613264427217915591e-04,7.530326295937210665e-04
1.245000000000000000e+03,8.300000000000000000e+01,1.162000000000000000e+03,8.605851979345955543e-04,7.530326295937210665e-04
1.246000000000000000e+03,8.300000000000000000e+01,1.163000000000000000e+03,8.598452278589854012e-04,7.530326295937210665e-04
1.247000000000000000e+03,8.300000000000000000e+01,1.164000000000000000e+03,8.591065292096219767e-04,7.530326295937210665e-04
1.248000000000000000e+03,8.300000000000000000e+01,1.165000000000000000e+03,8.583690987124463056e-04,7.530326295937210665e-04
1.249000000000000000e+03,8.300000000000000000e+01,1.166000000000000000e+03,8.576329331046312048e-04,7.530326295937210665e-04
1.250000000000000000e+03,8.300000000000000000e+01,1.167000000000000000e+03,8.568980291345330369e-04,7.530326295937210665e-04
1.251000000000000000e+03,8.300000000000000000e+01,1.168000000000000000e+03,8.561643835616437881e-04,7.530326295937210665e-04
1.252000000000000000e+03,8.300000000000000000e+01,1.169000000000000000e+03,8.554319931565440138e-04,7.530326295937210665e-04
1.253000000000000000e+03,8.300000000000000000e+01,1.170000000000000000e+03,8.547008547008547001e-04,7.530326295937210665e-04
1.254000000000000000e+03,8.300000000000000000e+01,1.171000000000000000e+03,8.539709649871904265e-04,7.530326295937210665e-04
1.255000000000000000e+03,8.300000000000000000e+01,1.172000000000000000e+03,8.532423208191126365e-04,7.530326295937210665e-04
1.256000000000000000e+03,8.300000000000000000e+01,1.173000000000000000e+03,8.525149190110826915e-04,7.530326295937210665e-04
1.257000000000000000e+03,8.300000000000000000e+01,1.174000000000000000e+03,8.517887563884156844e-04,7.530326295937210665e-04
1.258000000000000000e+03,8.300000000000000000e+01,1.175000000000000000e+03,8.510638297872340349e-04,7.530326295937210665e-04
1.259000000000000000e+03,8.300000000000000000e+01,1.176000000000000000e+03,8.503401360544217370e-04,7.530326295937210665e-04
1.260000000000000000e+03,8.300000000000000000e+01,1.177000000000000000e+03,8.496176720475786051e-04,7.530326295937210665e-04
1.261000000000000000e+03,8.300000000000000000e+01,1.178000000000000000e+03,8.488964346349745210e-04,7.530326295937210665e-04
1.262000000000000000e+03,8.300000000000000000e+01,1.179000000000000000e+03,8.481764206955046560e-04,7.530326295937210665e-04
1.263000000000000000e+03,8.300000000000000000e+01,1.180000000000000000e+03,8.474576271186440432e-04,7.530326295937210665e-04
1.264000000000000000e+03,8.300000000000000000e+01,1.181000000000000000e+03,8.467400508044030166e-04,7.530326295937210665e-04
1.265000000000000000e+03,8.300000000000000000e+01,1.182000000000000000e+03,8.460236886632825420e-04,7.530326295937210665e-04
1.266000000000000000e+03,8.300000000000000000e+01,1.183000000000000000e+03,8.453085376162298731e-04,7.530326295937210665e-04
1.267000000000000000e+03,8.300000000000000000e+01,1.184000000000000000e+03,8.445945945945946415e-04,7.530326295937210665e-04
1.268000000000000000e+03,8.300000000000000000e+01,1.185000000000000000e+03,8.438818565400844039e-04,7.530326295937210665e-04
1.269000000000000000e+03,8.300000000000000000e+01,1.186000000000000000e+03,8.431703204047217085e-04,7.530326295937210665e-04
1.270000000000000000e+03,8.300000000000000000e+01,1.187000000000000000e+03,8.424599831508002923e-04,7.530326295937210665e-04
1.271000000000000000e+03,8.300000000000000000e+01,1.188000000000000000e+03,8.417508417508417140e-04,7.530326295937210665e-04
1.272000000000000000e+03,8.300000000000000000e+01,1.189000000000000000e+03,8.410428931875525271e-04,7.530326295937210665e-04
1.273000000000000000e+03,8.300000000000000000e+01,1.190000000000000000e+03,8.403361344537815629e-04,7.530326295937210665e-04
1.274000000000000000e+03,8.300000000000000000e+01,1.191000000000000000e+03,8.396305625524768876e-04,7.530326295937210665e-04
1.275000000000000000e+03,8.300000000000000000e+01,1.192000000000000000e+03,8.389261744966442771e-04,7.530326295937210665e-04
1.276000000000000000e+03,8.300000000000000000e+01,1.193000000000000000e+03,8.382229673093042829e-04,7.530326295937210665e-04
1.277000000000000000e+03,8.300000000000000000e+01,1.194000000000000000e+03,8.375209380234505986e-04,7.530326295937210665e-04
1.278000000000000000e+03,8.300000000000000000e+01,1.195000000000000000e+03,8.368200836820083180e-04,7.530326295937210665e-04
1.279000000000000000e+03,8.300000000000000000e+01,1.196000000000000000e+03,8.361204013377926273e-04,7.530326295937210665e-04
1.280000000000000000e+03,8.300000000000000000e+01,1.197000000000000000e+03,8.354218880534669545e-04,7.530326295937210665e-04
1.281000000000000000e+03,8.300000000000000000e+01,1.198000000000000000e+03,8.347245409015025290e-04,7.530326295937210665e-04
1.282000000000000000e+03,8.300000000000000000e+01,1.199000000000000000e+03,8.340283569641367481e-04,7.530326295937210665e-04
1.283000000000000000e+03,8.300000000000000000e+01,1.200000000000000000e+03,8.333333333333333868e-04,7.530326295937210665e-04
1.284000000000000000e+03,8.300000000000000000e+01,1.201000000000000000e+03,8.326394671107410729e-04,7.530326295937210665e-04
1.285000000000000000e+03,8.300000000000000000e+01,1.202000000000000000e+03,8.319467554076539302e-04,7.530326295937210665e-04
1.286000000000000000e+03,8.300000000000000000e+01,1.203000000000000000e+03,8.312551953449709213e-04,7.530326295937210665e-04
1.287000000000000000e+03,8.300000000000000000e+01,1.204000000000000000e+03,8.305647840531561656e-04,7.530326295937210665e-04
1.288000000000000000e+03,8.300000000000000000e+01,1.205000000000000000e+03,8.298755186721991492e-04,7.530326295937210665e-04
1.289000000000000000e+03,8.300000000000000000e+01,1.206000000000000000e+03,8.291873963515754764e-04,7.530326295937210665e-04
1.290000000000000000e+03,8.300000000000000000e+01,1.207000000000000000e+03,8.285004142502070800e-04,7.530326295937210665e-04
1.291000000000000000e+03,8.300000000000000000e+01,1.208000000000000000e+03,8.278145695364238403e-04,7.530326295937210665e-04
1.292000000000000000e+03,8.300000000000000000e+01,1.209000000000000000e+03,8.271298593879239033e-04,7.530326295937210665e-04
1.293000000000000000e+03,8.300000000000000000e+01,1.210000000000000000e+03,8.264462809917355168e-04,7.530326295937210665e-04
1.294000000000000000e+03,8.300000000000000000e+01,1.211000000000000000e+03,8.257638315441783242e-04,7.530326295937210665e-04
1.295000000000000000e+03,8.300000000000000000e+01,1.212000000000000000e+03,8.250825082508250925e-04,7.530326295937210665e-04
1.296000000000000000e+03,8.300000000000000000e+01,1.213000000000000000e+03,8.244023083264633315e-04,7.530326295937210665e-04
1.297000000000000000e+03,8.300000000000000000e+01,1.214000000000000000e+03,8.237232289950576717e-04,7.530326295937210665e-04
1.298000000000000000e+03,8.300000000000000000e+01,1.215000000000000000e+03,8.230452674897119174e-04,7.530326295937210665e-04
1.299000000000000000e+03,8.300000000000000000e+01,1.216000000000000000e+03,8.223684210526315333e-04,7.530326295937210665e-04
1.300000000000000000e+03,8.300000000000000000e+01,1.217000000000000000e+03,8.216926869350862396e-04,7.530326295937210665e-04
1.301000000000000000e+03,8.300000000000000000e+01,1.218000000000000000e+03,8.210180623973727153e-04,7.530326295937210665e-04
1.302000000000000000e+03,8.300000000000000000e+01,1.219000000000000000e+03,8.203445447087777355e-04,7.530326295937210665e-04
1.303000000000000000e+03,8.300000000000000000e+01,1.220000000000000000e+03,8.196721311475409829e-04,7.530326295937210665e-04
1.304000000000000000e+03,8.300000000000000000e+01,1.221000000000000000e+03,8.190008190008190529e-04,7.530326295937210665e-04
1.305000000000000000e+03,8.300000000000000000e+01,1.222000000000000000e+03,8.183306055646481563e-04,7.530326295937210665e-04
1.306000000000000000e+03,8.300000000000000000e+01,1.223000000000000000e+03,8.176614881439084499e-04,7.530326295937210665e-04
1.307000000000000000e+03,8.300000000000000000e+01,1.224000000000000000e+03,8.169934640522876065e-04,7.530326295937210665e-04
1.308000000000000000e+03,8.300000000000000000e+01,1.225000000000000000e+03,8.163265306122449282e-04,7.530326295937210665e-04
1.309000000000000000e+03,8.300000000000000000e+01,1.226000000000000000e+03,8.156606851549755679e-04,7.530326295937210665e-04
1.310000000000000000e+03,8.300000000000000000e+01,1.227000000000000000e+03,8.149959250203748585e-04,7.530326295937210665e-04
1.311000000000000000e+03,8.300000000000000000e+01,1.228000000000000000e+03,8.143322475570032937e-04,7.530326295937210665e-04
1.312000000000000000e+03,8.300000000000000000e+01,1.229000000000000000e+03,8.136696501220504240e-04,7.530326295937210665e-04
1.313000000000000000e+03,8.300000000000000000e+01,1.230000000000000000e+03,8.130081300813008123e-04,7.530326295937210665e-04
1.314000000000000000e+03,8.300000000000000000e+01,1.231000000000000000e+03,8.123476848090982558e-04,7.530326295937210665e-04
1.315000000000000000e+03,8.300000000000000000e+01,1.232000000000000000e+03,8.116883116883117418e-04,7.530326295937210665e-04
1.316000000000000000e+03,8.300000000000000000e+01,1.233000000000000000e+03,8.110300081103001026e-04,7.530326295937210665e-04
1.317000000000000000e+03,8.300000000000000000e+01,1.234000000000000000e+03,8.103727714748784052e-04,7.530326295937210665e-04
1.318000000000000000e+03,8.300000000000000000e+01,1.235000000000000000e+03,8.097165991902833659e-04,7.530326295937210665e-04
1.319000000000000000e+03,8.300000000000000000e+01,1.236000000000000000e+03,8.090614886731391968e-04,7.530326295937210665e-04
1.320000000000000000e+03,8.300000000000000000e+01,1.237000000000000000e+03,8.084074373484235630e-04,7.530326295937210665e-04
1.321000000000000000e+03,8.300000000000000000e+01,1.238000000000000000e+03,8.077544426494346220e-04,7.530326295937210665e-04
1.322000000000000000e+03,8.300000000000000000e+01,1.239000000000000000e+03,8.071025020177562213e-04,7.530326295937210665e-04
1.323000000000000000e+03,8.300000000000000000e+01,1.240000000000000000e+03,8.064516129032258058e-04,7.530326295937210665e-04
1.324000000000000000e+03,8.300000000000000000e+01,1.241000000000000000e+03,8.058017727639000486e-04,7.530326295937210665e-04
1.325000000000000000e+03,8.300000000000000000e+01,1.242000000000000000e+03,8.051529790660225420e-04,7.530326295937210665e-04
1.326000000000000000e+03,8.300000000000000000e+01,1.243000000000000000e+03,8.045052292839902953e-04,7.530326295937210665e-04
1.327000000000000000e+03,8.300000000000000000e+01,1.244000000000000000e+03,8.038585209003215343e-04,7.530326295937210665e-04
1.328000000000000000e+03,8.400000000000000000e+01,1.244000000000000000e+03,8.038585209003215343e-04,6.905339660024878640e-04
1.329000000000000000e+03,8.400000000000000000e+01,1.245000000000000000e+03,8.032128514056225245e-04,6.905339660024878640e-04
1.330000000000000000e+03,8.400000000000000000e+01,1.246000000000000000e+03,8.025682182985553704e-04,6.905339660024878640e-04
1.331000000000000000e+03,8.400000000000000000e+01,1.247000000000000000e+03,8.019246190858059231e-04,6.905339660024878640e-04
1.332000000000000000e+03,8.400000000000000000e+01,1.248000000000000000e+03,8.012820512820512543e-04,6.905339660024878640e-04
1.333000000000000000e+03,8.400000000000000000e+01,1.249000000000000000e+03,8.006405124099278889e-04,6.905339660024878640e-04
1.334000000000000000e+03,8.400000000000000000e+01,1.250000000000000000e+03,8.000000000000000383e-04,6.905339660024878640e-04
1.335000000000000000e+03,8.400000000000000000e+01,1.251000000000000000e+03,7.993605115907273994e-04,6.905339660024878640e-04
1.336000000000000000e+03,8.400000000000000000e+01,1.252000000000000000e+03,7.987220447284344715e-04,6.905339660024878640e-04
1.337000000000000000e+03,8.400000000000000000e+01,1.253000000000000000e+03,7.980845969672785726e-04,6.905339660024878640e-04
1.338000000000000000e+03,8.400000000000000000e+01,1.254000000000000000e+03,7.974481658692185058e-04,6.905339660024878640e-04
1.339000000000000000e+03,8.400000000000000000e+01,1.255000000000000000e+03,7.968127490039840933e-04,6.905339660024878640e-04
1.340000000000000000e+03,8.400000000000000000e+01,1.256000000000000000e+03,7.961783439490446260e-04,6.905339660024878640e-04
1.341000000000000000e+03,8.400000000000000000e+01,1.257000000000000000e+03,7.955449482895783977e-04,6.905339660024878640e-04
1.342000000000000000e+03,8.400000000000000000e+01,1.258000000000000000e+03,7.949125596184420219e-04,6.905339660024878640e-04
1.343000000000000000e+03,8.400000000000000000e+01,1.259000000000000000e+03,7.942811755361397488e-04,6.905339660024878640e-04
1.344000000000000000e+03,8.400000000000000000e+01,1.260000000000000000e+03,7.936507936507936501e-04,6.905339660024878640e-04
1.345000000000000000e+03,8.400000000000000000e+01,1.261000000000000000e+03,7.930214115781126106e-04,6.905339660024878640e-04
1.346000000000000000e+03,8.400000000000000000e+01,1.262000000000000000e+03,7.923930269413629462e-04,6.905339660024878640e-04
1.347000000000000000e+03,8.400000000000000000e+01,1.263000000000000000e+03,7.917656373713380467e-04,6.905339660024878640e-04
1.348000000000000000e+03,8.400000000000000000e+01,1.264000000000000000e+03,7.911392405063291016e-04,6.905339660024878640e-04
1.349000000000000000e+03,8.400000000000000000e+01,1.265000000000000000e+03,7.905138339920948515e-04,6.905339660024878640e-04
1.350000000000000000e+03,8.400000000000000000e+01,1.266000000000000000e+03,7.898894154818325315e-04,6.905339660024878640e-04
1.351000000000000000e+03,8.400000000000000000e+01,1.267000000000000000e+03,7.892659826361483801e-04,6.905339660024878640e-04
1.352000000000000000e+03,8.400000000000000000e+01,1.268000000000000000e+03,7.886435331230283669e-04,6.905339660024878640e-04
1.353000000000000000e+03,8.400000000000000000e+01,1.269000000000000000e+03,7.880220646178093518e-04,6.905339660024878640e-04
1.354000000000000000e+03,8.400000000000000000e+01,1.270000000000000000e+03,7.874015748031495954e-04,6.905339660024878640e-04
1.355000000000000000e+03,8.400000000000000000e+01,1.271000000000000000e+03,7.867820613690007861e-04,6.905339660024878640e-04
1.356000000000000000e+03,8.400000000000000000e+01,1.272000000000000000e+03,7.861635220125786586e-04,6.905339660024878640e-04
1.357000000000000000e+03,8.400000000000000000e+01,1.273000000000000000e+03,7.855459544383346961e-04,6.905339660024878640e-04
1.358000000000000000e+03,8.400000000000000000e+01,1.274000000000000000e+03,7.849293563579278323e-04,6.905339660024878640e-04
1.359000000000000000e+03,8.400000000000000000e+01,1.275000000000000000e+03,7.843137254901960459e-04,6.905339660024878640e-04
1.360000000000000000e+03,8.400000000000000000e+01,1.276000000000000000e+03,7.836990595611284961e-04,6.905339660024878640e-04
1.361000000000000000e+03,8.400000000000000000e+01,1.277000000000000000e+03,7.830853563038371167e-04,6.905339660024878640e-04
1.362000000000000000e+03,8.400000000000000000e+01,1.278000000000000000e+03,7.824726134585289691e-04,6.905339660024878640e-04
1.363000000000000000e+03,8.400000000000000000e+01,1.279000000000000000e+03,7.818608287724784865e-04,6.905339660024878640e-04
1.364000000000000000e+03,8.400000000000000000e+01,1.280000000000000000e+03,7.812500000000000434e-04,6.905339660024878640e-04
1.365000000000000000e+03,8.400000000000000000e+01,1.281000000000000000e+03,7.806401249024199837e-04,6.905339660024878640e-04
1.366000000000000000e+03,8.400000000000000000e+01,1.282000000000000000e+03,7.800312012480499491e-04,6.905339660024878640e-04
1.367000000000000000e+03,8.400000000000000000e+01,1.283000000000000000e+03,7.794232268121590148e-04,6.905339660024878640e-04
1.368000000000000000e+03,8.400000000000000000e+01,1.284000000000000000e+03,7.788161993769470185e-04,6.905339660024878640e-04
1.369000000000000000e+03,8.400000000000000000e+01,1.285000000000000000e+03,7.782101167315175639e-04,6.905339660024878640e-04
1.370000000000000000e+03,8.400000000000000000e+01,1.286000000000000000e+03,7.776049766718506982e-04,6.905339660024878640e-04
1.371000000000000000e+03,8.400000000000000000e+01,1.287000000000000000e+03,7.770007770007770001e-04,6.905339660024878640e-04
1.372000000000000000e+03,8.400000000000000000e+01,1.288000000000000000e+03,7.763975155279502580e-04,6.905339660024878640e-04
1.373000000000000000e+03,8.400000000000000000e+01,1.289000000000000000e+03,7.757951900698215573e-04,6.905339660024878640e-04
1.374000000000000000e+03,8.400000000000000000e+01,1.290000000000000000e+03,7.751937984496123923e-04,6.905339660024878640e-04
1.375000000000000000e+03,8.400000000000000000e+01,1.291000000000000000e+03,7.745933384972889706e-04,6.905339660024878640e-04
1.376000000000000000e+03,8.400000000000000000e+01,1.292000000000000000e+03,7.739938080495356500e-04,6.905339660024878640e-04
1.377000000000000000e+03,8.400000000000000000e+01,1.293000000000000000e+03,7.733952049497293518e-04,6.905339660024878640e-04
1.378000000000000000e+03,8.400000000000000000e+01,1.294000000000000000e+03,7.727975270479134308e-04,6.905339660024878640e-04
1.379000000000000000e+03,8.400000000000000000e+01,1.295000000000000000e+03,7.722007722007721972e-04,6.905339660024878640e-04
1.380000000000000000e+03,8.400000000000000000e+01,1.296000000000000000e+03,7.716049382716048954e-04,6.905339660024878640e-04
1.381000000000000000e+03,8.400000000000000000e+01,1.297000000000000000e+03,7.710100231303006592e-04,6.905339660024878640e-04
1.382000000000000000e+03,8.400000000000000000e+01,1.298000000000000000e+03,7.704160246533128158e-04,6.905339660024878640e-04
1.383000000000000000e+03,8.400000000000000000e+01,1.299000000000000000e+03,7.698229407236335158e-04,6.905339660024878640e-04
1.384000000000000000e+03,8.400000000000000000e+01,1.300000000000000000e+03,7.692307692307692301e-04,6.905339660024878640e-04
1.385000000000000000e+03,8.400000000000000000e+01,1.301000000000000000e+03,7.686395080707148376e-04,6.905339660024878640e-04
1.386000000000000000e+03,8.400000000000000000e+01,1.302000000000000000e+03,7.680491551459293388e-04,6.905339660024878640e-04
1.387000000000000000e+03,8.400000000000000000e+01,1.303000000000000000e+03,7.674597083653108111e-04,6.905339660024878640e-04
1.388000000000000000e+03,8.400000000000000000e+01,1.304000000000000000e+03,7.668711656441717971e-04,6.905339660024878640e-04
1.389000000000000000e+03,8.400000000000000000e+01,1.305000000000000000e+03,7.662835249042145849e-04,6.905339660024878640e-04
1.390000000000000000e+03,8.400000000000000000e+01,1.306000000000000000e+03,7.656967840735069220e-04,6.905339660024878640e-04
1.391000000000000000e+03,8.400000000000000000e+01,1.307000000000000000e+03,7.651109410864575123e-04,6.905339660024878640e-04
1.392000000000000000e+03,8.400000000000000000e+01,1.308000000000000000e+03,7.645259938837920552e-04,6.905339660024878640e-04
1.393000000000000000e+03,8.400000000000000000e+01,1.309000000000000000e+03,7.639419404125286344e-04,6.905339660024878640e-04
1.394000000000000000e+03,8.400000000000000000e+01,1.310000000000000000e+03,7.633587786259541904e-04,6.905339660024878640e-04
1.395000000000000000e+03,8.400000000000000000e+01,1.311000000000000000e+03,7.627765064836003429e-04,6.905339660024878640e-04
1.396000000000000000e+03,8.400000000000000000e+01,1.312000000000000000e+03,7.621951219512195386e-04,6.905339660024878640e-04
1.397000000000000000e+03,8.400000000000000000e+01,1.313000000000000000e+03,7.616146230007616322e-04,6.905339660024878640e-04
1.398000000000000000e+03,8.400000000000000000e+01,1.314000000000000000e+03,7.610350076103500339e-04,6.905339660024878640e-04
1.399000000000000000e+03,8.400000000000000000e+01,1.315000000000000000e+03,7.604562737642585075e-04,6.905339660024878640e-04
1.400000000000000000e+03,8.400000000000000000e+01,1.316000000000000000e+03,7.598784194528875350e-04,6.905339660024878640e-04
1.401000000000000000e+03,8.400000000000000000e+01,1.317000000000000000e+03,7.593014426727411146e-04,6.905339660024878640e-04
1.402000000000000000e+03,8.400000000000000000e+01,1.318000000000000000e+03,7.587253414264036669e-04,6.905339660024878640e-04
1.403000000000000000e+03,8.400000000000000000e+01,1.319000000000000000e+03,7.581501137225170502e-04,6.905339660024878640e-04
1.404000000000000000e+03,8.400000000000000000e+01,1.320000000000000000e+03,7.575757575757575751e-04,6.905339660024878640e-04
1.405000000000000000e+03,8.400000000000000000e+01,1.321000000000000000e+03,7.570022710068130198e-04,6.905339660024878640e-04
1.406000000000000000e+03,8.400000000000000000e+01,1.322000000000000000e+03,7.564296520423600782e-04,6.905339660024878640e-04
1.407000000000000000e+03,8.400000000000000000e+01,1.323000000000000000e+03,7.558578987150415922e-04,6.905339660024878640e-04
1.408000000000000000e+03,8.400000000000000000e+01,1.324000000000000000e+03,7.552870090634441081e-04,6.905339660024878640e-04
1.409000000000000000e+03,8.400000000000000000e+01,1.325000000000000000e+03,7.547169811320754342e-04,6.905339660024878640e-04
1.410000000000000000e+03,8.400000000000000000e+01,1.326000000000000000e+03,7.541478129713424143e-04,6.905339660024878640e-04
1.411000000000000000e+03,8.400000000000000000e+01,1.327000000000000000e+03,7.535795026375282681e-04,6.905339660024878640e-04
1.412000000000000000e+03,8.400000000000000000e+01,1.328000000000000000e+03,7.530120481927711235e-04,6.905339660024878640e-04
1.413000000000000000e+03,8.400000000000000000e+01,1.329000000000000000e+03,7.524454477050413577e-04,6.905339660024878640e-04
1.414000000000000000e+03,8.400000000000000000e+01,1.330000000000000000e+03,7.518796992481203458e-04,6.905339660024878640e-04
1.415000000000000000e+03,8.400000000000000000e+01,1.331000000000000000e+03,7.513148009015778016e-04,6.905339660024878640e-04
1.416000000000000000e+03,8.400000000000000000e+01,1.332000000000000000e+03,7.507507507507507442e-04,6.905339660024878640e-04
1.417000000000000000e+03,8.400000000000000000e+01,1.333000000000000000e+03,7.501875468867217050e-04,6.905339660024878640e-04
1.418000000000000000e+03,8.400000000000000000e+01,1.334000000000000000e+03,7.496251874062968270e-04,6.905339660024878640e-04
1.419000000000000000e+03,8.400000000000000000e+01,1.335000000000000000e+03,7.490636704119850485e-04,6.905339660024878640e-04
1.420000000000000000e+03,8.400000000000000000e+01,1.336000000000000000e+03,7.485029940119760933e-04,6.905339660024878640e-04
1.421000000000000000e+03,8.400000000000000000e+01,1.337000000000000000e+03,7.479431563201196544e-04,6.905339660024878640e-04
1.422000000000000000e+03,8.400000000000000000e+01,1.338000000000000000e+03,7.473841554559043599e-04,6.905339660024878640e-04
1.423000000000000000e+03,8.400000000000000000e+01,1.339000000000000000e+03,7.468259895444361984e-04,6.905339660024878640e-04
1.424000000000000000e+03,8.400000000000000000e+01,1.340000000000000000e+03,7.462686567164179179e-04,6.905339660024878640e-04
1.425000000000000000e+03,8.400000000000000000e+01,1.341000000000000000e+03,7.457121551081282102e-04,6.905339660024878640e-04
1.426000000000000000e+03,8.400000000000000000e+01,1.342000000000000000e+03,7.451564828614008935e-04,6.905339660024878640e-04
1.427000000000000000e+03,8.400000000000000000e+01,1.343000000000000000e+03,7.446016381236038794e-04,6.905339660024878640e-04
1.428000000000000000e+03,8.400000000000000000e+01,1.344000000000000000e+03,7.440476190476190063e-04,6.905339660024878640e-04
1.429000000000000000e+03,8.400000000000000000e+01,1.345000000000000000e+03,7.434944237918215482e-04,6.905339660024878640e-04
1.430000000000000000e+03,8.400000000000000000e+01,1.346000000000000000e+03,7.429420505200593980e-04,6.905339660024878640e-04
1.431000000000000000e+03,8.400000000000000000e+01,1.347000000000000000e+03,7.423904974016332266e-04,6.905339660024878640e-04
1.432000000000000000e+03,8.400000000000000000e+01,1.348000000000000000e+03,7.418397626112759914e-04,6.905339660024878640e-04
1.433000000000000000e+03,8.400000000000000000e+01,1.349000000000000000e+03,7.412898443291326619e-04,6.905339660024878640e-04
1.434000000000000000e+03,8.400000000000000000e+01,1.350000000000000000e+03,7.407407407407407040e-04,6.905339660024878640e-04
1.435000000000000000e+03,8.400000000000000000e+01,1.351000000000000000e+03,7.401924500370095882e-04,6.905339660024878640e-04
1.436000000000000000e+03,8.400000000000000000e+01,1.352000000000000000e+03,7.396449704142011661e-04,6.905339660024878640e-04
1.437000000000000000e+03,8.400000000000000000e+01,1.353000000000000000e+03,7.390983000739098294e-04,6.905339660024878640e-04
1.438000000000000000e+03,8.400000000000000000e+01,1.354000000000000000e+03,7.385524372230428854e-04,6.905339660024878640e-04
1.439000000000000000e+03,8.400000000000000000e+01,1.355000000000000000e+03,7.380073800738007166e-04,6.905339660024878640e-04
1.440000000000000000e+03,8.400000000000000000e+01,1.356000000000000000e+03,7.374631268436578069e-04,6.905339660024878640e-04
1.441000000000000000e+03,8.400000000000000000e+01,1.357000000000000000e+03,7.369196757553426839e-04,6.905339660024878640e-04
1.442000000000000000e+03,8.400000000000000000e+01,1.358000000000000000e+03,7.363770250368188372e-04,6.905339660024878640e-04
1.443000000000000000e+03,8.400000000000000000e+01,1.359000000000000000e+03,7.358351729212656359e-04,6.905339660024878640e-04
1.444000000000000000e+03,8.400000000000000000e+01,1.360000000000000000e+03,7.352941176470588133e-04,6.905339660024878640e-04
1.445000000000000000e+03,8.400000000000000000e+01,1.361000000000000000e+03,7.347538574577516021e-04,6.905339660024878640e-04
1.446000000000000000e+03,8.400000000000000000e+01,1.362000000000000000e+03,7.342143906020557600e-04,6.905339660024878640e-04
1.447000000000000000e+03,8.400000000000000000e+01,1.363000000000000000e+03,7.336757153338224887e-04,6.905339660024878640e-04
1.448000000000000000e+03,8.400000000000000000e+01,1.364000000000000000e+03,7.331378299120234598e-04,6.905339660024878640e-04
1.449000000000000000e+03,8.500000000000000000e+01,1.364000000000000000e+03,7.331378299120234598e-04,6.332224387944383011e-04
1.450000000000000000e+03,8.500000000000000000e+01,1.365000000000000000e+03,7.326007326007326001e-04,6.332224387944383011e-04
1.451000000000000000e+03,8.500000000000000000e+01,1.366000000000000000e+03,7.320644216691069017e-04,6.332224387944383011e-04
1.452000000000000000e+03,8.500000000000000000e+01,1.367000000000000000e+03,7.315288953913679903e-04,6.332224387944383011e-04
1.453000000000000000e+03,8.500000000000000000e+01,1.368000000000000000e+03,7.309941520467835852e-04,6.332224387944383011e-04
1.454000000000000000e+03,8.500000000000000000e+01,1.369000000000000000e+03,7.304601899196493933e-04,6.332224387944383011e-04
1.455000000000000000e+03,8.500000000000000000e+01,1.370000000000000000e+03,7.299270072992700273e-04,6.332224387944383011e-04
1.456000000000000000e+03,8.500000000000000000e+01,1.371000000000000000e+03,7.293946024799416580e-04,6.332224387944383011e-04
1.457000000000000000e+03,8.500000000000000000e+01,1.372000000000000000e+03,7.288629737609329329e-04,6.332224387944383011e-04
1.458000000000000000e+03,8.500000000000000000e+01,1.373000000000000000e+03,7.283321194464676285e-04,6.332224387944383011e-04
1.459000000000000000e+03,8.500000000000000000e+01,1.374000000000000000e+03,7.278020378457060024e-04,6.332224387944383011e-04
1.460000000000000000e+03,8.500000000000000000e+01,1.375000000000000000e+03,7.272727272727272287e-04,6.332224387944383011e-04
1.461000000000000000e+03,8.500000000000000000e+01,1.376000000000000000e+03,7.267441860465116178e-04,6.332224387944383011e-04
1.462000000000000000e+03,8.500000000000000000e+01,1.377000000000000000e+03,7.262164124909222928e-04,6.332224387944383011e-04
1.463000000000000000e+03,8.500000000000000000e+01,1.378000000000000000e+03,7.256894049346879509e-04,6.332224387944383011e-04
1.464000000000000000e+03,8.500000000000000000e+01,1.379000000000000000e+03,7.251631617113850825e-04,6.332224387944383011e-04
1.465000000000000000e+03,8.500000000000000000e+01,1.380000000000000000e+03,7.246376811594202987e-04,6.332224387944383011e-04
1.466000000000000000e+03,8.500000000000000000e+01,1.381000000000000000e+03,7.241129616220129839e-04,6.332224387944383011e-04
1.467000000000000000e+03,8.500000000000000000e+01,1.382000000000000000e+03,7.235890014471779491e-04,6.332224387944383011e-04
1.468000000000000000e+03,8.500000000000000000e+01,1.383000000000000000e+03,7.230657989877078669e-04,6.332224387944383011e-04
1.469000000000000000e+03,8.500000000000000000e+01,1.384000000000000000e+03,7.225433526011560336e-04,6.332224387944383011e-04
1.470000000000000000e+03,8.500000000000000000e+01,1.385000000000000000e+03,7.220216606498194552e-04,6.332224387944383011e-04
1.471000000000000000e+03,8.500000000000000000e+01,1.386000000000000000e+03,7.215007215007215001e-04,6.332224387944383011e-04
1.472000000000000000e+03,8.500000000000000000e+01,1.387000000000000000e+03,7.209805335255947689e-04,6.332224387944383011e-04
1.473000000000000000e+03,8.500000000000000000e+01,1.388000000000000000e+03,7.204610951008645061e-04,6.332224387944383011e-04
1.474000000000000000e+03,8.500000000000000000e+01,1.389000000000000000e+03,7.199424046076313612e-04,6.332224387944383011e-04
1.475000000000000000e+03,8.500000000000000000e+01,1.390000000000000000e+03,7.194244604316546920e-04,6.332224387944383011e-04
1.476000000000000000e+03,8.500000000000000000e+01,1.391000000000000000e+03,7.189072609633357595e-04,6.332224387944383011e-04
1.477000000000000000e+03,8.500000000000000000e+01,1.392000000000000000e+03,7.183908045977011395e-04,6.332224387944383011e-04
1.478000000000000000e+03,8.500000000000000000e+01,1.393000000000000000e+03,7.178750897343862429e-04,6.332224387944383011e-04
1.479000000000000000e+03,8.500000000000000000e+01,1.394000000000000000e+03,7.173601147776184021e-04,6.332224387944383011e-04
1.480000000000000000e+03,8.500000000000000000e+01,1.395000000000000000e+03,7.168458781362007162e-04,6.332224387944383011e-04
1.481000000000000000e+03,8.500000000000000000e+01,1.396000000000000000e+03,7.163323782234956799e-04,6.332224387944383011e-04
1.482000000000000000e+03,8.500000000000000000e+01,1.397000000000000000e+03,7.158196134574087034e-04,6.332224387944383011e-04
1.483000000000000000e+03,8.500000000000000000e+01,1.398000000000000000e+03,7.153075822603719575e-04,6.332224387944383011e-04
1.484000000000000000e+03,8.500000000000000000e+01,1.399000000000000000e+03,7.147962830593281112e-04,6.332224387944383011e-04
1.485000000000000000e+03,8.500000000000000000e+01,1.400000000000000000e+03,7.142857142857142851e-04,6.332224387944383011e-04
1.486000000000000000e+03,8.500000000000000000e+01,1.401000000000000000e+03,7.137758743754461137e-04,6.332224387944383011e-04
1.487000000000000000e+03,8.500000000000000000e+01,1.402000000000000000e+03,7.132667617689015908e-04,6.332224387944383011e-04
1.488000000000000000e+03,8.500000000000000000e+01,1.403000000000000000e+03,7.127583749109052402e-04,6.332224387944383011e-04
1.489000000000000000e+03,8.500000000000000000e+01,1.404000000000000000e+03,7.122507122507122862e-04,6.332224387944383011e-04
1.490000000000000000e+03,8.500000000000000000e+01,1.405000000000000000e+03,7.117437722419929329e-04,6.332224387944383011e-04
1.491000000000000000e+03,8.500000000000000000e+01,1.406000000000000000e+03,7.112375533428165345e-04,6.332224387944383011e-04
1.492000000000000000e+03,8.500000000000000000e+01,1.407000000000000000e+03,7.107320540156360916e-04,6.332224387944383011e-04
1.493000000000000000e+03,8.500000000000000000e+01,1.408000000000000000e+03,7.102272727272727470e-04,6.332224387944383011e-04
1.494000000000000000e+03,8.500000000000000000e+01,1.409000000000000000e+03,7.097232079488999560e-04,6.332224387944383011e-04
1.495000000000000000e+03,8.500000000000000000e+01,1.410000000000000000e+03,7.092198581560284166e-04,6.332224387944383011e-04
1.496000000000000000e+03,8.500000000000000000e+01,1.411000000000000000e+03,7.087172218284904564e-04,6.332224387944383011e-04
1.497000000000000000e+03,8.500000000000000000e+01,1.412000000000000000e+03,7.082152974504249627e-04,6.332224387944383011e-04
1.498000000000000000e+03,8.500000000000000000e+01,1.413000000000000000e+03,7.077140835102618778e-04,6.332224387944383011e-04
1.499000000000000000e+03,8.500000000000000000e+01,1.414000000000000000e+03,7.072135785007072377e-04,6.332224387944383011e-04
1.500000000000000000e+03,8.500000000000000000e+01,1.415000000000000000e+03,7.067137809187278843e-04,6.332224387944383011e-04
1.501000000000000000e+03,8.500000000000000000e+01,1.416000000000000000e+03,7.062146892655367207e-04,6.332224387944383011e-04
1.502000000000000000e+03,8.500000000000000000e+01,1.417000000000000000e+03,7.057163020465773151e-04,6.332224387944383011e-04
1.503000000000000000e+03,8.500000000000000000e+01,1.418000000000000000e+03,7.052186177715091559e-04,6.332224387944383011e-04
1.504000000000000000e+03,8.500000000000000000e+01,1.419000000000000000e+03,7.047216349541931234e-04,6.332224387944383011e-04
1.505000000000000000e+03,8.500000000000000000e+01,1.420000000000000000e+03,7.042253521126760939e-04,6.332224387944383011e-04
1.506000000000000000e+03,8.500000000000000000e+01,1.421000000000000000e+03,7.037297677691766286e-04,6.332224387944383011e-04
1.507000000000000000e+03,8.500000000000000000e+01,1.422000000000000000e+03,7.032348804500703366e-04,6.332224387944383011e-04
1.508000000000000000e+03,8.500000000000000000e+01,1.423000000000000000e+03,7.027406886858749129e-04,6.332224387944383011e-04
1.509000000000000000e+03,8.500000000000000000e+01,1.424000000000000000e+03,7.022471910112359356e-04,6.332224387944383011e-04
1.510000000000000000e+03,8.500000000000000000e+01,1.425000000000000000e+03,7.017543859649122287e-04,6.332224387944383011e-04
1.511000000000000000e+03,8.500000000000000000e+01,1.426000000000000000e+03,7.012622720897615514e-04,6.332224387944383011e-04
1.512000000000000000e+03,8.500000000000000000e+01,1.427000000000000000e+03,7.007708479327259604e-04,6.332224387944383011e-04
1.513000000000000000e+03,8.500000000000000000e+01,1.428000000000000000e+03,7.002801120448179329e-04,6.332224387944383011e-04
1.514000000000000000e+03,8.500000000000000000e+01,1.429000000000000000e+03,6.997900629811056213e-04,6.332224387944383011e-04
1.515000000000000000e+03,8.500000000000000000e+01,1.430000000000000000e+03,6.993006993006993001e-04,6.332224387944383011e-04
1.516000000000000000e+03,8.500000000000000000e+01,1.431000000000000000e+03,6.988120195667365132e-04,6.332224387944383011e-04
1.517000000000000000e+03,8.500000000000000000e+01,1.432000000000000000e+03,6.983240223463687375e-04,6.332224387944383011e-04
1.518000000000000000e+03,8.500000000000000000e+01,1.433000000000000000e+03,6.978367062107466382e-04,6.332224387944383011e-04
1.519000000000000000e+03,8.500000000000000000e+01,1.434000000000000000e+03,6.973500697350069498e-04,6.332224387944383011e-04
1.520000000000000000e+03,8.500000000000000000e+01,1.435000000000000000e+03,6.968641114982578391e-04,6.332224387944383011e-04
1.521000000000000000e+03,8.500000000000000000e+01,1.436000000000000000e+03,6.963788300835654617e-04,6.332224387944383011e-04
1.522000000000000000e+03,8.500000000000000000e+01,1.437000000000000000e+03,6.958942240779401921e-04,6.332224387944383011e-04
1.523000000000000000e+03,8.500000000000000000e+01,1.438000000000000000e+03,6.954102920723226377e-04,6.332224387944383011e-04
1.524000000000000000e+03,8.500000000000000000e+01,1.439000000000000000e+03,6.949270326615705198e-04,6.332224387944383011e-04
1.525000000000000000e+03,8.500000000000000000e+01,1.440000000000000000e+03,6.944444444444444709e-04,6.332224387944383011e-04
1.526000000000000000e+03,8.500000000000000000e+01,1.441000000000000000e+03,6.939625260235946988e-04,6.332224387944383011e-04
1.527000000000000000e+03,8.500000000000000000e+01,1.442000000000000000e+03,6.934812760055478675e-04,6.332224387944383011e-04
1.528000000000000000e+03,8.500000000000000000e+01,1.443000000000000000e+03,6.930006930006930030e-04,6.332224387944383011e-04
1.529000000000000000e+03,8.500000000000000000e+01,1.444000000000000000e+03,6.925207756232686996e-04,6.332224387944383011e-04
1.530000000000000000e+03,8.500000000000000000e+01,1.445000000000000000e+03,6.920415224913494586e-04,6.332224387944383011e-04
1.531000000000000000e+03,8.500000000000000000e+01,1.446000000000000000e+03,6.915629322268326785e-04,6.332224387944383011e-04
1.532000000000000000e+03,8.500000000000000000e+01,1.447000000000000000e+03,6.910850034554249935e-04,6.332224387944383011e-04
1.533000000000000000e+03,8.500000000000000000e+01,1.448000000000000000e+03,6.906077348066298055e-04,6.332224387944383011e-04
1.534000000000000000e+03,8.500000000000000000e+01,1.449000000000000000e+03,6.901311249137336229e-04,6.332224387944383011e-04
1.535000000000000000e+03,8.500000000000000000e+01,1.450000000000000000e+03,6.896551724137930505e-04,6.332224387944383011e-04
1.536000000000000000e+03,8.500000000000000000e+01,1.451000000000000000e+03,6.891798759476223208e-04,6.332224387944383011e-04
1.537000000000000000e+03,8.500000000000000000e+01,1.452000000000000000e+03,6.887052341597796334e-04,6.332224387944383011e-04
1.538000000000000000e+03,8.500000000000000000e+01,1.453000000000000000e+03,6.882312456985546865e-04,6.332224387944383011e-04
1.539000000000000000e+03,8.500000000000000000e+01,1.454000000000000000e+03,6.877579092159559915e-04,6.332224387944383011e-04
1.540000000000000000e+03,8.500000000000000000e+01,1.455000000000000000e+03,6.872852233676976464e-04,6.332224387944383011e-04
1.541000000000000000e+03,8.500000000000000000e+01,1.456000000000000000e+03,6.868131868131868668e-04,6.332224387944383011e-04
1.542000000000000000e+03,8.500000000000000000e+01,1.457000000000000000e+03,6.863417982155113010e-04,6.332224387944383011e-04
1.543000000000000000e+03,8.500000000000000000e+01,1.458000000000000000e+03,6.858710562414265617e-04,6.332224387944383011e-04
1.544000000000000000e+03,8.500000000000000000e+01,1.459000000000000000e+03,6.854009595613434324e-04,6.332224387944383011e-04
1.545000000000000000e+03,8.500000000000000000e+01,1.460000000000000000e+03,6.849315068493150738e-04,6.332224387944383011e-04
1.546000000000000000e+03,8.500000000000000000e+01,1.461000000000000000e+03,6.844626967830253145e-04,6.332224387944383011e-04
1.547000000000000000e+03,8.500000000000000000e+01,1.462000000000000000e+03,6.839945280437756403e-04,6.332224387944383011e-04
1.548000000000000000e+03,8.500000000000000000e+01,1.463000000000000000e+03,6.835269993164730514e-04,6.332224387944383011e-04
1.549000000000000000e+03,8.500000000000000000e+01,1.464000000000000000e+03,6.830601092896174857e-04,6.332224387944383011e-04
1.550000000000000000e+03,8.500000000000000000e+01,1.465000000000000000e+03,6.825938566552901092e-04,6.332224387944383011e-04
1.551000000000000000e+03,8.500000000000000000e+01,1.466000000000000000e+03,6.821282401091405224e-04,6.332224387944383011e-04
1.552000000000000000e+03,8.500000000000000000e+01,1.467000000000000000e+03,6.816632583503749428e-04,6.332224387944383011e-04
1.553000000000000000e+03,8.500000000000000000e+01,1.468000000000000000e+03,6.811989100817438447e-04,6.332224387944383011e-04
1.554000000000000000e+03,8.500000000000000000e+01,1.469000000000000000e+03,6.807351940095302499e-04,6.332224387944383011e-04
1.555000000000000000e+03,8.500000000000000000e+01,1.470000000000000000e+03,6.802721088435373679e-04,6.332224387944383011e-04
1.556000000000000000e+03,8.500000000000000000e+01,1.471000000000000000e+03,6.798096532970767780e-04,6.332224387944383011e-04
1.557000000000000000e+03,8.500000000000000000e+01,1.472000000000000000e+03,6.793478260869565029e-04,6.332224387944383011e-04
1.558000000000000000e+03,8.500000000000000000e+01,1.473000000000000000e+03,6.788866259334690829e-04,6.332224387944383011e-04
1.559000000000000000e+03,8.500000000000000000e+01,1.474000000000000000e+03,6.784260515603798662e-04,6.332224387944383011e-04
1.560000000000000000e+03,8.500000000000000000e+01,1.475000000000000000e+03,6.779661016949152996e-04,6.332224387944383011e-04
1.561000000000000000e+03,8.500000000000000000e+01,1.476000000000000000e+03,6.775067750677506769e-04,6.332224387944383011e-04
1.562000000000000000e+03,8.500000000000000000e+01,1.477000000000000000e+03,6.770480704129992972e-04,6.332224387944383011e-04
1.563000000000000000e+03,8.500000000000000000e+01,1.478000000000000000e+03,6.765899864682003214e-04,6.332224387944383011e-04
1.564000000000000000e+03,8.500000000000000000e+01,1.479000000000000000e+03,6.761325219743069548e-04,6.332224387944383011e-04
1.565000000000000000e+03,8.500000000000000000e+01,1.480000000000000000e+03,6.756756756756757132e-04,6.332224387944383011e-04
1.566000000000000000e+03,8.500000000000000000e+01,1.481000000000000000e+03,6.752194463200540632e-04,6.332224387944383011e-04
1.567000000000000000e+03,8.500000000000000000e+01,1.482000000000000000e+03,6.747638326585694716e-04,6.332224387944383011e-04
1.568000000000000000e+03,8.500000000000000000e+01,1.483000000000000000e+03,6.743088334457181298e-04,6.332224387944383011e-04
1.569000000000000000e+03,8.500000000000000000e+01,1.484000000000000000e+03,6.738544474393531360e-04,6.332224387944383011e-04
1.570000000000000000e+03,8.500000000000000000e+01,1.485000000000000000e+03,6.734006734006734362e-04,6.332224387944383011e-04
1.571000000000000000e+03,8.500000000000000000e+01,1.486000000000000000e+03,6.729475100942126573e-04,6.332224387944383011e-04
1.572000000000000000e+03,8.500000000000000000e+01,1.487000000000000000e+03,6.724949562878278306e-04,6.332224387944383011e-04
1.573000000000000000e+03,8.500000000000000000e+01,1.488000000000000000e+03,6.720430107526882257e-04,6.332224387944383011e-04
1.574000000000000000e+03,8.500000000000000000e+01,1.489000000000000000e+03,6.715916722632639651e-04,6.332224387944383011e-04
1.575000000000000000e+03,8.500000000000000000e+01,1.490000000000000000e+03,6.711409395973154000e-04,6.332224387944383011e-04
1.576000000000000000e+03,8.500000000000000000e+01,1.491000000000000000e+03,6.706908115358819426e-04,6.332224387944383011e-04
1.577000000000000000e+03,8.500000000000000000e+01,1.492000000000000000e+03,6.702412868632707903e-04,6.332224387944383011e-04
1.578000000000000000e+03,8.500000000000000000e+01,1.493000000000000000e+03,6.697923643670461924e-04,6.332224387944383011e-04
1.579000000000000000e+03,8.500000000000000000e+01,1.494000000000000000e+03,6.693440428380187162e-04,6.332224387944383011e-04
1.580000000000000000e+03,8.600000000000000000e+01,1.494000000000000000e+03,6.693440428380187162e-04,5.806675366224223764e-04
1.581000000000000000e+03,8.600000000000000000e+01,1.495000000000000000e+03,6.688963210702340801e-04,5.806675366224223764e-04
1.582000000000000000e+03,8.600000000000000000e+01,1.496000000000000000e+03,6.684491978609625280e-04,5.806675366224223764e-04
1.583000000000000000e+03,8.600000000000000000e+01,1.497000000000000000e+03,6.680026720106880958e-04,5.806675366224223764e-04
1.584000000000000000e+03,8.600000000000000000e+01,1.498000000000000000e+03,6.675567423230974445e-04,5.806675366224223764e-04
1.585000000000000000e+03,8.600000000000000000e+01,1.499000000000000000e+03,6.671114076050699932e-04,5.806675366224223764e-04
1.586000000000000000e+03,8.600000000000000000e+01,1.500000000000000000e+03,6.666666666666666444e-04,5.806675366224223764e-04
1.587000000000000000e+03,8.600000000000000000e+01,1.501000000000000000e+03,6.662225183211192663e-04,5.806675366224223764e-04
1.588000000000000000e+03,8.600000000000000000e+01,1.502000000000000000e+03,6.657789613848202849e-04,5.806675366224223764e-04
1.589000000000000000e+03,8.600000000000000000e+01,1.503000000000000000e+03,6.653359946773120589e-04,5.806675366224223764e-04
1.590000000000000000e+03,8.600000000000000000e+01,1.504000000000000000e+03,6.648936170212765796e-04,5.806675366224223764e-04
1.591000000000000000e+03,8.600000000000000000e+01,1.505000000000000000e+03,6.644518272425249542e-04,5.806675366224223764e-04
1.592000000000000000e+03,8.600000000000000000e+01,1.506000000000000000e+03,6.640106241699866721e-04,5.806675366224223764e-04
1.593000000000000000e+03,8.600000000000000000e+01,1.507000000000000000e+03,6.635700066357000642e-04,5.806675366224223764e-04
1.594000000000000000e+03,8.600000000000000000e+01,1.508000000000000000e+03,6.631299734748010268e-04,5.806675366224223764e-04
1.595000000000000000e+03,8.600000000000000000e+01,1.509000000000000000e+03,6.626905235255135893e-04,5.806675366224223764e-04
1.596000000000000000e+03,8.600000000000000000e+01,1.510000000000000000e+03,6.622516556291390723e-04,5.806675366224223764e-04
1.597000000000000000e+03,8.600000000000000000e+01,1.511000000000000000e+03,6.618133686300463293e-04,5.806675366224223764e-04
1.598000000000000000e+03,8.600000000000000000e+01,1.512000000000000000e+03,6.613756613756613389e-04,5.806675366224223764e-04
1.599000000000000000e+03,8.600000000000000000e+01,1.513000000000000000e+03,6.609385327164573384e-04,5.806675366224223764e-04
1.600000000000000000e+03,8.600000000000000000e+01,1.514000000000000000e+03,6.605019815059445234e-04,5.806675366224223764e-04
1.601000000000000000e+03,8.600000000000000000e+01,1.515000000000000000e+03,6.600660066006600740e-04,5.806675366224223764e-04
1.602000000000000000e+03,8.600000000000000000e+01,1.516000000000000000e+03,6.596306068601582879e-04,5.806675366224223764e-04
1.603000000000000000e+03,8.600000000000000000e+01,1.517000000000000000e+03,6.591957811470006059e-04,5.806675366224223764e-04
1.604000000000000000e+03,8.600000000000000000e+01,1.518000000000000000e+03,6.587615283267457458e-04,5.806675366224223764e-04
1.605000000000000000e+03,8.600000000000000000e+01,1.519000000000000000e+03,6.583278472679394023e-04,5.806675366224223764e-04
1.606000000000000000e+03,8.600000000000000000e+01,1.520000000000000000e+03,6.578947368421052483e-04,5.806675366224223764e-04
1.607000000000000000e+03,8.600000000000000000e+01,1.521000000000000000e+03,6.574621959237344181e-04,5.806675366224223764e-04
1.608000000000000000e+03,8.600000000000000000e+01,1.522000000000000000e+03,6.570302233902759661e-04,5.806675366224223764e-04
1.609000000000000000e+03,8.600000000000000000e+01,1.523000000000000000e+03,6.565988181221273264e-04,5.806675366224223764e-04
1.610000000000000000e+03,8.600000000000000000e+01,1.524000000000000000e+03,6.561679790026246628e-04,5.806675366224223764e-04
1.611000000000000000e+03,8.600000000000000000e+01,1.525000000000000000e+03,6.557377049180327863e-04,5.806675366224223764e-04
1.612000000000000000e+03,8.600000000000000000e+01,1.526000000000000000e+03,6.553079947575360473e-04,5.806675366224223764e-04
1.613000000000000000e+03,8.600000000000000000e+01,1.527000000000000000e+03,6.548788474132285781e-04,5.806675366224223764e-04
1.614000000000000000e+03,8.600000000000000000e+01,1.528000000000000000e+03,6.544502617801047518e-04,5.806675366224223764e-04
1.615000000000000000e+03,8.600000000000000000e+01,1.529000000000000000e+03,6.540222367560497496e-04,5.806675366224223764e-04
1.616000000000000000e+03,8.600000000000000000e+01,1.530000000000000000e+03,6.535947712418300201e-04,5.806675366224223764e-04
1.617000000000000000e+03,8.600000000000000000e+01,1.531000000000000000e+03,6.531678641410842805e-04,5.806675366224223764e-04
1.618000000000000000e+03,8.600000000000000000e+01,1.532000000000000000e+03,6.527415143603133244e-04,5.806675366224223764e-04
1.619000000000000000e+03,8.600000000000000000e+01,1.533000000000000000e+03,6.523157208088714576e-04,5.806675366224223764e-04
1.620000000000000000e+03,8.600000000000000000e+01,1.534000000000000000e+03,6.518904823989569563e-04,5.806675366224223764e-04
1.621000000000000000e+03,8.600000000000000000e+01,1.535000000000000000e+03,6.514657980456026350e-04,5.806675366224223764e-04
1.622000000000000000e+03,8.600000000000000000e+01,1.536000000000000000e+03,6.510416666666666305e-04,5.806675366224223764e-04
1.623000000000000000e+03,8.600000000000000000e+01,1.537000000000000000e+03,6.506180871828237287e-04,5.806675366224223764e-04
1.624000000000000000e+03,8.600000000000000000e+01,1.538000000000000000e+03,6.501950585175552810e-04,5.806675366224223764e-04
1.625000000000000000e+03,8.600000000000000000e+01,1.539000000000000000e+03,6.497725795971409646e-04,5.806675366224223764e-04
1.626000000000000000e+03,8.600000000000000000e+01,1.540000000000000000e+03,6.493506493506493501e-04,5.806675366224223764e-04
1.627000000000000000e+03,8.600000000000000000e+01,1.541000000000000000e+03,6.489292667099285771e-04,5.806675366224223764e-04
1.628000000000000000e+03,8.600000000000000000e+01,1.542000000000000000e+03,6.485084306095978976e-04,5.806675366224223764e-04
1.629000000000000000e+03,8.600000000000000000e+01,1.543000000000000000e+03,6.480881399870382434e-04,5.806675366224223764e-04
1.630000000000000000e+03,8.600000000000000000e+01,1.544000000000000000e+03,6.476683937823834438e-04,5.806675366224223764e-04
1.631000000000000000e+03,8.600000000000000000e+01,1.545000000000000000e+03,6.472491909385113358e-04,5.806675366224223764e-04
1.632000000000000000e+03,8.600000000000000000e+01,1.546000000000000000e+03,6.468305304010349812e-04,5.806675366224223764e-04
1.633000000000000000e+03,8.600000000000000000e+01,1.547000000000000000e+03,6.464124111182934515e-04,5.806675366224223764e-04
1.634000000000000000e+03,8.600000000000000000e+01,1.548000000000000000e+03,6.459948320413436964e-04,5.806675366224223764e-04
1.635000000000000000e+03,8.600000000000000000e+01,1.549000000000000000e+03,6.455777921239508940e-04,5.806675366224223764e-04
1.636000000000000000e+03,8.600000000000000000e+01,1.550000000000000000e+03,6.451612903225806446e-04,5.806675366224223764e-04
1.637000000000000000e+03,8.600000000000000000e+01,1.551000000000000000e+03,6.447453255963894302e-04,5.806675366224223764e-04
1.638000000000000000e+03,8.600000000000000000e+01,1.552000000000000000e+03,6.443298969072164826e-04,5.806675366224223764e-04
1.639000000000000000e+03,8.600000000000000000e+01,1.553000000000000000e+03,6.439150032195750011e-04,5.806675366224223764e-04
1.640000000000000000e+03,8.600000000000000000e+01,1.554000000000000000e+03,6.435006435006434796e-04,5.806675366224223764e-04
1.641000000000000000e+03,8.600000000000000000e+01,1.555000000000000000e+03,6.430868167202572492e-04,5.806675366224223764e-04
1.642000000000000000e+03,8.600000000000000000e+01,1.556000000000000000e+03,6.426735218508996964e-04,5.806675366224223764e-04
1.643000000000000000e+03,8.600000000000000000e+01,1.557000000000000000e+03,6.422607578676942401e-04,5.806675366224223764e-04
1.644000000000000000e+03,8.600000000000000000e+01,1.558000000000000000e+03,6.418485237483953325e-04,5.806675366224223764e-04
1.645000000000000000e+03,8.600000000000000000e+01,1.559000000000000000e+03,6.414368184733803277e-04,5.806675366224223764e-04
1.646000000000000000e+03,8.600000000000000000e+01,1.560000000000000000e+03,6.410256410256410251e-04,5.806675366224223764e-04
1.647000000000000000e+03,8.600000000000000000e+01,1.561000000000000000e+03,6.406149903907751037e-04,5.806675366224223764e-04
1.648000000000000000e+03,8.600000000000000000e+01,1.562000000000000000e+03,6.402048655569782080e-04,5.806675366224223764e-04
1.649000000000000000e+03,8.600000000000000000e+01,1.563000000000000000e+03,6.397952655150351657e-04,5.806675366224223764e-04
1.650000000000000000e+03,8.600000000000000000e+01,1.564000000000000000e+03,6.393861892583120729e-04,5.806675366224223764e-04
1.651000000000000000e+03,8.600000000000000000e+01,1.565000000000000000e+03,6.389776357827476206e-04,5.806675366224223764e-04
1.652000000000000000e+03,8.600000000000000000e+01,1.566000000000000000e+03,6.385696040868455055e-04,5.806675366224223764e-04
1.653000000000000000e+03,8.600000000000000000e+01,1.567000000000000000e+03,6.381620931716656476e-04,5.806675366224223764e-04
1.654000000000000000e+03,8.600000000000000000e+01,1.568000000000000000e+03,6.377551020408162756e-04,5.806675366224223764e-04
1.655000000000000000e+03,8.600000000000000000e+01,1.569000000000000000e+03,6.373486297004461211e-04,5.806675366224223764e-04
1.656000000000000000e+03,8.600000000000000000e+01,1.570000000000000000e+03,6.369426751592356358e-04,5.806675366224223764e-04
1.657000000000000000e+03,8.600000000000000000e+01,1.571000000000000000e+03,6.365372374283895110e-04,5.806675366224223764e-04
1.658000000000000000e+03,8.600000000000000000e+01,1.572000000000000000e+03,6.361323155216285462e-04,5.806675366224223764e-04
1.659000000000000000e+03,8.600000000000000000e+01,1.573000000000000000e+03,6.357279084551811918e-04,5.806675366224223764e-04
1.660000000000000000e+03,8.600000000000000000e+01,1.574000000000000000e+03,6.353240152477763938e-04,5.806675366224223764e-04
1.661000000000000000e+03,8.600000000000000000e+01,1.575000000000000000e+03,6.349206349206349201e-04,5.806675366224223764e-04
1.662000000000000000e+03,8.600000000000000000e+01,1.576000000000000000e+03,6.345177664974618794e-04,5.806675366224223764e-04
1.663000000000000000e+03,8.600000000000000000e+01,1.577000000000000000e+03,6.341154090044388066e-04,5.806675366224223764e-04
1.664000000000000000e+03,8.600000000000000000e+01,1.578000000000000000e+03,6.337135614702154229e-04,5.806675366224223764e-04
1.665000000000000000e+03,8.600000000000000000e+01,1.579000000000000000e+03,6.333122229259024799e-04,5.806675366224223764e-04
1.666000000000000000e+03,8.600000000000000000e+01,1.580000000000000000e+03,6.329113924050633029e-04,5.806675366224223764e-04
1.667000000000000000e+03,8.600000000000000000e+01,1.581000000000000000e+03,6.325110689437065271e-04,5.806675366224223764e-04
1.668000000000000000e+03,8.600000000000000000e+01,1.582000000000000000e+03,6.321112515802781821e-04,5.806675366224223764e-04
1.669000000000000000e+03,8.600000000000000000e+01,1.583000000000000000e+03,6.317119393556537782e-04,5.806675366224223764e-04
1.670000000000000000e+03,8.600000000000000000e+01,1.584000000000000000e+03,6.313131313131313668e-04,5.806675366224223764e-04
1.671000000000000000e+03,8.600000000000000000e+01,1.585000000000000000e+03,6.309148264984227586e-04,5.806675366224223764e-04
1.672000000000000000e+03,8.600000000000000000e+01,1.586000000000000000e+03,6.305170239596469099e-04,5.806675366224223764e-04
1.673000000000000000e+03,8.600000000000000000e+01,1.587000000000000000e+03,6.301197227473220083e-04,5.806675366224223764e-04
1.674000000000000000e+03,8.600000000000000000e+01,1.588000000000000000e+03,6.297229219143576657e-04,5.806675366224223764e-04
1.675000000000000000e+03,8.600000000000000000e+01,1.589000000000000000e+03,6.293266205160478717e-04,5.806675366224223764e-04
1.676000000000000000e+03,8.600000000000000000e+01,1.590000000000000000e+03,6.289308176100628619e-04,5.806675366224223764e-04
1.677000000000000000e+03,8.600000000000000000e+01,1.591000000000000000e+03,6.285355122564425037e-04,5.806675366224223764e-04
1.678000000000000000e+03,8.600000000000000000e+01,1.592000000000000000e+03,6.281407035175879490e-04,5.806675366224223764e-04
1.679000000000000000e+03,8.600000000000000000e+01,1.593000000000000000e+03,6.277463904582549110e-04,5.806675366224223764e-04
1.680000000000000000e+03,8.600000000000000000e+01,1.594000000000000000e+03,6.273525721455457506e-04,5.806675366224223764e-04
1.681000000000000000e+03,8.600000000000000000e+01,1.595000000000000000e+03,6.269592476489028619e-04,5.806675366224223764e-04
1.682000000000000000e+03,8.600000000000000000e+01,1.596000000000000000e+03,6.265664160401002158e-04,5.806675366224223764e-04
1.683000000000000000e+03,8.600000000000000000e+01,1.597000000000000000e+03,6.261740763932372887e-04,5.806675366224223764e-04
1.684000000000000000e+03,8.600000000000000000e+01,1.598000000000000000e+03,6.257822277847309303e-04,5.806675366224223764e-04
1.685000000000000000e+03,8.600000000000000000e+01,1.599000000000000000e+03,6.253908692933083172e-04,5.806675366224223764e-04
1.686000000000000000e+03,8.600000000000000000e+01,1.600000000000000000e+03,6.250000000000000130e-04,5.806675366224223764e-04
1.687000000000000000e+03,8.600000000000000000e+01,1.601000000000000000e+03,6.246096189881323799e-04,5.806675366224223764e-04
1.688000000000000000e+03,8.600000000000000000e+01,1.602000000000000000e+03,6.242197253433208557e-04,5.806675366224223764e-04
1.689000000000000000e+03,8.600000000000000000e+01,1.603000000000000000e+03,6.238303181534622568e-04,5.806675366224223764e-04
1.690000000000000000e+03,8.600000000000000000e+01,1.604000000000000000e+03,6.234413965087281639e-04,5.806675366224223764e-04
1.691000000000000000e+03,8.600000000000000000e+01,1.605000000000000000e+03,6.230529595015576582e-04,5.806675366224223764e-04
1.692000000000000000e+03,8.600000000000000000e+01,1.606000000000000000e+03,6.226650062266500573e-04,5.806675366224223764e-04
1.693000000000000000e+03,8.600000000000000000e+01,1.607000000000000000e+03,6.222775357809583012e-04,5.806675366224223764e-04
1.694000000000000000e+03,8.600000000000000000e+01,1.608000000000000000e+03,6.218905472636815802e-04,5.806675366224223764e-04
1.695000000000000000e+03,8.600000000000000000e+01,1.609000000000000000e+03,6.215040397762585040e-04,5.806675366224223764e-04
1.696000000000000000e+03,8.600000000000000000e+01,1.610000000000000000e+03,6.211180124223602715e-04,5.806675366224223764e-04
1.697000000000000000e+03,8.600000000000000000e+01,1.611000000000000000e+03,6.207324643078832981e-04,5.806675366224223764e-04
1.698000000000000000e+03,8.600000000000000000e+01,1.612000000000000000e+03,6.203473945409429275e-04,5.806675366224223764e-04
1.699000000000000000e+03,8.600000000000000000e+01,1.613000000000000000e+03,6.199628022318660588e-04,5.806675366224223764e-04
1.700000000000000000e+03,8.600000000000000000e+01,1.614000000000000000e+03,6.195786864931846416e-04,5.806675366224223764e-04
1.701000000000000000e+03,8.600000000000000000e+01,1.615000000000000000e+03,6.191950464396285200e-04,5.806675366224223764e-04
1.702000000000000000e+03,8.600000000000000000e+01,1.616000000000000000e+03,6.188118811881188194e-04,5.806675366224223764e-04
1.703000000000000000e+03,8.600000000000000000e+01,1.617000000000000000e+03,6.184291898577613323e-04,5.806675366224223764e-04
1.704000000000000000e+03,8.600000000000000000e+01,1.618000000000000000e+03,6.180469715698392544e-04,5.806675366224223764e-04
1.705000000000000000e+03,8.600000000000000000e+01,1.619000000000000000e+03,6.176652254478073303e-04,5.806675366224223764e-04
1.706000000000000000e+03,8.600000000000000000e+01,1.620000000000000000e+03,6.172839506172839380e-04,5.806675366224223764e-04
1.707000000000000000e+03,8.600000000000000000e+01,1.621000000000000000e+03,6.169031462060456687e-04,5.806675366224223764e-04
1.708000000000000000e+03,8.600000000000000000e+01,1.622000000000000000e+03,6.165228113440197368e-04,5.806675366224223764e-04
1.709000000000000000e+03,8.600000000000000000e+01,1.623000000000000000e+03,6.161429451632779086e-04,5.806675366224223764e-04
1.710000000000000000e+03,8.600000000000000000e+01,1.624000000000000000e+03,6.157635467980295636e-04,5.806675366224223764e-04
1.711000000000000000e+03,8.600000000000000000e+01,1.625000000000000000e+03,6.153846153846154058e-04,5.806675366224223764e-04
1.712000000000000000e+03,8.600000000000000000e+01,1.626000000000000000e+03,6.150061500615006333e-04,5.806675366224223764e-04
1.713000000000000000e+03,8.600000000000000000e+01,1.627000000000000000e+03,6.146281499692685417e-04,5.806675366224223764e-04
1.714000000000000000e+03,8.600000000000000000e+01,1.628000000000000000e+03,6.142506142506142354e-04,5.806675366224223764e-04
1.715000000000000000e+03,8.600000000000000000e+01,1.629000000000000000e+03,6.138735420503375808e-04,5.806675366224223764e-04
1.716000000000000000e+03,8.600000000000000000e+01,1.630000000000000000e+03,6.134969325153374594e-04,5.806675366224223764e-04
1.717000000000000000e+03,8.600000000000000000e+01,1.631000000000000000e+03,6.131207847946045040e-04,5.806675366224223764e-04
1.718000000000000000e+03,8.600000000000000000e+01,1.632000000000000000e+03,6.127450980392156778e-04,5.806675366224223764e-04
1.719000000000000000e+03,8.600000000000000000e+01,1.633000000000000000e+03,6.123698714023270099e-04,5.806675366224223764e-04
1.720000000000000000e+03,8.600000000000000000e+01,1.634000000000000000e+03,6.119951040391676325e-04,5.806675366224223764e-04
1.721000000000000000e+03,8.600000000000000000e+01,1.635000000000000000e+03,6.116207951070336008e-04,5.806675366224223764e-04
1.722000000000000000e+03,8.600000000000000000e+01,1.636000000000000000e+03,6.112469437652811709e-04,5.806675366224223764e-04
1.723000000000000000e+03,8.700000000000000000e+01,1.636000000000000000e+03,6.112469437652811709e-04,5.324744788404578563e-04
1.724000000000000000e+03,8.700000000000000000e+01,1.637000000000000000e+03,6.108735491753207285e-04,5.324744788404578563e-04
1.725000000000000000e+03,8.700000000000000000e+01,1.638000000000000000e+03,6.105006105006105001e-04,5.324744788404578563e-04
1.726000000000000000e+03,8.700000000000000000e+01,1.639000000000000000e+03,6.101281269066503735e-04,5.324744788404578563e-04
1.727000000000000000e+03,8.700000000000000000e+01,1.640000000000000000e+03,6.097560975609756092e-04,5.324744788404578563e-04
1.728000000000000000e+03,8.700000000000000000e+01,1.641000000000000000e+03,6.093845216331505521e-04,5.324744788404578563e-04
1.729000000000000000e+03,8.700000000000000000e+01,1.642000000000000000e+03,6.090133982947624515e-04,5.324744788404578563e-04
1.730000000000000000e+03,8.700000000000000000e+01,1.643000000000000000e+03,6.086427267194157147e-04,5.324744788404578563e-04
1.731000000000000000e+03,8.700000000000000000e+01,1.644000000000000000e+03,6.082725060827250769e-04,5.324744788404578563e-04
1.732000000000000000e+03,8.700000000000000000e+01,1.645000000000000000e+03,6.079027355623100714e-04,5.324744788404578563e-04
1.733000000000000000e+03,8.700000000000000000e+01,1.646000000000000000e+03,6.075334143377885245e-04,5.324744788404578563e-04
1.734000000000000000e+03,8.700000000000000000e+01,1.647000000000000000e+03,6.071645415907711346e-04,5.324744788404578563e-04
1.735000000000000000e+03,8.700000000000000000e+01,1.648000000000000000e+03,6.067961165048543163e-04,5.324744788404578563e-04
1.736000000000000000e+03,8.700000000000000000e+01,1.649000000000000000e+03,6.064281382656155385e-04,5.324744788404578563e-04
1.737000000000000000e+03,8.700000000000000000e+01,1.650000000000000000e+03,6.060606060606060601e-04,5.324744788404578563e-04
1.738000000000000000e+03,8.700000000000000000e+01,1.651000000000000000e+03,6.056935190793458343e-04,5.324744788404578563e-04
1.739000000000000000e+03,8.700000000000000000e+01,1.652000000000000000e+03,6.053268765133172202e-04,5.324744788404578563e-04
1.740000000000000000e+03,8.700000000000000000e+01,1.653000000000000000e+03,6.049606775559589113e-04,5.324744788404578563e-04
1.741000000000000000e+03,8.700000000000000000e+01,1.654000000000000000e+03,6.045949214026601895e-04,5.324744788404578563e-04
1.742000000000000000e+03,8.700000000000000000e+01,1.655000000000000000e+03,6.042296072507552865e-04,5.324744788404578563e-04
1.743000000000000000e+03,8.700000000000000000e+01,1.656000000000000000e+03,6.038647342995168794e-04,5.324744788404578563e-04
1.744000000000000000e+03,8.700000000000000000e+01,1.657000000000000000e+03,6.035003017501508861e-04,5.324744788404578563e-04
1.745000000000000000e+03,8.700000000000000000e+01,1.658000000000000000e+03,6.031363088057900687e-04,5.324744788404578563e-04
1.746000000000000000e+03,8.700000000000000000e+01,1.659000000000000000e+03,6.027727546714888290e-04,5.324744788404578563e-04
1.747000000000000000e+03,8.700000000000000000e+01,1.660000000000000000e+03,6.024096385542169205e-04,5.324744788404578563e-04
1.748000000000000000e+03,8.700000000000000000e+01,1.661000000000000000e+03,6.020469596628537021e-04,5.324744788404578563e-04
1.749000000000000000e+03,8.700000000000000000e+01,1.662000000000000000e+03,6.016847172081829336e-04,5.324744788404578563e-04
1.750000000000000000e+03,8.700000000000000000e+01,1.663000000000000000e+03,6.013229104028863792e-04,5.324744788404578563e-04
1.751000000000000000e+03,8.700000000000000000e+01,1.664000000000000000e+03,6.009615384615384949e-04,5.324744788404578563e-04
1.752000000000000000e+03,8.700000000000000000e+01,1.665000000000000000e+03,6.006006006006005737e-04,5.324744788404578563e-04
1.753000000000000000e+03,8.700000000000000000e+01,1.666000000000000000e+03,6.002400960384153246e-04,5.324744788404578563e-04
1.754000000000000000e+03,8.700000000000000000e+01,1.667000000000000000e+03,5.998800239952009096e-04,5.324744788404578563e-04
1.755000000000000000e+03,8.700000000000000000e+01,1.668000000000000000e+03,5.995203836930455225e-04,5.324744788404578563e-04
1.756000000000000000e+03,8.700000000000000000e+01,1.669000000000000000e+03,5.991611743559017511e-04,5.324744788404578563e-04
1.757000000000000000e+03,8.700000000000000000e+01,1.670000000000000000e+03,5.988023952095808313e-04,5.324744788404578563e-04
1.758000000000000000e+03,8.700000000000000000e+01,1.671000000000000000e+03,5.984440454817474423e-04,5.324744788404578563e-04
1.759000000000000000e+03,8.700000000000000000e+01,1.672000000000000000e+03,5.980861244019138523e-04,5.324744788404578563e-04
1.760000000000000000e+03,8.700000000000000000e+01,1.673000000000000000e+03,5.977286312014344974e-04,5.324744788404578563e-04
1.761000000000000000e+03,8.700000000000000000e+01,1.674000000000000000e+03,5.973715651135005607e-04,5.324744788404578563e-04
1.762000000000000000e+03,8.700000000000000000e+01,1.675000000000000000e+03,5.970149253731343343e-04,5.324744788404578563e-04
1.763000000000000000e+03,8.700000000000000000e+01,1.676000000000000000e+03,5.966587112171837983e-04,5.324744788404578563e-04
1.764000000000000000e+03,8.700000000000000000e+01,1.677000000000000000e+03,5.963029218843171999e-04,5.324744788404578563e-04
1.765000000000000000e+03,8.700000000000000000e+01,1.678000000000000000e+03,5.959475566150178490e-04,5.324744788404578563e-04
1.766000000000000000e+03,8.700000000000000000e+01,1.679000000000000000e+03,5.955926146515783722e-04,5.324744788404578563e-04
1.767000000000000000e+03,8.700000000000000000e+01,1.680000000000000000e+03,5.952380952380952918e-04,5.324744788404578563e-04
1.768000000000000000e+03,8.700000000000000000e+01,1.681000000000000000e+03,5.948839976204640381e-04,5.324744788404578563e-04
1.769000000000000000e+03,8.700000000000000000e+01,1.682000000000000000e+03,5.945303210463733119e-04,5.324744788404578563e-04
1.770000000000000000e+03,8.700000000000000000e+01,1.683000000000000000e+03,5.941770647653000972e-04,5.324744788404578563e-04
1.771000000000000000e+03,8.700000000000000000e+01,1.684000000000000000e+03,5.938242280285035892e-04,5.324744788404578563e-04
1.772000000000000000e+03,8.700000000000000000e+01,1.685000000000000000e+03,5.934718100890207498e-04,5.324744788404578563e-04
1.773000000000000000e+03,8.700000000000000000e+01,1.686000000000000000e+03,5.931198102016607774e-04,5.324744788404578563e-04
1.774000000000000000e+03,8.700000000000000000e+01,1.687000000000000000e+03,5.927682276229993613e-04,5.324744788404578563e-04
1.775000000000000000e+03,8.700000000000000000e+01,1.688000000000000000e+03,5.924170616113744528e-04,5.324744788404578563e-04
1.776000000000000000e+03,8.700000000000000000e+01,1.689000000000000000e+03,5.920663114268797603e-04,5.324744788404578563e-04
1.777000000000000000e+03,8.700000000000000000e+01,1.690000000000000000e+03,5.917159763313609546e-04,5.324744788404578563e-04
1.778000000000000000e+03,8.700000000000000000e+01,1.691000000000000000e+03,5.913660555884092717e-04,5.324744788404578563e-04
1.779000000000000000e+03,8.700000000000000000e+01,1.692000000000000000e+03,5.910165484633569596e-04,5.324744788404578563e-04
1.780000000000000000e+03,8.700000000000000000e+01,1.693000000000000000e+03,5.906674542232722910e-04,5.324744788404578563e-04
1.781000000000000000e+03,8.700000000000000000e+01,1.694000000000000000e+03,5.903187721369539251e-04,5.324744788404578563e-04
1.782000000000000000e+03,8.700000000000000000e+01,1.695000000000000000e+03,5.899705014749262455e-04,5.324744788404578563e-04
1.783000000000000000e+03,8.700000000000000000e+01,1.696000000000000000e+03,5.896226415094339398e-04,5.324744788404578563e-04
1.784000000000000000e+03,8.700000000000000000e+01,1.697000000000000000e+03,5.892751915144372283e-04,5.324744788404578563e-04
1.785000000000000000e+03,8.700000000000000000e+01,1.698000000000000000e+03,5.889281507656065522e-04,5.324744788404578563e-04
1.786000000000000000e+03,8.700000000000000000e+01,1.699000000000000000e+03,5.885815185403178024e-04,5.324744788404578563e-04
1.787000000000000000e+03,8.700000000000000000e+01,1.700000000000000000e+03,5.882352941176470073e-04,5.324744788404578563e-04
1.788000000000000000e+03,8.700000000000000000e+01,1.701000000000000000e+03,5.878894767783656708e-04,5.324744788404578563e-04
1.789000000000000000e+03,8.700000000000000000e+01,1.702000000000000000e+03,5.875440658049353509e-04,5.324744788404578563e-04
1.790000000000000000e+03,8.700000000000000000e+01,1.703000000000000000e+03,5.871990604815032150e-04,5.324744788404578563e-04
1.791000000000000000e+03,8.700000000000000000e+01,1.704000000000000000e+03,5.868544600938967268e-04,5.324744788404578563e-04
1.792000000000000000e+03,8.700000000000000000e+01,1.705000000000000000e+03,5.865102639296187678e-04,5.324744788404578563e-04
1.793000000000000000e+03,8.700000000000000000e+01,1.706000000000000000e+03,5.861664712778428665e-04,5.324744788404578563e-04
1.794000000000000000e+03,8.700000000000000000e+01,1.707000000000000000e+03,5.858230814294083195e-04,5.324744788404578563e-04
1.795000000000000000e+03,8.700000000000000000e+01,1.708000000000000000e+03,5.854800936768149878e-04,5.324744788404578563e-04
1.796000000000000000e+03,8.700000000000000000e+01,1.709000000000000000e+03,5.851375073142188509e-04,5.324744788404578563e-04
1.797000000000000000e+03,8.700000000000000000e+01,1.710000000000000000e+03,5.847953216374269115e-04,5.324744788404578563e-04
1.798000000000000000e+03,8.700000000000000000e+01,1.711000000000000000e+03,5.844535359438924249e-04,5.324744788404578563e-04
1.799000000000000000e+03,8.700000000000000000e+01,1.712000000000000000e+03,5.841121495327102368e-04,5.324744788404578563e-04
1.800000000000000000e+03,8.700000000000000000e+01,1.713000000000000000e+03,5.837711617046117962e-04,5.324744788404578563e-04
1.801000000000000000e+03,8.700000000000000000e+01,1.714000000000000000e+03,5.834305717619602764e-04,5.324744788404578563e-04
1.802000000000000000e+03,8.700000000000000000e+01,1.715000000000000000e+03,5.830903790087463463e-04,5.324744788404578563e-04
1.803000000000000000e+03,8.700000000000000000e+01,1.716000000000000000e+03,5.827505827505827501e-04,5.324744788404578563e-04
1.804000000000000000e+03,8.700000000000000000e+01,1.717000000000000000e+03,5.824111822947000781e-04,5.324744788404578563e-04
1.805000000000000000e+03,8.700000000000000000e+01,1.718000000000000000e+03,5.820721769499417799e-04,5.324744788404578563e-04
1.806000000000000000e+03,8.700000000000000000e+01,1.719000000000000000e+03,5.817335660267597191e-04,5.324744788404578563e-04
1.807000000000000000e+03,8.700000000000000000e+01,1.720000000000000000e+03,5.813953488372092943e-04,5.324744788404578563e-04
1.808000000000000000e+03,8.700000000000000000e+01,1.721000000000000000e+03,5.810575246949447768e-04,5.324744788404578563e-04
1.809000000000000000e+03,8.700000000000000000e+01,1.722000000000000000e+03,5.807200929152148659e-04,5.324744788404578563e-04
1.810000000000000000e+03,8.700000000000000000e+01,1.723000000000000000e+03,5.803830528148578097e-04,5.324744788404578563e-04
1.811000000000000000e+03,8.700000000000000000e+01,1.724000000000000000e+03,5.800464037122969596e-04,5.324744788404578563e-04
1.812000000000000000e+03,8.700000000000000000e+01,1.725000000000000000e+03,5.797101449275362172e-04,5.324744788404578563e-04
1.813000000000000000e+03,8.700000000000000000e+01,1.726000000000000000e+03,5.793742757821552635e-04,5.324744788404578563e-04
1.814000000000000000e+03,8.700000000000000000e+01,1.727000000000000000e+03,5.790387955993051136e-04,5.324744788404578563e-04
1.815000000000000000e+03,8.700000000000000000e+01,1.728000000000000000e+03,5.787037037037036716e-04,5.324744788404578563e-04
1.816000000000000000e+03,8.700000000000000000e+01,1.729000000000000000e+03,5.783689994216309601e-04,5.324744788404578563e-04
1.817000000000000000e+03,8.700000000000000000e+01,1.730000000000000000e+03,5.780346820809248920e-04,5.324744788404578563e-04
1.818000000000000000e+03,8.700000000000000000e+01,1.731000000000000000e+03,5.777007510109762826e-04,5.324744788404578563e-04
1.819000000000000000e+03,8.700000000000000000e+01,1.732000000000000000e+03,5.773672055427251639e-04,5.324744788404578563e-04
1.820000000000000000e+03,8.700000000000000000e+01,1.733000000000000000e+03,5.770340450086554719e-04,5.324744788404578563e-04
1.821000000000000000e+03,8.700000000000000000e+01,1.734000000000000000e+03,5.767012687427912516e-04,5.324744788404578563e-04
1.822000000000000000e+03,8.700000000000000000e+01,1.735000000000000000e+03,5.763688760806916700e-04,5.324744788404578563e-04
1.823000000000000000e+03,8.700000000000000000e+01,1.736000000000000000e+03,5.760368663594470041e-04,5.324744788404578563e-04
1.824000000000000000e+03,8.700000000000000000e+01,1.737000000000000000e+03,5.757052389176741964e-04,5.324744788404578563e-04
1.825000000000000000e+03,8.700000000000000000e+01,1.738000000000000000e+03,5.753739930955120837e-04,5.324744788404578563e-04
1.826000000000000000e+03,8.700000000000000000e+01,1.739000000000000000e+03,5.750431282346176029e-04,5.324744788404578563e-04
1.827000000000000000e+03,8.700000000000000000e+01,1.740000000000000000e+03,5.747126436781609116e-04,5.324744788404578563e-04
1.828000000000000000e+03,8.700000000000000000e+01,1.741000000000000000e+03,5.743825387708213770e-04,5.324744788404578563e-04
1.829000000000000000e+03,8.700000000000000000e+01,1.742000000000000000e+03,5.740528128587830221e-04,5.324744788404578563e-04
1.830000000000000000e+03,8.700000000000000000e+01,1.743000000000000000e+03,5.737234652897302972e-04,5.324744788404578563e-04
1.831000000000000000e+03,8.700000000000000000e+01,1.744000000000000000e+03,5.733944954128440685e-04,5.324744788404578563e-04
1.832000000000000000e+03,8.700000000000000000e+01,1.745000000000000000e+03,5.730659025787965223e-04,5.324744788404578563e-04
1.833000000000000000e+03,8.700000000000000000e+01,1.746000000000000000e+03,5.727376861397480206e-04,5.324744788404578563e-04
1.834000000000000000e+03,8.700000000000000000e+01,1.747000000000000000e+03,5.724098454493416806e-04,5.324744788404578563e-04
1.835000000000000000e+03,8.700000000000000000e+01,1.748000000000000000e+03,5.720823798627002301e-04,5.324744788404578563e-04
1.836000000000000000e+03,8.700000000000000000e+01,1.749000000000000000e+03,5.717552887364208032e-04,5.324744788404578563e-04
1.837000000000000000e+03,8.700000000000000000e+01,1.750000000000000000e+03,5.714285714285714714e-04,5.324744788404578563e-04
1.838000000000000000e+03,8.700000000000000000e+01,1.751000000000000000e+03,5.711022272986864727e-04,5.324744788404578563e-04
1.839000000000000000e+03,8.700000000000000000e+01,1.752000000000000000e+03,5.707762557077625254e-04,5.324744788404578563e-04
1.840000000000000000e+03,8.700000000000000000e+01,1.753000000000000000e+03,5.704506560182543828e-04,5.324744788404578563e-04
1.841000000000000000e+03,8.700000000000000000e+01,1.754000000000000000e+03,5.701254275940707134e-04,5.324744788404578563e-04
1.842000000000000000e+03,8.700000000000000000e+01,1.755000000000000000e+03,5.698005698005697639e-04,5.324744788404578563e-04
1.843000000000000000e+03,8.700000000000000000e+01,1.756000000000000000e+03,5.694760820045557817e-04,5.324744788404578563e-04
1.844000000000000000e+03,8.700000000000000000e+01,1.757000000000000000e+03,5.691519635742743524e-04,5.324744788404578563e-04
1.845000000000000000e+03,8.700000000000000000e+01,1.758000000000000000e+03,5.688282138794083882e-04,5.324744788404578563e-04
1.846000000000000000e+03,8.700000000000000000e+01,1.759000000000000000e+03,5.685048322910744422e-04,5.324744788404578563e-04
1.847000000000000000e+03,8.700000000000000000e+01,1.760000000000000000e+03,5.681818181818181542e-04,5.324744788404578563e-04
1.848000000000000000e+03,8.700000000000000000e+01,1.761000000000000000e+03,5.678591709256104562e-04,5.324744788404578563e-04
1.849000000000000000e+03,8.700000000000000000e+01,1.762000000000000000e+03,5.675368898978433441e-04,5.324744788404578563e-04
1.850000000000000000e+03,8.700000000000000000e+01,1.763000000000000000e+03,5.672149744753261910e-04,5.324744788404578563e-04
1.851000000000000000e+03,8.700000000000000000e+01,1.764000000000000000e+03,5.668934240362811941e-04,5.324744788404578563e-04
1.852000000000000000e+03,8.700000000000000000e+01,1.765000000000000000e+03,5.665722379603399051e-04,5.324744788404578563e-04
1.853000000000000000e+03,8.700000000000000000e+01,1.766000000000000000e+03,5.662514156285391098e-04,5.324744788404578563e-04
1.854000000000000000e+03,8.700000000000000000e+01,1.767000000000000000e+03,5.659309564233163834e-04,5.324744788404578563e-04
1.855000000000000000e+03,8.700000000000000000e+01,1.768000000000000000e+03,5.656108597285068379e-04,5.324744788404578563e-04
1.856000000000000000e+03,8.700000000000000000e+01,1.769000000000000000e+03,5.652911249293385678e-04,5.324744788404578563e-04
1.857000000000000000e+03,8.700000000000000000e+01,1.770000000000000000e+03,5.649717514124293983e-04,5.324744788404578563e-04
1.858000000000000000e+03,8.700000000000000000e+01,1.771000000000000000e+03,5.646527385657820058e-04,5.324744788404578563e-04
1.859000000000000000e+03,8.700000000000000000e+01,1.772000000000000000e+03,5.643340857787809911e-04,5.324744788404578563e-04
1.860000000000000000e+03,8.700000000000000000e+01,1.773000000000000000e+03,5.640157924421884336e-04,5.324744788404578563e-04
1.861000000000000000e+03,8.700000000000000000e+01,1.774000000000000000e+03,5.636978579481397716e-04,5.324744788404578563e-04
1.862000000000000000e+03,8.700000000000000000e+01,1.775000000000000000e+03,5.633802816901408751e-04,5.324744788404578563e-04
1.863000000000000000e+03,8.700000000000000000e+01,1.776000000000000000e+03,5.630630630630630582e-04,5.324744788404578563e-04
1.864000000000000000e+03,8.700000000000000000e+01,1.777000000000000000e+03,5.627462014631401518e-04,5.324744788404578563e-04
1.865000000000000000e+03,8.700000000000000000e+01,1.778000000000000000e+03,5.624296962879640586e-04,5.324744788404578563e-04
1.866000000000000000e+03,8.700000000000000000e+01,1.779000000000000000e+03,5.621135469364811751e-04,5.324744788404578563e-04
1.867000000000000000e+03,8.700000000000000000e+01,1.780000000000000000e+03,5.617977528089888135e-04,5.324744788404578563e-04
1.868000000000000000e+03,8.700000000000000000e+01,1.781000000000000000e+03,5.614823133071308653e-04,5.324744788404578563e-04
1.869000000000000000e+03,8.700000000000000000e+01,1.782000000000000000e+03,5.611672278338945483e-04,5.324744788404578563e-04
1.870000000000000000e+03,8.700000000000000000e+01,1.783000000000000000e+03,5.608524957936062870e-04,5.324744788404578563e-04
1.871000000000000000e+03,8.700000000000000000e+01,1.784000000000000000e+03,5.605381165919282429e-04,5.324744788404578563e-04
1.872000000000000000e+03,8.700000000000000000e+01,1.785000000000000000e+03,5.602240896358543030e-04,5.324744788404578563e-04
1.873000000000000000e+03,8.700000000000000000e+01,1.786000000000000000e+03,5.599104143337066105e-04,5.324744788404578563e-04
1.874000000000000000e+03,8.700000000000000000e+01,1.787000000000000000e+03,5.595970900951315529e-04,5.324744788404578563e-04
1.875000000000000000e+03,8.700000000000000000e+01,1.788000000000000000e+03,5.592841163310961847e-04,5.324744788404578563e-04
1.876000000000000000e+03,8.700000000000000000e+01,1.789000000000000000e+03,5.589714924538848658e-04,5.324744788404578563e-04
1.877000000000000000e+03,8.700000000000000000e+01,1.790000000000000000e+03,5.586592178770949249e-04,5.324744788404578563e-04
1.878000000000000000e+03,8.700000000000000000e+01,1.791000000000000000e+03,5.583472920156337324e-04,5.324744788404578563e-04
1.879000000000000000e+03,8.800000000000000000e+01,1.791000000000000000e+03,5.583472920156337324e-04,4.882812500000000000e-04
1.880000000000000000e+03,8.800000000000000000e+01,1.792000000000000000e+03,5.580357142857142547e-04,4.882812500000000000e-04
1.881000000000000000e+03,8.800000000000000000e+01,1.793000000000000000e+03,5.577244841048522358e-04,4.882812500000000000e-04
1.882000000000000000e+03,8.800000000000000000e+01,1.794000000000000000e+03,5.574136008918617515e-04,4.882812500000000000e-04
1.883000000000000000e+03,8.800000000000000000e+01,1.795000000000000000e+03,5.571030640668523911e-04,4.882812500000000000e-04
1.884000000000000000e+03,8.800000000000000000e+01,1.796000000000000000e+03,5.567928730512249199e-04,4.882812500000000000e-04
1.885000000000000000e+03,8.800000000000000000e+01,1.797000000000000000e+03,5.564830272676683526e-04,4.882812500000000000e-04
1.886000000000000000e+03,8.800000000000000000e+01,1.798000000000000000e+03,5.561735261401557244e-04,4.882812500000000000e-04
1.887000000000000000e+03,8.800000000000000000e+01,1.799000000000000000e+03,5.558643690939410551e-04,4.882812500000000000e-04
1.888000000000000000e+03,8.800000000000000000e+01,1.800000000000000000e+03,5.555555555555555551e-04,4.882812500000000000e-04
1.889000000000000000e+03,8.800000000000000000e+01,1.801000000000000000e+03,5.552470849528040467e-04,4.882812500000000000e-04
1.890000000000000000e+03,8.800000000000000000e+01,1.802000000000000000e+03,5.549389567147613870e-04,4.882812500000000000e-04
1.891000000000000000e+03,8.800000000000000000e+01,1.803000000000000000e+03,5.546311702717693229e-04,4.882812500000000000e-04
1.892000000000000000e+03,8.800000000000000000e+01,1.804000000000000000e+03,5.543237250554323720e-04,4.882812500000000000e-04
1.893000000000000000e+03,8.800000000000000000e+01,1.805000000000000000e+03,5.540166204986150030e-04,4.882812500000000000e-04
1.894000000000000000e+03,8.800000000000000000e+01,1.806000000000000000e+03,5.537098560354374076e-04,4.882812500000000000e-04
1.895000000000000000e+03,8.800000000000000000e+01,1.807000000000000000e+03,5.534034311012727900e-04,4.882812500000000000e-04
1.896000000000000000e+03,8.800000000000000000e+01,1.808000000000000000e+03,5.530973451327433552e-04,4.882812500000000000e-04
1.897000000000000000e+03,8.800000000000000000e+01,1.809000000000000000e+03,5.527915975677169481e-04,4.882812500000000000e-04
1.898000000000000000e+03,8.800000000000000000e+01,1.810000000000000000e+03,5.524861878453039095e-04,4.882812500000000000e-04
1.899000000000000000e+03,8.800000000000000000e+01,1.811000000000000000e+03,5.521811154058531724e-04,4.882812500000000000e-04
1.900000000000000000e+03,8.800000000000000000e+01,1.812000000000000000e+03,5.518763796909492269e-04,4.882812500000000000e-04
1.901000000000000000e+03,8.800000000000000000e+01,1.813000000000000000e+03,5.515719801434087587e-04,4.882812500000000000e-04
1.902000000000000000e+03,8.800000000000000000e+01,1.814000000000000000e+03,5.512679162072767463e-04,4.882812500000000000e-04
1.903000000000000000e+03,8.800000000000000000e+01,1.815000000000000000e+03,5.509641873278236417e-04,4.882812500000000000e-04
1.904000000000000000e+03,8.800000000000000000e+01,1.816000000000000000e+03,5.506607929515419013e-04,4.882812500000000000e-04
1.905000000000000000e+03,8.800000000000000000e+01,1.817000000000000000e+03,5.503577325261419743e-04,4.882812500000000000e-04
1.906000000000000000e+03,8.800000000000000000e+01,1.818000000000000000e+03,5.500550055005500255e-04,4.882812500000000000e-04
1.907000000000000000e+03,8.800000000000000000e+01,1.819000000000000000e+03,5.497526113249038161e-04,4.882812500000000000e-04
1.908000000000000000e+03,8.800000000000000000e+01,1.820000000000000000e+03,5.494505494505494501e-04,4.882812500000000000e-04
1.909000000000000000e+03,8.800000000000000000e+01,1.821000000000000000e+03,5.491488193300384478e-04,4.882812500000000000e-04
1.910000000000000000e+03,8.800000000000000000e+01,1.822000000000000000e+03,5.488474204171240592e-04,4.882812500000000000e-04
1.911000000000000000e+03,8.800000000000000000e+01,1.823000000000000000e+03,5.485463521667581195e-04,4.882812500000000000e-04
1.912000000000000000e+03,8.800000000000000000e+01,1.824000000000000000e+03,5.482456140350876889e-04,4.882812500000000000e-04
1.913000000000000000e+03,8.800000000000000000e+01,1.825000000000000000e+03,5.479452054794520157e-04,4.882812500000000000e-04
1.914000000000000000e+03,8.800000000000000000e+01,1.826000000000000000e+03,5.476451259583789595e-04,4.882812500000000000e-04
1.915000000000000000e+03,8.800000000000000000e+01,1.827000000000000000e+03,5.473453749315818464e-04,4.882812500000000000e-04
1.916000000000000000e+03,8.800000000000000000e+01,1.828000000000000000e+03,5.470459518599562164e-04,4.882812500000000000e-04
1.917000000000000000e+03,8.800000000000000000e+01,1.829000000000000000e+03,5.467468562055767881e-04,4.882812500000000000e-04
1.918000000000000000e+03,8.800000000000000000e+01,1.830000000000000000e+03,5.464480874316939886e-04,4.882812500000000000e-04
1.919000000000000000e+03,8.800000000000000000e+01,1.831000000000000000e+03,5.461496450027307015e-04,4.882812500000000000e-04
1.920000000000000000e+03,8.800000000000000000e+01,1.832000000000000000e+03,5.458515283842794476e-04,4.882812500000000000e-04
1.921000000000000000e+03,8.800000000000000000e+01,1.833000000000000000e+03,5.455537370430986986e-04,4.882812500000000000e-04
1.922000000000000000e+03,8.800000000000000000e+01,1.834000000000000000e+03,5.452562704471101670e-04,4.882812500000000000e-04
1.923000000000000000e+03,8.800000000000000000e+01,1.835000000000000000e+03,5.449591280653951191e-04,4.882812500000000000e-04
1.924000000000000000e+03,8.800000000000000000e+01,1.836000000000000000e+03,5.446623093681917738e-04,4.882812500000000000e-04
1.925000000000000000e+03,8.800000000000000000e+01,1.837000000000000000e+03,5.443658138268917240e-04,4.882812500000000000e-04
1.926000000000000000e+03,8.800000000000000000e+01,1.838000000000000000e+03,5.440696409140370095e-04,4.882812500000000000e-04
1.927000000000000000e+03,8.800000000000000000e+01,1.839000000000000000e+03,5.437737901033169730e-04,4.882812500000000000e-04
1.928000000000000000e+03,8.800000000000000000e+01,1.840000000000000000e+03,5.434782608695652240e-04,4.882812500000000000e-04
1.929000000000000000e+03,8.800000000000000000e+01,1.841000000000000000e+03,5.431830526887560613e-04,4.882812500000000000e-04
1.930000000000000000e+03,8.800000000000000000e+01,1.842000000000000000e+03,5.428881650380021958e-04,4.882812500000000000e-04
1.931000000000000000e+03,8.800000000000000000e+01,1.843000000000000000e+03,5.425935973955507393e-04,4.882812500000000000e-04
1.932000000000000000e+03,8.800000000000000000e+01,1.844000000000000000e+03,5.422993492407809273e-04,4.882812500000000000e-04
1.933000000000000000e+03,8.800000000000000000e+01,1.845000000000000000e+03,5.420054200542005415e-04,4.882812500000000000e-04
1.934000000000000000e+03,8.800000000000000000e+01,1.846000000000000000e+03,5.417118093174430908e-04,4.882812500000000000e-04
1.935000000000000000e+03,8.800000000000000000e+01,1.847000000000000000e+03,5.414185165132647751e-04,4.882812500000000000e-04
1.936000000000000000e+03,8.800000000000000000e+01,1.848000000000000000e+03,5.411255411255411251e-04,4.882812500000000000e-04
1.937000000000000000e+03,8.800000000000000000e+01,1.849000000000000000e+03,5.408328826392645077e-04,4.882812500000000000e-04
1.938000000000000000e+03,8.800000000000000000e+01,1.850000000000000000e+03,5.405405405405405489e-04,4.882812500000000000e-04
1.939000000000000000e+03,8.800000000000000000e+01,1.851000000000000000e+03,5.402485143165856396e-04,4.882812500000000000e-04
1.940000000000000000e+03,8.800000000000000000e+01,1.852000000000000000e+03,5.399568034557235751e-04,4.882812500000000000e-04
1.941000000000000000e+03,8.800000000000000000e+01,1.853000000000000000e+03,5.396654074473826272e-04,4.882812500000000000e-04
1.942000000000000000e+03,8.800000000000000000e+01,1.854000000000000000e+03,5.393743257820927256e-04,4.882812500000000000e-04
1.943000000000000000e+03,8.800000000000000000e+01,1.855000000000000000e+03,5.390835579514825305e-04,4.882812500000000000e-04
1.944000000000000000e+03,8.800000000000000000e+01,1.856000000000000000e+03,5.387931034482758546e-04,4.882812500000000000e-04
1.945000000000000000e+03,8.800000000000000000e+01,1.857000000000000000e+03,5.385029617662897118e-04,4.882812500000000000e-04
1.946000000000000000e+03,8.800000000000000000e+01,1.858000000000000000e+03,5.382131324004305224e-04,4.882812500000000000e-04
1.947000000000000000e+03,8.800000000000000000e+01,1.859000000000000000e+03,5.379236148466917276e-04,4.882812500000000000e-04
1.948000000000000000e+03,8.800000000000000000e+01,1.860000000000000000e+03,5.376344086021505372e-04,4.882812500000000000e-04
1.949000000000000000e+03,8.800000000000000000e+01,1.861000000000000000e+03,5.373455131649651105e-04,4.882812500000000000e-04
1.950000000000000000e+03,8.800000000000000000e+01,1.862000000000000000e+03,5.370569280343716291e-04,4.882812500000000000e-04
1.951000000000000000e+03,8.800000000000000000e+01,1.863000000000000000e+03,5.367686527106816947e-04,4.882812500000000000e-04
1.952000000000000000e+03,8.800000000000000000e+01,1.864000000000000000e+03,5.364806866952789681e-04,4.882812500000000000e-04
1.953000000000000000e+03,8.800000000000000000e+01,1.865000000000000000e+03,5.361930294906166756e-04,4.882812500000000000e-04
1.954000000000000000e+03,8.800000000000000000e+01,1.866000000000000000e+03,5.359056806002143562e-04,4.882812500000000000e-04
1.955000000000000000e+03,8.800000000000000000e+01,1.867000000000000000e+03,5.356186395286555851e-04,4.882812500000000000e-04
1.956000000000000000e+03,8.800000000000000000e+01,1.868000000000000000e+03,5.353319057815846124e-04,4.882812500000000000e-04
1.957000000000000000e+03,8.800000000000000000e+01,1.869000000000000000e+03,5.350454788657035441e-04,4.882812500000000000e-04
1.958000000000000000e+03,8.800000000000000000e+01,1.870000000000000000e+03,5.347593582887700658e-04,4.882812500000000000e-04
1.959000000000000000e+03,8.800000000000000000e+01,1.871000000000000000e+03,5.344735435595937556e-04,4.882812500000000000e-04
1.960000000000000000e+03,8.800000000000000000e+01,1.872000000000000000e+03,5.341880341880342418e-04,4.882812500000000000e-04
1.961000000000000000e+03,8.800000000000000000e+01,1.873000000000000000e+03,5.339028296849972991e-04,4.882812500000000000e-04
1.962000000000000000e+03,8.800000000000000000e+01,1.874000000000000000e+03,5.336179295624333312e-04,4.882812500000000000e-04
1.963000000000000000e+03,8.800000000000000000e+01,1.875000000000000000e+03,5.333333333333333589e-04,4.882812500000000000e-04
1.964000000000000000e+03,8.800000000000000000e+01,1.876000000000000000e+03,5.330490405117270687e-04,4.882812500000000000e-04
1.965000000000000000e+03,8.800000000000000000e+01,1.877000000000000000e+03,5.327650506126797771e-04,4.882812500000000000e-04
1.966000000000000000e+03,8.800000000000000000e+01,1.878000000000000000e+03,5.324813631522897200e-04,4.882812500000000000e-04
1.967000000000000000e+03,8.800000000000000000e+01,1.879000000000000000e+03,5.321979776476849083e-04,4.882812500000000000e-04
1.968000000000000000e+03,8.800000000000000000e+01,1.880000000000000000e+03,5.319148936170212854e-04,4.882812500000000000e-04
1.969000000000000000e+03,8.800000000000000000e+01,1.881000000000000000e+03,5.316321105794790400e-04,4.882812500000000000e-04
1.970000000000000000e+03,8.800000000000000000e+01,1.882000000000000000e+03,5.313496280552603302e-04,4.882812500000000000e-04
1.971000000000000000e+03,8.800000000000000000e+01,1.883000000000000000e+03,5.310674455655867892e-04,4.882812500000000000e-04
1.972000000000000000e+03,8.800000000000000000e+01,1.884000000000000000e+03,5.307855626326963812e-04,4.882812500000000000e-04
1.973000000000000000e+03,8.800000000000000000e+01,1.885000000000000000e+03,5.305039787798407997e-04,4.882812500000000000e-04
1.974000000000000000e+03,8.800000000000000000e+01,1.886000000000000000e+03,5.302226935312831903e-04,4.882812500000000000e-04
1.975000000000000000e+03,8.800000000000000000e+01,1.887000000000000000e+03,5.299417064122946813e-04,4.882812500000000000e-04
1.976000000000000000e+03,8.800000000000000000e+01,1.888000000000000000e+03,5.296610169491525405e-04,4.882812500000000000e-04
1.977000000000000000e+03,8.800000000000000000e+01,1.889000000000000000e+03,5.293806246691371399e-04,4.882812500000000000e-04
1.978000000000000000e+03,8.800000000000000000e+01,1.890000000000000000e+03,5.291005291005291362e-04,4.882812500000000000e-04
1.979000000000000000e+03,8.800000000000000000e+01,1.891000000000000000e+03,5.288207297726070857e-04,4.882812500000000000e-04
1.980000000000000000e+03,8.800000000000000000e+01,1.892000000000000000e+03,5.285412262156448425e-04,4.882812500000000000e-04
1.981000000000000000e+03,8.800000000000000000e+01,1.893000000000000000e+03,5.282620179609086308e-04,4.882812500000000000e-04
1.982000000000000000e+03,8.800000000000000000e+01,1.894000000000000000e+03,5.279831045406546599e-04,4.882812500000000000e-04
1.983000000000000000e+03,8.800000000000000000e+01,1.895000000000000000e+03,5.277044854881266303e-04,4.882812500000000000e-04
1.984000000000000000e+03,8.800000000000000000e+01,1.896000000000000000e+03,5.274261603375526982e-04,4.882812500000000000e-04
1.985000000000000000e+03,8.800000000000000000e+01,1.897000000000000000e+03,5.271481286241434154e-04,4.882812500000000000e-04
1.986000000000000000e+03,8.800000000000000000e+01,1.898000000000000000e+03,5.268703898840884766e-04,4.882812500000000000e-04
1.987000000000000000e+03,8.800000000000000000e+01,1.899000000000000000e+03,5.265929436545549848e-04,4.882812500000000000e-04
1.988000000000000000e+03,8.800000000000000000e+01,1.900000000000000000e+03,5.263157894736841987e-04,4.882812500000000000e-04
1.989000000000000000e+03,8.800000000000000000e+01,1.901000000000000000e+03,5.260389268805891472e-04,4.882812500000000000e-04
1.990000000000000000e+03,8.800000000000000000e+01,1.902000000000000000e+03,5.257623554153522446e-04,4.882812500000000000e-04
1.991000000000000000e+03,8.800000000000000000e+01,1.903000000000000000e+03,5.254860746190225798e-04,4.882812500000000000e-04
1.992000000000000000e+03,8.800000000000000000e+01,1.904000000000000000e+03,5.252100840336134226e-04,4.882812500000000000e-04
1.993000000000000000e+03,8.800000000000000000e+01,1.905000000000000000e+03,5.249343832020997302e-04,4.882812500000000000e-04
1.994000000000000000e+03,8.800000000000000000e+01,1.906000000000000000e+03,5.246589716684155452e-04,4.882812500000000000e-04
1.995000000000000000e+03,8.800000000000000000e+01,1.907000000000000000e+03,5.243838489774515013e-04,4.882812500000000000e-04
1.996000000000000000e+03,8.800000000000000000e+01,1.908000000000000000e+03,5.241090146750524391e-04,4.882812500000000000e-04
1.997000000000000000e+03,8.800000000000000000e+01,1.909000000000000000e+03,5.238344683080146946e-04,4.882812500000000000e-04
1.998000000000000000e+03,8.800000000000000000e+01,1.910000000000000000e+03,5.235602094240838231e-04,4.882812500000000000e-04
1.999000000000000000e+03,8.800000000000000000e+01,1.911000000000000000e+03,5.232862375719518882e-04,4.882812500000000000e-04
2.000000000000000000e+03,8.800000000000000000e+01,1.912000000000000000e+03,5.230125523012551852e-04,4.882812500000000000e-04
2.001000000000000000e+03,8.800000000000000000e+01,1.913000000000000000e+03,5.227391531625718559e-04,4.882812500000000000e-04
2.002000000000000000e+03,8.800000000000000000e+01,1.914000000000000000e+03,5.224660397074190697e-04,4.882812500000000000e-04
2.003000000000000000e+03,8.800000000000000000e+01,1.915000000000000000e+03,5.221932114882506379e-04,4.882812500000000000e-04
2.004000000000000000e+03,8.800000000000000000e+01,1.916000000000000000e+03,5.219206680584550628e-04,4.882812500000000000e-04
2.005000000000000000e+03,8.800000000000000000e+01,1.917000000000000000e+03,5.216484089723526099e-04,4.882812500000000000e-04
2.006000000000000000e+03,8.800000000000000000e+01,1.918000000000000000e+03,5.213764337851929231e-04,4.882812500000000000e-04
2.007000000000000000e+03,8.800000000000000000e+01,1.919000000000000000e+03,5.211047420531526387e-04,4.882812500000000000e-04
2.008000000000000000e+03,8.800000000000000000e+01,1.920000000000000000e+03,5.208333333333333261e-04,4.882812500000000000e-04
2.009000000000000000e+03,8.800000000000000000e+01,1.921000000000000000e+03,5.205622071837584519e-04,4.882812500000000000e-04
2.010000000000000000e+03,8.800000000000000000e+01,1.922000000000000000e+03,5.202913631633715365e-04,4.882812500000000000e-04
2.011000000000000000e+03,8.800000000000000000e+01,1.923000000000000000e+03,5.200208008320333355e-04,4.882812500000000000e-04
2.012000000000000000e+03,8.800000000000000000e+01,1.924000000000000000e+03,5.197505197505197794e-04,4.882812500000000000e-04
2.013000000000000000e+03,8.800000000000000000e+01,1.925000000000000000e+03,5.194805194805194801e-04,4.882812500000000000e-04
2.014000000000000000e+03,8.800000000000000000e+01,1.926000000000000000e+03,5.192107995846313457e-04,4.882812500000000000e-04
2.015000000000000000e+03,8.800000000000000000e+01,1.927000000000000000e+03,5.189413596263621952e-04,4.882812500000000000e-04
2.016000000000000000e+03,8.800000000000000000e+01,1.928000000000000000e+03,5.186721991701244818e-04,4.882812500000000000e-04
2.017000000000000000e+03,8.800000000000000000e+01,1.929000000000000000e+03,5.184033177812337988e-04,4.882812500000000000e-04
2.018000000000000000e+03,8.800000000000000000e+01,1.930000000000000000e+03,5.181347150259067117e-04,4.882812500000000000e-04
2.019000000000000000e+03,8.800000000000000000e+01,1.931000000000000000e+03,5.178663904712583728e-04,4.882812500000000000e-04
2.020000000000000000e+03,8.800000000000000000e+01,1.932000000000000000e+03,5.175983436853002443e-04,4.882812500000000000e-04
2.021000000000000000e+03,8.800000000000000000e+01,1.933000000000000000e+03,5.173305742369373877e-04,4.882812500000000000e-04
2.022000000000000000e+03,8.800000000000000000e+01,1.934000000000000000e+03,5.170630816959669463e-04,4.882812500000000000e-04
2.023000000000000000e+03,8.800000000000000000e+01,1.935000000000000000e+03,5.167958656330748921e-04,4.882812500000000000e-04
2.024000000000000000e+03,8.800000000000000000e+01,1.936000000000000000e+03,5.165289256198347251e-04,4.882812500000000000e-04
2.025000000000000000e+03,8.800000000000000000e+01,1.937000000000000000e+03,5.162622612287042206e-04,4.882812500000000000e-04
2.026000000000000000e+03,8.800000000000000000e+01,1.938000000000000000e+03,5.159958720330236944e-04,4.882812500000000000e-04
2.027000000000000000e+03,8.800000000000000000e+01,1.939000000000000000e+03,5.157297576070139430e-04,4.882812500000000000e-04
2.028000000000000000e+03,8.800000000000000000e+01,1.940000000000000000e+03,5.154639175257732077e-04,4.882812500000000000e-04
2.029000000000000000e+03,8.800000000000000000e+01,1.941000000000000000e+03,5.151983513652756566e-04,4.882812500000000000e-04
2.030000000000000000e+03,8.800000000000000000e+01,1.942000000000000000e+03,5.149330587023686744e-04,4.882812500000000000e-04
2.031000000000000000e+03,8.800000000000000000e+01,1.943000000000000000e+03,5.146680391147710190e-04,4.882812500000000000e-04
2.032000000000000000e+03,8.800000000000000000e+01,1.944000000000000000e+03,5.144032921810700026e-04,4.882812500000000000e-04
2.033000000000000000e+03,8.800000000000000000e+01,1.945000000000000000e+03,5.141388174807197571e-04,4.882812500000000000e-04
2.034000000000000000e+03,8.800000000000000000e+01,1.946000000000000000e+03,5.138746145940390657e-04,4.882812500000000000e-04
2.035000000000000000e+03,8.800000000000000000e+01,1.947000000000000000e+03,5.136106831022085439e-04,4.882812500000000000e-04
2.036000000000000000e+03,8.800000000000000000e+01,1.948000000000000000e+03,5.133470225872690130e-04,4.882812500000000000e-04
2.037000000000000000e+03,8.800000000000000000e+01,1.949000000000000000e+03,5.130836326321190069e-04,4.882812500000000000e-04
2.038000000000000000e+03,8.800000000000000000e+01,1.950000000000000000e+03,5.128205128205128201e-04,4.882812500000000000e-04
2.039000000000000000e+03,8.800000000000000000e+01,1.951000000000000000e+03,5.125576627370579058e-04,4.882812500000000000e-04
2.040000000000000000e+03,8.800000000000000000e+01,1.952000000000000000e+03,5.122950819672131414e-04,4.882812500000000000e-04
2.041000000000000000e+03,8.800000000000000000e+01,1.953000000000000000e+03,5.120327700972862259e-04,4.882812500000000000e-04
2.042000000000000000e+03,8.800000000000000000e+01,1.954000000000000000e+03,5.117707267144319455e-04,4.882812500000000000e-04
2.043000000000000000e+03,8.800000000000000000e+01,1.955000000000000000e+03,5.115089514066495716e-04,4.882812500000000000e-04
2.044000000000000000e+03,8.800000000000000000e+01,1.956000000000000000e+03,5.112474437627812342e-04,4.882812500000000000e-04
2.045000000000000000e+03,8.800000000000000000e+01,1.957000000000000000e+03,5.109862033725089949e-04,4.882812500000000000e-04
2.046000000000000000e+03,8.800000000000000000e+01,1.958000000000000000e+03,5.107252298263534373e-04,4.882812500000000000e-04
2.047000000000000000e+03,8.800000000000000000e+01,1.959000000000000000e+03,5.104645227156712813e-04,4.882812500000000000e-04
2.048000000000000000e+03,8.800000000000000000e+01,1.960000000000000000e+03,5.102040816326531072e-04,4.882812500000000000e-04
2.049000000000000000e+03,8.900000000000000000e+01,1.960000000000000000e+03,5.102040816326531072e-04,4.477558804710308669e-04
2.050000000000000000e+03,8.900000000000000000e+01,1.961000000000000000e+03,5.099439061703212950e-04,4.477558804710308669e-04
2.051000000000000000e+03,8.900000000000000000e+01,1.962000000000000000e+03,5.096839959225280730e-04,4.477558804710308669e-04
2.052000000000000000e+03,8.900000000000000000e+01,1.963000000000000000e+03,5.094243504839531325e-04,4.477558804710308669e-04
2.053000000000000000e+03,8.900000000000000000e+01,1.964000000000000000e+03,5.091649694501017851e-04,4.477558804710308669e-04
2.054000000000000000e+03,8.900000000000000000e+01,1.965000000000000000e+03,5.089058524173027936e-04,4.477558804710308669e-04
2.055000000000000000e+03,8.900000000000000000e+01,1.966000000000000000e+03,5.086469989827059873e-04,4.477558804710308669e-04
2.056000000000000000e+03,8.900000000000000000e+01,1.967000000000000000e+03,5.083884087442806354e-04,4.477558804710308669e-04
2.057000000000000000e+03,8.900000000000000000e+01,1.968000000000000000e+03,5.081300813008130619e-04,4.477558804710308669e-04
2.058000000000000000e+03,8.900000000000000000e+01,1.969000000000000000e+03,5.078720162519044772e-04,4.477558804710308669e-04
2.059000000000000000e+03,8.900000000000000000e+01,1.970000000000000000e+03,5.076142131979695686e-04,4.477558804710308669e-04
2.060000000000000000e+03,8.900000000000000000e+01,1.971000000000000000e+03,5.073566717402333559e-04,4.477558804710308669e-04
2.061000000000000000e+03,8.900000000000000000e+01,1.972000000000000000e+03,5.070993914807302161e-04,4.477558804710308669e-04
2.062000000000000000e+03,8.900000000000000000e+01,1.973000000000000000e+03,5.068423720223010640e-04,4.477558804710308669e-04
2.063000000000000000e+03,8.900000000000000000e+01,1.974000000000000000e+03,5.065856129685917262e-04,4.477558804710308669e-04
2.064000000000000000e+03,8.900000000000000000e+01,1.975000000000000000e+03,5.063291139240506640e-04,4.477558804710308669e-04
2.065000000000000000e+03,8.900000000000000000e+01,1.976000000000000000e+03,5.060728744939271308e-04,4.477558804710308669e-04
2.066000000000000000e+03,8.900000000000000000e+01,1.977000000000000000e+03,5.058168942842691113e-04,4.477558804710308669e-04
2.067000000000000000e+03,8.900000000000000000e+01,1.978000000000000000e+03,5.055611729019211537e-04,4.477558804710308669e-04
2.068000000000000000e+03,8.900000000000000000e+01,1.979000000000000000e+03,5.053057099545225266e-04,4.477558804710308669e-04
2.069000000000000000e+03,8.900000000000000000e+01,1.980000000000000000e+03,5.050505050505050501e-04,4.477558804710308669e-04
2.070000000000000000e+03,8.900000000000000000e+01,1.981000000000000000e+03,5.047955577990913614e-04,4.477558804710308669e-04
2.071000000000000000e+03,8.900000000000000000e+01,1.982000000000000000e+03,5.045408678102926382e-04,4.477558804710308669e-04
2.072000000000000000e+03,8.900000000000000000e+01,1.983000000000000000e+03,5.042864346949067550e-04,4.477558804710308669e-04
2.073000000000000000e+03,8.900000000000000000e+01,1.984000000000000000e+03,5.040322580645161150e-04,4.477558804710308669e-04
2.074000000000000000e+03,8.900000000000000000e+01,1.985000000000000000e+03,5.037783375314861326e-04,4.477558804710308669e-04
2.075000000000000000e+03,8.900000000000000000e+01,1.986000000000000000e+03,5.035246727089627387e-04,4.477558804710308669e-04
2.076000000000000000e+03,8.900000000000000000e+01,1.987000000000000000e+03,5.032712632108706473e-04,4.477558804710308669e-04
2.077000000000000000e+03,8.900000000000000000e+01,1.988000000000000000e+03,5.030181086519115111e-04,4.477558804710308669e-04
2.078000000000000000e+03,8.900000000000000000e+01,1.989000000000000000e+03,5.027652086475615373e-04,4.477558804710308669e-04
2.079000000000000000e+03,8.900000000000000000e+01,1.990000000000000000e+03,5.025125628140704025e-04,4.477558804710308669e-04
2.080000000000000000e+03,8.900000000000000000e+01,1.991000000000000000e+03,5.022601707684581094e-04,4.477558804710308669e-04
2.081000000000000000e+03,8.900000000000000000e+01,1.992000000000000000e+03,5.020080321285140101e-04,4.477558804710308669e-04
2.082000000000000000e+03,8.900000000000000000e+01,1.993000000000000000e+03,5.017561465127947469e-04,4.477558804710308669e-04
2.083000000000000000e+03,8.900000000000000000e+01,1.994000000000000000e+03,5.015045135406218666e-04,4.477558804710308669e-04
2.084000000000000000e+03,8.900000000000000000e+01,1.995000000000000000e+03,5.012531328320801944e-04,4.477558804710308669e-04
2.085000000000000000e+03,8.900000000000000000e+01,1.996000000000000000e+03,5.010020040080159906e-04,4.477558804710308669e-04
2.086000000000000000e+03,8.900000000000000000e+01,1.997000000000000000e+03,5.007511266900349992e-04,4.477558804710308669e-04
2.087000000000000000e+03,8.900000000000000000e+01,1.998000000000000000e+03,5.005005005005004962e-04,4.477558804710308669e-04
2.088000000000000000e+03,8.900000000000000000e+01,1.999000000000000000e+03,5.002501250625312297e-04,4.477558804710308669e-04
2.089000000000000000e+03,8.900000000000000000e+01,2.000000000000000000e+03,5.000000000000000104e-04,4.477558804710308669e-04
2.090000000000000000e+03,8.900000000000000000e+01,2.001000000000000000e+03,4.997501249375312180e-04,4.477558804710308669e-04
2.091000000000000000e+03,8.900000000000000000e+01,2.002000000000000000e+03,4.995004995004995001e-04,4.477558804710308669e-04
2.092000000000000000e+03,8.900000000000000000e+01,2.003000000000000000e+03,4.992511233150274952e-04,4.477558804710308669e-04
2.093000000000000000e+03,8.900000000000000000e+01,2.004000000000000000e+03,4.990019960079839900e-04,4.477558804710308669e-04
2.094000000000000000e+03,8.900000000000000000e+01,2.005000000000000000e+03,4.987531172069825094e-04,4.477558804710308669e-04
2.095000000000000000e+03,8.900000000000000000e+01,2.006000000000000000e+03,4.985044865403788234e-04,4.477558804710308669e-04
2.096000000000000000e+03,8.900000000000000000e+01,2.007000000000000000e+03,4.982561036372695372e-04,4.477558804710308669e-04
2.097000000000000000e+03,8.900000000000000000e+01,2.008000000000000000e+03,4.980079681274900312e-04,4.477558804710308669e-04
2.098000000000000000e+03,8.900000000000000000e+01,2.009000000000000000e+03,4.977600796416127267e-04,4.477558804710308669e-04
2.099000000000000000e+03,8.900000000000000000e+01,2.010000000000000000e+03,4.975124378109452425e-04,4.477558804710308669e-04
2.100000000000000000e+03,8.900000000000000000e+01,2.011000000000000000e+03,4.972650422675285514e-04,4.477558804710308669e-04
2.101000000000000000e+03,8.900000000000000000e+01,2.012000000000000000e+03,4.970178926441351378e-04,4.477558804710308669e-04
2.102000000000000000e+03,8.900000000000000000e+01,2.013000000000000000e+03,4.967709885742672624e-04,4.477558804710308669e-04
2.103000000000000000e+03,8.900000000000000000e+01,2.014000000000000000e+03,4.965243296921549023e-04,4.477558804710308669e-04
2.104000000000000000e+03,8.900000000000000000e+01,2.015000000000000000e+03,4.962779156327543420e-04,4.477558804710308669e-04
2.105000000000000000e+03,8.900000000000000000e+01,2.016000000000000000e+03,4.960317460317460042e-04,4.477558804710308669e-04
2.106000000000000000e+03,8.900000000000000000e+01,2.017000000000000000e+03,4.957858205255329326e-04,4.477558804710308669e-04
2.107000000000000000e+03,8.900000000000000000e+01,2.018000000000000000e+03,4.955401387512388400e-04,4.477558804710308669e-04
2.108000000000000000e+03,8.900000000000000000e+01,2.019000000000000000e+03,4.952947003467062653e-04,4.477558804710308669e-04
2.109000000000000000e+03,8.900000000000000000e+01,2.020000000000000000e+03,4.950495049504950555e-04,4.477558804710308669e-04
2.110000000000000000e+03,8.900000000000000000e+01,2.021000000000000000e+03,4.948045522018803058e-04,4.477558804710308669e-04
2.111000000000000000e+03,8.900000000000000000e+01,2.022000000000000000e+03,4.945598417408506248e-04,4.477558804710308669e-04
2.112000000000000000e+03,8.900000000000000000e+01,2.023000000000000000e+03,4.943153732081067252e-04,4.477558804710308669e-04
2.113000000000000000e+03,8.900000000000000000e+01,2.024000000000000000e+03,4.940711462450592551e-04,4.477558804710308669e-04
2.114000000000000000e+03,8.900000000000000000e+01,2.025000000000000000e+03,4.938271604938271721e-04,4.477558804710308669e-04
2.115000000000000000e+03,8.900000000000000000e+01,2.026000000000000000e+03,4.935834155972358998e-04,4.477558804710308669e-04
2.116000000000000000e+03,8.900000000000000000e+01,2.027000000000000000e+03,4.933399111988160269e-04,4.477558804710308669e-04
2.117000000000000000e+03,8.900000000000000000e+01,2.028000000000000000e+03,4.930966469428008135e-04,4.477558804710308669e-04
2.118000000000000000e+03,8.900000000000000000e+01,2.029000000000000000e+03,4.928536224741252155e-04,4.477558804710308669e-04
2.119000000000000000e+03,8.900000000000000000e+01,2.030000000000000000e+03,4.926108374384236075e-04,4.477558804710308669e-04
2.120000000000000000e+03,8.900000000000000000e+01,2.031000000000000000e+03,4.923682914820285902e-04,4.477558804710308669e-04
2.121000000000000000e+03,8.900000000000000000e+01,2.032000000000000000e+03,4.921259842519684971e-04,4.477558804710308669e-04
2.122000000000000000e+03,8.900000000000000000e+01,2.033000000000000000e+03,4.918839153959665266e-04,4.477558804710308669e-04
2.123000000000000000e+03,8.900000000000000000e+01,2.034000000000000000e+03,4.916420845624385741e-04,4.477558804710308669e-04
2.124000000000000000e+03,8.900000000000000000e+01,2.035000000000000000e+03,4.914004914004913883e-04,4.477558804710308669e-04
2.125000000000000000e+03,8.900000000000000000e+01,2.036000000000000000e+03,4.911591355599213794e-04,4.477558804710308669e-04
2.126000000000000000e+03,8.900000000000000000e+01,2.037000000000000000e+03,4.909180166912125581e-04,4.477558804710308669e-04
2.127000000000000000e+03,8.900000000000000000e+01,2.038000000000000000e+03,4.906771344455348018e-04,4.477558804710308669e-04
2.128000000000000000e+03,8.900000000000000000e+01,2.039000000000000000e+03,4.904364884747425529e-04,4.477558804710308669e-04
2.129000000000000000e+03,8.900000000000000000e+01,2.040000000000000000e+03,4.901960784313725422e-04,4.477558804710308669e-04
2.130000000000000000e+03,8.900000000000000000e+01,2.041000000000000000e+03,4.899559039686428134e-04,4.477558804710308669e-04
2.131000000000000000e+03,8.900000000000000000e+01,2.042000000000000000e+03,4.897159647404505543e-04,4.477558804710308669e-04
2.132000000000000000e+03,8.900000000000000000e+01,2.043000000000000000e+03,4.894762604013705790e-04,4.477558804710308669e-04
2.133000000000000000e+03,8.900000000000000000e+01,2.044000000000000000e+03,4.892367906066535932e-04,4.477558804710308669e-04
2.134000000000000000e+03,8.900000000000000000e+01,2.045000000000000000e+03,4.889975550122248934e-04,4.477558804710308669e-04
2.135000000000000000e+03,8.900000000000000000e+01,2.046000000000000000e+03,4.887585532746823065e-04,4.477558804710308669e-04
2.136000000000000000e+03,8.900000000000000000e+01,2.047000000000000000e+03,4.885197850512945639e-04,4.477558804710308669e-04
2.137000000000000000e+03,8.900000000000000000e+01,2.048000000000000000e+03,4.882812500000000000e-04,4.477558804710308669e-04
2.138000000000000000e+03,8.900000000000000000e+01,2.049000000000000000e+03,4.880429477794046011e-04,4.477558804710308669e-04
2.139000000000000000e+03,8.900000000000000000e+01,2.050000000000000000e+03,4.878048780487804874e-04,4.477558804710308669e-04
2.140000000000000000e+03,8.900000000000000000e+01,2.051000000000000000e+03,4.875670404680643405e-04,4.477558804710308669e-04
2.141000000000000000e+03,8.900000000000000000e+01,2.052000000000000000e+03,4.873294346978557234e-04,4.477558804710308669e-04
2.142000000000000000e+03,8.900000000000000000e+01,2.053000000000000000e+03,4.870920603994155084e-04,4.477558804710308669e-04
2.143000000000000000e+03,8.900000000000000000e+01,2.054000000000000000e+03,4.868549172346640875e-04,4.477558804710308669e-04
2.144000000000000000e+03,8.900000000000000000e+01,2.055000000000000000e+03,4.866180048661800724e-04,4.477558804710308669e-04
2.145000000000000000e+03,8.900000000000000000e+01,2.056000000000000000e+03,4.863813229571984503e-04,4.477558804710308669e-04
2.146000000000000000e+03,8.900000000000000000e+01,2.057000000000000000e+03,4.861448711716091211e-04,4.477558804710308669e-04
2.147000000000000000e+03,8.900000000000000000e+01,2.058000000000000000e+03,4.859086491739552705e-04,4.477558804710308669e-04
2.148000000000000000e+03,8.900000000000000000e+01,2.059000000000000000e+03,4.856726566294317440e-04,4.477558804710308669e-04
2.149000000000000000e+03,8.900000000000000000e+01,2.060000000000000000e+03,4.854368932038834747e-04,4.477558804710308669e-04
2.150000000000000000e+03,8.900000000000000000e+01,2.061000000000000000e+03,4.852013585638039654e-04,4.477558804710308669e-04
2.151000000000000000e+03,8.900000000000000000e+01,2.062000000000000000e+03,4.849660523763336625e-04,4.477558804710308669e-04
2.152000000000000000e+03,8.900000000000000000e+01,2.063000000000000000e+03,4.847309743092583834e-04,4.477558804710308669e-04
2.153000000000000000e+03,8.900000000000000000e+01,2.064000000000000000e+03,4.844961240310077452e-04,4.477558804710308669e-04
2.154000000000000000e+03,8.900000000000000000e+01,2.065000000000000000e+03,4.842615012106537544e-04,4.477558804710308669e-04
2.155000000000000000e+03,8.900000000000000000e+01,2.066000000000000000e+03,4.840271055179090186e-04,4.477558804710308669e-04
2.156000000000000000e+03,8.900000000000000000e+01,2.067000000000000000e+03,4.837929366231252825e-04,4.477558804710308669e-04
2.157000000000000000e+03,8.900000000000000000e+01,2.068000000000000000e+03,4.835589941972920727e-04,4.477558804710308669e-04
2.158000000000000000e+03,8.900000000000000000e+01,2.069000000000000000e+03,4.833252779120348003e-04,4.477558804710308669e-04
2.159000000000000000e+03,8.900000000000000000e+01,2.070000000000000000e+03,4.830917874396135144e-04,4.477558804710308669e-04
2.160000000000000000e+03,8.900000000000000000e+01,2.071000000000000000e+03,4.828585224529212752e-04,4.477558804710308669e-04
2.161000000000000000e+03,8.900000000000000000e+01,2.072000000000000000e+03,4.826254826254826368e-04,4.477558804710308669e-04
2.162000000000000000e+03,8.900000000000000000e+01,2.073000000000000000e+03,4.823926676314520203e-04,4.477558804710308669e-04
2.163000000000000000e+03,8.900000000000000000e+01,2.074000000000000000e+03,4.821600771456123588e-04,4.477558804710308669e-04
2.164000000000000000e+03,8.900000000000000000e+01,2.075000000000000000e+03,4.819277108433734714e-04,4.477558804710308669e-04
2.165000000000000000e+03,8.900000000000000000e+01,2.076000000000000000e+03,4.816955684007707072e-04,4.477558804710308669e-04
2.166000000000000000e+03,8.900000000000000000e+01,2.077000000000000000e+03,4.814636494944631571e-04,4.477558804710308669e-04
2.167000000000000000e+03,8.900000000000000000e+01,2.078000000000000000e+03,4.812319538017324609e-04,4.477558804710308669e-04
2.168000000000000000e+03,8.900000000000000000e+01,2.079000000000000000e+03,4.810004810004810181e-04,4.477558804710308669e-04
2.169000000000000000e+03,8.900000000000000000e+01,2.080000000000000000e+03,4.807692307692307959e-04,4.477558804710308669e-04
2.170000000000000000e+03,8.900000000000000000e+01,2.081000000000000000e+03,4.805382027871215938e-04,4.477558804710308669e-04
2.171000000000000000e+03,8.900000000000000000e+01,2.082000000000000000e+03,4.803073967339096888e-04,4.477558804710308669e-04
2.172000000000000000e+03,8.900000000000000000e+01,2.083000000000000000e+03,4.800768122899663716e-04,4.477558804710308669e-04
2.173000000000000000e+03,8.900000000000000000e+01,2.084000000000000000e+03,4.798464491362763743e-04,4.477558804710308669e-04
2.174000000000000000e+03,8.900000000000000000e+01,2.085000000000000000e+03,4.796163069544364613e-04,4.477558804710308669e-04
2.175000000000000000e+03,8.900000000000000000e+01,2.086000000000000000e+03,4.793863854266538571e-04,4.477558804710308669e-04
2.176000000000000000e+03,8.900000000000000000e+01,2.087000000000000000e+03,4.791566842357451077e-04,4.477558804710308669e-04
2.177000000000000000e+03,8.900000000000000000e+01,2.088000000000000000e+03,4.789272030651340749e-04,4.477558804710308669e-04
2.178000000000000000e+03,8.900000000000000000e+01,2.089000000000000000e+03,4.786979415988511233e-04,4.477558804710308669e-04
2.179000000000000000e+03,8.900000000000000000e+01,2.090000000000000000e+03,4.784688995215311143e-04,4.477558804710308669e-04
2.180000000000000000e+03,8.900000000000000000e+01,2.091000000000000000e+03,4.782400765184122680e-04,4.477558804710308669e-04
2.181000000000000000e+03,8.900000000000000000e+01,2.092000000000000000e+03,4.780114722753345908e-04,4.477558804710308669e-04
2.182000000000000000e+03,8.900000000000000000e+01,2.093000000000000000e+03,4.777830864787386287e-04,4.477558804710308669e-04
2.183000000000000000e+03,8.900000000000000000e+01,2.094000000000000000e+03,4.775549188156637866e-04,4.477558804710308669e-04
2.184000000000000000e+03,8.900000000000000000e+01,2.095000000000000000e+03,4.773269689737470278e-04,4.477558804710308669e-04
2.185000000000000000e+03,8.900000000000000000e+01,2.096000000000000000e+03,4.770992366412213554e-04,4.477558804710308669e-04
2.186000000000000000e+03,8.900000000000000000e+01,2.097000000000000000e+03,4.768717215069146202e-04,4.477558804710308669e-04
2.187000000000000000e+03,8.900000000000000000e+01,2.098000000000000000e+03,4.766444232602478400e-04,4.477558804710308669e-04
2.188000000000000000e+03,8.900000000000000000e+01,2.099000000000000000e+03,4.764173415912338985e-04,4.477558804710308669e-04
2.189000000000000000e+03,8.900000000000000000e+01,2.100000000000000000e+03,4.761904761904761901e-04,4.477558804710308669e-04
2.190000000000000000e+03,8.900000000000000000e+01,2.101000000000000000e+03,4.759638267491670478e-04,4.477558804710308669e-04
2.191000000000000000e+03,8.900000000000000000e+01,2.102000000000000000e+03,4.757373929590866051e-04,4.477558804710308669e-04
2.192000000000000000e+03,8.900000000000000000e+01,2.103000000000000000e+03,4.755111745126010606e-04,4.477558804710308669e-04
2.193000000000000000e+03,8.900000000000000000e+01,2.104000000000000000e+03,4.752851711026615943e-04,4.477558804710308669e-04
2.194000000000000000e+03,8.900000000000000000e+01,2.105000000000000000e+03,4.750593824228028497e-04,4.477558804710308669e-04
2.195000000000000000e+03,8.900000000000000000e+01,2.106000000000000000e+03,4.748338081671415242e-04,4.477558804710308669e-04
2.196000000000000000e+03,8.900000000000000000e+01,2.107000000000000000e+03,4.746084480303749595e-04,4.477558804710308669e-04
2.197000000000000000e+03,8.900000000000000000e+01,2.108000000000000000e+03,4.743833017077798953e-04,4.477558804710308669e-04
2.198000000000000000e+03,8.900000000000000000e+01,2.109000000000000000e+03,4.741583688952110049e-04,4.477558804710308669e-04
2.199000000000000000e+03,8.900000000000000000e+01,2.110000000000000000e+03,4.739336492890995406e-04,4.477558804710308669e-04
2.200000000000000000e+03,8.900000000000000000e+01,2.111000000000000000e+03,4.737091425864519236e-04,4.477558804710308669e-04
2.201000000000000000e+03,8.900000000000000000e+01,2.112000000000000000e+03,4.734848484848484980e-04,4.477558804710308669e-04
2.202000000000000000e+03,8.900000000000000000e+01,2.113000000000000000e+03,4.732607666824420120e-04,4.477558804710308669e-04
2.203000000000000000e+03,8.900000000000000000e+01,2.114000000000000000e+03,4.730368968779564802e-04,4.477558804710308669e-04
2.204000000000000000e+03,8.900000000000000000e+01,2.115000000000000000e+03,4.728132387706855569e-04,4.477558804710308669e-04
2.205000000000000000e+03,8.900000000000000000e+01,2.116000000000000000e+03,4.725897920604915062e-04,4.477558804710308669e-04
2.206000000000000000e+03,8.900000000000000000e+01,2.117000000000000000e+03,4.723665564478035216e-04,4.477558804710308669e-04
2.207000000000000000e+03,8.900000000000000000e+01,2.118000000000000000e+03,4.721435316336166418e-04,4.477558804710308669e-04
2.208000000000000000e+03,8.900000000000000000e+01,2.119000000000000000e+03,4.719207173194903408e-04,4.477558804710308669e-04
2.209000000000000000e+03,8.900000000000000000e+01,2.120000000000000000e+03,4.716981132075471735e-04,4.477558804710308669e-04
2.210000000000000000e+03,8.900000000000000000e+01,2.121000000000000000e+03,4.714757190004714737e-04,4.477558804710308669e-04
2.211000000000000000e+03,8.900000000000000000e+01,2.122000000000000000e+03,4.712535344015079996e-04,4.477558804710308669e-04
2.212000000000000000e+03,8.900000000000000000e+01,2.123000000000000000e+03,4.710315591144606864e-04,4.477558804710308669e-04
2.213000000000000000e+03,8.900000000000000000e+01,2.124000000000000000e+03,4.708097928436911291e-04,4.477558804710308669e-04
2.214000000000000000e+03,8.900000000000000000e+01,2.125000000000000000e+03,4.705882352941176600e-04,4.477558804710308669e-04
2.215000000000000000e+03,8.900000000000000000e+01,2.126000000000000000e+03,4.703668861712135608e-04,4.477558804710308669e-04
2.216000000000000000e+03,8.900000000000000000e+01,2.127000000000000000e+03,4.701457451810060859e-04,4.477558804710308669e-04
2.217000000000000000e+03,8.900000000000000000e+01,2.128000000000000000e+03,4.699248120300751619e-04,4.477558804710308669e-04
2.218000000000000000e+03,8.900000000000000000e+01,2.129000000000000000e+03,4.697040864255519238e-04,4.477558804710308669e-04
2.219000000000000000e+03,8.900000000000000000e+01,2.130000000000000000e+03,4.694835680751173598e-04,4.477558804710308669e-04
2.220000000000000000e+03,8.900000000000000000e+01,2.131000000000000000e+03,4.692632566870013895e-04,4.477558804710308669e-04
2.221000000000000000e+03,8.900000000000000000e+01,2.132000000000000000e+03,4.690431519699812379e-04,4.477558804710308669e-04
2.222000000000000000e+03,8.900000000000000000e+01,2.133000000000000000e+03,4.688232536333802425e-04,4.477558804710308669e-04
2.223000000000000000e+03,8.900000000000000000e+01,2.134000000000000000e+03,4.686035613870665525e-04,4.477558804710308669e-04
2.224000000000000000e+03,8.900000000000000000e+01,2.135000000000000000e+03,4.683840749414519902e-04,4.477558804710308669e-04
2.225000000000000000e+03,8.900000000000000000e+01,2.136000000000000000e+03,4.681647940074906418e-04,4.477558804710308669e-04
2.226000000000000000e+03,8.900000000000000000e+01,2.137000000000000000e+03,4.679457182966776101e-04,4.477558804710308669e-04
2.227000000000000000e+03,8.900000000000000000e+01,2.138000000000000000e+03,4.677268475210477139e-04,4.477558804710308669e-04
2.228000000000000000e+03,8.900000000000000000e+01,2.139000000000000000e+03,4.675081813931744037e-04,4.477558804710308669e-04
2.229000000000000000e+03,8.900000000000000000e+01,2.140000000000000000e+03,4.672897196261682437e-04,4.477558804710308669e-04
2.230000000000000000e+03,8.900000000000000000e+01,2.141000000000000000e+03,4.670714619336758275e-04,4.477558804710308669e-04
2.231000000000000000e+03,8.900000000000000000e+01,2.142000000000000000e+03,4.668534080298786400e-04,4.477558804710308669e-04
2.232000000000000000e+03,8.900000000000000000e+01,2.143000000000000000e+03,4.666355576294913769e-04,4.477558804710308669e-04
2.233000000000000000e+03,8.900000000000000000e+01,2.144000000000000000e+03,4.664179104477611851e-04,4.477558804710308669e-04
2.234000000000000000e+03,9.000000000000000000e+01,2.144000000000000000e+03,4.664179104477611851e-04,4.105939527606027842e-04
2.235000000000000000e+03,9.000000000000000000e+01,2.145000000000000000e+03,4.662004662004662001e-04,4.105939527606027842e-04
2.236000000000000000e+03,9.000000000000000000e+01,2.146000000000000000e+03,4.659832246039142438e-04,4.105939527606027842e-04
2.237000000000000000e+03,9.000000000000000000e+01,2.147000000000000000e+03,4.657661853749417956e-04,4.105939527606027842e-04
2.238000000000000000e+03,9.000000000000000000e+01,2.148000000000000000e+03,4.655493482309124736e-04,4.105939527606027842e-04
2.239000000000000000e+03,9.000000000000000000e+01,2.149000000000000000e+03,4.653327128897161678e-04,4.105939527606027842e-04
2.240000000000000000e+03,9.000000000000000000e+01,2.150000000000000000e+03,4.651162790697674679e-04,4.105939527606027842e-04
2.241000000000000000e+03,9.000000000000000000e+01,2.151000000000000000e+03,4.649000464900046332e-04,4.105939527606027842e-04
2.242000000000000000e+03,9.000000000000000000e+01,2.152000000000000000e+03,4.646840148698884541e-04,4.105939527606027842e-04
2.243000000000000000e+03,9.000000000000000000e+01,2.153000000000000000e+03,4.644681839294008429e-04,4.105939527606027842e-04
2.244000000000000000e+03,9.000000000000000000e+01,2.154000000000000000e+03,4.642525533890436411e-04,4.105939527606027842e-04
2.245000000000000000e+03,9.000000000000000000e+01,2.155000000000000000e+03,4.640371229698375894e-04,4.105939527606027842e-04
2.246000000000000000e+03,9.000000000000000000e+01,2.156000000000000000e+03,4.638218923933209721e-04,4.105939527606027842e-04
2.247000000000000000e+03,9.000000000000000000e+01,2.157000000000000000e+03,4.636068613815484251e-04,4.105939527606027842e-04
2.248000000000000000e+03,9.000000000000000000e+01,2.158000000000000000e+03,4.633920296570899055e-04,4.105939527606027842e-04
2.249000000000000000e+03,9.000000000000000000e+01,2.159000000000000000e+03,4.631773969430291737e-04,4.105939527606027842e-04
2.250000000000000000e+03,9.000000000000000000e+01,2.160000000000000000e+03,4.629629629629629806e-04,4.105939527606027842e-04
2.251000000000000000e+03,9.000000000000000000e+01,2.161000000000000000e+03,4.627487274409995493e-04,4.105939527606027842e-04
2.252000000000000000e+03,9.000000000000000000e+01,2.162000000000000000e+03,4.625346901017576536e-04,4.105939527606027842e-04
2.253000000000000000e+03,9.000000000000000000e+01,2.163000000000000000e+03,4.623208506703652089e-04,4.105939527606027842e-04
2.254000000000000000e+03,9.000000000000000000e+01,2.164000000000000000e+03,4.621072088724584043e-04,4.105939527606027842e-04
2.255000000000000000e+03,9.000000000000000000e+01,2.165000000000000000e+03,4.618937644341801312e-04,4.105939527606027842e-04
2.256000000000000000e+03,9.000000000000000000e+01,2.166000000000000000e+03,4.616805170821791150e-04,4.105939527606027842e-04
2.257000000000000000e+03,9.000000000000000000e+01,2.167000000000000000e+03,4.614674665436086691e-04,4.105939527606027842e-04
2.258000000000000000e+03,9.000000000000000000e+01,2.168000000000000000e+03,4.612546125461254479e-04,4.105939527606027842e-04
2.259000000000000000e+03,9.000000000000000000e+01,2.169000000000000000e+03,4.610419548178884162e-04,4.105939527606027842e-04
2.260000000000000000e+03,9.000000000000000000e+01,2.170000000000000000e+03,4.608294930875576033e-04,4.105939527606027842e-04
2.261000000000000000e+03,9.000000000000000000e+01,2.171000000000000000e+03,4.606172270842929638e-04,4.105939527606027842e-04
2.262000000000000000e+03,9.000000000000000000e+01,2.172000000000000000e+03,4.604051565377532398e-04,4.105939527606027842e-04
2.263000000000000000e+03,9.000000000000000000e+01,2.173000000000000000e+03,4.601932811780948219e-04,4.105939527606027842e-04
2.264000000000000000e+03,9.000000000000000000e+01,2.174000000000000000e+03,4.599816007359705571e-04,4.105939527606027842e-04
2.265000000000000000e+03,9.000000000000000000e+01,2.175000000000000000e+03,4.597701149425287184e-04,4.105939527606027842e-04
2.266000000000000000e+03,9.000000000000000000e+01,2.176000000000000000e+03,4.595588235294117583e-04,4.105939527606027842e-04
2.267000000000000000e+03,9.000000000000000000e+01,2.177000000000000000e+03,4.593477262287551702e-04,4.105939527606027842e-04
2.268000000000000000e+03,9.000000000000000000e+01,2.178000000000000000e+03,4.591368227731864042e-04,4.105939527606027842e-04
2.269000000000000000e+03,9.000000000000000000e+01,2.179000000000000000e+03,4.589261128958237830e-04,4.105939527606027842e-04
2.270000000000000000e+03,9.000000000000000000e+01,2.180000000000000000e+03,4.587155963302752548e-04,4.105939527606027842e-04
2.271000000000000000e+03,9.000000000000000000e+01,2.181000000000000000e+03,4.585052728106373096e-04,4.105939527606027842e-04
2.272000000000000000e+03,9.000000000000000000e+01,2.182000000000000000e+03,4.582951420714940572e-04,4.105939527606027842e-04
2.273000000000000000e+03,9.000000000000000000e+01,2.183000000000000000e+03,4.580852038479157093e-04,4.105939527606027842e-04
2.274000000000000000e+03,9.000000000000000000e+01,2.184000000000000000e+03,4.578754578754578751e-04,4.105939527606027842e-04
2.275000000000000000e+03,9.000000000000000000e+01,2.185000000000000000e+03,4.576659038901602057e-04,4.105939527606027842e-04
2.276000000000000000e+03,9.000000000000000000e+01,2.186000000000000000e+03,4.574565416285453104e-04,4.105939527606027842e-04
2.277000000000000000e+03,9.000000000000000000e+01,2.187000000000000000e+03,4.572473708276177259e-04,4.105939527606027842e-04
2.278000000000000000e+03,9.000000000000000000e+01,2.188000000000000000e+03,4.570383912248628870e-04,4.105939527606027842e-04
2.279000000000000000e+03,9.000000000000000000e+01,2.189000000000000000e+03,4.568296025582457712e-04,4.105939527606027842e-04
2.280000000000000000e+03,9.000000000000000000e+01,2.190000000000000000e+03,4.566210045662100312e-04,4.105939527606027842e-04
2.281000000000000000e+03,9.000000000000000000e+01,2.191000000000000000e+03,4.564125969876768564e-04,4.105939527606027842e-04
2.282000000000000000e+03,9.000000000000000000e+01,2.192000000000000000e+03,4.562043795620437806e-04,4.105939527606027842e-04
2.283000000000000000e+03,9.000000000000000000e+01,2.193000000000000000e+03,4.559963520291837602e-04,4.105939527606027842e-04
2.284000000000000000e+03,9.000000000000000000e+01,2.194000000000000000e+03,4.557885141294439274e-04,4.105939527606027842e-04
2.285000000000000000e+03,9.000000000000000000e+01,2.195000000000000000e+03,4.555808656036446688e-04,4.105939527606027842e-04
2.286000000000000000e+03,9.000000000000000000e+01,2.196000000000000000e+03,4.553734061930783238e-04,4.105939527606027842e-04
2.287000000000000000e+03,9.000000000000000000e+01,2.197000000000000000e+03,4.551661356395084266e-04,4.105939527606027842e-04
2.288000000000000000e+03,9.000000000000000000e+01,2.198000000000000000e+03,4.549590536851683500e-04,4.105939527606027842e-04
2.289000000000000000e+03,9.000000000000000000e+01,2.199000000000000000e+03,4.547521600727603302e-04,4.105939527606027842e-04
2.290000000000000000e+03,9.000000000000000000e+01,2.200000000000000000e+03,4.545454545454545451e-04,4.105939527606027842e-04
2.291000000000000000e+03,9.000000000000000000e+01,2.201000000000000000e+03,4.543389368468877588e-04,4.105939527606027842e-04
2.292000000000000000e+03,9.000000000000000000e+01,2.202000000000000000e+03,4.541326067211625631e-04,4.105939527606027842e-04
2.293000000000000000e+03,9.000000000000000000e+01,2.203000000000000000e+03,4.539264639128461304e-04,4.105939527606027842e-04
2.294000000000000000e+03,9.000000000000000000e+01,2.204000000000000000e+03,4.537205081669691293e-04,4.105939527606027842e-04
2.295000000000000000e+03,9.000000000000000000e+01,2.205000000000000000e+03,4.535147392290249662e-04,4.105939527606027842e-04
2.296000000000000000e+03,9.000000000000000000e+01,2.206000000000000000e+03,4.533091568449682668e-04,4.105939527606027842e-04
2.297000000000000000e+03,9.000000000000000000e+01,2.207000000000000000e+03,4.531037607612143346e-04,4.105939527606027842e-04
2.298000000000000000e+03,9.000000000000000000e+01,2.208000000000000000e+03,4.528985507246376867e-04,4.105939527606027842e-04
2.299000000000000000e+03,9.000000000000000000e+01,2.209000000000000000e+03,4.526935264825712952e-04,4.105939527606027842e-04
2.300000000000000000e+03,9.000000000000000000e+01,2.210000000000000000e+03,4.524886877828054486e-04,4.105939527606027842e-04
2.301000000000000000e+03,9.000000000000000000e+01,2.211000000000000000e+03,4.522840343735866136e-04,4.105939527606027842e-04
2.302000000000000000e+03,9.000000000000000000e+01,2.212000000000000000e+03,4.520795660036166217e-04,4.105939527606027842e-04
2.303000000000000000e+03,9.000000000000000000e+01,2.213000000000000000e+03,4.518752824220515310e-04,4.105939527606027842e-04
2.304000000000000000e+03,9.000000000000000000e+01,2.214000000000000000e+03,4.516711833785004332e-04,4.105939527606027842e-04
2.305000000000000000e+03,9.000000000000000000e+01,2.215000000000000000e+03,4.514672686230248038e-04,4.105939527606027842e-04
2.306000000000000000e+03,9.000000000000000000e+01,2.216000000000000000e+03,4.512635379061372002e-04,4.105939527606027842e-04
2.307000000000000000e+03,9.000000000000000000e+01,2.217000000000000000e+03,4.510599909788001781e-04,4.105939527606027842e-04
2.308000000000000000e+03,9.000000000000000000e+01,2.218000000000000000e+03,4.508566275924255867e-04,4.105939527606027842e-04
2.309000000000000000e+03,9.000000000000000000e+01,2.219000000000000000e+03,4.506534474988733757e-04,4.105939527606027842e-04
2.310000000000000000e+03,9.000000000000000000e+01,2.220000000000000000e+03,4.504504504504504574e-04,4.105939527606027842e-04
2.311000000000000000e+03,9.000000000000000000e+01,2.221000000000000000e+03,4.502476361999099472e-04,4.105939527606027842e-04
2.312000000000000000e+03,9.000000000000000000e+01,2.222000000000000000e+03,4.500450045004500258e-04,4.105939527606027842e-04
2.313000000000000000e+03,9.000000000000000000e+01,2.223000000000000000e+03,4.498425551057130172e-04,4.105939527606027842e-04
2.314000000000000000e+03,9.000000000000000000e+01,2.224000000000000000e+03,4.496402877697841961e-04,4.105939527606027842e-04
2.315000000000000000e+03,9.000000000000000000e+01,2.225000000000000000e+03,4.494382022471910291e-04,4.105939527606027842e-04
2.316000000000000000e+03,9.000000000000000000e+01,2.226000000000000000e+03,4.492362982929020906e-04,4.105939527606027842e-04
2.317000000000000000e+03,9.000000000000000000e+01,2.227000000000000000e+03,4.490345756623259784e-04,4.105939527606027842e-04
2.318000000000000000e+03,9.000000000000000000e+01,2.228000000000000000e+03,4.488330341113106088e-04,4.105939527606027842e-04
2.319000000000000000e+03,9.000000000000000000e+01,2.229000000000000000e+03,4.486316733961417534e-04,4.105939527606027842e-04
2.320000000000000000e+03,9.000000000000000000e+01,2.230000000000000000e+03,4.484304932735426051e-04,4.105939527606027842e-04
2.321000000000000000e+03,9.000000000000000000e+01,2.231000000000000000e+03,4.482294935006723687e-04,4.105939527606027842e-04
2.322000000000000000e+03,9.000000000000000000e+01,2.232000000000000000e+03,4.480286738351254476e-04,4.105939527606027842e-04
2.323000000000000000e+03,9.000000000000000000e+01,2.233000000000000000e+03,4.478280340349305769e-04,4.105939527606027842e-04
2.324000000000000000e+03,9.000000000000000000e+01,2.234000000000000000e+03,4.476275738585496844e-04,4.105939527606027842e-04
2.325000000000000000e+03,9.000000000000000000e+01,2.235000000000000000e+03,4.474272930648769695e-04,4.105939527606027842e-04
2.326000000000000000e+03,9.000000000000000000e+01,2.236000000000000000e+03,4.472271914132379270e-04,4.105939527606027842e-04
2.327000000000000000e+03,9.000000000000000000e+01,2.237000000000000000e+03,4.470272686633884802e-04,4.105939527606027842e-04
2.328000000000000000e+03,9.000000000000000000e+01,2.238000000000000000e+03,4.468275245755138421e-04,4.105939527606027842e-04
2.329000000000000000e+03,9.000000000000000000e+01,2.239000000000000000e+03,4.466279589102277567e-04,4.105939527606027842e-04
2.330000000000000000e+03,9.000000000000000000e+01,2.240000000000000000e+03,4.464285714285714146e-04,4.105939527606027842e-04
2.331000000000000000e+03,9.000000000000000000e+01,2.241000000000000000e+03,4.462293618920124775e-04,4.105939527606027842e-04
2.332000000000000000e+03,9.000000000000000000e+01,2.242000000000000000e+03,4.460303300624442646e-04,4.105939527606027842e-04
2.333000000000000000e+03,9.000000000000000000e+01,2.243000000000000000e+03,4.458314757021845606e-04,4.105939527606027842e-04
2.334000000000000000e+03,9.000000000000000000e+01,2.244000000000000000e+03,4.456327985739750187e-04,4.105939527606027842e-04
2.335000000000000000e+03,9.000000000000000000e+01,2.245000000000000000e+03,4.454342984409799685e-04,4.105939527606027842e-04
2.336000000000000000e+03,9.000000000000000000e+01,2.246000000000000000e+03,4.452359750667853858e-04,4.105939527606027842e-04
2.337000000000000000e+03,9.000000000000000000e+01,2.247000000000000000e+03,4.450378282153982963e-04,4.105939527606027842e-04
2.338000000000000000e+03,9.000000000000000000e+01,2.248000000000000000e+03,4.448398576512455288e-04,4.105939527606027842e-04
2.339000000000000000e+03,9.000000000000000000e+01,2.249000000000000000e+03,4.446420631391729563e-04,4.105939527606027842e-04
2.340000000000000000e+03,9.000000000000000000e+01,2.250000000000000000e+03,4.444444444444444657e-04,4.105939527606027842e-04
2.341000000000000000e+03,9.000000000000000000e+01,2.251000000000000000e+03,4.442470013327409826e-04,4.105939527606027842e-04
2.342000000000000000e+03,9.000000000000000000e+01,2.252000000000000000e+03,4.440497335701598745e-04,4.105939527606027842e-04
2.343000000000000000e+03,9.000000000000000000e+01,2.253000000000000000e+03,4.438526409232134871e-04,4.105939527606027842e-04
2.344000000000000000e+03,9.000000000000000000e+01,2.254000000000000000e+03,4.436557231588287653e-04,4.105939527606027842e-04
2.345000000000000000e+03,9.000000000000000000e+01,2.255000000000000000e+03,4.434589800443458976e-04,4.105939527606027842e-04
2.346000000000000000e+03,9.000000000000000000e+01,2.256000000000000000e+03,4.432624113475177197e-04,4.105939527606027842e-04
2.347000000000000000e+03,9.000000000000000000e+01,2.257000000000000000e+03,4.430660168365086306e-04,4.105939527606027842e-04
2.348000000000000000e+03,9.000000000000000000e+01,2.258000000000000000e+03,4.428697962798937250e-04,4.105939527606027842e-04
2.349000000000000000e+03,9.000000000000000000e+01,2.259000000000000000e+03,4.426737494466578176e-04,4.105939527606027842e-04
2.350000000000000000e+03,9.000000000000000000e+01,2.260000000000000000e+03,4.424778761061946841e-04,4.105939527606027842e-04
2.351000000000000000e+03,9.000000000000000000e+01,2.261000000000000000e+03,4.422821760283060857e-04,4.105939527606027842e-04
2.352000000000000000e+03,9.000000000000000000e+01,2.262000000000000000e+03,4.420866489832006845e-04,4.105939527606027842e-04
2.353000000000000000e+03,9.000000000000000000e+01,2.263000000000000000e+03,4.418912947414936100e-04,4.105939527606027842e-04
2.354000000000000000e+03,9.000000000000000000e+01,2.264000000000000000e+03,4.416961130742049412e-04,4.105939527606027842e-04
2.355000000000000000e+03,9.000000000000000000e+01,2.265000000000000000e+03,4.415011037527593815e-04,4.105939527606027842e-04
2.356000000000000000e+03,9.000000000000000000e+01,2.266000000000000000e+03,4.413062665489850115e-04,4.105939527606027842e-04
2.357000000000000000e+03,9.000000000000000000e+01,2.267000000000000000e+03,4.411116012351124762e-04,4.105939527606027842e-04
2.358000000000000000e+03,9.000000000000000000e+01,2.268000000000000000e+03,4.409171075837742260e-04,4.105939527606027842e-04
2.359000000000000000e+03,9.000000000000000000e+01,2.269000000000000000e+03,4.407227853680035405e-04,4.105939527606027842e-04
2.360000000000000000e+03,9.000000000000000000e+01,2.270000000000000000e+03,4.405286343612334994e-04,4.105939527606027842e-04
2.361000000000000000e+03,9.000000000000000000e+01,2.271000000000000000e+03,4.403346543372963309e-04,4.105939527606027842e-04
2.362000000000000000e+03,9.000000000000000000e+01,2.272000000000000000e+03,4.401408450704225451e-04,4.105939527606027842e-04
2.363000000000000000e+03,9.000000000000000000e+01,2.273000000000000000e+03,4.399472063352397955e-04,4.105939527606027842e-04
2.364000000000000000e+03,9.000000000000000000e+01,2.274000000000000000e+03,4.397537379067722281e-04,4.105939527606027842e-04
2.365000000000000000e+03,9.000000000000000000e+01,2.275000000000000000e+03,4.395604395604395601e-04,4.105939527606027842e-04
2.366000000000000000e+03,9.000000000000000000e+01,2.276000000000000000e+03,4.393673110720562125e-04,4.105939527606027842e-04
2.367000000000000000e+03,9.000000000000000000e+01,2.277000000000000000e+03,4.391743522178304972e-04,4.105939527606027842e-04
2.368000000000000000e+03,9.000000000000000000e+01,2.278000000000000000e+03,4.389815627743634779e-04,4.105939527606027842e-04
2.369000000000000000e+03,9.000000000000000000e+01,2.279000000000000000e+03,4.387889425186485373e-04,4.105939527606027842e-04
2.370000000000000000e+03,9.000000000000000000e+01,2.280000000000000000e+03,4.385964912280701836e-04,4.105939527606027842e-04
2.371000000000000000e+03,9.000000000000000000e+01,2.281000000000000000e+03,4.384042086804033466e-04,4.105939527606027842e-04
2.372000000000000000e+03,9.000000000000000000e+01,2.282000000000000000e+03,4.382120946538124555e-04,4.105939527606027842e-04
2.373000000000000000e+03,9.000000000000000000e+01,2.283000000000000000e+03,4.380201489268506260e-04,4.105939527606027842e-04
2.374000000000000000e+03,9.000000000000000000e+01,2.284000000000000000e+03,4.378283712784588472e-04,4.105939527606027842e-04
2.375000000000000000e+03,9.000000000000000000e+01,2.285000000000000000e+03,4.376367614879650056e-04,4.105939527606027842e-04
2.376000000000000000e+03,9.000000000000000000e+01,2.286000000000000000e+03,4.374453193350831266e-04,4.105939527606027842e-04
2.377000000000000000e+03,9.000000000000000000e+01,2.287000000000000000e+03,4.372540445999125607e-04,4.105939527606027842e-04
2.378000000000000000e+03,9.000000000000000000e+01,2.288000000000000000e+03,4.370629370629370626e-04,4.105939527606027842e-04
2.379000000000000000e+03,9.000000000000000000e+01,2.289000000000000000e+03,4.368719965050240316e-04,4.105939527606027842e-04
2.380000000000000000e+03,9.000000000000000000e+01,2.290000000000000000e+03,4.366812227074235906e-04,4.105939527606027842e-04
2.381000000000000000e+03,9.000000000000000000e+01,2.291000000000000000e+03,4.364906154517677727e-04,4.105939527606027842e-04
2.382000000000000000e+03,9.000000000000000000e+01,2.292000000000000000e+03,4.363001745200698164e-04,4.105939527606027842e-04
2.383000000000000000e+03,9.000000000000000000e+01,2.293000000000000000e+03,4.361098996947230817e-04,4.105939527606027842e-04
2.384000000000000000e+03,9.000000000000000000e+01,2.294000000000000000e+03,4.359197907585004531e-04,4.105939527606027842e-04
2.385000000000000000e+03,9.000000000000000000e+01,2.295000000000000000e+03,4.357298474945533648e-04,4.105939527606027842e-04
2.386000000000000000e+03,9.000000000000000000e+01,2.296000000000000000e+03,4.355400696864111494e-04,4.105939527606027842e-04
2.387000000000000000e+03,9.000000000000000000e+01,2.297000000000000000e+03,4.353504571179799541e-04,4.105939527606027842e-04
2.388000000000000000e+03,9.000000000000000000e+01,2.298000000000000000e+03,4.351610095735421982e-04,4.105939527606027842e-04
2.389000000000000000e+03,9.000000000000000000e+01,2.299000000000000000e+03,4.349717268377555437e-04,4.105939527606027842e-04
2.390000000000000000e+03,9.000000000000000000e+01,2.300000000000000000e+03,4.347826086956521900e-04,4.105939527606027842e-04
2.391000000000000000e+03,9.000000000000000000e+01,2.301000000000000000e+03,4.345936549326380070e-04,4.105939527606027842e-04
2.392000000000000000e+03,9.000000000000000000e+01,2.302000000000000000e+03,4.344048653344917215e-04,4.105939527606027842e-04
2.393000000000000000e+03,9.000000000000000000e+01,2.303000000000000000e+03,4.342162396873643212e-04,4.105939527606027842e-04
2.394000000000000000e+03,9.000000000000000000e+01,2.304000000000000000e+03,4.340277777777777537e-04,4.105939527606027842e-04
2.395000000000000000e+03,9.000000000000000000e+01,2.305000000000000000e+03,4.338394793926247093e-04,4.105939527606027842e-04
2.396000000000000000e+03,9.000000000000000000e+01,2.306000000000000000e+03,4.336513443191673746e-04,4.105939527606027842e-04
2.397000000000000000e+03,9.000000000000000000e+01,2.307000000000000000e+03,4.334633723450368359e-04,4.105939527606027842e-04
2.398000000000000000e+03,9.000000000000000000e+01,2.308000000000000000e+03,4.332755632582322119e-04,4.105939527606027842e-04
2.399000000000000000e+03,9.000000000000000000e+01,2.309000000000000000e+03,4.330879168471199491e-04,4.105939527606027842e-04
2.400000000000000000e+03,9.000000000000000000e+01,2.310000000000000000e+03,4.329004329004329001e-04,4.105939527606027842e-04
2.401000000000000000e+03,9.000000000000000000e+01,2.311000000000000000e+03,4.327131112072695645e-04,4.105939527606027842e-04
2.402000000000000000e+03,9.000000000000000000e+01,2.312000000000000000e+03,4.325259515570934387e-04,4.105939527606027842e-04
2.403000000000000000e+03,9.000000000000000000e+01,2.313000000000000000e+03,4.323389537397319318e-04,4.105939527606027842e-04
2.404000000000000000e+03,9.000000000000000000e+01,2.314000000000000000e+03,4.321521175453759854e-04,4.105939527606027842e-04
2.405000000000000000e+03,9.000000000000000000e+01,2.315000000000000000e+03,4.319654427645788276e-04,4.105939527606027842e-04
2.406000000000000000e+03,9.000000000000000000e+01,2.316000000000000000e+03,4.317789291882555931e-04,4.105939527606027842e-04
2.407000000000000000e+03,9.000000000000000000e+01,2.317000000000000000e+03,4.315925766076823475e-04,4.105939527606027842e-04
2.408000000000000000e+03,9.000000000000000000e+01,2.318000000000000000e+03,4.314063848144952741e-04,4.105939527606027842e-04
2.409000000000000000e+03,9.000000000000000000e+01,2.319000000000000000e+03,4.312203536006899694e-04,4.105939527606027842e-04
2.410000000000000000e+03,9.000000000000000000e+01,2.320000000000000000e+03,4.310344827586206837e-04,4.105939527606027842e-04
2.411000000000000000e+03,9.000000000000000000e+01,2.321000000000000000e+03,4.308487720809995626e-04,4.105939527606027842e-04
2.412000000000000000e+03,9.000000000000000000e+01,2.322000000000000000e+03,4.306632213608957795e-04,4.105939527606027842e-04
2.413000000000000000e+03,9.000000000000000000e+01,2.323000000000000000e+03,4.304778303917348309e-04,4.105939527606027842e-04
2.414000000000000000e+03,9.000000000000000000e+01,2.324000000000000000e+03,4.302925989672977771e-04,4.105939527606027842e-04
2.415000000000000000e+03,9.000000000000000000e+01,2.325000000000000000e+03,4.301075268817204297e-04,4.105939527606027842e-04
2.416000000000000000e+03,9.000000000000000000e+01,2.326000000000000000e+03,4.299226139294927006e-04,4.105939527606027842e-04
2.417000000000000000e+03,9.000000000000000000e+01,2.327000000000000000e+03,4.297378599054576804e-04,4.105939527606027842e-04
2.418000000000000000e+03,9.000000000000000000e+01,2.328000000000000000e+03,4.295532646048109884e-04,4.105939527606027842e-04
2.419000000000000000e+03,9.000000000000000000e+01,2.329000000000000000e+03,4.293688278231000671e-04,4.105939527606027842e-04
2.420000000000000000e+03,9.000000000000000000e+01,2.330000000000000000e+03,4.291845493562231528e-04,4.105939527606027842e-04
2.421000000000000000e+03,9.000000000000000000e+01,2.331000000000000000e+03,4.290004290004290045e-04,4.105939527606027842e-04
2.422000000000000000e+03,9.000000000000000000e+01,2.332000000000000000e+03,4.288164665523156024e-04,4.105939527606027842e-04
2.423000000000000000e+03,9.000000000000000000e+01,2.333000000000000000e+03,4.286326618088298233e-04,4.105939527606027842e-04
2.424000000000000000e+03,9.000000000000000000e+01,2.334000000000000000e+03,4.284490145672665185e-04,4.105939527606027842e-04
2.425000000000000000e+03,9.000000000000000000e+01,2.335000000000000000e+03,4.282655246252676465e-04,4.105939527606027842e-04
2.426000000000000000e+03,9.000000000000000000e+01,2.336000000000000000e+03,4.280821917808218940e-04,4.105939527606027842e-04
2.427000000000000000e+03,9.000000000000000000e+01,2.337000000000000000e+03,4.278990158322635911e-04,4.105939527606027842e-04
2.428000000000000000e+03,9.000000000000000000e+01,2.338000000000000000e+03,4.277159965782720069e-04,4.105939527606027842e-04
2.429000000000000000e+03,9.000000000000000000e+01,2.339000000000000000e+03,4.275331338178708614e-04,4.105939527606027842e-04
2.430000000000000000e+03,9.000000000000000000e+01,2.340000000000000000e+03,4.273504273504273501e-04,4.105939527606027842e-04
2.431000000000000000e+03,9.000000000000000000e+01,2.341000000000000000e+03,4.271678769756514387e-04,4.105939527606027842e-04
2.432000000000000000e+03,9.000000000000000000e+01,2.342000000000000000e+03,4.269854824935952133e-04,4.105939527606027842e-04
2.433000000000000000e+03,9.000000000000000000e+01,2.343000000000000000e+03,4.268032437046521748e-04,4.105939527606027842e-04
2.434000000000000000e+03,9.000000000000000000e+01,2.344000000000000000e+03,4.266211604095563182e-04,4.105939527606027842e-04
2.435000000000000000e+03,9.000000000000000000e+01,2.345000000000000000e+03,4.264392324093816441e-04,4.105939527606027842e-04
2.436000000000000000e+03,9.100000000000000000e+01,2.345000000000000000e+03,4.264392324093816441e-04,3.765163147968605332e-04
2.437000000000000000e+03,9.100000000000000000e+01,2.346000000000000000e+03,4.262574595055413458e-04,3.765163147968605332e-04
2.438000000000000000e+03,9.100000000000000000e+01,2.347000000000000000e+03,4.260758414997869417e-04,3.765163147968605332e-04
2.439000000000000000e+03,9.100000000000000000e+01,2.348000000000000000e+03,4.258943781942078422e-04,3.765163147968605332e-04
2.440000000000000000e+03,9.100000000000000000e+01,2.349000000000000000e+03,4.257130693912303189e-04,3.765163147968605332e-04
2.441000000000000000e+03,9.100000000000000000e+01,2.350000000000000000e+03,4.255319148936170174e-04,3.765163147968605332e-04
2.442000000000000000e+03,9.100000000000000000e+01,2.351000000000000000e+03,4.253509145044661981e-04,3.765163147968605332e-04
2.443000000000000000e+03,9.100000000000000000e+01,2.352000000000000000e+03,4.251700680272108685e-04,3.765163147968605332e-04
2.444000000000000000e+03,9.100000000000000000e+01,2.353000000000000000e+03,4.249893752656183502e-04,3.765163147968605332e-04
2.445000000000000000e+03,9.100000000000000000e+01,2.354000000000000000e+03,4.248088360237893026e-04,3.765163147968605332e-04
2.446000000000000000e+03,9.100000000000000000e+01,2.355000000000000000e+03,4.246284501061571267e-04,3.765163147968605332e-04
2.447000000000000000e+03,9.100000000000000000e+01,2.356000000000000000e+03,4.244482173174872605e-04,3.765163147968605332e-04
2.448000000000000000e+03,9.100000000000000000e+01,2.357000000000000000e+03,4.242681374628765284e-04,3.765163147968605332e-04
2.449000000000000000e+03,9.100000000000000000e+01,2.358000000000000000e+03,4.240882103477523280e-04,3.765163147968605332e-04
2.450000000000000000e+03,9.100000000000000000e+01,2.359000000000000000e+03,4.239084357778719796e-04,3.765163147968605332e-04
2.451000000000000000e+03,9.100000000000000000e+01,2.360000000000000000e+03,4.237288135593220216e-04,3.765163147968605332e-04
2.452000000000000000e+03,9.100000000000000000e+01,2.361000000000000000e+03,4.235493434985175597e-04,3.765163147968605332e-04
2.453000000000000000e+03,9.100000000000000000e+01,2.362000000000000000e+03,4.233700254022015083e-04,3.765163147968605332e-04
2.454000000000000000e+03,9.100000000000000000e+01,2.363000000000000000e+03,4.231908590774439397e-04,3.765163147968605332e-04
2.455000000000000000e+03,9.100000000000000000e+01,2.364000000000000000e+03,4.230118443316412710e-04,3.765163147968605332e-04
2.456000000000000000e+03,9.100000000000000000e+01,2.365000000000000000e+03,4.228329809725158307e-04,3.765163147968605332e-04
2.457000000000000000e+03,9.100000000000000000e+01,2.366000000000000000e+03,4.226542688081149366e-04,3.765163147968605332e-04
2.458000000000000000e+03,9.100000000000000000e+01,2.367000000000000000e+03,4.224757076468103000e-04,3.765163147968605332e-04
2.459000000000000000e+03,9.100000000000000000e+01,2.368000000000000000e+03,4.222972972972973207e-04,3.765163147968605332e-04
2.460000000000000000e+03,9.100000000000000000e+01,2.369000000000000000e+03,4.221190375685943282e-04,3.765163147968605332e-04
2.461000000000000000e+03,9.100000000000000000e+01,2.370000000000000000e+03,4.219409282700422020e-04,3.765163147968605332e-04
2.462000000000000000e+03,9.100000000000000000e+01,2.371000000000000000e+03,4.217629692113032333e-04,3.765163147968605332e-04
2.463000000000000000e+03,9.100000000000000000e+01,2.372000000000000000e+03,4.215851602023608542e-04,3.765163147968605332e-04
2.464000000000000000e+03,9.100000000000000000e+01,2.373000000000000000e+03,4.214075010535187700e-04,3.765163147968605332e-04
2.465000000000000000e+03,9.100000000000000000e+01,2.374000000000000000e+03,4.212299915754001462e-04,3.765163147968605332e-04
2.466000000000000000e+03,9.100000000000000000e+01,2.375000000000000000e+03,4.210526315789473915e-04,3.765163147968605332e-04
2.467000000000000000e+03,9.100000000000000000e+01,2.376000000000000000e+03,4.208754208754208570e-04,3.765163147968605332e-04
2.468000000000000000e+03,9.100000000000000000e+01,2.377000000000000000e+03,4.206983592763988361e-04,3.765163147968605332e-04
2.469000000000000000e+03,9.100000000000000000e+01,2.378000000000000000e+03,4.205214465937762635e-04,3.765163147968605332e-04
2.470000000000000000e+03,9.100000000000000000e+01,2.379000000000000000e+03,4.203446826397646066e-04,3.765163147968605332e-04
2.471000000000000000e+03,9.100000000000000000e+01,2.380000000000000000e+03,4.201680672268907814e-04,3.765163147968605332e-04
2.472000000000000000e+03,9.100000000000000000e+01,2.381000000000000000e+03,4.199916001679966648e-04,3.765163147968605332e-04
2.473000000000000000e+03,9.100000000000000000e+01,2.382000000000000000e+03,4.198152812762384438e-04,3.765163147968605332e-04
2.474000000000000000e+03,9.100000000000000000e+01,2.383000000000000000e+03,4.196391103650860192e-04,3.765163147968605332e-04
2.475000000000000000e+03,9.100000000000000000e+01,2.384000000000000000e+03,4.194630872483221386e-04,3.765163147968605332e-04
2.476000000000000000e+03,9.100000000000000000e+01,2.385000000000000000e+03,4.192872117400419079e-04,3.765163147968605332e-04
2.477000000000000000e+03,9.100000000000000000e+01,2.386000000000000000e+03,4.191114836546521415e-04,3.765163147968605332e-04
2.478000000000000000e+03,9.100000000000000000e+01,2.387000000000000000e+03,4.189359028068705484e-04,3.765163147968605332e-04
2.479000000000000000e+03,9.100000000000000000e+01,2.388000000000000000e+03,4.187604690117252993e-04,3.765163147968605332e-04
2.480000000000000000e+03,9.100000000000000000e+01,2.389000000000000000e+03,4.185851820845542127e-04,3.765163147968605332e-04
2.481000000000000000e+03,9.100000000000000000e+01,2.390000000000000000e+03,4.184100418410041590e-04,3.765163147968605332e-04
2.482000000000000000e+03,9.100000000000000000e+01,2.391000000000000000e+03,4.182350480970305185e-04,3.765163147968605332e-04
2.483000000000000000e+03,9.100000000000000000e+01,2.392000000000000000e+03,4.180602006688963136e-04,3.765163147968605332e-04
2.484000000000000000e+03,9.100000000000000000e+01,2.393000000000000000e+03,4.178854993731717757e-04,3.765163147968605332e-04
2.485000000000000000e+03,9.100000000000000000e+01,2.394000000000000000e+03,4.177109440267334772e-04,3.765163147968605332e-04
2.486000000000000000e+03,9.100000000000000000e+01,2.395000000000000000e+03,4.175365344467641153e-04,3.765163147968605332e-04
2.487000000000000000e+03,9.100000000000000000e+01,2.396000000000000000e+03,4.173622704507512645e-04,3.765163147968605332e-04
2.488000000000000000e+03,9.100000000000000000e+01,2.397000000000000000e+03,4.171881518564872688e-04,3.765163147968605332e-04
2.489000000000000000e+03,9.100000000000000000e+01,2.398000000000000000e+03,4.170141784820683740e-04,3.765163147968605332e-04
2.490000000000000000e+03,9.100000000000000000e+01,2.399000000000000000e+03,4.168403501458941315e-04,3.765163147968605332e-04
2.491000000000000000e+03,9.100000000000000000e+01,2.400000000000000000e+03,4.166666666666666934e-04,3.765163147968605332e-04
2.492000000000000000e+03,9.100000000000000000e+01,2.401000000000000000e+03,4.164931278633902706e-04,3.765163147968605332e-04
2.493000000000000000e+03,9.100000000000000000e+01,2.402000000000000000e+03,4.163197335553705364e-04,3.765163147968605332e-04
2.494000000000000000e+03,9.100000000000000000e+01,2.403000000000000000e+03,4.161464835622139219e-04,3.765163147968605332e-04
2.495000000000000000e+03,9.100000000000000000e+01,2.404000000000000000e+03,4.159733777038269651e-04,3.765163147968605332e-04
2.496000000000000000e+03,9.100000000000000000e+01,2.405000000000000000e+03,4.158004158004158235e-04,3.765163147968605332e-04
2.497000000000000000e+03,9.100000000000000000e+01,2.406000000000000000e+03,4.156275976724854606e-04,3.765163147968605332e-04
2.498000000000000000e+03,9.100000000000000000e+01,2.407000000000000000e+03,4.154549231408392125e-04,3.765163147968605332e-04
2.499000000000000000e+03,9.100000000000000000e+01,2.408000000000000000e+03,4.152823920265780828e-04,3.765163147968605332e-04
2.500000000000000000e+03,9.100000000000000000e+01,2.409000000000000000e+03,4.151100041511000382e-04,3.765163147968605332e-04
2.501000000000000000e+03,9.100000000000000000e+01,2.410000000000000000e+03,4.149377593360995746e-04,3.765163147968605332e-04
2.502000000000000000e+03,9.100000000000000000e+01,2.411000000000000000e+03,4.147656574035669583e-04,3.765163147968605332e-04
2.503000000000000000e+03,9.100000000000000000e+01,2.412000000000000000e+03,4.145936981757877382e-04,3.765163147968605332e-04
2.504000000000000000e+03,9.100000000000000000e+01,2.413000000000000000e+03,4.144218814753418780e-04,3.765163147968605332e-04
2.505000000000000000e+03,9.100000000000000000e+01,2.414000000000000000e+03,4.142502071251035400e-04,3.765163147968605332e-04
2.506000000000000000e+03,9.100000000000000000e+01,2.415000000000000000e+03,4.140786749482401629e-04,3.765163147968605332e-04
2.507000000000000000e+03,9.100000000000000000e+01,2.416000000000000000e+03,4.139072847682119202e-04,3.765163147968605332e-04
2.508000000000000000e+03,9.100000000000000000e+01,2.417000000000000000e+03,4.137360364087711777e-04,3.765163147968605332e-04
2.509000000000000000e+03,9.100000000000000000e+01,2.418000000000000000e+03,4.135649296939619517e-04,3.765163147968605332e-04
2.510000000000000000e+03,9.100000000000000000e+01,2.419000000000000000e+03,4.133939644481190415e-04,3.765163147968605332e-04
2.511000000000000000e+03,9.100000000000000000e+01,2.420000000000000000e+03,4.132231404958677584e-04,3.765163147968605332e-04
2.512000000000000000e+03,9.100000000000000000e+01,2.421000000000000000e+03,4.130524576621231124e-04,3.765163147968605332e-04
2.513000000000000000e+03,9.100000000000000000e+01,2.422000000000000000e+03,4.128819157720891621e-04,3.765163147968605332e-04
2.514000000000000000e+03,9.100000000000000000e+01,2.423000000000000000e+03,4.127115146512587971e-04,3.765163147968605332e-04
2.515000000000000000e+03,9.100000000000000000e+01,2.424000000000000000e+03,4.125412541254125463e-04,3.765163147968605332e-04
2.516000000000000000e+03,9.100000000000000000e+01,2.425000000000000000e+03,4.123711340206185770e-04,3.765163147968605332e-04
2.517000000000000000e+03,9.100000000000000000e+01,2.426000000000000000e+03,4.122011541632316658e-04,3.765163147968605332e-04
2.518000000000000000e+03,9.100000000000000000e+01,2.427000000000000000e+03,4.120313143798928724e-04,3.765163147968605332e-04
2.519000000000000000e+03,9.100000000000000000e+01,2.428000000000000000e+03,4.118616144975288359e-04,3.765163147968605332e-04
2.520000000000000000e+03,9.100000000000000000e+01,2.429000000000000000e+03,4.116920543433511773e-04,3.765163147968605332e-04
2.521000000000000000e+03,9.100000000000000000e+01,2.430000000000000000e+03,4.115226337448559587e-04,3.765163147968605332e-04
2.522000000000000000e+03,9.100000000000000000e+01,2.431000000000000000e+03,4.113533525298231400e-04,3.765163147968605332e-04
2.523000000000000000e+03,9.100000000000000000e+01,2.432000000000000000e+03,4.111842105263157666e-04,3.765163147968605332e-04
2.524000000000000000e+03,9.100000000000000000e+01,2.433000000000000000e+03,4.110152075626798064e-04,3.765163147968605332e-04
2.525000000000000000e+03,9.100000000000000000e+01,2.434000000000000000e+03,4.108463434675431198e-04,3.765163147968605332e-04
2.526000000000000000e+03,9.100000000000000000e+01,2.435000000000000000e+03,4.106776180698151887e-04,3.765163147968605332e-04
2.527000000000000000e+03,9.100000000000000000e+01,2.436000000000000000e+03,4.105090311986863577e-04,3.765163147968605332e-04
2.528000000000000000e+03,9.100000000000000000e+01,2.437000000000000000e+03,4.103405826836274001e-04,3.765163147968605332e-04
2.529000000000000000e+03,9.100000000000000000e+01,2.438000000000000000e+03,4.101722723543888677e-04,3.765163147968605332e-04
2.530000000000000000e+03,9.100000000000000000e+01,2.439000000000000000e+03,4.100041000410003860e-04,3.765163147968605332e-04
2.531000000000000000e+03,9.100000000000000000e+01,2.440000000000000000e+03,4.098360655737704914e-04,3.765163147968605332e-04
2.532000000000000000e+03,9.100000000000000000e+01,2.441000000000000000e+03,4.096681687832855472e-04,3.765163147968605332e-04
2.533000000000000000e+03,9.100000000000000000e+01,2.442000000000000000e+03,4.095004095004095264e-04,3.765163147968605332e-04
2.534000000000000000e+03,9.100000000000000000e+01,2.443000000000000000e+03,4.093327875562832534e-04,3.765163147968605332e-04
2.535000000000000000e+03,9.100000000000000000e+01,2.444000000000000000e+03,4.091653027823240782e-04,3.765163147968605332e-04
2.536000000000000000e+03,9.100000000000000000e+01,2.445000000000000000e+03,4.089979550102249548e-04,3.765163147968605332e-04
2.537000000000000000e+03,9.100000000000000000e+01,2.446000000000000000e+03,4.088307440719542250e-04,3.765163147968605332e-04
2.538000000000000000e+03,9.100000000000000000e+01,2.447000000000000000e+03,4.086636697997548043e-04,3.765163147968605332e-04
2.539000000000000000e+03,9.100000000000000000e+01,2.448000000000000000e+03,4.084967320261438033e-04,3.765163147968605332e-04
2.540000000000000000e+03,9.100000000000000000e+01,2.449000000000000000e+03,4.083299305839118223e-04,3.765163147968605332e-04
2.541000000000000000e+03,9.100000000000000000e+01,2.450000000000000000e+03,4.081632653061224641e-04,3.765163147968605332e-04
2.542000000000000000e+03,9.100000000000000000e+01,2.451000000000000000e+03,4.079967360261117911e-04,3.765163147968605332e-04
2.543000000000000000e+03,9.100000000000000000e+01,2.452000000000000000e+03,4.078303425774877839e-04,3.765163147968605332e-04
2.544000000000000000e+03,9.100000000000000000e+01,2.453000000000000000e+03,4.076640847941296361e-04,3.765163147968605332e-04
2.545000000000000000e+03,9.100000000000000000e+01,2.454000000000000000e+03,4.074979625101874292e-04,3.765163147968605332e-04
2.546000000000000000e+03,9.100000000000000000e+01,2.455000000000000000e+03,4.073319755600814823e-04,3.765163147968605332e-04
2.547000000000000000e+03,9.100000000000000000e+01,2.456000000000000000e+03,4.071661237785016469e-04,3.765163147968605332e-04
2.548000000000000000e+03,9.100000000000000000e+01,2.457000000000000000e+03,4.070004070004069820e-04,3.765163147968605332e-04
2.549000000000000000e+03,9.100000000000000000e+01,2.458000000000000000e+03,4.068348250610252120e-04,3.765163147968605332e-04
2.550000000000000000e+03,9.100000000000000000e+01,2.459000000000000000e+03,4.066693777958519675e-04,3.765163147968605332e-04
2.551000000000000000e+03,9.100000000000000000e+01,2.460000000000000000e+03,4.065040650406504062e-04,3.765163147968605332e-04
2.552000000000000000e+03,9.100000000000000000e+01,2.461000000000000000e+03,4.063388866314506160e-04,3.765163147968605332e-04
2.553000000000000000e+03,9.100000000000000000e+01,2.462000000000000000e+03,4.061738424045491279e-04,3.765163147968605332e-04
2.554000000000000000e+03,9.100000000000000000e+01,2.463000000000000000e+03,4.060089321965083191e-04,3.765163147968605332e-04
2.555000000000000000e+03,9.100000000000000000e+01,2.464000000000000000e+03,4.058441558441558709e-04,3.765163147968605332e-04
2.556000000000000000e+03,9.100000000000000000e+01,2.465000000000000000e+03,4.056795131845841729e-04,3.765163147968605332e-04
2.557000000000000000e+03,9.100000000000000000e+01,2.466000000000000000e+03,4.055150040551500513e-04,3.765163147968605332e-04
2.558000000000000000e+03,9.100000000000000000e+01,2.467000000000000000e+03,4.053506282934738478e-04,3.765163147968605332e-04
2.559000000000000000e+03,9.100000000000000000e+01,2.468000000000000000e+03,4.051863857374392026e-04,3.765163147968605332e-04
2.560000000000000000e+03,9.100000000000000000e+01,2.469000000000000000e+03,4.050222762251924039e-04,3.765163147968605332e-04
2.561000000000000000e+03,9.100000000000000000e+01,2.470000000000000000e+03,4.048582995951416829e-04,3.765163147968605332e-04
2.562000000000000000e+03,9.100000000000000000e+01,2.471000000000000000e+03,4.046944556859571060e-04,3.765163147968605332e-04
2.563000000000000000e+03,9.100000000000000000e+01,2.472000000000000000e+03,4.045307443365695984e-04,3.765163147968605332e-04
2.564000000000000000e+03,9.100000000000000000e+01,2.473000000000000000e+03,4.043671653861706191e-04,3.765163147968605332e-04
2.565000000000000000e+03,9.100000000000000000e+01,2.474000000000000000e+03,4.042037186742117815e-04,3.765163147968605332e-04
2.566000000000000000e+03,9.100000000000000000e+01,2.475000000000000000e+03,4.040404040404040401e-04,3.765163147968605332e-04
2.567000000000000000e+03,9.100000000000000000e+01,2.476000000000000000e+03,4.038772213247173110e-04,3.765163147968605332e-04
2.568000000000000000e+03,9.100000000000000000e+01,2.477000000000000000e+03,4.037141703673798759e-04,3.765163147968605332e-04
2.569000000000000000e+03,9.100000000000000000e+01,2.478000000000000000e+03,4.035512510088781106e-04,3.765163147968605332e-04
2.570000000000000000e+03,9.100000000000000000e+01,2.479000000000000000e+03,4.033884630899556181e-04,3.765163147968605332e-04
2.571000000000000000e+03,9.100000000000000000e+01,2.480000000000000000e+03,4.032258064516129029e-04,3.765163147968605332e-04
2.572000000000000000e+03,9.100000000000000000e+01,2.481000000000000000e+03,4.030632809351068291e-04,3.765163147968605332e-04
2.573000000000000000e+03,9.100000000000000000e+01,2.482000000000000000e+03,4.029008863819500243e-04,3.765163147968605332e-04
2.574000000000000000e+03,9.100000000000000000e+01,2.483000000000000000e+03,4.027386226339106081e-04,3.765163147968605332e-04
2.575000000000000000e+03,9.100000000000000000e+01,2.484000000000000000e+03,4.025764895330112710e-04,3.765163147968605332e-04
2.576000000000000000e+03,9.100000000000000000e+01,2.485000000000000000e+03,4.024144869215291655e-04,3.765163147968605332e-04
2.577000000000000000e+03,9.100000000000000000e+01,2.486000000000000000e+03,4.022526146419951477e-04,3.765163147968605332e-04
2.578000000000000000e+03,9.100000000000000000e+01,2.487000000000000000e+03,4.020908725371933972e-04,3.765163147968605332e-04
2.579000000000000000e+03,9.100000000000000000e+01,2.488000000000000000e+03,4.019292604501607672e-04,3.765163147968605332e-04
2.580000000000000000e+03,9.100000000000000000e+01,2.489000000000000000e+03,4.017677782241864046e-04,3.765163147968605332e-04
2.581000000000000000e+03,9.100000000000000000e+01,2.490000000000000000e+03,4.016064257028112623e-04,3.765163147968605332e-04
2.582000000000000000e+03,9.100000000000000000e+01,2.491000000000000000e+03,4.014452027298273944e-04,3.765163147968605332e-04
2.583000000000000000e+03,9.100000000000000000e+01,2.492000000000000000e+03,4.012841091492776852e-04,3.765163147968605332e-04
2.584000000000000000e+03,9.100000000000000000e+01,2.493000000000000000e+03,4.011231448054552529e-04,3.765163147968605332e-04
2.585000000000000000e+03,9.100000000000000000e+01,2.494000000000000000e+03,4.009623095429029616e-04,3.765163147968605332e-04
2.586000000000000000e+03,9.100000000000000000e+01,2.495000000000000000e+03,4.008016032064128250e-04,3.765163147968605332e-04
2.587000000000000000e+03,9.100000000000000000e+01,2.496000000000000000e+03,4.006410256410256271e-04,3.765163147968605332e-04
2.588000000000000000e+03,9.100000000000000000e+01,2.497000000000000000e+03,4.004805766920304343e-04,3.765163147968605332e-04
2.589000000000000000e+03,9.100000000000000000e+01,2.498000000000000000e+03,4.003202562049639444e-04,3.765163147968605332e-04
2.590000000000000000e+03,9.100000000000000000e+01,2.499000000000000000e+03,4.001600640256102706e-04,3.765163147968605332e-04
2.591000000000000000e+03,9.100000000000000000e+01,2.500000000000000000e+03,4.000000000000000192e-04,3.765163147968605332e-04
2.592000000000000000e+03,9.100000000000000000e+01,2.501000000000000000e+03,3.998400639744102356e-04,3.765163147968605332e-04
2.593000000000000000e+03,9.100000000000000000e+01,2.502000000000000000e+03,3.996802557953636997e-04,3.765163147968605332e-04
2.594000000000000000e+03,9.100000000000000000e+01,2.503000000000000000e+03,3.995205753096284381e-04,3.765163147968605332e-04
2.595000000000000000e+03,9.100000000000000000e+01,2.504000000000000000e+03,3.993610223642172358e-04,3.765163147968605332e-04
2.596000000000000000e+03,9.100000000000000000e+01,2.505000000000000000e+03,3.992015968063872028e-04,3.765163147968605332e-04
2.597000000000000000e+03,9.100000000000000000e+01,2.506000000000000000e+03,3.990422984836392863e-04,3.765163147968605332e-04
2.598000000000000000e+03,9.100000000000000000e+01,2.507000000000000000e+03,3.988831272437175657e-04,3.765163147968605332e-04
2.599000000000000000e+03,9.100000000000000000e+01,2.508000000000000000e+03,3.987240829346092529e-04,3.765163147968605332e-04
2.600000000000000000e+03,9.100000000000000000e+01,2.509000000000000000e+03,3.985651654045436619e-04,3.765163147968605332e-04
2.601000000000000000e+03,9.100000000000000000e+01,2.510000000000000000e+03,3.984063745019920466e-04,3.765163147968605332e-04
2.602000000000000000e+03,9.100000000000000000e+01,2.511000000000000000e+03,3.982477100756670585e-04,3.765163147968605332e-04
2.603000000000000000e+03,9.100000000000000000e+01,2.512000000000000000e+03,3.980891719745223130e-04,3.765163147968605332e-04
2.604000000000000000e+03,9.100000000000000000e+01,2.513000000000000000e+03,3.979307600477516847e-04,3.765163147968605332e-04
2.605000000000000000e+03,9.100000000000000000e+01,2.514000000000000000e+03,3.977724741447891989e-04,3.765163147968605332e-04
2.606000000000000000e+03,9.100000000000000000e+01,2.515000000000000000e+03,3.976143141153081644e-04,3.765163147968605332e-04
2.607000000000000000e+03,9.100000000000000000e+01,2.516000000000000000e+03,3.974562798092210109e-04,3.765163147968605332e-04
2.608000000000000000e+03,9.100000000000000000e+01,2.517000000000000000e+03,3.972983710766785840e-04,3.765163147968605332e-04
2.609000000000000000e+03,9.100000000000000000e+01,2.518000000000000000e+03,3.971405877680698744e-04,3.765163147968605332e-04
2.610000000000000000e+03,9.100000000000000000e+01,2.519000000000000000e+03,3.969829297340214213e-04,3.765163147968605332e-04
2.611000000000000000e+03,9.100000000000000000e+01,2.520000000000000000e+03,3.968253968253968251e-04,3.765163147968605332e-04
2.612000000000000000e+03,9.100000000000000000e+01,2.521000000000000000e+03,3.966679888932963128e-04,3.765163147968605332e-04
2.613000000000000000e+03,9.100000000000000000e+01,2.522000000000000000e+03,3.965107057890563053e-04,3.765163147968605332e-04
2.614000000000000000e+03,9.100000000000000000e+01,2.523000000000000000e+03,3.963535473642489288e-04,3.765163147968605332e-04
2.615000000000000000e+03,9.100000000000000000e+01,2.524000000000000000e+03,3.961965134706814731e-04,3.765163147968605332e-04
2.616000000000000000e+03,9.100000000000000000e+01,2.525000000000000000e+03,3.960396039603960661e-04,3.765163147968605332e-04
2.617000000000000000e+03,9.100000000000000000e+01,2.526000000000000000e+03,3.958828186856690233e-04,3.765163147968605332e-04
2.618000000000000000e+03,9.100000000000000000e+01,2.527000000000000000e+03,3.957261574990106855e-04,3.765163147968605332e-04
2.619000000000000000e+03,9.100000000000000000e+01,2.528000000000000000e+03,3.955696202531645508e-04,3.765163147968605332e-04
2.620000000000000000e+03,9.100000000000000000e+01,2.529000000000000000e+03,3.954132068011071669e-04,3.765163147968605332e-04
2.621000000000000000e+03,9.100000000000000000e+01,2.530000000000000000e+03,3.952569169960474258e-04,3.765163147968605332e-04
2.622000000000000000e+03,9.100000000000000000e+01,2.531000000000000000e+03,3.951007506914262931e-04,3.765163147968605332e-04
2.623000000000000000e+03,9.100000000000000000e+01,2.532000000000000000e+03,3.949447077409162657e-04,3.765163147968605332e-04
2.624000000000000000e+03,9.100000000000000000e+01,2.533000000000000000e+03,3.947887879984208299e-04,3.765163147968605332e-04
2.625000000000000000e+03,9.100000000000000000e+01,2.534000000000000000e+03,3.946329913180741901e-04,3.765163147968605332e-04
2.626000000000000000e+03,9.100000000000000000e+01,2.535000000000000000e+03,3.944773175542406183e-04,3.765163147968605332e-04
2.627000000000000000e+03,9.100000000000000000e+01,2.536000000000000000e+03,3.943217665615141834e-04,3.765163147968605332e-04
2.628000000000000000e+03,9.100000000000000000e+01,2.537000000000000000e+03,3.941663381947181546e-04,3.765163147968605332e-04
2.629000000000000000e+03,9.100000000000000000e+01,2.538000000000000000e+03,3.940110323089046759e-04,3.765163147968605332e-04
2.630000000000000000e+03,9.100000000000000000e+01,2.539000000000000000e+03,3.938558487593540620e-04,3.765163147968605332e-04
2.631000000000000000e+03,9.100000000000000000e+01,2.540000000000000000e+03,3.937007874015747977e-04,3.765163147968605332e-04
2.632000000000000000e+03,9.100000000000000000e+01,2.541000000000000000e+03,3.935458480913026167e-04,3.765163147968605332e-04
2.633000000000000000e+03,9.100000000000000000e+01,2.542000000000000000e+03,3.933910306845003930e-04,3.765163147968605332e-04
2.634000000000000000e+03,9.100000000000000000e+01,2.543000000000000000e+03,3.932363350373574364e-04,3.765163147968605332e-04
2.635000000000000000e+03,9.100000000000000000e+01,2.544000000000000000e+03,3.930817610062893293e-04,3.765163147968605332e-04
2.636000000000000000e+03,9.100000000000000000e+01,2.545000000000000000e+03,3.929273084479371144e-04,3.765163147968605332e-04
2.637000000000000000e+03,9.100000000000000000e+01,2.546000000000000000e+03,3.927729772191673480e-04,3.765163147968605332e-04
2.638000000000000000e+03,9.100000000000000000e+01,2.547000000000000000e+03,3.926187671770710709e-04,3.765163147968605332e-04
2.639000000000000000e+03,9.100000000000000000e+01,2.548000000000000000e+03,3.924646781789639161e-04,3.765163147968605332e-04
2.640000000000000000e+03,9.100000000000000000e+01,2.549000000000000000e+03,3.923107100823852418e-04,3.765163147968605332e-04
2.641000000000000000e+03,9.100000000000000000e+01,2.550000000000000000e+03,3.921568627450980229e-04,3.765163147968605332e-04
2.642000000000000000e+03,9.100000000000000000e+01,2.551000000000000000e+03,3.920031360250882005e-04,3.765163147968605332e-04
2.643000000000000000e+03,9.100000000000000000e+01,2.552000000000000000e+03,3.918495297805642480e-04,3.765163147968605332e-04
2.644000000000000000e+03,9.100000000000000000e+01,2.553000000000000000e+03,3.916960438699569006e-04,3.765163147968605332e-04
2.645000000000000000e+03,9.100000000000000000e+01,2.554000000000000000e+03,3.915426781519185584e-04,3.765163147968605332e-04
2.646000000000000000e+03,9.100000000000000000e+01,2.555000000000000000e+03,3.913894324853229071e-04,3.765163147968605332e-04
2.647000000000000000e+03,9.100000000000000000e+01,2.556000000000000000e+03,3.912363067292644846e-04,3.765163147968605332e-04
2.648000000000000000e+03,9.100000000000000000e+01,2.557000000000000000e+03,3.910833007430582469e-04,3.765163147968605332e-04
2.649000000000000000e+03,9.100000000000000000e+01,2.558000000000000000e+03,3.909304143862392432e-04,3.765163147968605332e-04
2.650000000000000000e+03,9.100000000000000000e+01,2.559000000000000000e+03,3.907776475185619652e-04,3.765163147968605332e-04
2.651000000000000000e+03,9.100000000000000000e+01,2.560000000000000000e+03,3.906250000000000217e-04,3.765163147968605332e-04
2.652000000000000000e+03,9.100000000000000000e+01,2.561000000000000000e+03,3.904724716907458136e-04,3.765163147968605332e-04
2.653000000000000000e+03,9.100000000000000000e+01,2.562000000000000000e+03,3.903200624512099919e-04,3.765163147968605332e-04
2.654000000000000000e+03,9.100000000000000000e+01,2.563000000000000000e+03,3.901677721420210776e-04,3.765163147968605332e-04
2.655000000000000000e+03,9.100000000000000000e+01,2.564000000000000000e+03,3.900156006240249745e-04,3.765163147968605332e-04
2.656000000000000000e+03,9.200000000000000000e+01,2.564000000000000000e+03,3.900156006240249745e-04,3.452669830012439320e-04
2.657000000000000000e+03,9.200000000000000000e+01,2.565000000000000000e+03,3.898635477582845896e-04,3.452669830012439320e-04
2.658000000000000000e+03,9.200000000000000000e+01,2.566000000000000000e+03,3.897116134060795074e-04,3.452669830012439320e-04
2.659000000000000000e+03,9.200000000000000000e+01,2.567000000000000000e+03,3.895597974289053398e-04,3.452669830012439320e-04
2.660000000000000000e+03,9.200000000000000000e+01,2.568000000000000000e+03,3.894080996884735093e-04,3.452669830012439320e-04
2.661000000000000000e+03,9.200000000000000000e+01,2.569000000000000000e+03,3.892565200467107606e-04,3.452669830012439320e-04
2.662000000000000000e+03,9.200000000000000000e+01,2.570000000000000000e+03,3.891050583657587819e-04,3.452669830012439320e-04
2.663000000000000000e+03,9.200000000000000000e+01,2.571000000000000000e+03,3.889537145079735537e-04,3.452669830012439320e-04
2.664000000000000000e+03,9.200000000000000000e+01,2.572000000000000000e+03,3.888024883359253491e-04,3.452669830012439320e-04
2.665000000000000000e+03,9.200000000000000000e+01,2.573000000000000000e+03,3.886513797123979748e-04,3.452669830012439320e-04
2.666000000000000000e+03,9.200000000000000000e+01,2.574000000000000000e+03,3.885003885003885001e-04,3.452669830012439320e-04
2.667000000000000000e+03,9.200000000000000000e+01,2.575000000000000000e+03,3.883495145631068231e-04,3.452669830012439320e-04
2.668000000000000000e+03,9.200000000000000000e+01,2.576000000000000000e+03,3.881987577639751290e-04,3.452669830012439320e-04
2.669000000000000000e+03,9.200000000000000000e+01,2.577000000000000000e+03,3.880481179666278352e-04,3.452669830012439320e-04
2.670000000000000000e+03,9.200000000000000000e+01,2.578000000000000000e+03,3.878975950349107787e-04,3.452669830012439320e-04
2.671000000000000000e+03,9.200000000000000000e+01,2.579000000000000000e+03,3.877471888328809448e-04,3.452669830012439320e-04
2.672000000000000000e+03,9.200000000000000000e+01,2.580000000000000000e+03,3.875968992248061962e-04,3.452669830012439320e-04
2.673000000000000000e+03,9.200000000000000000e+01,2.581000000000000000e+03,3.874467260751646765e-04,3.452669830012439320e-04
2.674000000000000000e+03,9.200000000000000000e+01,2.582000000000000000e+03,3.872966692486444853e-04,3.452669830012439320e-04
2.675000000000000000e+03,9.200000000000000000e+01,2.583000000000000000e+03,3.871467286101432440e-04,3.452669830012439320e-04
2.676000000000000000e+03,9.200000000000000000e+01,2.584000000000000000e+03,3.869969040247678250e-04,3.452669830012439320e-04
2.677000000000000000e+03,9.200000000000000000e+01,2.585000000000000000e+03,3.868471953578336473e-04,3.452669830012439320e-04
2.678000000000000000e+03,9.200000000000000000e+01,2.586000000000000000e+03,3.866976024748646759e-04,3.452669830012439320e-04
2.679000000000000000e+03,9.200000000000000000e+01,2.587000000000000000e+03,3.865481252415925548e-04,3.452669830012439320e-04
2.680000000000000000e+03,9.200000000000000000e+01,2.588000000000000000e+03,3.863987635239567154e-04,3.452669830012439320e-04
2.681000000000000000e+03,9.200000000000000000e+01,2.589000000000000000e+03,3.862495171881035090e-04,3.452669830012439320e-04
2.682000000000000000e+03,9.200000000000000000e+01,2.590000000000000000e+03,3.861003861003860986e-04,3.452669830012439320e-04
2.683000000000000000e+03,9.200000000000000000e+01,2.591000000000000000e+03,3.859513701273639707e-04,3.452669830012439320e-04
2.684000000000000000e+03,9.200000000000000000e+01,2.592000000000000000e+03,3.858024691358024477e-04,3.452669830012439320e-04
2.685000000000000000e+03,9.200000000000000000e+01,2.593000000000000000e+03,3.856536829926725794e-04,3.452669830012439320e-04
2.686000000000000000e+03,9.200000000000000000e+01,2.594000000000000000e+03,3.855050115651503296e-04,3.452669830012439320e-04
2.687000000000000000e+03,9.200000000000000000e+01,2.595000000000000000e+03,3.853564547206165766e-04,3.452669830012439320e-04
2.688000000000000000e+03,9.200000000000000000e+01,2.596000000000000000e+03,3.852080123266564079e-04,3.452669830012439320e-04
2.689000000000000000e+03,9.200000000000000000e+01,2.597000000000000000e+03,3.850596842510589039e-04,3.452669830012439320e-04
2.690000000000000000e+03,9.200000000000000000e+01,2.598000000000000000e+03,3.849114703618167579e-04,3.452669830012439320e-04
2.691000000000000000e+03,9.200000000000000000e+01,2.599000000000000000e+03,3.847633705271258429e-04,3.452669830012439320e-04
2.692000000000000000e+03,9.200000000000000000e+01,2.600000000000000000e+03,3.846153846153846151e-04,3.452669830012439320e-04
2.693000000000000000e+03,9.200000000000000000e+01,2.601000000000000000e+03,3.844675124951941678e-04,3.452669830012439320e-04
2.694000000000000000e+03,9.200000000000000000e+01,2.602000000000000000e+03,3.843197540353574188e-04,3.452669830012439320e-04
2.695000000000000000e+03,9.200000000000000000e+01,2.603000000000000000e+03,3.841721091048790017e-04,3.452669830012439320e-04
2.696000000000000000e+03,9.200000000000000000e+01,2.604000000000000000e+03,3.840245775729646694e-04,3.452669830012439320e-04
2.697000000000000000e+03,9.200000000000000000e+01,2.605000000000000000e+03,3.838771593090211320e-04,3.452669830012439320e-04
2.698000000000000000e+03,9.200000000000000000e+01,2.606000000000000000e+03,3.837298541826554056e-04,3.452669830012439320e-04
2.699000000000000000e+03,9.200000000000000000e+01,2.607000000000000000e+03,3.835826620636747044e-04,3.452669830012439320e-04
2.700000000000000000e+03,9.200000000000000000e+01,2.608000000000000000e+03,3.834355828220858986e-04,3.452669830012439320e-04
2.701000000000000000e+03,9.200000000000000000e+01,2.609000000000000000e+03,3.832886163280950801e-04,3.452669830012439320e-04
2.702000000000000000e+03,9.200000000000000000e+01,2.610000000000000000e+03,3.831417624521072924e-04,3.452669830012439320e-04
2.703000000000000000e+03,9.200000000000000000e+01,2.611000000000000000e+03,3.829950210647261504e-04,3.452669830012439320e-04
2.704000000000000000e+03,9.200000000000000000e+01,2.612000000000000000e+03,3.828483920367534610e-04,3.452669830012439320e-04
2.705000000000000000e+03,9.200000000000000000e+01,2.613000000000000000e+03,3.827018752391886814e-04,3.452669830012439320e-04
2.706000000000000000e+03,9.200000000000000000e+01,2.614000000000000000e+03,3.825554705432287561e-04,3.452669830012439320e-04
2.707000000000000000e+03,9.200000000000000000e+01,2.615000000000000000e+03,3.824091778202676835e-04,3.452669830012439320e-04
2.708000000000000000e+03,9.200000000000000000e+01,2.616000000000000000e+03,3.822629969418960276e-04,3.452669830012439320e-04
2.709000000000000000e+03,9.200000000000000000e+01,2.617000000000000000e+03,3.821169277799006474e-04,3.452669830012439320e-04
2.710000000000000000e+03,9.200000000000000000e+01,2.618000000000000000e+03,3.819709702062643172e-04,3.452669830012439320e-04
2.711000000000000000e+03,9.200000000000000000e+01,2.619000000000000000e+03,3.818251240931653471e-04,3.452669830012439320e-04
2.712000000000000000e+03,9.200000000000000000e+01,2.620000000000000000e+03,3.816793893129770952e-04,3.452669830012439320e-04
2.713000000000000000e+03,9.200000000000000000e+01,2.621000000000000000e+03,3.815337657382678591e-04,3.452669830012439320e-04
2.714000000000000000e+03,9.200000000000000000e+01,2.622000000000000000e+03,3.813882532418001715e-04,3.452669830012439320e-04
2.715000000000000000e+03,9.200000000000000000e+01,2.623000000000000000e+03,3.812428516965306910e-04,3.452669830012439320e-04
2.716000000000000000e+03,9.200000000000000000e+01,2.624000000000000000e+03,3.810975609756097693e-04,3.452669830012439320e-04
2.717000000000000000e+03,9.200000000000000000e+01,2.625000000000000000e+03,3.809523809523809629e-04,3.452669830012439320e-04
2.718000000000000000e+03,9.200000000000000000e+01,2.626000000000000000e+03,3.808073115003808161e-04,3.452669830012439320e-04
2.719000000000000000e+03,9.200000000000000000e+01,2.627000000000000000e+03,3.806623524933384277e-04,3.452669830012439320e-04
2.720000000000000000e+03,9.200000000000000000e+01,2.628000000000000000e+03,3.805175038051750169e-04,3.452669830012439320e-04
2.721000000000000000e+03,9.200000000000000000e+01,2.629000000000000000e+03,3.803727653100038154e-04,3.452669830012439320e-04
2.722000000000000000e+03,9.200000000000000000e+01,2.630000000000000000e+03,3.802281368821292537e-04,3.452669830012439320e-04
2.723000000000000000e+03,9.200000000000000000e+01,2.631000000000000000e+03,3.800836183960471242e-04,3.452669830012439320e-04
2.724000000000000000e+03,9.200000000000000000e+01,2.632000000000000000e+03,3.799392097264437675e-04,3.452669830012439320e-04
2.725000000000000000e+03,9.200000000000000000e+01,2.633000000000000000e+03,3.797949107481959647e-04,3.452669830012439320e-04
2.726000000000000000e+03,9.200000000000000000e+01,2.634000000000000000e+03,3.796507213363705573e-04,3.452669830012439320e-04
2.727000000000000000e+03,9.200000000000000000e+01,2.635000000000000000e+03,3.795066413662239054e-04,3.452669830012439320e-04
2.728000000000000000e+03,9.200000000000000000e+01,2.636000000000000000e+03,3.793626707132018334e-04,3.452669830012439320e-04
2.729000000000000000e+03,9.200000000000000000e+01,2.637000000000000000e+03,3.792188092529389255e-04,3.452669830012439320e-04
2.730000000000000000e+03,9.200000000000000000e+01,2.638000000000000000e+03,3.790750568612585251e-04,3.452669830012439320e-04
2.731000000000000000e+03,9.200000000000000000e+01,2.639000000000000000e+03,3.789314134141720308e-04,3.452669830012439320e-04
2.732000000000000000e+03,9.200000000000000000e+01,2.640000000000000000e+03,3.787878787878787876e-04,3.452669830012439320e-04
2.733000000000000000e+03,9.200000000000000000e+01,2.641000000000000000e+03,3.786444528587655988e-04,3.452669830012439320e-04
2.734000000000000000e+03,9.200000000000000000e+01,2.642000000000000000e+03,3.785011355034065099e-04,3.452669830012439320e-04
2.735000000000000000e+03,9.200000000000000000e+01,2.643000000000000000e+03,3.783579265985622655e-04,3.452669830012439320e-04
2.736000000000000000e+03,9.200000000000000000e+01,2.644000000000000000e+03,3.782148260211800391e-04,3.452669830012439320e-04
2.737000000000000000e+03,9.200000000000000000e+01,2.645000000000000000e+03,3.780718336483932158e-04,3.452669830012439320e-04
2.738000000000000000e+03,9.200000000000000000e+01,2.646000000000000000e+03,3.779289493575207961e-04,3.452669830012439320e-04
2.739000000000000000e+03,9.200000000000000000e+01,2.647000000000000000e+03,3.777861730260672333e-04,3.452669830012439320e-04
2.740000000000000000e+03,9.200000000000000000e+01,2.648000000000000000e+03,3.776435045317220541e-04,3.452669830012439320e-04
2.741000000000000000e+03,9.200000000000000000e+01,2.649000000000000000e+03,3.775009437523593704e-04,3.452669830012439320e-04
2.742000000000000000e+03,9.200000000000000000e+01,2.650000000000000000e+03,3.773584905660377171e-04,3.452669830012439320e-04
2.743000000000000000e+03,9.200000000000000000e+01,2.651000000000000000e+03,3.772161448509996182e-04,3.452669830012439320e-04
2.744000000000000000e+03,9.200000000000000000e+01,2.652000000000000000e+03,3.770739064856712072e-04,3.452669830012439320e-04
2.745000000000000000e+03,9.200000000000000000e+01,2.653000000000000000e+03,3.769317753486619020e-04,3.452669830012439320e-04
2.746000000000000000e+03,9.200000000000000000e+01,2.654000000000000000e+03,3.767897513187641340e-04,3.452669830012439320e-04
2.747000000000000000e+03,9.200000000000000000e+01,2.655000000000000000e+03,3.766478342749529141e-04,3.452669830012439320e-04
2.748000000000000000e+03,9.200000000000000000e+01,2.656000000000000000e+03,3.765060240963855618e-04,3.452669830012439320e-04
2.749000000000000000e+03,9.200000000000000000e+01,2.657000000000000000e+03,3.763643206624012172e-04,3.452669830012439320e-04
2.750000000000000000e+03,9.200000000000000000e+01,2.658000000000000000e+03,3.762227238525206788e-04,3.452669830012439320e-04
2.751000000000000000e+03,9.200000000000000000e+01,2.659000000000000000e+03,3.760812335464460234e-04,3.452669830012439320e-04
2.752000000000000000e+03,9.200000000000000000e+01,2.660000000000000000e+03,3.759398496240601729e-04,3.452669830012439320e-04
2.753000000000000000e+03,9.200000000000000000e+01,2.661000000000000000e+03,3.757985719654265144e-04,3.452669830012439320e-04
2.754000000000000000e+03,9.200000000000000000e+01,2.662000000000000000e+03,3.756574004507889008e-04,3.452669830012439320e-04
2.755000000000000000e+03,9.200000000000000000e+01,2.663000000000000000e+03,3.755163349605707829e-04,3.452669830012439320e-04
2.756000000000000000e+03,9.200000000000000000e+01,2.664000000000000000e+03,3.753753753753753721e-04,3.452669830012439320e-04
2.757000000000000000e+03,9.200000000000000000e+01,2.665000000000000000e+03,3.752345215759849903e-04,3.452669830012439320e-04
2.758000000000000000e+03,9.200000000000000000e+01,2.666000000000000000e+03,3.750937734433608525e-04,3.452669830012439320e-04
2.759000000000000000e+03,9.200000000000000000e+01,2.667000000000000000e+03,3.749531308586426877e-04,3.452669830012439320e-04
2.760000000000000000e+03,9.200000000000000000e+01,2.668000000000000000e+03,3.748125937031484135e-04,3.452669830012439320e-04
2.761000000000000000e+03,9.200000000000000000e+01,2.669000000000000000e+03,3.746721618583739193e-04,3.452669830012439320e-04
2.762000000000000000e+03,9.200000000000000000e+01,2.670000000000000000e+03,3.745318352059925243e-04,3.452669830012439320e-04
2.763000000000000000e+03,9.200000000000000000e+01,2.671000000000000000e+03,3.743916136278547602e-04,3.452669830012439320e-04
2.764000000000000000e+03,9.200000000000000000e+01,2.672000000000000000e+03,3.742514970059880467e-04,3.452669830012439320e-04
2.765000000000000000e+03,9.200000000000000000e+01,2.673000000000000000e+03,3.741114852225963113e-04,3.452669830012439320e-04
2.766000000000000000e+03,9.200000000000000000e+01,2.674000000000000000e+03,3.739715781600598272e-04,3.452669830012439320e-04
2.767000000000000000e+03,9.200000000000000000e+01,2.675000000000000000e+03,3.738317757009345624e-04,3.452669830012439320e-04
2.768000000000000000e+03,9.200000000000000000e+01,2.676000000000000000e+03,3.736920777279521800e-04,3.452669830012439320e-04
2.769000000000000000e+03,9.200000000000000000e+01,2.677000000000000000e+03,3.735524841240194416e-04,3.452669830012439320e-04
2.770000000000000000e+03,9.200000000000000000e+01,2.678000000000000000e+03,3.734129947722180992e-04,3.452669830012439320e-04
2.771000000000000000e+03,9.200000000000000000e+01,2.679000000000000000e+03,3.732736095558044070e-04,3.452669830012439320e-04
2.772000000000000000e+03,9.200000000000000000e+01,2.680000000000000000e+03,3.731343283582089589e-04,3.452669830012439320e-04
2.773000000000000000e+03,9.200000000000000000e+01,2.681000000000000000e+03,3.729951510630362009e-04,3.452669830012439320e-04
2.774000000000000000e+03,9.200000000000000000e+01,2.682000000000000000e+03,3.728560775540641051e-04,3.452669830012439320e-04
2.775000000000000000e+03,9.200000000000000000e+01,2.683000000000000000e+03,3.727171077152441163e-04,3.452669830012439320e-04
2.776000000000000000e+03,9.200000000000000000e+01,2.684000000000000000e+03,3.725782414307004468e-04,3.452669830012439320e-04
2.777000000000000000e+03,9.200000000000000000e+01,2.685000000000000000e+03,3.724394785847299680e-04,3.452669830012439320e-04
2.778000000000000000e+03,9.200000000000000000e+01,2.686000000000000000e+03,3.723008190618019397e-04,3.452669830012439320e-04
2.779000000000000000e+03,9.200000000000000000e+01,2.687000000000000000e+03,3.721622627465575217e-04,3.452669830012439320e-04
2.780000000000000000e+03,9.200000000000000000e+01,2.688000000000000000e+03,3.720238095238095032e-04,3.452669830012439320e-04
2.781000000000000000e+03,9.200000000000000000e+01,2.689000000000000000e+03,3.718854592785421939e-04,3.452669830012439320e-04
2.782000000000000000e+03,9.200000000000000000e+01,2.690000000000000000e+03,3.717472118959107741e-04,3.452669830012439320e-04
2.783000000000000000e+03,9.200000000000000000e+01,2.691000000000000000e+03,3.716090672612411857e-04,3.452669830012439320e-04
2.784000000000000000e+03,9.200000000000000000e+01,2.692000000000000000e+03,3.714710252600296990e-04,3.452669830012439320e-04
2.785000000000000000e+03,9.200000000000000000e+01,2.693000000000000000e+03,3.713330857779428037e-04,3.452669830012439320e-04
2.786000000000000000e+03,9.200000000000000000e+01,2.694000000000000000e+03,3.711952487008166133e-04,3.452669830012439320e-04
2.787000000000000000e+03,9.200000000000000000e+01,2.695000000000000000e+03,3.710575139146567560e-04,3.452669830012439320e-04
2.788000000000000000e+03,9.200000000000000000e+01,2.696000000000000000e+03,3.709198813056379957e-04,3.452669830012439320e-04
2.789000000000000000e+03,9.200000000000000000e+01,2.697000000000000000e+03,3.707823507601037982e-04,3.452669830012439320e-04
2.790000000000000000e+03,9.200000000000000000e+01,2.698000000000000000e+03,3.706449221645663310e-04,3.452669830012439320e-04
2.791000000000000000e+03,9.200000000000000000e+01,2.699000000000000000e+03,3.705075954057058130e-04,3.452669830012439320e-04
2.792000000000000000e+03,9.200000000000000000e+01,2.700000000000000000e+03,3.703703703703703520e-04,3.452669830012439320e-04
2.793000000000000000e+03,9.200000000000000000e+01,2.701000000000000000e+03,3.702332469455757273e-04,3.452669830012439320e-04
2.794000000000000000e+03,9.200000000000000000e+01,2.702000000000000000e+03,3.700962250185047941e-04,3.452669830012439320e-04
2.795000000000000000e+03,9.200000000000000000e+01,2.703000000000000000e+03,3.699593044765075913e-04,3.452669830012439320e-04
2.796000000000000000e+03,9.200000000000000000e+01,2.704000000000000000e+03,3.698224852071005831e-04,3.452669830012439320e-04
2.797000000000000000e+03,9.200000000000000000e+01,2.705000000000000000e+03,3.696857670979667126e-04,3.452669830012439320e-04
2.798000000000000000e+03,9.200000000000000000e+01,2.706000000000000000e+03,3.695491500369549147e-04,3.452669830012439320e-04
2.799000000000000000e+03,9.200000000000000000e+01,2.707000000000000000e+03,3.694126339120797900e-04,3.452669830012439320e-04
2.800000000000000000e+03,9.200000000000000000e+01,2.708000000000000000e+03,3.692762186115214427e-04,3.452669830012439320e-04
2.801000000000000000e+03,9.200000000000000000e+01,2.709000000000000000e+03,3.691399040236249384e-04,3.452669830012439320e-04
2.802000000000000000e+03,9.200000000000000000e+01,2.710000000000000000e+03,3.690036900369003583e-04,3.452669830012439320e-04
2.803000000000000000e+03,9.200000000000000000e+01,2.711000000000000000e+03,3.688675765400221485e-04,3.452669830012439320e-04
2.804000000000000000e+03,9.200000000000000000e+01,2.712000000000000000e+03,3.687315634218289034e-04,3.452669830012439320e-04
2.805000000000000000e+03,9.200000000000000000e+01,2.713000000000000000e+03,3.685956505713232573e-04,3.452669830012439320e-04
2.806000000000000000e+03,9.200000000000000000e+01,2.714000000000000000e+03,3.684598378776713420e-04,3.452669830012439320e-04
2.807000000000000000e+03,9.200000000000000000e+01,2.715000000000000000e+03,3.683241252302025702e-04,3.452669830012439320e-04
2.808000000000000000e+03,9.200000000000000000e+01,2.716000000000000000e+03,3.681885125184094186e-04,3.452669830012439320e-04
2.809000000000000000e+03,9.200000000000000000e+01,2.717000000000000000e+03,3.680529996319469943e-04,3.452669830012439320e-04
2.810000000000000000e+03,9.200000000000000000e+01,2.718000000000000000e+03,3.679175864606328179e-04,3.452669830012439320e-04
2.811000000000000000e+03,9.200000000000000000e+01,2.719000000000000000e+03,3.677822728944464981e-04,3.452669830012439320e-04
2.812000000000000000e+03,9.200000000000000000e+01,2.720000000000000000e+03,3.676470588235294067e-04,3.452669830012439320e-04
2.813000000000000000e+03,9.200000000000000000e+01,2.721000000000000000e+03,3.675119441381845156e-04,3.452669830012439320e-04
2.814000000000000000e+03,9.200000000000000000e+01,2.722000000000000000e+03,3.673769287288758010e-04,3.452669830012439320e-04
2.815000000000000000e+03,9.200000000000000000e+01,2.723000000000000000e+03,3.672420124862284057e-04,3.452669830012439320e-04
2.816000000000000000e+03,9.200000000000000000e+01,2.724000000000000000e+03,3.671071953010278800e-04,3.452669830012439320e-04
2.817000000000000000e+03,9.200000000000000000e+01,2.725000000000000000e+03,3.669724770642201822e-04,3.452669830012439320e-04
2.818000000000000000e+03,9.200000000000000000e+01,2.726000000000000000e+03,3.668378576669112444e-04,3.452669830012439320e-04
2.819000000000000000e+03,9.200000000000000000e+01,2.727000000000000000e+03,3.667033370003667018e-04,3.452669830012439320e-04
2.820000000000000000e+03,9.200000000000000000e+01,2.728000000000000000e+03,3.665689149560117299e-04,3.452669830012439320e-04
2.821000000000000000e+03,9.200000000000000000e+01,2.729000000000000000e+03,3.664345914254305567e-04,3.452669830012439320e-04
2.822000000000000000e+03,9.200000000000000000e+01,2.730000000000000000e+03,3.663003663003663000e-04,3.452669830012439320e-04
2.823000000000000000e+03,9.200000000000000000e+01,2.731000000000000000e+03,3.661662394727205881e-04,3.452669830012439320e-04
2.824000000000000000e+03,9.200000000000000000e+01,2.732000000000000000e+03,3.660322108345534509e-04,3.452669830012439320e-04
2.825000000000000000e+03,9.200000000000000000e+01,2.733000000000000000e+03,3.658982802780826700e-04,3.452669830012439320e-04
2.826000000000000000e+03,9.200000000000000000e+01,2.734000000000000000e+03,3.657644476956839951e-04,3.452669830012439320e-04
2.827000000000000000e+03,9.200000000000000000e+01,2.735000000000000000e+03,3.656307129798903313e-04,3.452669830012439320e-04
2.828000000000000000e+03,9.200000000000000000e+01,2.736000000000000000e+03,3.654970760233917926e-04,3.452669830012439320e-04
2.829000000000000000e+03,9.200000000000000000e+01,2.737000000000000000e+03,3.653635367190354315e-04,3.452669830012439320e-04
2.830000000000000000e+03,9.200000000000000000e+01,2.738000000000000000e+03,3.652300949598246966e-04,3.452669830012439320e-04
2.831000000000000000e+03,9.200000000000000000e+01,2.739000000000000000e+03,3.650967506389193244e-04,3.452669830012439320e-04
2.832000000000000000e+03,9.200000000000000000e+01,2.740000000000000000e+03,3.649635036496350136e-04,3.452669830012439320e-04
2.833000000000000000e+03,9.200000000000000000e+01,2.741000000000000000e+03,3.648303538854432630e-04,3.452669830012439320e-04
2.834000000000000000e+03,9.200000000000000000e+01,2.742000000000000000e+03,3.646973012399708290e-04,3.452669830012439320e-04
2.835000000000000000e+03,9.200000000000000000e+01,2.743000000000000000e+03,3.645643456069996174e-04,3.452669830012439320e-04
2.836000000000000000e+03,9.200000000000000000e+01,2.744000000000000000e+03,3.644314868804664665e-04,3.452669830012439320e-04
2.837000000000000000e+03,9.200000000000000000e+01,2.745000000000000000e+03,3.642987249544626591e-04,3.452669830012439320e-04
2.838000000000000000e+03,9.200000000000000000e+01,2.746000000000000000e+03,3.641660597232338143e-04,3.452669830012439320e-04
2.839000000000000000e+03,9.200000000000000000e+01,2.747000000000000000e+03,3.640334910811794536e-04,3.452669830012439320e-04
2.840000000000000000e+03,9.200000000000000000e+01,2.748000000000000000e+03,3.639010189228530012e-04,3.452669830012439320e-04
2.841000000000000000e+03,9.200000000000000000e+01,2.749000000000000000e+03,3.637686431429610788e-04,3.452669830012439320e-04
2.842000000000000000e+03,9.200000000000000000e+01,2.750000000000000000e+03,3.636363636363636144e-04,3.452669830012439320e-04
2.843000000000000000e+03,9.200000000000000000e+01,2.751000000000000000e+03,3.635041802980734085e-04,3.452669830012439320e-04
2.844000000000000000e+03,9.200000000000000000e+01,2.752000000000000000e+03,3.633720930232558089e-04,3.452669830012439320e-04
2.845000000000000000e+03,9.200000000000000000e+01,2.753000000000000000e+03,3.632401017072284938e-04,3.452669830012439320e-04
2.846000000000000000e+03,9.200000000000000000e+01,2.754000000000000000e+03,3.631082062454611464e-04,3.452669830012439320e-04
2.847000000000000000e+03,9.200000000000000000e+01,2.755000000000000000e+03,3.629764065335752926e-04,3.452669830012439320e-04
2.848000000000000000e+03,9.200000000000000000e+01,2.756000000000000000e+03,3.628447024673439754e-04,3.452669830012439320e-04
2.849000000000000000e+03,9.200000000000000000e+01,2.757000000000000000e+03,3.627130939426913216e-04,3.452669830012439320e-04
2.850000000000000000e+03,9.200000000000000000e+01,2.758000000000000000e+03,3.625815808556925412e-04,3.452669830012439320e-04
2.851000000000000000e+03,9.200000000000000000e+01,2.759000000000000000e+03,3.624501631025733861e-04,3.452669830012439320e-04
2.852000000000000000e+03,9.200000000000000000e+01,2.760000000000000000e+03,3.623188405797101493e-04,3.452669830012439320e-04
2.853000000000000000e+03,9.200000000000000000e+01,2.761000000000000000e+03,3.621876131836291235e-04,3.452669830012439320e-04
2.854000000000000000e+03,9.200000000000000000e+01,2.762000000000000000e+03,3.620564808110064920e-04,3.452669830012439320e-04
2.855000000000000000e+03,9.200000000000000000e+01,2.763000000000000000e+03,3.619254433586681125e-04,3.452669830012439320e-04
2.856000000000000000e+03,9.200000000000000000e+01,2.764000000000000000e+03,3.617945007235889745e-04,3.452669830012439320e-04
2.857000000000000000e+03,9.200000000000000000e+01,2.765000000000000000e+03,3.616636528028933082e-04,3.452669830012439320e-04
2.858000000000000000e+03,9.200000000000000000e+01,2.766000000000000000e+03,3.615328994938539335e-04,3.452669830012439320e-04
2.859000000000000000e+03,9.200000000000000000e+01,2.767000000000000000e+03,3.614022406938923143e-04,3.452669830012439320e-04
2.860000000000000000e+03,9.200000000000000000e+01,2.768000000000000000e+03,3.612716763005780168e-04,3.452669830012439320e-04
2.861000000000000000e+03,9.200000000000000000e+01,2.769000000000000000e+03,3.611412062116287633e-04,3.452669830012439320e-04
2.862000000000000000e+03,9.200000000000000000e+01,2.770000000000000000e+03,3.610108303249097276e-04,3.452669830012439320e-04
2.863000000000000000e+03,9.200000000000000000e+01,2.771000000000000000e+03,3.608805485384337518e-04,3.452669830012439320e-04
2.864000000000000000e+03,9.200000000000000000e+01,2.772000000000000000e+03,3.607503607503607500e-04,3.452669830012439320e-04
2.865000000000000000e+03,9.200000000000000000e+01,2.773000000000000000e+03,3.606202668589974917e-04,3.452669830012439320e-04
2.866000000000000000e+03,9.200000000000000000e+01,2.774000000000000000e+03,3.604902667627973845e-04,3.452669830012439320e-04
2.867000000000000000e+03,9.200000000000000000e+01,2.775000000000000000e+03,3.603603603603603659e-04,3.452669830012439320e-04
2.868000000000000000e+03,9.200000000000000000e+01,2.776000000000000000e+03,3.602305475504322531e-04,3.452669830012439320e-04
2.869000000000000000e+03,9.200000000000000000e+01,2.777000000000000000e+03,3.601008282319049592e-04,3.452669830012439320e-04
2.870000000000000000e+03,9.200000000000000000e+01,2.778000000000000000e+03,3.599712023038156806e-04,3.452669830012439320e-04
2.871000000000000000e+03,9.200000000000000000e+01,2.779000000000000000e+03,3.598416696653472220e-04,3.452669830012439320e-04
2.872000000000000000e+03,9.200000000000000000e+01,2.780000000000000000e+03,3.597122302158273460e-04,3.452669830012439320e-04
2.873000000000000000e+03,9.200000000000000000e+01,2.781000000000000000e+03,3.595828838547285018e-04,3.452669830012439320e-04
2.874000000000000000e+03,9.200000000000000000e+01,2.782000000000000000e+03,3.594536304816678797e-04,3.452669830012439320e-04
2.875000000000000000e+03,9.200000000000000000e+01,2.783000000000000000e+03,3.593244699964067606e-04,3.452669830012439320e-04
2.876000000000000000e+03,9.200000000000000000e+01,2.784000000000000000e+03,3.591954022988505697e-04,3.452669830012439320e-04
2.877000000000000000e+03,9.200000000000000000e+01,2.785000000000000000e+03,3.590664272890484979e-04,3.452669830012439320e-04
2.878000000000000000e+03,9.200000000000000000e+01,2.786000000000000000e+03,3.589375448671931214e-04,3.452669830012439320e-04
2.879000000000000000e+03,9.200000000000000000e+01,2.787000000000000000e+03,3.588087549336204025e-04,3.452669830012439320e-04
2.880000000000000000e+03,9.200000000000000000e+01,2.788000000000000000e+03,3.586800573888092010e-04,3.452669830012439320e-04
2.881000000000000000e+03,9.200000000000000000e+01,2.789000000000000000e+03,3.585514521333811665e-04,3.452669830012439320e-04
2.882000000000000000e+03,9.200000000000000000e+01,2.790000000000000000e+03,3.584229390681003581e-04,3.452669830012439320e-04
2.883000000000000000e+03,9.200000000000000000e+01,2.791000000000000000e+03,3.582945180938731369e-04,3.452669830012439320e-04
2.884000000000000000e+03,9.200000000000000000e+01,2.792000000000000000e+03,3.581661891117478400e-04,3.452669830012439320e-04
2.885000000000000000e+03,9.200000000000000000e+01,2.793000000000000000e+03,3.580379520229144555e-04,3.452669830012439320e-04
2.886000000000000000e+03,9.200000000000000000e+01,2.794000000000000000e+03,3.579098067287043517e-04,3.452669830012439320e-04
2.887000000000000000e+03,9.200000000000000000e+01,2.795000000000000000e+03,3.577817531305903308e-04,3.452669830012439320e-04
2.888000000000000000e+03,9.200000000000000000e+01,2.796000000000000000e+03,3.576537911301859787e-04,3.452669830012439320e-04
2.889000000000000000e+03,9.200000000000000000e+01,2.797000000000000000e+03,3.575259206292456110e-04,3.452669830012439320e-04
2.890000000000000000e+03,9.200000000000000000e+01,2.798000000000000000e+03,3.573981415296640556e-04,3.452669830012439320e-04
2.891000000000000000e+03,9.200000000000000000e+01,2.799000000000000000e+03,3.572704537334762194e-04,3.452669830012439320e-04
2.892000000000000000e+03,9.200000000000000000e+01,2.800000000000000000e+03,3.571428571428571425e-04,3.452669830012439320e-04
2.893000000000000000e+03,9.200000000000000000e+01,2.801000000000000000e+03,3.570153516601214019e-04,3.452669830012439320e-04
2.894000000000000000e+03,9.200000000000000000e+01,2.802000000000000000e+03,3.568879371877230569e-04,3.452669830012439320e-04
2.895000000000000000e+03,9.200000000000000000e+01,2.803000000000000000e+03,3.567606136282554328e-04,3.452669830012439320e-04
2.896000000000000000e+03,9.200000000000000000e+01,2.804000000000000000e+03,3.566333808844507954e-04,3.452669830012439320e-04
2.897000000000000000e+03,9.300000000000000000e+01,2.804000000000000000e+03,3.566333808844507954e-04,3.166112193972191505e-04
2.898000000000000000e+03,9.300000000000000000e+01,2.805000000000000000e+03,3.565062388591800258e-04,3.166112193972191505e-04
2.899000000000000000e+03,9.300000000000000000e+01,2.806000000000000000e+03,3.563791874554526201e-04,3.166112193972191505e-04
2.900000000000000000e+03,9.300000000000000000e+01,2.807000000000000000e+03,3.562522265764160936e-04,3.166112193972191505e-04
2.901000000000000000e+03,9.300000000000000000e+01,2.808000000000000000e+03,3.561253561253561431e-04,3.166112193972191505e-04
2.902000000000000000e+03,9.300000000000000000e+01,2.809000000000000000e+03,3.559985760056959964e-04,3.166112193972191505e-04
2.903000000000000000e+03,9.300000000000000000e+01,2.810000000000000000e+03,3.558718861209964664e-04,3.166112193972191505e-04
2.904000000000000000e+03,9.300000000000000000e+01,2.811000000000000000e+03,3.557452863749555180e-04,3.166112193972191505e-04
2.905000000000000000e+03,9.300000000000000000e+01,2.812000000000000000e+03,3.556187766714082672e-04,3.166112193972191505e-04
2.906000000000000000e+03,9.300000000000000000e+01,2.813000000000000000e+03,3.554923569143263315e-04,3.166112193972191505e-04
2.907000000000000000e+03,9.300000000000000000e+01,2.814000000000000000e+03,3.553660270078180458e-04,3.166112193972191505e-04
2.908000000000000000e+03,9.300000000000000000e+01,2.815000000000000000e+03,3.552397868561278670e-04,3.166112193972191505e-04
2.909000000000000000e+03,9.300000000000000000e+01,2.816000000000000000e+03,3.551136363636363735e-04,3.166112193972191505e-04
2.910000000000000000e+03,9.300000000000000000e+01,2.817000000000000000e+03,3.549875754348597772e-04,3.166112193972191505e-04
2.911000000000000000e+03,9.300000000000000000e+01,2.818000000000000000e+03,3.548616039744499780e-04,3.166112193972191505e-04
2.912000000000000000e+03,9.300000000000000000e+01,2.819000000000000000e+03,3.547357218871940217e-04,3.166112193972191505e-04
2.913000000000000000e+03,9.300000000000000000e+01,2.820000000000000000e+03,3.546099290780142083e-04,3.166112193972191505e-04
2.914000000000000000e+03,9.300000000000000000e+01,2.821000000000000000e+03,3.544842254519673871e-04,3.166112193972191505e-04
2.915000000000000000e+03,9.300000000000000000e+01,2.822000000000000000e+03,3.543586109142452282e-04,3.166112193972191505e-04
2.916000000000000000e+03,9.300000000000000000e+01,2.823000000000000000e+03,3.542330853701735715e-04,3.166112193972191505e-04
2.917000000000000000e+03,9.300000000000000000e+01,2.824000000000000000e+03,3.541076487252124813e-04,3.166112193972191505e-04
2.918000000000000000e+03,9.300000000000000000e+01,2.825000000000000000e+03,3.539823008849557581e-04,3.166112193972191505e-04
2.919000000000000000e+03,9.300000000000000000e+01,2.826000000000000000e+03,3.538570417551309389e-04,3.166112193972191505e-04
2.920000000000000000e+03,9.300000000000000000e+01,2.827000000000000000e+03,3.537318712415988631e-04,3.166112193972191505e-04
2.921000000000000000e+03,9.300000000000000000e+01,2.828000000000000000e+03,3.536067892503536188e-04,3.166112193972191505e-04
2.922000000000000000e+03,9.300000000000000000e+01,2.829000000000000000e+03,3.534817956875221088e-04,3.166112193972191505e-04
2.923000000000000000e+03,9.300000000000000000e+01,2.830000000000000000e+03,3.533568904593639422e-04,3.166112193972191505e-04
2.924000000000000000e+03,9.300000000000000000e+01,2.831000000000000000e+03,3.532320734722712717e-04,3.166112193972191505e-04
2.925000000000000000e+03,9.300000000000000000e+01,2.832000000000000000e+03,3.531073446327683604e-04,3.166112193972191505e-04
2.926000000000000000e+03,9.300000000000000000e+01,2.833000000000000000e+03,3.529827038475114726e-04,3.166112193972191505e-04
2.927000000000000000e+03,9.300000000000000000e+01,2.834000000000000000e+03,3.528581510232886576e-04,3.166112193972191505e-04
2.928000000000000000e+03,9.300000000000000000e+01,2.835000000000000000e+03,3.527336860670194241e-04,3.166112193972191505e-04
2.929000000000000000e+03,9.300000000000000000e+01,2.836000000000000000e+03,3.526093088857545780e-04,3.166112193972191505e-04
2.930000000000000000e+03,9.300000000000000000e+01,2.837000000000000000e+03,3.524850193866760589e-04,3.166112193972191505e-04
2.931000000000000000e+03,9.300000000000000000e+01,2.838000000000000000e+03,3.523608174770965617e-04,3.166112193972191505e-04
2.932000000000000000e+03,9.300000000000000000e+01,2.839000000000000000e+03,3.522367030644593189e-04,3.166112193972191505e-04
2.933000000000000000e+03,9.300000000000000000e+01,2.840000000000000000e+03,3.521126760563380470e-04,3.166112193972191505e-04
2.934000000000000000e+03,9.300000000000000000e+01,2.841000000000000000e+03,3.519887363604364580e-04,3.166112193972191505e-04
2.935000000000000000e+03,9.300000000000000000e+01,2.842000000000000000e+03,3.518648838845883143e-04,3.166112193972191505e-04
2.936000000000000000e+03,9.300000000000000000e+01,2.843000000000000000e+03,3.517411185367569403e-04,3.166112193972191505e-04
2.937000000000000000e+03,9.300000000000000000e+01,2.844000000000000000e+03,3.516174402250351683e-04,3.166112193972191505e-04
2.938000000000000000e+03,9.300000000000000000e+01,2.845000000000000000e+03,3.514938488576450134e-04,3.166112193972191505e-04
2.939000000000000000e+03,9.300000000000000000e+01,2.846000000000000000e+03,3.513703443429374565e-04,3.166112193972191505e-04
2.940000000000000000e+03,9.300000000000000000e+01,2.847000000000000000e+03,3.512469265893923358e-04,3.166112193972191505e-04
2.941000000000000000e+03,9.300000000000000000e+01,2.848000000000000000e+03,3.511235955056179678e-04,3.166112193972191505e-04
2.942000000000000000e+03,9.300000000000000000e+01,2.849000000000000000e+03,3.510003510003509839e-04,3.166112193972191505e-04
2.943000000000000000e+03,9.300000000000000000e+01,2.850000000000000000e+03,3.508771929824561144e-04,3.166112193972191505e-04
2.944000000000000000e+03,9.300000000000000000e+01,2.851000000000000000e+03,3.507541213609259708e-04,3.166112193972191505e-04
2.945000000000000000e+03,9.300000000000000000e+01,2.852000000000000000e+03,3.506311360448807757e-04,3.166112193972191505e-04
2.946000000000000000e+03,9.300000000000000000e+01,2.853000000000000000e+03,3.505082369435681992e-04,3.166112193972191505e-04
2.947000000000000000e+03,9.300000000000000000e+01,2.854000000000000000e+03,3.503854239663629802e-04,3.166112193972191505e-04
2.948000000000000000e+03,9.300000000000000000e+01,2.855000000000000000e+03,3.502626970227670886e-04,3.166112193972191505e-04
2.949000000000000000e+03,9.300000000000000000e+01,2.856000000000000000e+03,3.501400560224089665e-04,3.166112193972191505e-04
2.950000000000000000e+03,9.300000000000000000e+01,2.857000000000000000e+03,3.500175008750437450e-04,3.166112193972191505e-04
2.951000000000000000e+03,9.300000000000000000e+01,2.858000000000000000e+03,3.498950314905528106e-04,3.166112193972191505e-04
2.952000000000000000e+03,9.300000000000000000e+01,2.859000000000000000e+03,3.497726477789436968e-04,3.166112193972191505e-04
2.953000000000000000e+03,9.300000000000000000e+01,2.860000000000000000e+03,3.496503496503496500e-04,3.166112193972191505e-04
2.954000000000000000e+03,9.300000000000000000e+01,2.861000000000000000e+03,3.495281370150296846e-04,3.166112193972191505e-04
2.955000000000000000e+03,9.300000000000000000e+01,2.862000000000000000e+03,3.494060097833682566e-04,3.166112193972191505e-04
2.956000000000000000e+03,9.300000000000000000e+01,2.863000000000000000e+03,3.492839678658749393e-04,3.166112193972191505e-04
2.957000000000000000e+03,9.300000000000000000e+01,2.864000000000000000e+03,3.491620111731843687e-04,3.166112193972191505e-04
2.958000000000000000e+03,9.300000000000000000e+01,2.865000000000000000e+03,3.490401396160558640e-04,3.166112193972191505e-04
2.959000000000000000e+03,9.300000000000000000e+01,2.866000000000000000e+03,3.489183531053733191e-04,3.166112193972191505e-04
2.960000000000000000e+03,9.300000000000000000e+01,2.867000000000000000e+03,3.487966515521450945e-04,3.166112193972191505e-04
2.961000000000000000e+03,9.300000000000000000e+01,2.868000000000000000e+03,3.486750348675034749e-04,3.166112193972191505e-04
2.962000000000000000e+03,9.300000000000000000e+01,2.869000000000000000e+03,3.485535029627047777e-04,3.166112193972191505e-04
2.963000000000000000e+03,9.300000000000000000e+01,2.870000000000000000e+03,3.484320557491289196e-04,3.166112193972191505e-04
2.964000000000000000e+03,9.300000000000000000e+01,2.871000000000000000e+03,3.483106931382793617e-04,3.166112193972191505e-04
2.965000000000000000e+03,9.300000000000000000e+01,2.872000000000000000e+03,3.481894150417827309e-04,3.166112193972191505e-04
2.966000000000000000e+03,9.300000000000000000e+01,2.873000000000000000e+03,3.480682213713888191e-04,3.166112193972191505e-04
2.967000000000000000e+03,9.300000000000000000e+01,2.874000000000000000e+03,3.479471120389700961e-04,3.166112193972191505e-04
2.968000000000000000e+03,9.300000000000000000e+01,2.875000000000000000e+03,3.478260869565217629e-04,3.166112193972191505e-04
2.969000000000000000e+03,9.300000000000000000e+01,2.876000000000000000e+03,3.477051460361613188e-04,3.166112193972191505e-04
2.970000000000000000e+03,9.300000000000000000e+01,2.877000000000000000e+03,3.475842891901286154e-04,3.166112193972191505e-04
2.971000000000000000e+03,9.300000000000000000e+01,2.878000000000000000e+03,3.474635163307852599e-04,3.166112193972191505e-04
2.972000000000000000e+03,9.300000000000000000e+01,2.879000000000000000e+03,3.473428273706147783e-04,3.166112193972191505e-04
2.973000000000000000e+03,9.300000000000000000e+01,2.880000000000000000e+03,3.472222222222222355e-04,3.166112193972191505e-04
2.974000000000000000e+03,9.300000000000000000e+01,2.881000000000000000e+03,3.471017007983339103e-04,3.166112193972191505e-04
2.975000000000000000e+03,9.300000000000000000e+01,2.882000000000000000e+03,3.469812630117973494e-04,3.166112193972191505e-04
2.976000000000000000e+03,9.300000000000000000e+01,2.883000000000000000e+03,3.468609087755809882e-04,3.166112193972191505e-04
2.977000000000000000e+03,9.300000000000000000e+01,2.884000000000000000e+03,3.467406380027739338e-04,3.166112193972191505e-04
2.978000000000000000e+03,9.300000000000000000e+01,2.885000000000000000e+03,3.466204506065858021e-04,3.166112193972191505e-04
2.979000000000000000e+03,9.300000000000000000e+01,2.886000000000000000e+03,3.465003465003465015e-04,3.166112193972191505e-04
2.980000000000000000e+03,9.300000000000000000e+01,2.887000000000000000e+03,3.463803255975060700e-04,3.166112193972191505e-04
2.981000000000000000e+03,9.300000000000000000e+01,2.888000000000000000e+03,3.462603878116343498e-04,3.166112193972191505e-04
2.982000000000000000e+03,9.300000000000000000e+01,2.889000000000000000e+03,3.461405330564209333e-04,3.166112193972191505e-04
2.983000000000000000e+03,9.300000000000000000e+01,2.890000000000000000e+03,3.460207612456747293e-04,3.166112193972191505e-04
2.984000000000000000e+03,9.300000000000000000e+01,2.891000000000000000e+03,3.459010722933241258e-04,3.166112193972191505e-04
2.985000000000000000e+03,9.300000000000000000e+01,2.892000000000000000e+03,3.457814661134163393e-04,3.166112193972191505e-04
2.986000000000000000e+03,9.300000000000000000e+01,2.893000000000000000e+03,3.456619426201175231e-04,3.166112193972191505e-04
2.987000000000000000e+03,9.300000000000000000e+01,2.894000000000000000e+03,3.455425017277124968e-04,3.166112193972191505e-04
2.988000000000000000e+03,9.300000000000000000e+01,2.895000000000000000e+03,3.454231433506044745e-04,3.166112193972191505e-04
2.989000000000000000e+03,9.300000000000000000e+01,2.896000000000000000e+03,3.453038674033149028e-04,3.166112193972191505e-04
2.990000000000000000e+03,9.300000000000000000e+01,2.897000000000000000e+03,3.451846738004832435e-04,3.166112193972191505e-04
2.991000000000000000e+03,9.300000000000000000e+01,2.898000000000000000e+03,3.450655624568668115e-04,3.166112193972191505e-04
2.992000000000000000e+03,9.300000000000000000e+01,2.899000000000000000e+03,3.449465332873404488e-04,3.166112193972191505e-04
2.993000000000000000e+03,9.300000000000000000e+01,2.900000000000000000e+03,3.448275862068965253e-04,3.166112193972191505e-04
2.994000000000000000e+03,9.300000000000000000e+01,2.901000000000000000e+03,3.447087211306446128e-04,3.166112193972191505e-04
2.995000000000000000e+03,9.300000000000000000e+01,2.902000000000000000e+03,3.445899379738111604e-04,3.166112193972191505e-04
2.996000000000000000e+03,9.300000000000000000e+01,2.903000000000000000e+03,3.444712366517396025e-04,3.166112193972191505e-04
2.997000000000000000e+03,9.300000000000000000e+01,2.904000000000000000e+03,3.443526170798898167e-04,3.166112193972191505e-04
2.998000000000000000e+03,9.300000000000000000e+01,2.905000000000000000e+03,3.442340791738382325e-04,3.166112193972191505e-04
2.999000000000000000e+03,9.300000000000000000e+01,2.906000000000000000e+03,3.441156228492773432e-04,3.166112193972191505e-04
3.000000000000000000e+03,9.300000000000000000e+01,2.907000000000000000e+03,3.439972480220158143e-04,3.166112193972191505e-04
3.001000000000000000e+03,9.300000000000000000e+01,2.908000000000000000e+03,3.438789546079779958e-04,3.166112193972191505e-04
3.002000000000000000e+03,9.300000000000000000e+01,2.909000000000000000e+03,3.437607425232038676e-04,3.166112193972191505e-04
3.003000000000000000e+03,9.300000000000000000e+01,2.910000000000000000e+03,3.436426116838488232e-04,3.166112193972191505e-04
3.004000000000000000e+03,9.300000000000000000e+01,2.911000000000000000e+03,3.435245620061834525e-04,3.166112193972191505e-04
3.005000000000000000e+03,9.300000000000000000e+01,2.912000000000000000e+03,3.434065934065934334e-04,3.166112193972191505e-04
3.006000000000000000e+03,9.300000000000000000e+01,2.913000000000000000e+03,3.432887058015791524e-04,3.166112193972191505e-04
3.007000000000000000e+03,9.300000000000000000e+01,2.914000000000000000e+03,3.431708991077556505e-04,3.166112193972191505e-04
3.008000000000000000e+03,9.300000000000000000e+01,2.915000000000000000e+03,3.430531732418524602e-04,3.166112193972191505e-04
3.009000000000000000e+03,9.300000000000000000e+01,2.916000000000000000e+03,3.429355281207132808e-04,3.166112193972191505e-04
3.010000000000000000e+03,9.300000000000000000e+01,2.917000000000000000e+03,3.428179636612958695e-04,3.166112193972191505e-04
3.011000000000000000e+03,9.300000000000000000e+01,2.918000000000000000e+03,3.427004797806717162e-04,3.166112193972191505e-04
3.012000000000000000e+03,9.300000000000000000e+01,2.919000000000000000e+03,3.425830763960260438e-04,3.166112193972191505e-04
3.013000000000000000e+03,9.300000000000000000e+01,2.920000000000000000e+03,3.424657534246575369e-04,3.166112193972191505e-04
3.014000000000000000e+03,9.300000000000000000e+01,2.921000000000000000e+03,3.423485107839780708e-04,3.166112193972191505e-04
3.015000000000000000e+03,9.300000000000000000e+01,2.922000000000000000e+03,3.422313483915126573e-04,3.166112193972191505e-04
3.016000000000000000e+03,9.300000000000000000e+01,2.923000000000000000e+03,3.421142661648990651e-04,3.166112193972191505e-04
3.017000000000000000e+03,9.300000000000000000e+01,2.924000000000000000e+03,3.419972640218878202e-04,3.166112193972191505e-04
3.018000000000000000e+03,9.300000000000000000e+01,2.925000000000000000e+03,3.418803418803418800e-04,3.166112193972191505e-04
3.019000000000000000e+03,9.300000000000000000e+01,2.926000000000000000e+03,3.417634996582365257e-04,3.166112193972191505e-04
3.020000000000000000e+03,9.300000000000000000e+01,2.927000000000000000e+03,3.416467372736590362e-04,3.166112193972191505e-04
3.021000000000000000e+03,9.300000000000000000e+01,2.928000000000000000e+03,3.415300546448087429e-04,3.166112193972191505e-04
3.022000000000000000e+03,9.300000000000000000e+01,2.929000000000000000e+03,3.414134516899965956e-04,3.166112193972191505e-04
3.023000000000000000e+03,9.300000000000000000e+01,2.930000000000000000e+03,3.412969283276450546e-04,3.166112193972191505e-04
3.024000000000000000e+03,9.300000000000000000e+01,2.931000000000000000e+03,3.411804844762879817e-04,3.166112193972191505e-04
3.025000000000000000e+03,9.300000000000000000e+01,2.932000000000000000e+03,3.410641200545702612e-04,3.166112193972191505e-04
3.026000000000000000e+03,9.300000000000000000e+01,2.933000000000000000e+03,3.409478349812478538e-04,3.166112193972191505e-04
3.027000000000000000e+03,9.300000000000000000e+01,2.934000000000000000e+03,3.408316291751874714e-04,3.166112193972191505e-04
3.028000000000000000e+03,9.300000000000000000e+01,2.935000000000000000e+03,3.407155025553662521e-04,3.166112193972191505e-04
3.029000000000000000e+03,9.300000000000000000e+01,2.936000000000000000e+03,3.405994550408719223e-04,3.166112193972191505e-04
3.030000000000000000e+03,9.300000000000000000e+01,2.937000000000000000e+03,3.404834865509022554e-04,3.166112193972191505e-04
3.031000000000000000e+03,9.300000000000000000e+01,2.938000000000000000e+03,3.403675970047651250e-04,3.166112193972191505e-04
3.032000000000000000e+03,9.300000000000000000e+01,2.939000000000000000e+03,3.402517863218781804e-04,3.166112193972191505e-04
3.033000000000000000e+03,9.300000000000000000e+01,2.940000000000000000e+03,3.401360544217686840e-04,3.166112193972191505e-04
3.034000000000000000e+03,9.300000000000000000e+01,2.941000000000000000e+03,3.400204012240734563e-04,3.166112193972191505e-04
3.035000000000000000e+03,9.300000000000000000e+01,2.942000000000000000e+03,3.399048266485383890e-04,3.166112193972191505e-04
3.036000000000000000e+03,9.300000000000000000e+01,2.943000000000000000e+03,3.397893306150187153e-04,3.166112193972191505e-04
3.037000000000000000e+03,9.300000000000000000e+01,2.944000000000000000e+03,3.396739130434782514e-04,3.166112193972191505e-04
3.038000000000000000e+03,9.300000000000000000e+01,2.945000000000000000e+03,3.395585738539898301e-04,3.166112193972191505e-04
3.039000000000000000e+03,9.300000000000000000e+01,2.946000000000000000e+03,3.394433129667345415e-04,3.166112193972191505e-04
3.040000000000000000e+03,9.300000000000000000e+01,2.947000000000000000e+03,3.393281303020020587e-04,3.166112193972191505e-04
3.041000000000000000e+03,9.300000000000000000e+01,2.948000000000000000e+03,3.392130257801899331e-04,3.166112193972191505e-04
3.042000000000000000e+03,9.300000000000000000e+01,2.949000000000000000e+03,3.390979993218040276e-04,3.166112193972191505e-04
3.043000000000000000e+03,9.300000000000000000e+01,2.950000000000000000e+03,3.389830508474576498e-04,3.166112193972191505e-04
3.044000000000000000e+03,9.300000000000000000e+01,2.951000000000000000e+03,3.388681802778719309e-04,3.166112193972191505e-04
3.045000000000000000e+03,9.300000000000000000e+01,2.952000000000000000e+03,3.387533875338753385e-04,3.166112193972191505e-04
3.046000000000000000e+03,9.300000000000000000e+01,2.953000000000000000e+03,3.386386725364036758e-04,3.166112193972191505e-04
3.047000000000000000e+03,9.300000000000000000e+01,2.954000000000000000e+03,3.385240352064996486e-04,3.166112193972191505e-04
3.048000000000000000e+03,9.300000000000000000e+01,2.955000000000000000e+03,3.384094754653130276e-04,3.166112193972191505e-04
3.049000000000000000e+03,9.300000000000000000e+01,2.956000000000000000e+03,3.382949932341001607e-04,3.166112193972191505e-04
3.050000000000000000e+03,9.300000000000000000e+01,2.957000000000000000e+03,3.381805884342238642e-04,3.166112193972191505e-04
3.051000000000000000e+03,9.300000000000000000e+01,2.958000000000000000e+03,3.380662609871534774e-04,3.166112193972191505e-04
3.052000000000000000e+03,9.300000000000000000e+01,2.959000000000000000e+03,3.379520108144643204e-04,3.166112193972191505e-04
3.053000000000000000e+03,9.300000000000000000e+01,2.960000000000000000e+03,3.378378378378378566e-04,3.166112193972191505e-04
3.054000000000000000e+03,9.300000000000000000e+01,2.961000000000000000e+03,3.377237419790611508e-04,3.166112193972191505e-04
3.055000000000000000e+03,9.300000000000000000e+01,2.962000000000000000e+03,3.376097231600270316e-04,3.166112193972191505e-04
3.056000000000000000e+03,9.300000000000000000e+01,2.963000000000000000e+03,3.374957813027337121e-04,3.166112193972191505e-04
3.057000000000000000e+03,9.300000000000000000e+01,2.964000000000000000e+03,3.373819163292847358e-04,3.166112193972191505e-04
3.058000000000000000e+03,9.300000000000000000e+01,2.965000000000000000e+03,3.372681281618887051e-04,3.166112193972191505e-04
3.059000000000000000e+03,9.300000000000000000e+01,2.966000000000000000e+03,3.371544167228590649e-04,3.166112193972191505e-04
3.060000000000000000e+03,9.300000000000000000e+01,2.967000000000000000e+03,3.370407819346141025e-04,3.166112193972191505e-04
3.061000000000000000e+03,9.300000000000000000e+01,2.968000000000000000e+03,3.369272237196765680e-04,3.166112193972191505e-04
3.062000000000000000e+03,9.300000000000000000e+01,2.969000000000000000e+03,3.368137420006736202e-04,3.166112193972191505e-04
3.063000000000000000e+03,9.300000000000000000e+01,2.970000000000000000e+03,3.367003367003367181e-04,3.166112193972191505e-04
3.064000000000000000e+03,9.300000000000000000e+01,2.971000000000000000e+03,3.365870077415011874e-04,3.166112193972191505e-04
3.065000000000000000e+03,9.300000000000000000e+01,2.972000000000000000e+03,3.364737550471063286e-04,3.166112193972191505e-04
3.066000000000000000e+03,9.300000000000000000e+01,2.973000000000000000e+03,3.363605785401950921e-04,3.166112193972191505e-04
3.067000000000000000e+03,9.300000000000000000e+01,2.974000000000000000e+03,3.362474781439139153e-04,3.166112193972191505e-04
3.068000000000000000e+03,9.300000000000000000e+01,2.975000000000000000e+03,3.361344537815126143e-04,3.166112193972191505e-04
3.069000000000000000e+03,9.300000000000000000e+01,2.976000000000000000e+03,3.360215053763441128e-04,3.166112193972191505e-04
3.070000000000000000e+03,9.300000000000000000e+01,2.977000000000000000e+03,3.359086328518642796e-04,3.166112193972191505e-04
3.071000000000000000e+03,9.300000000000000000e+01,2.978000000000000000e+03,3.357958361316319825e-04,3.166112193972191505e-04
3.072000000000000000e+03,9.300000000000000000e+01,2.979000000000000000e+03,3.356831151393084925e-04,3.166112193972191505e-04
3.073000000000000000e+03,9.300000000000000000e+01,2.980000000000000000e+03,3.355704697986577000e-04,3.166112193972191505e-04
3.074000000000000000e+03,9.300000000000000000e+01,2.981000000000000000e+03,3.354579000335457901e-04,3.166112193972191505e-04
3.075000000000000000e+03,9.300000000000000000e+01,2.982000000000000000e+03,3.353454057679409713e-04,3.166112193972191505e-04
3.076000000000000000e+03,9.300000000000000000e+01,2.983000000000000000e+03,3.352329869259135296e-04,3.166112193972191505e-04
3.077000000000000000e+03,9.300000000000000000e+01,2.984000000000000000e+03,3.351206434316353951e-04,3.166112193972191505e-04
3.078000000000000000e+03,9.300000000000000000e+01,2.985000000000000000e+03,3.350083752093802503e-04,3.166112193972191505e-04
3.079000000000000000e+03,9.300000000000000000e+01,2.986000000000000000e+03,3.348961821835230962e-04,3.166112193972191505e-04
3.080000000000000000e+03,9.300000000000000000e+01,2.987000000000000000e+03,3.347840642785403610e-04,3.166112193972191505e-04
3.081000000000000000e+03,9.300000000000000000e+01,2.988000000000000000e+03,3.346720214190093581e-04,3.166112193972191505e-04
3.082000000000000000e+03,9.300000000000000000e+01,2.989000000000000000e+03,3.345600535296085567e-04,3.166112193972191505e-04
3.083000000000000000e+03,9.300000000000000000e+01,2.990000000000000000e+03,3.344481605351170401e-04,3.166112193972191505e-04
3.084000000000000000e+03,9.300000000000000000e+01,2.991000000000000000e+03,3.343363423604145596e-04,3.166112193972191505e-04
3.085000000000000000e+03,9.300000000000000000e+01,2.992000000000000000e+03,3.342245989304812640e-04,3.166112193972191505e-04
3.086000000000000000e+03,9.300000000000000000e+01,2.993000000000000000e+03,3.341129301703975904e-04,3.166112193972191505e-04
3.087000000000000000e+03,9.300000000000000000e+01,2.994000000000000000e+03,3.340013360053440479e-04,3.166112193972191505e-04
3.088000000000000000e+03,9.300000000000000000e+01,2.995000000000000000e+03,3.338898163606010007e-04,3.166112193972191505e-04
3.089000000000000000e+03,9.300000000000000000e+01,2.996000000000000000e+03,3.337783711615487222e-04,3.166112193972191505e-04
3.090000000000000000e+03,9.300000000000000000e+01,2.997000000000000000e+03,3.336670003336670155e-04,3.166112193972191505e-04
3.091000000000000000e+03,9.300000000000000000e+01,2.998000000000000000e+03,3.335557038025349966e-04,3.166112193972191505e-04
3.092000000000000000e+03,9.300000000000000000e+01,2.999000000000000000e+03,3.334444814938312572e-04,3.166112193972191505e-04
3.093000000000000000e+03,9.300000000000000000e+01,3.000000000000000000e+03,3.333333333333333222e-04,3.166112193972191505e-04
3.094000000000000000e+03,9.300000000000000000e+01,3.001000000000000000e+03,3.332222592469177044e-04,3.166112193972191505e-04
3.095000000000000000e+03,9.300000000000000000e+01,3.002000000000000000e+03,3.331112591605596331e-04,3.166112193972191505e-04
3.096000000000000000e+03,9.300000000000000000e+01,3.003000000000000000e+03,3.330003330003330000e-04,3.166112193972191505e-04
3.097000000000000000e+03,9.300000000000000000e+01,3.004000000000000000e+03,3.328894806924101424e-04,3.166112193972191505e-04
3.098000000000000000e+03,9.300000000000000000e+01,3.005000000000000000e+03,3.327787021630615721e-04,3.166112193972191505e-04
3.099000000000000000e+03,9.300000000000000000e+01,3.006000000000000000e+03,3.326679973386560294e-04,3.166112193972191505e-04
3.100000000000000000e+03,9.300000000000000000e+01,3.007000000000000000e+03,3.325573661456601043e-04,3.166112193972191505e-04
3.101000000000000000e+03,9.300000000000000000e+01,3.008000000000000000e+03,3.324468085106382898e-04,3.166112193972191505e-04
3.102000000000000000e+03,9.300000000000000000e+01,3.009000000000000000e+03,3.323363243602525489e-04,3.166112193972191505e-04
3.103000000000000000e+03,9.300000000000000000e+01,3.010000000000000000e+03,3.322259136212624771e-04,3.166112193972191505e-04
3.104000000000000000e+03,9.300000000000000000e+01,3.011000000000000000e+03,3.321155762205247599e-04,3.166112193972191505e-04
3.105000000000000000e+03,9.300000000000000000e+01,3.012000000000000000e+03,3.320053120849933361e-04,3.166112193972191505e-04
3.106000000000000000e+03,9.300000000000000000e+01,3.013000000000000000e+03,3.318951211417192344e-04,3.166112193972191505e-04
3.107000000000000000e+03,9.300000000000000000e+01,3.014000000000000000e+03,3.317850033178500321e-04,3.166112193972191505e-04
3.108000000000000000e+03,9.300000000000000000e+01,3.015000000000000000e+03,3.316749585406301797e-04,3.166112193972191505e-04
3.109000000000000000e+03,9.300000000000000000e+01,3.016000000000000000e+03,3.315649867374005134e-04,3.166112193972191505e-04
3.110000000000000000e+03,9.300000000000000000e+01,3.017000000000000000e+03,3.314550878355982549e-04,3.166112193972191505e-04
3.111000000000000000e+03,9.300000000000000000e+01,3.018000000000000000e+03,3.313452617627567947e-04,3.166112193972191505e-04
3.112000000000000000e+03,9.300000000000000000e+01,3.019000000000000000e+03,3.312355084465054751e-04,3.166112193972191505e-04
3.113000000000000000e+03,9.300000000000000000e+01,3.020000000000000000e+03,3.311258278145695361e-04,3.166112193972191505e-04
3.114000000000000000e+03,9.300000000000000000e+01,3.021000000000000000e+03,3.310162197947699530e-04,3.166112193972191505e-04
3.115000000000000000e+03,9.300000000000000000e+01,3.022000000000000000e+03,3.309066843150231647e-04,3.166112193972191505e-04
3.116000000000000000e+03,9.300000000000000000e+01,3.023000000000000000e+03,3.307972213033410743e-04,3.166112193972191505e-04
3.117000000000000000e+03,9.300000000000000000e+01,3.024000000000000000e+03,3.306878306878306695e-04,3.166112193972191505e-04
3.118000000000000000e+03,9.300000000000000000e+01,3.025000000000000000e+03,3.305785123966942392e-04,3.166112193972191505e-04
3.119000000000000000e+03,9.300000000000000000e+01,3.026000000000000000e+03,3.304692663582286692e-04,3.166112193972191505e-04
3.120000000000000000e+03,9.300000000000000000e+01,3.027000000000000000e+03,3.303600925008258753e-04,3.166112193972191505e-04
3.121000000000000000e+03,9.300000000000000000e+01,3.028000000000000000e+03,3.302509907529722617e-04,3.166112193972191505e-04
3.122000000000000000e+03,9.300000000000000000e+01,3.029000000000000000e+03,3.301419610432486124e-04,3.166112193972191505e-04
3.123000000000000000e+03,9.300000000000000000e+01,3.030000000000000000e+03,3.300330033003300370e-04,3.166112193972191505e-04
3.124000000000000000e+03,9.300000000000000000e+01,3.031000000000000000e+03,3.299241174529858080e-04,3.166112193972191505e-04
3.125000000000000000e+03,9.300000000000000000e+01,3.032000000000000000e+03,3.298153034300791439e-04,3.166112193972191505e-04
3.126000000000000000e+03,9.300000000000000000e+01,3.033000000000000000e+03,3.297065611605671013e-04,3.166112193972191505e-04
3.127000000000000000e+03,9.300000000000000000e+01,3.034000000000000000e+03,3.295978905735003029e-04,3.166112193972191505e-04
3.128000000000000000e+03,9.300000000000000000e+01,3.035000000000000000e+03,3.294892915980230470e-04,3.166112193972191505e-04
3.129000000000000000e+03,9.300000000000000000e+01,3.036000000000000000e+03,3.293807641633728729e-04,3.166112193972191505e-04
3.130000000000000000e+03,9.300000000000000000e+01,3.037000000000000000e+03,3.292723081988804530e-04,3.166112193972191505e-04
3.131000000000000000e+03,9.300000000000000000e+01,3.038000000000000000e+03,3.291639236339697011e-04,3.166112193972191505e-04
3.132000000000000000e+03,9.300000000000000000e+01,3.039000000000000000e+03,3.290556103981572846e-04,3.166112193972191505e-04
3.133000000000000000e+03,9.300000000000000000e+01,3.040000000000000000e+03,3.289473684210526242e-04,3.166112193972191505e-04
3.134000000000000000e+03,9.300000000000000000e+01,3.041000000000000000e+03,3.288391976323577857e-04,3.166112193972191505e-04
3.135000000000000000e+03,9.300000000000000000e+01,3.042000000000000000e+03,3.287310979618672090e-04,3.166112193972191505e-04
3.136000000000000000e+03,9.300000000000000000e+01,3.043000000000000000e+03,3.286230693394676539e-04,3.166112193972191505e-04
3.137000000000000000e+03,9.300000000000000000e+01,3.044000000000000000e+03,3.285151116951379830e-04,3.166112193972191505e-04
3.138000000000000000e+03,9.300000000000000000e+01,3.045000000000000000e+03,3.284072249589491078e-04,3.166112193972191505e-04
3.139000000000000000e+03,9.300000000000000000e+01,3.046000000000000000e+03,3.282994090610636632e-04,3.166112193972191505e-04
3.140000000000000000e+03,9.300000000000000000e+01,3.047000000000000000e+03,3.281916639317361160e-04,3.166112193972191505e-04
3.141000000000000000e+03,9.300000000000000000e+01,3.048000000000000000e+03,3.280839895013123314e-04,3.166112193972191505e-04
3.142000000000000000e+03,9.300000000000000000e+01,3.049000000000000000e+03,3.279763857002295727e-04,3.166112193972191505e-04
3.143000000000000000e+03,9.300000000000000000e+01,3.050000000000000000e+03,3.278688524590163932e-04,3.166112193972191505e-04
3.144000000000000000e+03,9.300000000000000000e+01,3.051000000000000000e+03,3.277613897082923646e-04,3.166112193972191505e-04
3.145000000000000000e+03,9.300000000000000000e+01,3.052000000000000000e+03,3.276539973787680237e-04,3.166112193972191505e-04
3.146000000000000000e+03,9.300000000000000000e+01,3.053000000000000000e+03,3.275466754012446545e-04,3.166112193972191505e-04
3.147000000000000000e+03,9.300000000000000000e+01,3.054000000000000000e+03,3.274394237066142891e-04,3.166112193972191505e-04
3.148000000000000000e+03,9.300000000000000000e+01,3.055000000000000000e+03,3.273322422258592734e-04,3.166112193972191505e-04
3.149000000000000000e+03,9.300000000000000000e+01,3.056000000000000000e+03,3.272251308900523759e-04,3.166112193972191505e-04
3.150000000000000000e+03,9.300000000000000000e+01,3.057000000000000000e+03,3.271180896303565707e-04,3.166112193972191505e-04
3.151000000000000000e+03,9.300000000000000000e+01,3.058000000000000000e+03,3.270111183780248748e-04,3.166112193972191505e-04
3.152000000000000000e+03,9.300000000000000000e+01,3.059000000000000000e+03,3.269042170644001315e-04,3.166112193972191505e-04
3.153000000000000000e+03,9.300000000000000000e+01,3.060000000000000000e+03,3.267973856209150101e-04,3.166112193972191505e-04
3.154000000000000000e+03,9.300000000000000000e+01,3.061000000000000000e+03,3.266906239790917893e-04,3.166112193972191505e-04
3.155000000000000000e+03,9.300000000000000000e+01,3.062000000000000000e+03,3.265839320705421402e-04,3.166112193972191505e-04
3.156000000000000000e+03,9.300000000000000000e+01,3.063000000000000000e+03,3.264773098269670181e-04,3.166112193972191505e-04
3.157000000000000000e+03,9.300000000000000000e+01,3.064000000000000000e+03,3.263707571801566622e-04,3.166112193972191505e-04
3.158000000000000000e+03,9.300000000000000000e+01,3.065000000000000000e+03,3.262642740619902163e-04,3.166112193972191505e-04
3.159000000000000000e+03,9.400000000000000000e+01,3.065000000000000000e+03,3.262642740619902163e-04,2.903337683112111882e-04
3.160000000000000000e+03,9.400000000000000000e+01,3.066000000000000000e+03,3.261578604044357288e-04,2.903337683112111882e-04
3.161000000000000000e+03,9.400000000000000000e+01,3.067000000000000000e+03,3.260515161395500443e-04,2.903337683112111882e-04
3.162000000000000000e+03,9.400000000000000000e+01,3.068000000000000000e+03,3.259452411994784781e-04,2.903337683112111882e-04
3.163000000000000000e+03,9.400000000000000000e+01,3.069000000000000000e+03,3.258390355164548710e-04,2.903337683112111882e-04
3.164000000000000000e+03,9.400000000000000000e+01,3.070000000000000000e+03,3.257328990228013175e-04,2.903337683112111882e-04
3.165000000000000000e+03,9.400000000000000000e+01,3.071000000000000000e+03,3.256268316509280578e-04,2.903337683112111882e-04
3.166000000000000000e+03,9.400000000000000000e+01,3.072000000000000000e+03,3.255208333333333153e-04,2.903337683112111882e-04
3.167000000000000000e+03,9.400000000000000000e+01,3.073000000000000000e+03,3.254149040026032961e-04,2.903337683112111882e-04
3.168000000000000000e+03,9.400000000000000000e+01,3.074000000000000000e+03,3.253090435914118644e-04,2.903337683112111882e-04
3.169000000000000000e+03,9.400000000000000000e+01,3.075000000000000000e+03,3.252032520325203249e-04,2.903337683112111882e-04
3.170000000000000000e+03,9.400000000000000000e+01,3.076000000000000000e+03,3.250975292587776405e-04,2.903337683112111882e-04
3.171000000000000000e+03,9.400000000000000000e+01,3.077000000000000000e+03,3.249918752031199435e-04,2.903337683112111882e-04
3.172000000000000000e+03,9.400000000000000000e+01,3.078000000000000000e+03,3.248862897985704823e-04,2.903337683112111882e-04
3.173000000000000000e+03,9.400000000000000000e+01,3.079000000000000000e+03,3.247807729782396747e-04,2.903337683112111882e-04
3.174000000000000000e+03,9.400000000000000000e+01,3.080000000000000000e+03,3.246753246753246750e-04,2.903337683112111882e-04
3.175000000000000000e+03,9.400000000000000000e+01,3.081000000000000000e+03,3.245699448231093736e-04,2.903337683112111882e-04
3.176000000000000000e+03,9.400000000000000000e+01,3.082000000000000000e+03,3.244646333549642886e-04,2.903337683112111882e-04
3.177000000000000000e+03,9.400000000000000000e+01,3.083000000000000000e+03,3.243593902043464031e-04,2.903337683112111882e-04
3.178000000000000000e+03,9.400000000000000000e+01,3.084000000000000000e+03,3.242542153047989488e-04,2.903337683112111882e-04
3.179000000000000000e+03,9.400000000000000000e+01,3.085000000000000000e+03,3.241491085899513513e-04,2.903337683112111882e-04
3.180000000000000000e+03,9.400000000000000000e+01,3.086000000000000000e+03,3.240440699935191217e-04,2.903337683112111882e-04
3.181000000000000000e+03,9.400000000000000000e+01,3.087000000000000000e+03,3.239390994493035318e-04,2.903337683112111882e-04
3.182000000000000000e+03,9.400000000000000000e+01,3.088000000000000000e+03,3.238341968911917219e-04,2.903337683112111882e-04
3.183000000000000000e+03,9.400000000000000000e+01,3.089000000000000000e+03,3.237293622531563762e-04,2.903337683112111882e-04
3.184000000000000000e+03,9.400000000000000000e+01,3.090000000000000000e+03,3.236245954692556679e-04,2.903337683112111882e-04
3.185000000000000000e+03,9.400000000000000000e+01,3.091000000000000000e+03,3.235198964736331513e-04,2.903337683112111882e-04
3.186000000000000000e+03,9.400000000000000000e+01,3.092000000000000000e+03,3.234152652005174906e-04,2.903337683112111882e-04
3.187000000000000000e+03,9.400000000000000000e+01,3.093000000000000000e+03,3.233107015842224597e-04,2.903337683112111882e-04
3.188000000000000000e+03,9.400000000000000000e+01,3.094000000000000000e+03,3.232062055591467258e-04,2.903337683112111882e-04
3.189000000000000000e+03,9.400000000000000000e+01,3.095000000000000000e+03,3.231017770597738488e-04,2.903337683112111882e-04
3.190000000000000000e+03,9.400000000000000000e+01,3.096000000000000000e+03,3.229974160206718482e-04,2.903337683112111882e-04
3.191000000000000000e+03,9.400000000000000000e+01,3.097000000000000000e+03,3.228931223764933654e-04,2.903337683112111882e-04
3.192000000000000000e+03,9.400000000000000000e+01,3.098000000000000000e+03,3.227888960619754470e-04,2.903337683112111882e-04
3.193000000000000000e+03,9.400000000000000000e+01,3.099000000000000000e+03,3.226847370119393277e-04,2.903337683112111882e-04
3.194000000000000000e+03,9.400000000000000000e+01,3.100000000000000000e+03,3.225806451612903223e-04,2.903337683112111882e-04
3.195000000000000000e+03,9.400000000000000000e+01,3.101000000000000000e+03,3.224766204450177170e-04,2.903337683112111882e-04
3.196000000000000000e+03,9.400000000000000000e+01,3.102000000000000000e+03,3.223726627981947151e-04,2.903337683112111882e-04
3.197000000000000000e+03,9.400000000000000000e+01,3.103000000000000000e+03,3.222687721559781122e-04,2.903337683112111882e-04
3.198000000000000000e+03,9.400000000000000000e+01,3.104000000000000000e+03,3.221649484536082413e-04,2.903337683112111882e-04
3.199000000000000000e+03,9.400000000000000000e+01,3.105000000000000000e+03,3.220611916264090276e-04,2.903337683112111882e-04
3.200000000000000000e+03,9.400000000000000000e+01,3.106000000000000000e+03,3.219575016097875005e-04,2.903337683112111882e-04
3.201000000000000000e+03,9.400000000000000000e+01,3.107000000000000000e+03,3.218538783392340102e-04,2.903337683112111882e-04
3.202000000000000000e+03,9.400000000000000000e+01,3.108000000000000000e+03,3.217503217503217398e-04,2.903337683112111882e-04
3.203000000000000000e+03,9.400000000000000000e+01,3.109000000000000000e+03,3.216468317787069767e-04,2.903337683112111882e-04
3.204000000000000000e+03,9.400000000000000000e+01,3.110000000000000000e+03,3.215434083601286246e-04,2.903337683112111882e-04
3.205000000000000000e+03,9.400000000000000000e+01,3.111000000000000000e+03,3.214400514304082031e-04,2.903337683112111882e-04
3.206000000000000000e+03,9.400000000000000000e+01,3.112000000000000000e+03,3.213367609254498482e-04,2.903337683112111882e-04
3.207000000000000000e+03,9.400000000000000000e+01,3.113000000000000000e+03,3.212335367812399868e-04,2.903337683112111882e-04
3.208000000000000000e+03,9.400000000000000000e+01,3.114000000000000000e+03,3.211303789338471200e-04,2.903337683112111882e-04
3.209000000000000000e+03,9.400000000000000000e+01,3.115000000000000000e+03,3.210272873194221482e-04,2.903337683112111882e-04
3.210000000000000000e+03,9.400000000000000000e+01,3.116000000000000000e+03,3.209242618741976662e-04,2.903337683112111882e-04
3.211000000000000000e+03,9.400000000000000000e+01,3.117000000000000000e+03,3.208213025344882892e-04,2.903337683112111882e-04
3.212000000000000000e+03,9.400000000000000000e+01,3.118000000000000000e+03,3.207184092366901639e-04,2.903337683112111882e-04
3.213000000000000000e+03,9.400000000000000000e+01,3.119000000000000000e+03,3.206155819172811861e-04,2.903337683112111882e-04
3.214000000000000000e+03,9.400000000000000000e+01,3.120000000000000000e+03,3.205128205128205125e-04,2.903337683112111882e-04
3.215000000000000000e+03,9.400000000000000000e+01,3.121000000000000000e+03,3.204101249599487235e-04,2.903337683112111882e-04
3.216000000000000000e+03,9.400000000000000000e+01,3.122000000000000000e+03,3.203074951953875519e-04,2.903337683112111882e-04
3.217000000000000000e+03,9.400000000000000000e+01,3.123000000000000000e+03,3.202049311559397745e-04,2.903337683112111882e-04
3.218000000000000000e+03,9.400000000000000000e+01,3.124000000000000000e+03,3.201024327784891040e-04,2.903337683112111882e-04
3.219000000000000000e+03,9.400000000000000000e+01,3.125000000000000000e+03,3.200000000000000262e-04,2.903337683112111882e-04
3.220000000000000000e+03,9.400000000000000000e+01,3.126000000000000000e+03,3.198976327575175829e-04,2.903337683112111882e-04
3.221000000000000000e+03,9.400000000000000000e+01,3.127000000000000000e+03,3.197953309881675890e-04,2.903337683112111882e-04
3.222000000000000000e+03,9.400000000000000000e+01,3.128000000000000000e+03,3.196930946291560364e-04,2.903337683112111882e-04
3.223000000000000000e+03,9.400000000000000000e+01,3.129000000000000000e+03,3.195909236177692562e-04,2.903337683112111882e-04
3.224000000000000000e+03,9.400000000000000000e+01,3.130000000000000000e+03,3.194888178913738103e-04,2.903337683112111882e-04
3.225000000000000000e+03,9.400000000000000000e+01,3.131000000000000000e+03,3.193867773874161666e-04,2.903337683112111882e-04
3.226000000000000000e+03,9.400000000000000000e+01,3.132000000000000000e+03,3.192848020434227527e-04,2.903337683112111882e-04
3.227000000000000000e+03,9.400000000000000000e+01,3.133000000000000000e+03,3.191828917969996853e-04,2.903337683112111882e-04
3.228000000000000000e+03,9.400000000000000000e+01,3.134000000000000000e+03,3.190810465858328238e-04,2.903337683112111882e-04
3.229000000000000000e+03,9.400000000000000000e+01,3.135000000000000000e+03,3.189792663476873915e-04,2.903337683112111882e-04
3.230000000000000000e+03,9.400000000000000000e+01,3.136000000000000000e+03,3.188775510204081378e-04,2.903337683112111882e-04
3.231000000000000000e+03,9.400000000000000000e+01,3.137000000000000000e+03,3.187759005419190132e-04,2.903337683112111882e-04
3.232000000000000000e+03,9.400000000000000000e+01,3.138000000000000000e+03,3.186743148502230605e-04,2.903337683112111882e-04
3.233000000000000000e+03,9.400000000000000000e+01,3.139000000000000000e+03,3.185727938834023612e-04,2.903337683112111882e-04
3.234000000000000000e+03,9.400000000000000000e+01,3.140000000000000000e+03,3.184713375796178179e-04,2.903337683112111882e-04
3.235000000000000000e+03,9.400000000000000000e+01,3.141000000000000000e+03,3.183699458771092092e-04,2.903337683112111882e-04
3.236000000000000000e+03,9.400000000000000000e+01,3.142000000000000000e+03,3.182686187141947555e-04,2.903337683112111882e-04
3.237000000000000000e+03,9.400000000000000000e+01,3.143000000000000000e+03,3.181673560292713906e-04,2.903337683112111882e-04
3.238000000000000000e+03,9.400000000000000000e+01,3.144000000000000000e+03,3.180661577608142731e-04,2.903337683112111882e-04
3.239000000000000000e+03,9.400000000000000000e+01,3.145000000000000000e+03,3.179650238473767871e-04,2.903337683112111882e-04
3.240000000000000000e+03,9.400000000000000000e+01,3.146000000000000000e+03,3.178639542275905959e-04,2.903337683112111882e-04
3.241000000000000000e+03,9.400000000000000000e+01,3.147000000000000000e+03,3.177629488401652628e-04,2.903337683112111882e-04
3.242000000000000000e+03,9.400000000000000000e+01,3.148000000000000000e+03,3.176620076238881969e-04,2.903337683112111882e-04
3.243000000000000000e+03,9.400000000000000000e+01,3.149000000000000000e+03,3.175611305176246528e-04,2.903337683112111882e-04
3.244000000000000000e+03,9.400000000000000000e+01,3.150000000000000000e+03,3.174603174603174600e-04,2.903337683112111882e-04
3.245000000000000000e+03,9.400000000000000000e+01,3.151000000000000000e+03,3.173595683909869684e-04,2.903337683112111882e-04
3.246000000000000000e+03,9.400000000000000000e+01,3.152000000000000000e+03,3.172588832487309397e-04,2.903337683112111882e-04
3.247000000000000000e+03,9.400000000000000000e+01,3.153000000000000000e+03,3.171582619727243853e-04,2.903337683112111882e-04
3.248000000000000000e+03,9.400000000000000000e+01,3.154000000000000000e+03,3.170577045022194033e-04,2.903337683112111882e-04
3.249000000000000000e+03,9.400000000000000000e+01,3.155000000000000000e+03,3.169572107765451785e-04,2.903337683112111882e-04
3.250000000000000000e+03,9.400000000000000000e+01,3.156000000000000000e+03,3.168567807351077114e-04,2.903337683112111882e-04
3.251000000000000000e+03,9.400000000000000000e+01,3.157000000000000000e+03,3.167564143173899269e-04,2.903337683112111882e-04
3.252000000000000000e+03,9.400000000000000000e+01,3.158000000000000000e+03,3.166561114629512399e-04,2.903337683112111882e-04
3.253000000000000000e+03,9.400000000000000000e+01,3.159000000000000000e+03,3.165558721114276647e-04,2.903337683112111882e-04
3.254000000000000000e+03,9.400000000000000000e+01,3.160000000000000000e+03,3.164556962025316515e-04,2.903337683112111882e-04
3.255000000000000000e+03,9.400000000000000000e+01,3.161000000000000000e+03,3.163555836760518700e-04,2.903337683112111882e-04
3.256000000000000000e+03,9.400000000000000000e+01,3.162000000000000000e+03,3.162555344718532635e-04,2.903337683112111882e-04
3.257000000000000000e+03,9.400000000000000000e+01,3.163000000000000000e+03,3.161555485298767239e-04,2.903337683112111882e-04
3.258000000000000000e+03,9.400000000000000000e+01,3.164000000000000000e+03,3.160556257901390911e-04,2.903337683112111882e-04
3.259000000000000000e+03,9.400000000000000000e+01,3.165000000000000000e+03,3.159557661927329909e-04,2.903337683112111882e-04
3.260000000000000000e+03,9.400000000000000000e+01,3.166000000000000000e+03,3.158559696778268891e-04,2.903337683112111882e-04
3.261000000000000000e+03,9.400000000000000000e+01,3.167000000000000000e+03,3.157562361856646577e-04,2.903337683112111882e-04
3.262000000000000000e+03,9.400000000000000000e+01,3.168000000000000000e+03,3.156565656565656834e-04,2.903337683112111882e-04
3.263000000000000000e+03,9.400000000000000000e+01,3.169000000000000000e+03,3.155569580309245965e-04,2.903337683112111882e-04
3.264000000000000000e+03,9.400000000000000000e+01,3.170000000000000000e+03,3.154574132492113793e-04,2.903337683112111882e-04
3.265000000000000000e+03,9.400000000000000000e+01,3.171000000000000000e+03,3.153579312519709868e-04,2.903337683112111882e-04
3.266000000000000000e+03,9.400000000000000000e+01,3.172000000000000000e+03,3.152585119798234550e-04,2.903337683112111882e-04
3.267000000000000000e+03,9.400000000000000000e+01,3.173000000000000000e+03,3.151591553734635755e-04,2.903337683112111882e-04
3.268000000000000000e+03,9.400000000000000000e+01,3.174000000000000000e+03,3.150598613736610041e-04,2.903337683112111882e-04
3.269000000000000000e+03,9.400000000000000000e+01,3.175000000000000000e+03,3.149606299212598273e-04,2.903337683112111882e-04
3.270000000000000000e+03,9.400000000000000000e+01,3.176000000000000000e+03,3.148614609571788328e-04,2.903337683112111882e-04
3.271000000000000000e+03,9.400000000000000000e+01,3.177000000000000000e+03,3.147623544224110764e-04,2.903337683112111882e-04
3.272000000000000000e+03,9.400000000000000000e+01,3.178000000000000000e+03,3.146633102580239359e-04,2.903337683112111882e-04
3.273000000000000000e+03,9.400000000000000000e+01,3.179000000000000000e+03,3.145643284051588399e-04,2.903337683112111882e-04
3.274000000000000000e+03,9.400000000000000000e+01,3.180000000000000000e+03,3.144654088050314309e-04,2.903337683112111882e-04
3.275000000000000000e+03,9.400000000000000000e+01,3.181000000000000000e+03,3.143665513989311313e-04,2.903337683112111882e-04
3.276000000000000000e+03,9.400000000000000000e+01,3.182000000000000000e+03,3.142677561282212519e-04,2.903337683112111882e-04
3.277000000000000000e+03,9.400000000000000000e+01,3.183000000000000000e+03,3.141690229343386664e-04,2.903337683112111882e-04
3.278000000000000000e+03,9.400000000000000000e+01,3.184000000000000000e+03,3.140703517587939745e-04,2.903337683112111882e-04
3.279000000000000000e+03,9.400000000000000000e+01,3.185000000000000000e+03,3.139717425431711221e-04,2.903337683112111882e-04
3.280000000000000000e+03,9.400000000000000000e+01,3.186000000000000000e+03,3.138731952291274555e-04,2.903337683112111882e-04
3.281000000000000000e+03,9.400000000000000000e+01,3.187000000000000000e+03,3.137747097583934506e-04,2.903337683112111882e-04
3.282000000000000000e+03,9.400000000000000000e+01,3.188000000000000000e+03,3.136762860727728753e-04,2.903337683112111882e-04
3.283000000000000000e+03,9.400000000000000000e+01,3.189000000000000000e+03,3.135779241141423558e-04,2.903337683112111882e-04
3.284000000000000000e+03,9.400000000000000000e+01,3.190000000000000000e+03,3.134796238244514309e-04,2.903337683112111882e-04
3.285000000000000000e+03,9.400000000000000000e+01,3.191000000000000000e+03,3.133813851457223354e-04,2.903337683112111882e-04
3.286000000000000000e+03,9.400000000000000000e+01,3.192000000000000000e+03,3.132832080200501079e-04,2.903337683112111882e-04
3.287000000000000000e+03,9.400000000000000000e+01,3.193000000000000000e+03,3.131850923896022662e-04,2.903337683112111882e-04
3.288000000000000000e+03,9.400000000000000000e+01,3.194000000000000000e+03,3.130870381966186443e-04,2.903337683112111882e-04
3.289000000000000000e+03,9.400000000000000000e+01,3.195000000000000000e+03,3.129890453834115551e-04,2.903337683112111882e-04
3.290000000000000000e+03,9.400000000000000000e+01,3.196000000000000000e+03,3.128911138923654652e-04,2.903337683112111882e-04
3.291000000000000000e+03,9.400000000000000000e+01,3.197000000000000000e+03,3.127932436659368320e-04,2.903337683112111882e-04
3.292000000000000000e+03,9.400000000000000000e+01,3.198000000000000000e+03,3.126954346466541586e-04,2.903337683112111882e-04
3.293000000000000000e+03,9.400000000000000000e+01,3.199000000000000000e+03,3.125976867771178302e-04,2.903337683112111882e-04
3.294000000000000000e+03,9.400000000000000000e+01,3.200000000000000000e+03,3.125000000000000065e-04,2.903337683112111882e-04
3.295000000000000000e+03,9.400000000000000000e+01,3.201000000000000000e+03,3.124023742580443502e-04,2.903337683112111882e-04
3.296000000000000000e+03,9.400000000000000000e+01,3.202000000000000000e+03,3.123048094940661899e-04,2.903337683112111882e-04
3.297000000000000000e+03,9.400000000000000000e+01,3.203000000000000000e+03,3.122073056509522488e-04,2.903337683112111882e-04
3.298000000000000000e+03,9.400000000000000000e+01,3.204000000000000000e+03,3.121098626716604279e-04,2.903337683112111882e-04
3.299000000000000000e+03,9.400000000000000000e+01,3.205000000000000000e+03,3.120124804992199688e-04,2.903337683112111882e-04
3.300000000000000000e+03,9.400000000000000000e+01,3.206000000000000000e+03,3.119151590767311284e-04,2.903337683112111882e-04
3.301000000000000000e+03,9.400000000000000000e+01,3.207000000000000000e+03,3.118178983473651245e-04,2.903337683112111882e-04
3.302000000000000000e+03,9.400000000000000000e+01,3.208000000000000000e+03,3.117206982543640819e-04,2.903337683112111882e-04
3.303000000000000000e+03,9.400000000000000000e+01,3.209000000000000000e+03,3.116235587410408152e-04,2.903337683112111882e-04
3.304000000000000000e+03,9.400000000000000000e+01,3.210000000000000000e+03,3.115264797507788291e-04,2.903337683112111882e-04
3.305000000000000000e+03,9.400000000000000000e+01,3.211000000000000000e+03,3.114294612270321013e-04,2.903337683112111882e-04
3.306000000000000000e+03,9.400000000000000000e+01,3.212000000000000000e+03,3.113325031133250286e-04,2.903337683112111882e-04
3.307000000000000000e+03,9.400000000000000000e+01,3.213000000000000000e+03,3.112356053532524267e-04,2.903337683112111882e-04
3.308000000000000000e+03,9.400000000000000000e+01,3.214000000000000000e+03,3.111387678904791506e-04,2.903337683112111882e-04
3.309000000000000000e+03,9.400000000000000000e+01,3.215000000000000000e+03,3.110419906687402576e-04,2.903337683112111882e-04
3.310000000000000000e+03,9.400000000000000000e+01,3.216000000000000000e+03,3.109452736318407901e-04,2.903337683112111882e-04
3.311000000000000000e+03,9.400000000000000000e+01,3.217000000000000000e+03,3.108486167236555590e-04,2.903337683112111882e-04
3.312000000000000000e+03,9.400000000000000000e+01,3.218000000000000000e+03,3.107520198881292520e-04,2.903337683112111882e-04
3.313000000000000000e+03,9.400000000000000000e+01,3.219000000000000000e+03,3.106554830692761626e-04,2.903337683112111882e-04
3.314000000000000000e+03,9.400000000000000000e+01,3.220000000000000000e+03,3.105590062111801357e-04,2.903337683112111882e-04
3.315000000000000000e+03,9.400000000000000000e+01,3.221000000000000000e+03,3.104625892579944055e-04,2.903337683112111882e-04
3.316000000000000000e+03,9.400000000000000000e+01,3.222000000000000000e+03,3.103662321539416491e-04,2.903337683112111882e-04
3.317000000000000000e+03,9.400000000000000000e+01,3.223000000000000000e+03,3.102699348433136614e-04,2.903337683112111882e-04
3.318000000000000000e+03,9.400000000000000000e+01,3.224000000000000000e+03,3.101736972704714638e-04,2.903337683112111882e-04
3.319000000000000000e+03,9.400000000000000000e+01,3.225000000000000000e+03,3.100775193798449786e-04,2.903337683112111882e-04
3.320000000000000000e+03,9.400000000000000000e+01,3.226000000000000000e+03,3.099814011159330294e-04,2.903337683112111882e-04
3.321000000000000000e+03,9.400000000000000000e+01,3.227000000000000000e+03,3.098853424233033948e-04,2.903337683112111882e-04
3.322000000000000000e+03,9.400000000000000000e+01,3.228000000000000000e+03,3.097893432465923208e-04,2.903337683112111882e-04
3.323000000000000000e+03,9.400000000000000000e+01,3.229000000000000000e+03,3.096934035305047919e-04,2.903337683112111882e-04
3.324000000000000000e+03,9.400000000000000000e+01,3.230000000000000000e+03,3.095975232198142600e-04,2.903337683112111882e-04
3.325000000000000000e+03,9.400000000000000000e+01,3.231000000000000000e+03,3.095017022593624274e-04,2.903337683112111882e-04
3.326000000000000000e+03,9.400000000000000000e+01,3.232000000000000000e+03,3.094059405940594097e-04,2.903337683112111882e-04
3.327000000000000000e+03,9.400000000000000000e+01,3.233000000000000000e+03,3.093102381688834102e-04,2.903337683112111882e-04
3.328000000000000000e+03,9.400000000000000000e+01,3.234000000000000000e+03,3.092145949288806661e-04,2.903337683112111882e-04
3.329000000000000000e+03,9.400000000000000000e+01,3.235000000000000000e+03,3.091190108191653940e-04,2.903337683112111882e-04
3.330000000000000000e+03,9.400000000000000000e+01,3.236000000000000000e+03,3.090234857849196272e-04,2.903337683112111882e-04
3.331000000000000000e+03,9.400000000000000000e+01,3.237000000000000000e+03,3.089280197713932703e-04,2.903337683112111882e-04
3.332000000000000000e+03,9.400000000000000000e+01,3.238000000000000000e+03,3.088326127239036652e-04,2.903337683112111882e-04
3.333000000000000000e+03,9.400000000000000000e+01,3.239000000000000000e+03,3.087372645878357536e-04,2.903337683112111882e-04
3.334000000000000000e+03,9.400000000000000000e+01,3.240000000000000000e+03,3.086419753086419690e-04,2.903337683112111882e-04
3.335000000000000000e+03,9.400000000000000000e+01,3.241000000000000000e+03,3.085467448318420197e-04,2.903337683112111882e-04
3.336000000000000000e+03,9.400000000000000000e+01,3.242000000000000000e+03,3.084515731030228343e-04,2.903337683112111882e-04
3.337000000000000000e+03,9.400000000000000000e+01,3.243000000000000000e+03,3.083564600678383996e-04,2.903337683112111882e-04
3.338000000000000000e+03,9.400000000000000000e+01,3.244000000000000000e+03,3.082614056720098684e-04,2.903337683112111882e-04
3.339000000000000000e+03,9.400000000000000000e+01,3.245000000000000000e+03,3.081664098613251263e-04,2.903337683112111882e-04
3.340000000000000000e+03,9.400000000000000000e+01,3.246000000000000000e+03,3.080714725816389543e-04,2.903337683112111882e-04
3.341000000000000000e+03,9.400000000000000000e+01,3.247000000000000000e+03,3.079765937788728116e-04,2.903337683112111882e-04
3.342000000000000000e+03,9.400000000000000000e+01,3.248000000000000000e+03,3.078817733990147818e-04,2.903337683112111882e-04
3.343000000000000000e+03,9.400000000000000000e+01,3.249000000000000000e+03,3.077870113881194100e-04,2.903337683112111882e-04
3.344000000000000000e+03,9.400000000000000000e+01,3.250000000000000000e+03,3.076923076923077029e-04,2.903337683112111882e-04
3.345000000000000000e+03,9.400000000000000000e+01,3.251000000000000000e+03,3.075976622577668578e-04,2.903337683112111882e-04
3.346000000000000000e+03,9.400000000000000000e+01,3.252000000000000000e+03,3.075030750307503166e-04,2.903337683112111882e-04
3.347000000000000000e+03,9.400000000000000000e+01,3.253000000000000000e+03,3.074085459575776036e-04,2.903337683112111882e-04
3.348000000000000000e+03,9.400000000000000000e+01,3.254000000000000000e+03,3.073140749846342708e-04,2.903337683112111882e-04
3.349000000000000000e+03,9.400000000000000000e+01,3.255000000000000000e+03,3.072196620583717355e-04,2.903337683112111882e-04
3.350000000000000000e+03,9.400000000000000000e+01,3.256000000000000000e+03,3.071253071253071177e-04,2.903337683112111882e-04
3.351000000000000000e+03,9.400000000000000000e+01,3.257000000000000000e+03,3.070310101320233485e-04,2.903337683112111882e-04
3.352000000000000000e+03,9.400000000000000000e+01,3.258000000000000000e+03,3.069367710251687904e-04,2.903337683112111882e-04
3.353000000000000000e+03,9.400000000000000000e+01,3.259000000000000000e+03,3.068425897514575089e-04,2.903337683112111882e-04
3.354000000000000000e+03,9.400000000000000000e+01,3.260000000000000000e+03,3.067484662576687297e-04,2.903337683112111882e-04
3.355000000000000000e+03,9.400000000000000000e+01,3.261000000000000000e+03,3.066544004906470561e-04,2.903337683112111882e-04
3.356000000000000000e+03,9.400000000000000000e+01,3.262000000000000000e+03,3.065603923973022520e-04,2.903337683112111882e-04
3.357000000000000000e+03,9.400000000000000000e+01,3.263000000000000000e+03,3.064664419246092416e-04,2.903337683112111882e-04
3.358000000000000000e+03,9.400000000000000000e+01,3.264000000000000000e+03,3.063725490196078389e-04,2.903337683112111882e-04
3.359000000000000000e+03,9.400000000000000000e+01,3.265000000000000000e+03,3.062787136294027471e-04,2.903337683112111882e-04
3.360000000000000000e+03,9.400000000000000000e+01,3.266000000000000000e+03,3.061849357011635049e-04,2.903337683112111882e-04
3.361000000000000000e+03,9.400000000000000000e+01,3.267000000000000000e+03,3.060912151821242695e-04,2.903337683112111882e-04
3.362000000000000000e+03,9.400000000000000000e+01,3.268000000000000000e+03,3.059975520195838163e-04,2.903337683112111882e-04
3.363000000000000000e+03,9.400000000000000000e+01,3.269000000000000000e+03,3.059039461609054851e-04,2.903337683112111882e-04
3.364000000000000000e+03,9.400000000000000000e+01,3.270000000000000000e+03,3.058103975535168004e-04,2.903337683112111882e-04
3.365000000000000000e+03,9.400000000000000000e+01,3.271000000000000000e+03,3.057169061449097969e-04,2.903337683112111882e-04
3.366000000000000000e+03,9.400000000000000000e+01,3.272000000000000000e+03,3.056234718826405855e-04,2.903337683112111882e-04
3.367000000000000000e+03,9.400000000000000000e+01,3.273000000000000000e+03,3.055300947143293534e-04,2.903337683112111882e-04
3.368000000000000000e+03,9.400000000000000000e+01,3.274000000000000000e+03,3.054367745876603642e-04,2.903337683112111882e-04
3.369000000000000000e+03,9.400000000000000000e+01,3.275000000000000000e+03,3.053435114503816870e-04,2.903337683112111882e-04
3.370000000000000000e+03,9.400000000000000000e+01,3.276000000000000000e+03,3.052503052503052500e-04,2.903337683112111882e-04
3.371000000000000000e+03,9.400000000000000000e+01,3.277000000000000000e+03,3.051571559353066787e-04,2.903337683112111882e-04
3.372000000000000000e+03,9.400000000000000000e+01,3.278000000000000000e+03,3.050640634533251867e-04,2.903337683112111882e-04
3.373000000000000000e+03,9.400000000000000000e+01,3.279000000000000000e+03,3.049710277523635222e-04,2.903337683112111882e-04
3.374000000000000000e+03,9.400000000000000000e+01,3.280000000000000000e+03,3.048780487804878046e-04,2.903337683112111882e-04
3.375000000000000000e+03,9.400000000000000000e+01,3.281000000000000000e+03,3.047851264858274711e-04,2.903337683112111882e-04
3.376000000000000000e+03,9.400000000000000000e+01,3.282000000000000000e+03,3.046922608165752761e-04,2.903337683112111882e-04
3.377000000000000000e+03,9.400000000000000000e+01,3.283000000000000000e+03,3.045994517209869119e-04,2.903337683112111882e-04
3.378000000000000000e+03,9.400000000000000000e+01,3.284000000000000000e+03,3.045066991473812257e-04,2.903337683112111882e-04
3.379000000000000000e+03,9.400000000000000000e+01,3.285000000000000000e+03,3.044140030441400569e-04,2.903337683112111882e-04
3.380000000000000000e+03,9.400000000000000000e+01,3.286000000000000000e+03,3.043213633597078574e-04,2.903337683112111882e-04
3.381000000000000000e+03,9.400000000000000000e+01,3.287000000000000000e+03,3.042287800425920170e-04,2.903337683112111882e-04
3.382000000000000000e+03,9.400000000000000000e+01,3.288000000000000000e+03,3.041362530413625385e-04,2.903337683112111882e-04
3.383000000000000000e+03,9.400000000000000000e+01,3.289000000000000000e+03,3.040437823046518743e-04,2.903337683112111882e-04
3.384000000000000000e+03,9.400000000000000000e+01,3.290000000000000000e+03,3.039513677811550357e-04,2.903337683112111882e-04
3.385000000000000000e+03,9.400000000000000000e+01,3.291000000000000000e+03,3.038590094196292669e-04,2.903337683112111882e-04
3.386000000000000000e+03,9.400000000000000000e+01,3.292000000000000000e+03,3.037667071688942622e-04,2.903337683112111882e-04
3.387000000000000000e+03,9.400000000000000000e+01,3.293000000000000000e+03,3.036744609778317867e-04,2.903337683112111882e-04
3.388000000000000000e+03,9.400000000000000000e+01,3.294000000000000000e+03,3.035822707953855673e-04,2.903337683112111882e-04
3.389000000000000000e+03,9.400000000000000000e+01,3.295000000000000000e+03,3.034901365705614559e-04,2.903337683112111882e-04
3.390000000000000000e+03,9.400000000000000000e+01,3.296000000000000000e+03,3.033980582524271582e-04,2.903337683112111882e-04
3.391000000000000000e+03,9.400000000000000000e+01,3.297000000000000000e+03,3.033060357901122333e-04,2.903337683112111882e-04
3.392000000000000000e+03,9.400000000000000000e+01,3.298000000000000000e+03,3.032140691328077692e-04,2.903337683112111882e-04
3.393000000000000000e+03,9.400000000000000000e+01,3.299000000000000000e+03,3.031221582297665990e-04,2.903337683112111882e-04
3.394000000000000000e+03,9.400000000000000000e+01,3.300000000000000000e+03,3.030303030303030300e-04,2.903337683112111882e-04
3.395000000000000000e+03,9.400000000000000000e+01,3.301000000000000000e+03,3.029385034837927897e-04,2.903337683112111882e-04
3.396000000000000000e+03,9.400000000000000000e+01,3.302000000000000000e+03,3.028467595396729171e-04,2.903337683112111882e-04
3.397000000000000000e+03,9.400000000000000000e+01,3.303000000000000000e+03,3.027550711474417088e-04,2.903337683112111882e-04
3.398000000000000000e+03,9.400000000000000000e+01,3.304000000000000000e+03,3.026634382566586101e-04,2.903337683112111882e-04
3.399000000000000000e+03,9.400000000000000000e+01,3.305000000000000000e+03,3.025718608169439988e-04,2.903337683112111882e-04
3.400000000000000000e+03,9.400000000000000000e+01,3.306000000000000000e+03,3.024803387779794557e-04,2.903337683112111882e-04
3.401000000000000000e+03,9.400000000000000000e+01,3.307000000000000000e+03,3.023888720895071144e-04,2.903337683112111882e-04
3.402000000000000000e+03,9.400000000000000000e+01,3.308000000000000000e+03,3.022974607013300947e-04,2.903337683112111882e-04
3.403000000000000000e+03,9.400000000000000000e+01,3.309000000000000000e+03,3.022061045633121779e-04,2.903337683112111882e-04
3.404000000000000000e+03,9.400000000000000000e+01,3.310000000000000000e+03,3.021148036253776432e-04,2.903337683112111882e-04
3.405000000000000000e+03,9.400000000000000000e+01,3.311000000000000000e+03,3.020235578375113231e-04,2.903337683112111882e-04
3.406000000000000000e+03,9.400000000000000000e+01,3.312000000000000000e+03,3.019323671497584397e-04,2.903337683112111882e-04
3.407000000000000000e+03,9.400000000000000000e+01,3.313000000000000000e+03,3.018412315122245512e-04,2.903337683112111882e-04
3.408000000000000000e+03,9.400000000000000000e+01,3.314000000000000000e+03,3.017501508750754431e-04,2.903337683112111882e-04
3.409000000000000000e+03,9.400000000000000000e+01,3.315000000000000000e+03,3.016591251885369657e-04,2.903337683112111882e-04
3.410000000000000000e+03,9.400000000000000000e+01,3.316000000000000000e+03,3.015681544028950343e-04,2.903337683112111882e-04
3.411000000000000000e+03,9.400000000000000000e+01,3.317000000000000000e+03,3.014772384684956288e-04,2.903337683112111882e-04
3.412000000000000000e+03,9.400000000000000000e+01,3.318000000000000000e+03,3.013863773357444145e-04,2.903337683112111882e-04
3.413000000000000000e+03,9.400000000000000000e+01,3.319000000000000000e+03,3.012955709551069588e-04,2.903337683112111882e-04
3.414000000000000000e+03,9.400000000000000000e+01,3.320000000000000000e+03,3.012048192771084603e-04,2.903337683112111882e-04
3.415000000000000000e+03,9.400000000000000000e+01,3.321000000000000000e+03,3.011141222523336402e-04,2.903337683112111882e-04
3.416000000000000000e+03,9.400000000000000000e+01,3.322000000000000000e+03,3.010234798314268510e-04,2.903337683112111882e-04
3.417000000000000000e+03,9.400000000000000000e+01,3.323000000000000000e+03,3.009328919650918052e-04,2.903337683112111882e-04
3.418000000000000000e+03,9.400000000000000000e+01,3.324000000000000000e+03,3.008423586040914668e-04,2.903337683112111882e-04
3.419000000000000000e+03,9.400000000000000000e+01,3.325000000000000000e+03,3.007518796992481058e-04,2.903337683112111882e-04
3.420000000000000000e+03,9.400000000000000000e+01,3.326000000000000000e+03,3.006614552014431896e-04,2.903337683112111882e-04
3.421000000000000000e+03,9.400000000000000000e+01,3.327000000000000000e+03,3.005710850616170578e-04,2.903337683112111882e-04
3.422000000000000000e+03,9.400000000000000000e+01,3.328000000000000000e+03,3.004807692307692474e-04,2.903337683112111882e-04
3.423000000000000000e+03,9.400000000000000000e+01,3.329000000000000000e+03,3.003905076599579509e-04,2.903337683112111882e-04
3.424000000000000000e+03,9.400000000000000000e+01,3.330000000000000000e+03,3.003003003003002869e-04,2.903337683112111882e-04
3.425000000000000000e+03,9.400000000000000000e+01,3.331000000000000000e+03,3.002101471029720837e-04,2.903337683112111882e-04
3.426000000000000000e+03,9.400000000000000000e+01,3.332000000000000000e+03,3.001200480192076623e-04,2.903337683112111882e-04
3.427000000000000000e+03,9.400000000000000000e+01,3.333000000000000000e+03,3.000300030003000534e-04,2.903337683112111882e-04
3.428000000000000000e+03,9.400000000000000000e+01,3.334000000000000000e+03,2.999400119976004548e-04,2.903337683112111882e-04
3.429000000000000000e+03,9.400000000000000000e+01,3.335000000000000000e+03,2.998500749625187200e-04,2.903337683112111882e-04
3.430000000000000000e+03,9.400000000000000000e+01,3.336000000000000000e+03,2.997601918465227612e-04,2.903337683112111882e-04
3.431000000000000000e+03,9.400000000000000000e+01,3.337000000000000000e+03,2.996703626011387668e-04,2.903337683112111882e-04
3.432000000000000000e+03,9.400000000000000000e+01,3.338000000000000000e+03,2.995805871779508756e-04,2.903337683112111882e-04
3.433000000000000000e+03,9.400000000000000000e+01,3.339000000000000000e+03,2.994908655286013938e-04,2.903337683112111882e-04
3.434000000000000000e+03,9.400000000000000000e+01,3.340000000000000000e+03,2.994011976047904157e-04,2.903337683112111882e-04
3.435000000000000000e+03,9.400000000000000000e+01,3.341000000000000000e+03,2.993115833582759861e-04,2.903337683112111882e-04
3.436000000000000000e+03,9.400000000000000000e+01,3.342000000000000000e+03,2.992220227408737211e-04,2.903337683112111882e-04
3.437000000000000000e+03,9.400000000000000000e+01,3.343000000000000000e+03,2.991325157044570789e-04,2.903337683112111882e-04
3.438000000000000000e+03,9.400000000000000000e+01,3.344000000000000000e+03,2.990430622009569261e-04,2.903337683112111882e-04
3.439000000000000000e+03,9.400000000000000000e+01,3.345000000000000000e+03,2.989536621823617548e-04,2.903337683112111882e-04
3.440000000000000000e+03,9.400000000000000000e+01,3.346000000000000000e+03,2.988643156007172487e-04,2.903337683112111882e-04
3.441000000000000000e+03,9.400000000000000000e+01,3.347000000000000000e+03,2.987750224081266626e-04,2.903337683112111882e-04
3.442000000000000000e+03,9.400000000000000000e+01,3.348000000000000000e+03,2.986857825567502804e-04,2.903337683112111882e-04
3.443000000000000000e+03,9.400000000000000000e+01,3.349000000000000000e+03,2.985965959988056318e-04,2.903337683112111882e-04
3.444000000000000000e+03,9.400000000000000000e+01,3.350000000000000000e+03,2.985074626865671672e-04,2.903337683112111882e-04
3.445000000000000000e+03,9.500000000000000000e+01,3.350000000000000000e+03,2.985074626865671672e-04,2.662372394202289281e-04
3.446000000000000000e+03,9.500000000000000000e+01,3.351000000000000000e+03,2.984183825723664744e-04,2.662372394202289281e-04
3.447000000000000000e+03,9.500000000000000000e+01,3.352000000000000000e+03,2.983293556085918992e-04,2.662372394202289281e-04
3.448000000000000000e+03,9.500000000000000000e+01,3.353000000000000000e+03,2.982403817476886538e-04,2.662372394202289281e-04
3.449000000000000000e+03,9.500000000000000000e+01,3.354000000000000000e+03,2.981514609421585999e-04,2.662372394202289281e-04
3.450000000000000000e+03,9.500000000000000000e+01,3.355000000000000000e+03,2.980625931445603574e-04,2.662372394202289281e-04
3.451000000000000000e+03,9.500000000000000000e+01,3.356000000000000000e+03,2.979737783075089245e-04,2.662372394202289281e-04
3.452000000000000000e+03,9.500000000000000000e+01,3.357000000000000000e+03,2.978850163836758947e-04,2.662372394202289281e-04
3.453000000000000000e+03,9.500000000000000000e+01,3.358000000000000000e+03,2.977963073257891861e-04,2.662372394202289281e-04
3.454000000000000000e+03,9.500000000000000000e+01,3.359000000000000000e+03,2.977076510866329324e-04,2.662372394202289281e-04
3.455000000000000000e+03,9.500000000000000000e+01,3.360000000000000000e+03,2.976190476190476459e-04,2.662372394202289281e-04
3.456000000000000000e+03,9.500000000000000000e+01,3.361000000000000000e+03,2.975304968759297838e-04,2.662372394202289281e-04
3.457000000000000000e+03,9.500000000000000000e+01,3.362000000000000000e+03,2.974419988102320190e-04,2.662372394202289281e-04
3.458000000000000000e+03,9.500000000000000000e+01,3.363000000000000000e+03,2.973535533749628069e-04,2.662372394202289281e-04
3.459000000000000000e+03,9.500000000000000000e+01,3.364000000000000000e+03,2.972651605231866560e-04,2.662372394202289281e-04
3.460000000000000000e+03,9.500000000000000000e+01,3.365000000000000000e+03,2.971768202080237484e-04,2.662372394202289281e-04
3.461000000000000000e+03,9.500000000000000000e+01,3.366000000000000000e+03,2.970885323826500486e-04,2.662372394202289281e-04
3.462000000000000000e+03,9.500000000000000000e+01,3.367000000000000000e+03,2.970002970002969781e-04,2.662372394202289281e-04
3.463000000000000000e+03,9.500000000000000000e+01,3.368000000000000000e+03,2.969121140142517946e-04,2.662372394202289281e-04
3.464000000000000000e+03,9.500000000000000000e+01,3.369000000000000000e+03,2.968239833778569419e-04,2.662372394202289281e-04
3.465000000000000000e+03,9.500000000000000000e+01,3.370000000000000000e+03,2.967359050445103749e-04,2.662372394202289281e-04
3.466000000000000000e+03,9.500000000000000000e+01,3.371000000000000000e+03,2.966478789676653969e-04,2.662372394202289281e-04
3.467000000000000000e+03,9.500000000000000000e+01,3.372000000000000000e+03,2.965599051008303887e-04,2.662372394202289281e-04
3.468000000000000000e+03,9.500000000000000000e+01,3.373000000000000000e+03,2.964719833975689172e-04,2.662372394202289281e-04
3.469000000000000000e+03,9.500000000000000000e+01,3.374000000000000000e+03,2.963841138114996806e-04,2.662372394202289281e-04
3.470000000000000000e+03,9.500000000000000000e+01,3.375000000000000000e+03,2.962962962962962924e-04,2.662372394202289281e-04
3.471000000000000000e+03,9.500000000000000000e+01,3.376000000000000000e+03,2.962085308056872264e-04,2.662372394202289281e-04
3.472000000000000000e+03,9.500000000000000000e+01,3.377000000000000000e+03,2.961208172934557087e-04,2.662372394202289281e-04
3.473000000000000000e+03,9.500000000000000000e+01,3.378000000000000000e+03,2.960331557134398802e-04,2.662372394202289281e-04
3.474000000000000000e+03,9.500000000000000000e+01,3.379000000000000000e+03,2.959455460195324172e-04,2.662372394202289281e-04
3.475000000000000000e+03,9.500000000000000000e+01,3.380000000000000000e+03,2.958579881656804773e-04,2.662372394202289281e-04
3.476000000000000000e+03,9.500000000000000000e+01,3.381000000000000000e+03,2.957704821058858074e-04,2.662372394202289281e-04
3.477000000000000000e+03,9.500000000000000000e+01,3.382000000000000000e+03,2.956830277942046358e-04,2.662372394202289281e-04
3.478000000000000000e+03,9.500000000000000000e+01,3.383000000000000000e+03,2.955956251847472924e-04,2.662372394202289281e-04
3.479000000000000000e+03,9.500000000000000000e+01,3.384000000000000000e+03,2.955082742316784798e-04,2.662372394202289281e-04
3.480000000000000000e+03,9.500000000000000000e+01,3.385000000000000000e+03,2.954209748892171108e-04,2.662372394202289281e-04
3.481000000000000000e+03,9.500000000000000000e+01,3.386000000000000000e+03,2.953337271116361455e-04,2.662372394202289281e-04
3.482000000000000000e+03,9.500000000000000000e+01,3.387000000000000000e+03,2.952465308532624833e-04,2.662372394202289281e-04
3.483000000000000000e+03,9.500000000000000000e+01,3.388000000000000000e+03,2.951593860684769625e-04,2.662372394202289281e-04
3.484000000000000000e+03,9.500000000000000000e+01,3.389000000000000000e+03,2.950722927117143605e-04,2.662372394202289281e-04
3.485000000000000000e+03,9.500000000000000000e+01,3.390000000000000000e+03,2.949852507374631227e-04,2.662372394202289281e-04
3.486000000000000000e+03,9.500000000000000000e+01,3.391000000000000000e+03,2.948982601002654168e-04,2.662372394202289281e-04
3.487000000000000000e+03,9.500000000000000000e+01,3.392000000000000000e+03,2.948113207547169699e-04,2.662372394202289281e-04
3.488000000000000000e+03,9.500000000000000000e+01,3.393000000000000000e+03,2.947244326554671230e-04,2.662372394202289281e-04
3.489000000000000000e+03,9.500000000000000000e+01,3.394000000000000000e+03,2.946375957572186142e-04,2.662372394202289281e-04
3.490000000000000000e+03,9.500000000000000000e+01,3.395000000000000000e+03,2.945508100147275240e-04,2.662372394202289281e-04
3.491000000000000000e+03,9.500000000000000000e+01,3.396000000000000000e+03,2.944640753828032761e-04,2.662372394202289281e-04
3.492000000000000000e+03,9.500000000000000000e+01,3.397000000000000000e+03,2.943773918163085281e-04,2.662372394202289281e-04
3.493000000000000000e+03,9.500000000000000000e+01,3.398000000000000000e+03,2.942907592701589012e-04,2.662372394202289281e-04
3.494000000000000000e+03,9.500000000000000000e+01,3.399000000000000000e+03,2.942041776993233049e-04,2.662372394202289281e-04
3.495000000000000000e+03,9.500000000000000000e+01,3.400000000000000000e+03,2.941176470588235036e-04,2.662372394202289281e-04
3.496000000000000000e+03,9.500000000000000000e+01,3.401000000000000000e+03,2.940311673037341710e-04,2.662372394202289281e-04
3.497000000000000000e+03,9.500000000000000000e+01,3.402000000000000000e+03,2.939447383891828354e-04,2.662372394202289281e-04
3.498000000000000000e+03,9.500000000000000000e+01,3.403000000000000000e+03,2.938583602703497173e-04,2.662372394202289281e-04
3.499000000000000000e+03,9.500000000000000000e+01,3.404000000000000000e+03,2.937720329024676755e-04,2.662372394202289281e-04
3.500000000000000000e+03,9.500000000000000000e+01,3.405000000000000000e+03,2.936857562408223148e-04,2.662372394202289281e-04
3.501000000000000000e+03,9.500000000000000000e+01,3.406000000000000000e+03,2.935995302407516075e-04,2.662372394202289281e-04
3.502000000000000000e+03,9.500000000000000000e+01,3.407000000000000000e+03,2.935133548576460008e-04,2.662372394202289281e-04
3.503000000000000000e+03,9.500000000000000000e+01,3.408000000000000000e+03,2.934272300469483634e-04,2.662372394202289281e-04
3.504000000000000000e+03,9.500000000000000000e+01,3.409000000000000000e+03,2.933411557641537140e-04,2.662372394202289281e-04
3.505000000000000000e+03,9.500000000000000000e+01,3.410000000000000000e+03,2.932551319648093839e-04,2.662372394202289281e-04
3.506000000000000000e+03,9.500000000000000000e+01,3.411000000000000000e+03,2.931691586045148006e-04,2.662372394202289281e-04
3.507000000000000000e+03,9.500000000000000000e+01,3.412000000000000000e+03,2.930832356389214332e-04,2.662372394202289281e-04
3.508000000000000000e+03,9.500000000000000000e+01,3.413000000000000000e+03,2.929973630237327925e-04,2.662372394202289281e-04
3.509000000000000000e+03,9.500000000000000000e+01,3.414000000000000000e+03,2.929115407147041598e-04,2.662372394202289281e-04
3.510000000000000000e+03,9.500000000000000000e+01,3.415000000000000000e+03,2.928257686676427498e-04,2.662372394202289281e-04
3.511000000000000000e+03,9.500000000000000000e+01,3.416000000000000000e+03,2.927400468384074939e-04,2.662372394202289281e-04
3.512000000000000000e+03,9.500000000000000000e+01,3.417000000000000000e+03,2.926543751829089853e-04,2.662372394202289281e-04
3.513000000000000000e+03,9.500000000000000000e+01,3.418000000000000000e+03,2.925687536571094254e-04,2.662372394202289281e-04
3.514000000000000000e+03,9.500000000000000000e+01,3.419000000000000000e+03,2.924831822170225154e-04,2.662372394202289281e-04
3.515000000000000000e+03,9.500000000000000000e+01,3.420000000000000000e+03,2.923976608187134557e-04,2.662372394202289281e-04
3.516000000000000000e+03,9.500000000000000000e+01,3.421000000000000000e+03,2.923121894182987299e-04,2.662372394202289281e-04
3.517000000000000000e+03,9.500000000000000000e+01,3.422000000000000000e+03,2.922267679719462124e-04,2.662372394202289281e-04
3.518000000000000000e+03,9.500000000000000000e+01,3.423000000000000000e+03,2.921413964358749523e-04,2.662372394202289281e-04
3.519000000000000000e+03,9.500000000000000000e+01,3.424000000000000000e+03,2.920560747663551184e-04,2.662372394202289281e-04
3.520000000000000000e+03,9.500000000000000000e+01,3.425000000000000000e+03,2.919708029197080543e-04,2.662372394202289281e-04
3.521000000000000000e+03,9.500000000000000000e+01,3.426000000000000000e+03,2.918855808523058981e-04,2.662372394202289281e-04
3.522000000000000000e+03,9.500000000000000000e+01,3.427000000000000000e+03,2.918004085205719083e-04,2.662372394202289281e-04
3.523000000000000000e+03,9.500000000000000000e+01,3.428000000000000000e+03,2.917152858809801382e-04,2.662372394202289281e-04
3.524000000000000000e+03,9.500000000000000000e+01,3.429000000000000000e+03,2.916302128900554358e-04,2.662372394202289281e-04
3.525000000000000000e+03,9.500000000000000000e+01,3.430000000000000000e+03,2.915451895043731732e-04,2.662372394202289281e-04
3.526000000000000000e+03,9.500000000000000000e+01,3.431000000000000000e+03,2.914602156805596255e-04,2.662372394202289281e-04
3.527000000000000000e+03,9.500000000000000000e+01,3.432000000000000000e+03,2.913752913752913750e-04,2.662372394202289281e-04
3.528000000000000000e+03,9.500000000000000000e+01,3.433000000000000000e+03,2.912904165452956363e-04,2.662372394202289281e-04
3.529000000000000000e+03,9.500000000000000000e+01,3.434000000000000000e+03,2.912055911473500390e-04,2.662372394202289281e-04
3.530000000000000000e+03,9.500000000000000000e+01,3.435000000000000000e+03,2.911208151382824118e-04,2.662372394202289281e-04
3.531000000000000000e+03,9.500000000000000000e+01,3.436000000000000000e+03,2.910360884749708900e-04,2.662372394202289281e-04
3.532000000000000000e+03,9.500000000000000000e+01,3.437000000000000000e+03,2.909514111143439159e-04,2.662372394202289281e-04
3.533000000000000000e+03,9.500000000000000000e+01,3.438000000000000000e+03,2.908667830133798596e-04,2.662372394202289281e-04
3.534000000000000000e+03,9.500000000000000000e+01,3.439000000000000000e+03,2.907822041291072894e-04,2.662372394202289281e-04
3.535000000000000000e+03,9.500000000000000000e+01,3.440000000000000000e+03,2.906976744186046471e-04,2.662372394202289281e-04
3.536000000000000000e+03,9.500000000000000000e+01,3.441000000000000000e+03,2.906131938390003021e-04,2.662372394202289281e-04
3.537000000000000000e+03,9.500000000000000000e+01,3.442000000000000000e+03,2.905287623474723884e-04,2.662372394202289281e-04
3.538000000000000000e+03,9.500000000000000000e+01,3.443000000000000000e+03,2.904443799012489135e-04,2.662372394202289281e-04
3.539000000000000000e+03,9.500000000000000000e+01,3.444000000000000000e+03,2.903600464576074330e-04,2.662372394202289281e-04
3.540000000000000000e+03,9.500000000000000000e+01,3.445000000000000000e+03,2.902757619738751587e-04,2.662372394202289281e-04
3.541000000000000000e+03,9.500000000000000000e+01,3.446000000000000000e+03,2.901915264074289048e-04,2.662372394202289281e-04
3.542000000000000000e+03,9.500000000000000000e+01,3.447000000000000000e+03,2.901073397156948169e-04,2.662372394202289281e-04
3.543000000000000000e+03,9.500000000000000000e+01,3.448000000000000000e+03,2.900232018561484798e-04,2.662372394202289281e-04
3.544000000000000000e+03,9.500000000000000000e+01,3.449000000000000000e+03,2.899391127863148641e-04,2.662372394202289281e-04
3.545000000000000000e+03,9.500000000000000000e+01,3.450000000000000000e+03,2.898550724637681086e-04,2.662372394202289281e-04
3.546000000000000000e+03,9.500000000000000000e+01,3.451000000000000000e+03,2.897710808461315753e-04,2.662372394202289281e-04
3.547000000000000000e+03,9.500000000000000000e+01,3.452000000000000000e+03,2.896871378910776318e-04,2.662372394202289281e-04
3.548000000000000000e+03,9.500000000000000000e+01,3.453000000000000000e+03,2.896032435563278143e-04,2.662372394202289281e-04
3.549000000000000000e+03,9.500000000000000000e+01,3.454000000000000000e+03,2.895193977996525568e-04,2.662372394202289281e-04
3.550000000000000000e+03,9.500000000000000000e+01,3.455000000000000000e+03,2.894356005788711905e-04,2.662372394202289281e-04
3.551000000000000000e+03,9.500000000000000000e+01,3.456000000000000000e+03,2.893518518518518358e-04,2.662372394202289281e-04
3.552000000000000000e+03,9.500000000000000000e+01,3.457000000000000000e+03,2.892681515765114023e-04,2.662372394202289281e-04
3.553000000000000000e+03,9.500000000000000000e+01,3.458000000000000000e+03,2.891844997108154801e-04,2.662372394202289281e-04
3.554000000000000000e+03,9.500000000000000000e+01,3.459000000000000000e+03,2.891008962127782859e-04,2.662372394202289281e-04
3.555000000000000000e+03,9.500000000000000000e+01,3.460000000000000000e+03,2.890173410404624460e-04,2.662372394202289281e-04
3.556000000000000000e+03,9.500000000000000000e+01,3.461000000000000000e+03,2.889338341519792131e-04,2.662372394202289281e-04
3.557000000000000000e+03,9.500000000000000000e+01,3.462000000000000000e+03,2.888503755054881413e-04,2.662372394202289281e-04
3.558000000000000000e+03,9.500000000000000000e+01,3.463000000000000000e+03,2.887669650591972483e-04,2.662372394202289281e-04
3.559000000000000000e+03,9.500000000000000000e+01,3.464000000000000000e+03,2.886836027713625820e-04,2.662372394202289281e-04
3.560000000000000000e+03,9.500000000000000000e+01,3.465000000000000000e+03,2.886002886002886000e-04,2.662372394202289281e-04
3.561000000000000000e+03,9.500000000000000000e+01,3.466000000000000000e+03,2.885170225043277360e-04,2.662372394202289281e-04
3.562000000000000000e+03,9.500000000000000000e+01,3.467000000000000000e+03,2.884338044418805619e-04,2.662372394202289281e-04
3.563000000000000000e+03,9.500000000000000000e+01,3.468000000000000000e+03,2.883506343713956258e-04,2.662372394202289281e-04
3.564000000000000000e+03,9.500000000000000000e+01,3.469000000000000000e+03,2.882675122513692892e-04,2.662372394202289281e-04
3.565000000000000000e+03,9.500000000000000000e+01,3.470000000000000000e+03,2.881844380403458350e-04,2.662372394202289281e-04
3.566000000000000000e+03,9.500000000000000000e+01,3.471000000000000000e+03,2.881014116969173055e-04,2.662372394202289281e-04
3.567000000000000000e+03,9.500000000000000000e+01,3.472000000000000000e+03,2.880184331797235021e-04,2.662372394202289281e-04
3.568000000000000000e+03,9.500000000000000000e+01,3.473000000000000000e+03,2.879355024474517682e-04,2.662372394202289281e-04
3.569000000000000000e+03,9.500000000000000000e+01,3.474000000000000000e+03,2.878526194588370982e-04,2.662372394202289281e-04
3.570000000000000000e+03,9.500000000000000000e+01,3.475000000000000000e+03,2.877697841726618660e-04,2.662372394202289281e-04
3.571000000000000000e+03,9.500000000000000000e+01,3.476000000000000000e+03,2.876869965477560419e-04,2.662372394202289281e-04
3.572000000000000000e+03,9.500000000000000000e+01,3.477000000000000000e+03,2.876042565429968133e-04,2.662372394202289281e-04
3.573000000000000000e+03,9.500000000000000000e+01,3.478000000000000000e+03,2.875215641173088014e-04,2.662372394202289281e-04
3.574000000000000000e+03,9.500000000000000000e+01,3.479000000000000000e+03,2.874389192296636819e-04,2.662372394202289281e-04
3.575000000000000000e+03,9.500000000000000000e+01,3.480000000000000000e+03,2.873563218390804558e-04,2.662372394202289281e-04
3.576000000000000000e+03,9.500000000000000000e+01,3.481000000000000000e+03,2.872737719046251242e-04,2.662372394202289281e-04
3.577000000000000000e+03,9.500000000000000000e+01,3.482000000000000000e+03,2.871912693854106885e-04,2.662372394202289281e-04
3.578000000000000000e+03,9.500000000000000000e+01,3.483000000000000000e+03,2.871088142405972044e-04,2.662372394202289281e-04
3.579000000000000000e+03,9.500000000000000000e+01,3.484000000000000000e+03,2.870264064293915111e-04,2.662372394202289281e-04
3.580000000000000000e+03,9.500000000000000000e+01,3.485000000000000000e+03,2.869440459110473391e-04,2.662372394202289281e-04
3.581000000000000000e+03,9.500000000000000000e+01,3.486000000000000000e+03,2.868617326448651486e-04,2.662372394202289281e-04
3.582000000000000000e+03,9.500000000000000000e+01,3.487000000000000000e+03,2.867794665901921285e-04,2.662372394202289281e-04
3.583000000000000000e+03,9.500000000000000000e+01,3.488000000000000000e+03,2.866972477064220343e-04,2.662372394202289281e-04
3.584000000000000000e+03,9.500000000000000000e+01,3.489000000000000000e+03,2.866150759529951337e-04,2.662372394202289281e-04
3.585000000000000000e+03,9.500000000000000000e+01,3.490000000000000000e+03,2.865329512893982611e-04,2.662372394202289281e-04
3.586000000000000000e+03,9.500000000000000000e+01,3.491000000000000000e+03,2.864508736751647088e-04,2.662372394202289281e-04
3.587000000000000000e+03,9.500000000000000000e+01,3.492000000000000000e+03,2.863688430698740103e-04,2.662372394202289281e-04
3.588000000000000000e+03,9.500000000000000000e+01,3.493000000000000000e+03,2.862868594331519946e-04,2.662372394202289281e-04
3.589000000000000000e+03,9.500000000000000000e+01,3.494000000000000000e+03,2.862049227246708403e-04,2.662372394202289281e-04
3.590000000000000000e+03,9.500000000000000000e+01,3.495000000000000000e+03,2.861230329041488047e-04,2.662372394202289281e-04
3.591000000000000000e+03,9.500000000000000000e+01,3.496000000000000000e+03,2.860411899313501150e-04,2.662372394202289281e-04
3.592000000000000000e+03,9.500000000000000000e+01,3.497000000000000000e+03,2.859593937660852400e-04,2.662372394202289281e-04
3.593000000000000000e+03,9.500000000000000000e+01,3.498000000000000000e+03,2.858776443682104016e-04,2.662372394202289281e-04
3.594000000000000000e+03,9.500000000000000000e+01,3.499000000000000000e+03,2.857959416976279003e-04,2.662372394202289281e-04
3.595000000000000000e+03,9.500000000000000000e+01,3.500000000000000000e+03,2.857142857142857357e-04,2.662372394202289281e-04
3.596000000000000000e+03,9.500000000000000000e+01,3.501000000000000000e+03,2.856326763781776609e-04,2.662372394202289281e-04
3.597000000000000000e+03,9.500000000000000000e+01,3.502000000000000000e+03,2.855511136493432364e-04,2.662372394202289281e-04
3.598000000000000000e+03,9.500000000000000000e+01,3.503000000000000000e+03,2.854695974878675591e-04,2.662372394202289281e-04
3.599000000000000000e+03,9.500000000000000000e+01,3.504000000000000000e+03,2.853881278538812627e-04,2.662372394202289281e-04
3.600000000000000000e+03,9.500000000000000000e+01,3.505000000000000000e+03,2.853067047075606255e-04,2.662372394202289281e-04
3.601000000000000000e+03,9.500000000000000000e+01,3.506000000000000000e+03,2.852253280091271914e-04,2.662372394202289281e-04
3.602000000000000000e+03,9.500000000000000000e+01,3.507000000000000000e+03,2.851439977188480407e-04,2.662372394202289281e-04
3.603000000000000000e+03,9.500000000000000000e+01,3.508000000000000000e+03,2.850627137970353567e-04,2.662372394202289281e-04
3.604000000000000000e+03,9.500000000000000000e+01,3.509000000000000000e+03,2.849814762040467505e-04,2.662372394202289281e-04
3.605000000000000000e+03,9.500000000000000000e+01,3.510000000000000000e+03,2.849002849002848820e-04,2.662372394202289281e-04
3.606000000000000000e+03,9.500000000000000000e+01,3.511000000000000000e+03,2.848191398461976764e-04,2.662372394202289281e-04
3.607000000000000000e+03,9.500000000000000000e+01,3.512000000000000000e+03,2.847380410022778909e-04,2.662372394202289281e-04
3.608000000000000000e+03,9.500000000000000000e+01,3.513000000000000000e+03,2.846569883290634936e-04,2.662372394202289281e-04
3.609000000000000000e+03,9.500000000000000000e+01,3.514000000000000000e+03,2.845759817871371762e-04,2.662372394202289281e-04
3.610000000000000000e+03,9.500000000000000000e+01,3.515000000000000000e+03,2.844950213371266246e-04,2.662372394202289281e-04
3.611000000000000000e+03,9.500000000000000000e+01,3.516000000000000000e+03,2.844141069397041941e-04,2.662372394202289281e-04
3.612000000000000000e+03,9.500000000000000000e+01,3.517000000000000000e+03,2.843332385555871256e-04,2.662372394202289281e-04
3.613000000000000000e+03,9.500000000000000000e+01,3.518000000000000000e+03,2.842524161455372211e-04,2.662372394202289281e-04
3.614000000000000000e+03,9.500000000000000000e+01,3.519000000000000000e+03,2.841716396703608972e-04,2.662372394202289281e-04
3.615000000000000000e+03,9.500000000000000000e+01,3.520000000000000000e+03,2.840909090909090771e-04,2.662372394202289281e-04
3.616000000000000000e+03,9.500000000000000000e+01,3.521000000000000000e+03,2.840102243680772448e-04,2.662372394202289281e-04
3.617000000000000000e+03,9.500000000000000000e+01,3.522000000000000000e+03,2.839295854628052281e-04,2.662372394202289281e-04
3.618000000000000000e+03,9.500000000000000000e+01,3.523000000000000000e+03,2.838489923360771987e-04,2.662372394202289281e-04
3.619000000000000000e+03,9.500000000000000000e+01,3.524000000000000000e+03,2.837684449489216720e-04,2.662372394202289281e-04
3.620000000000000000e+03,9.500000000000000000e+01,3.525000000000000000e+03,2.836879432624113450e-04,2.662372394202289281e-04
3.621000000000000000e+03,9.500000000000000000e+01,3.526000000000000000e+03,2.836074872376630955e-04,2.662372394202289281e-04
3.622000000000000000e+03,9.500000000000000000e+01,3.527000000000000000e+03,2.835270768358378202e-04,2.662372394202289281e-04
3.623000000000000000e+03,9.500000000000000000e+01,3.528000000000000000e+03,2.834467120181405971e-04,2.662372394202289281e-04
3.624000000000000000e+03,9.500000000000000000e+01,3.529000000000000000e+03,2.833663927458203598e-04,2.662372394202289281e-04
3.625000000000000000e+03,9.500000000000000000e+01,3.530000000000000000e+03,2.832861189801699525e-04,2.662372394202289281e-04
3.626000000000000000e+03,9.500000000000000000e+01,3.531000000000000000e+03,2.832058906825261836e-04,2.662372394202289281e-04
3.627000000000000000e+03,9.500000000000000000e+01,3.532000000000000000e+03,2.831257078142695549e-04,2.662372394202289281e-04
3.628000000000000000e+03,9.500000000000000000e+01,3.533000000000000000e+03,2.830455703368242072e-04,2.662372394202289281e-04
3.629000000000000000e+03,9.500000000000000000e+01,3.534000000000000000e+03,2.829654782116581917e-04,2.662372394202289281e-04
3.630000000000000000e+03,9.500000000000000000e+01,3.535000000000000000e+03,2.828854314002828734e-04,2.662372394202289281e-04
3.631000000000000000e+03,9.500000000000000000e+01,3.536000000000000000e+03,2.828054298642534189e-04,2.662372394202289281e-04
3.632000000000000000e+03,9.500000000000000000e+01,3.537000000000000000e+03,2.827254735651682006e-04,2.662372394202289281e-04
3.633000000000000000e+03,9.500000000000000000e+01,3.538000000000000000e+03,2.826455624646692839e-04,2.662372394202289281e-04
3.634000000000000000e+03,9.500000000000000000e+01,3.539000000000000000e+03,2.825656965244419398e-04,2.662372394202289281e-04
3.635000000000000000e+03,9.500000000000000000e+01,3.540000000000000000e+03,2.824858757062146991e-04,2.662372394202289281e-04
3.636000000000000000e+03,9.500000000000000000e+01,3.541000000000000000e+03,2.824060999717594063e-04,2.662372394202289281e-04
3.637000000000000000e+03,9.500000000000000000e+01,3.542000000000000000e+03,2.823263692828910029e-04,2.662372394202289281e-04
3.638000000000000000e+03,9.500000000000000000e+01,3.543000000000000000e+03,2.822466836014676903e-04,2.662372394202289281e-04
3.639000000000000000e+03,9.500000000000000000e+01,3.544000000000000000e+03,2.821670428893904956e-04,2.662372394202289281e-04
3.640000000000000000e+03,9.500000000000000000e+01,3.545000000000000000e+03,2.820874471086036515e-04,2.662372394202289281e-04
3.641000000000000000e+03,9.500000000000000000e+01,3.546000000000000000e+03,2.820078962210942168e-04,2.662372394202289281e-04
3.642000000000000000e+03,9.500000000000000000e+01,3.547000000000000000e+03,2.819283901888920219e-04,2.662372394202289281e-04
3.643000000000000000e+03,9.500000000000000000e+01,3.548000000000000000e+03,2.818489289740698858e-04,2.662372394202289281e-04
3.644000000000000000e+03,9.500000000000000000e+01,3.549000000000000000e+03,2.817695125387432910e-04,2.662372394202289281e-04
3.645000000000000000e+03,9.500000000000000000e+01,3.550000000000000000e+03,2.816901408450704376e-04,2.662372394202289281e-04
3.646000000000000000e+03,9.500000000000000000e+01,3.551000000000000000e+03,2.816108138552520261e-04,2.662372394202289281e-04
3.647000000000000000e+03,9.500000000000000000e+01,3.552000000000000000e+03,2.815315315315315291e-04,2.662372394202289281e-04
3.648000000000000000e+03,9.500000000000000000e+01,3.553000000000000000e+03,2.814522938361947572e-04,2.662372394202289281e-04
3.649000000000000000e+03,9.500000000000000000e+01,3.554000000000000000e+03,2.813731007315700759e-04,2.662372394202289281e-04
3.650000000000000000e+03,9.500000000000000000e+01,3.555000000000000000e+03,2.812939521800281346e-04,2.662372394202289281e-04
3.651000000000000000e+03,9.500000000000000000e+01,3.556000000000000000e+03,2.812148481439820293e-04,2.662372394202289281e-04
3.652000000000000000e+03,9.500000000000000000e+01,3.557000000000000000e+03,2.811357885858869771e-04,2.662372394202289281e-04
3.653000000000000000e+03,9.500000000000000000e+01,3.558000000000000000e+03,2.810567734682405876e-04,2.662372394202289281e-04
3.654000000000000000e+03,9.500000000000000000e+01,3.559000000000000000e+03,2.809778027535824829e-04,2.662372394202289281e-04
3.655000000000000000e+03,9.500000000000000000e+01,3.560000000000000000e+03,2.808988764044944068e-04,2.662372394202289281e-04
3.656000000000000000e+03,9.500000000000000000e+01,3.561000000000000000e+03,2.808199943836001155e-04,2.662372394202289281e-04
3.657000000000000000e+03,9.500000000000000000e+01,3.562000000000000000e+03,2.807411566535654326e-04,2.662372394202289281e-04
3.658000000000000000e+03,9.500000000000000000e+01,3.563000000000000000e+03,2.806623631770979775e-04,2.662372394202289281e-04
3.659000000000000000e+03,9.500000000000000000e+01,3.564000000000000000e+03,2.805836139169472741e-04,2.662372394202289281e-04
3.660000000000000000e+03,9.500000000000000000e+01,3.565000000000000000e+03,2.805049088359046422e-04,2.662372394202289281e-04
3.661000000000000000e+03,9.500000000000000000e+01,3.566000000000000000e+03,2.804262478968031435e-04,2.662372394202289281e-04
3.662000000000000000e+03,9.500000000000000000e+01,3.567000000000000000e+03,2.803476310625175271e-04,2.662372394202289281e-04
3.663000000000000000e+03,9.500000000000000000e+01,3.568000000000000000e+03,2.802690582959641214e-04,2.662372394202289281e-04
3.664000000000000000e+03,9.500000000000000000e+01,3.569000000000000000e+03,2.801905295601008882e-04,2.662372394202289281e-04
3.665000000000000000e+03,9.500000000000000000e+01,3.570000000000000000e+03,2.801120448179271515e-04,2.662372394202289281e-04
3.666000000000000000e+03,9.500000000000000000e+01,3.571000000000000000e+03,2.800336040324839229e-04,2.662372394202289281e-04
3.667000000000000000e+03,9.500000000000000000e+01,3.572000000000000000e+03,2.799552071668533052e-04,2.662372394202289281e-04
3.668000000000000000e+03,9.500000000000000000e+01,3.573000000000000000e+03,2.798768541841589806e-04,2.662372394202289281e-04
3.669000000000000000e+03,9.500000000000000000e+01,3.574000000000000000e+03,2.797985450475657765e-04,2.662372394202289281e-04
3.670000000000000000e+03,9.500000000000000000e+01,3.575000000000000000e+03,2.797202797202797200e-04,2.662372394202289281e-04
3.671000000000000000e+03,9.500000000000000000e+01,3.576000000000000000e+03,2.796420581655480924e-04,2.662372394202289281e-04
3.672000000000000000e+03,9.500000000000000000e+01,3.577000000000000000e+03,2.795638803466592116e-04,2.662372394202289281e-04
3.673000000000000000e+03,9.500000000000000000e+01,3.578000000000000000e+03,2.794857462269424329e-04,2.662372394202289281e-04
3.674000000000000000e+03,9.500000000000000000e+01,3.579000000000000000e+03,2.794076557697680943e-04,2.662372394202289281e-04
3.675000000000000000e+03,9.500000000000000000e+01,3.580000000000000000e+03,2.793296089385474625e-04,2.662372394202289281e-04
3.676000000000000000e+03,9.500000000000000000e+01,3.581000000000000000e+03,2.792516056967327327e-04,2.662372394202289281e-04
3.677000000000000000e+03,9.500000000000000000e+01,3.582000000000000000e+03,2.791736460078168662e-04,2.662372394202289281e-04
3.678000000000000000e+03,9.500000000000000000e+01,3.583000000000000000e+03,2.790957298353335361e-04,2.662372394202289281e-04
3.679000000000000000e+03,9.500000000000000000e+01,3.584000000000000000e+03,2.790178571428571274e-04,2.662372394202289281e-04
3.680000000000000000e+03,9.500000000000000000e+01,3.585000000000000000e+03,2.789400278940027907e-04,2.662372394202289281e-04
3.681000000000000000e+03,9.500000000000000000e+01,3.586000000000000000e+03,2.788622420524261179e-04,2.662372394202289281e-04
3.682000000000000000e+03,9.500000000000000000e+01,3.587000000000000000e+03,2.787844995818232496e-04,2.662372394202289281e-04
3.683000000000000000e+03,9.500000000000000000e+01,3.588000000000000000e+03,2.787068004459308758e-04,2.662372394202289281e-04
3.684000000000000000e+03,9.500000000000000000e+01,3.589000000000000000e+03,2.786291446085260729e-04,2.662372394202289281e-04
3.685000000000000000e+03,9.500000000000000000e+01,3.590000000000000000e+03,2.785515320334261955e-04,2.662372394202289281e-04
3.686000000000000000e+03,9.500000000000000000e+01,3.591000000000000000e+03,2.784739626844889848e-04,2.662372394202289281e-04
3.687000000000000000e+03,9.500000000000000000e+01,3.592000000000000000e+03,2.783964365256124600e-04,2.662372394202289281e-04
3.688000000000000000e+03,9.500000000000000000e+01,3.593000000000000000e+03,2.783189535207347557e-04,2.662372394202289281e-04
3.689000000000000000e+03,9.500000000000000000e+01,3.594000000000000000e+03,2.782415136338341763e-04,2.662372394202289281e-04
3.690000000000000000e+03,9.500000000000000000e+01,3.595000000000000000e+03,2.781641168289290876e-04,2.662372394202289281e-04
3.691000000000000000e+03,9.500000000000000000e+01,3.596000000000000000e+03,2.780867630700778622e-04,2.662372394202289281e-04
3.692000000000000000e+03,9.500000000000000000e+01,3.597000000000000000e+03,2.780094523213789341e-04,2.662372394202289281e-04
3.693000000000000000e+03,9.500000000000000000e+01,3.598000000000000000e+03,2.779321845469705276e-04,2.662372394202289281e-04
3.694000000000000000e+03,9.500000000000000000e+01,3.599000000000000000e+03,2.778549597110308196e-04,2.662372394202289281e-04
3.695000000000000000e+03,9.500000000000000000e+01,3.600000000000000000e+03,2.777777777777777775e-04,2.662372394202289281e-04
3.696000000000000000e+03,9.500000000000000000e+01,3.601000000000000000e+03,2.777006387114690504e-04,2.662372394202289281e-04
3.697000000000000000e+03,9.500000000000000000e+01,3.602000000000000000e+03,2.776235424764020234e-04,2.662372394202289281e-04
3.698000000000000000e+03,9.500000000000000000e+01,3.603000000000000000e+03,2.775464890369137090e-04,2.662372394202289281e-04
3.699000000000000000e+03,9.500000000000000000e+01,3.604000000000000000e+03,2.774694783573806935e-04,2.662372394202289281e-04
3.700000000000000000e+03,9.500000000000000000e+01,3.605000000000000000e+03,2.773925104022191362e-04,2.662372394202289281e-04
3.701000000000000000e+03,9.500000000000000000e+01,3.606000000000000000e+03,2.773155851358846615e-04,2.662372394202289281e-04
3.702000000000000000e+03,9.500000000000000000e+01,3.607000000000000000e+03,2.772387025228721961e-04,2.662372394202289281e-04
3.703000000000000000e+03,9.500000000000000000e+01,3.608000000000000000e+03,2.771618625277161860e-04,2.662372394202289281e-04
3.704000000000000000e+03,9.500000000000000000e+01,3.609000000000000000e+03,2.770850651149903252e-04,2.662372394202289281e-04
3.705000000000000000e+03,9.500000000000000000e+01,3.610000000000000000e+03,2.770083102493075015e-04,2.662372394202289281e-04
3.706000000000000000e+03,9.500000000000000000e+01,3.611000000000000000e+03,2.769315978953198511e-04,2.662372394202289281e-04
3.707000000000000000e+03,9.500000000000000000e+01,3.612000000000000000e+03,2.768549280177187038e-04,2.662372394202289281e-04
3.708000000000000000e+03,9.500000000000000000e+01,3.613000000000000000e+03,2.767783005812344209e-04,2.662372394202289281e-04
3.709000000000000000e+03,9.500000000000000000e+01,3.614000000000000000e+03,2.767017155506363950e-04,2.662372394202289281e-04
3.710000000000000000e+03,9.500000000000000000e+01,3.615000000000000000e+03,2.766251728907330497e-04,2.662372394202289281e-04
3.711000000000000000e+03,9.500000000000000000e+01,3.616000000000000000e+03,2.765486725663716776e-04,2.662372394202289281e-04
3.712000000000000000e+03,9.500000000000000000e+01,3.617000000000000000e+03,2.764722145424384938e-04,2.662372394202289281e-04
3.713000000000000000e+03,9.500000000000000000e+01,3.618000000000000000e+03,2.763957987838584741e-04,2.662372394202289281e-04
3.714000000000000000e+03,9.500000000000000000e+01,3.619000000000000000e+03,2.763194252555954624e-04,2.662372394202289281e-04
3.715000000000000000e+03,9.500000000000000000e+01,3.620000000000000000e+03,2.762430939226519547e-04,2.662372394202289281e-04
3.716000000000000000e+03,9.500000000000000000e+01,3.621000000000000000e+03,2.761668047500690447e-04,2.662372394202289281e-04
3.717000000000000000e+03,9.500000000000000000e+01,3.622000000000000000e+03,2.760905577029265862e-04,2.662372394202289281e-04
3.718000000000000000e+03,9.500000000000000000e+01,3.623000000000000000e+03,2.760143527463428136e-04,2.662372394202289281e-04
3.719000000000000000e+03,9.500000000000000000e+01,3.624000000000000000e+03,2.759381898454746134e-04,2.662372394202289281e-04
3.720000000000000000e+03,9.500000000000000000e+01,3.625000000000000000e+03,2.758620689655172527e-04,2.662372394202289281e-04
3.721000000000000000e+03,9.500000000000000000e+01,3.626000000000000000e+03,2.757859900717043794e-04,2.662372394202289281e-04
3.722000000000000000e+03,9.500000000000000000e+01,3.627000000000000000e+03,2.757099531293079678e-04,2.662372394202289281e-04
3.723000000000000000e+03,9.500000000000000000e+01,3.628000000000000000e+03,2.756339581036383731e-04,2.662372394202289281e-04
3.724000000000000000e+03,9.500000000000000000e+01,3.629000000000000000e+03,2.755580049600441146e-04,2.662372394202289281e-04
3.725000000000000000e+03,9.500000000000000000e+01,3.630000000000000000e+03,2.754820936639118209e-04,2.662372394202289281e-04
3.726000000000000000e+03,9.500000000000000000e+01,3.631000000000000000e+03,2.754062241806665015e-04,2.662372394202289281e-04
3.727000000000000000e+03,9.500000000000000000e+01,3.632000000000000000e+03,2.753303964757709507e-04,2.662372394202289281e-04
3.728000000000000000e+03,9.500000000000000000e+01,3.633000000000000000e+03,2.752546105147261261e-04,2.662372394202289281e-04
3.729000000000000000e+03,9.500000000000000000e+01,3.634000000000000000e+03,2.751788662630709871e-04,2.662372394202289281e-04
3.730000000000000000e+03,9.500000000000000000e+01,3.635000000000000000e+03,2.751031636863823858e-04,2.662372394202289281e-04
3.731000000000000000e+03,9.500000000000000000e+01,3.636000000000000000e+03,2.750275027502750128e-04,2.662372394202289281e-04
3.732000000000000000e+03,9.500000000000000000e+01,3.637000000000000000e+03,2.749518834204014517e-04,2.662372394202289281e-04
3.733000000000000000e+03,9.500000000000000000e+01,3.638000000000000000e+03,2.748763056624519080e-04,2.662372394202289281e-04
3.734000000000000000e+03,9.500000000000000000e+01,3.639000000000000000e+03,2.748007694421544258e-04,2.662372394202289281e-04
3.735000000000000000e+03,9.500000000000000000e+01,3.640000000000000000e+03,2.747252747252747250e-04,2.662372394202289281e-04
3.736000000000000000e+03,9.500000000000000000e+01,3.641000000000000000e+03,2.746498214776160393e-04,2.662372394202289281e-04
3.737000000000000000e+03,9.500000000000000000e+01,3.642000000000000000e+03,2.745744096650192239e-04,2.662372394202289281e-04
3.738000000000000000e+03,9.500000000000000000e+01,3.643000000000000000e+03,2.744990392533625933e-04,2.662372394202289281e-04
3.739000000000000000e+03,9.500000000000000000e+01,3.644000000000000000e+03,2.744237102085620296e-04,2.662372394202289281e-04
3.740000000000000000e+03,9.500000000000000000e+01,3.645000000000000000e+03,2.743484224965706572e-04,2.662372394202289281e-04
3.741000000000000000e+03,9.500000000000000000e+01,3.646000000000000000e+03,2.742731760833790598e-04,2.662372394202289281e-04
3.742000000000000000e+03,9.500000000000000000e+01,3.647000000000000000e+03,2.741979709350150633e-04,2.662372394202289281e-04
3.743000000000000000e+03,9.500000000000000000e+01,3.648000000000000000e+03,2.741228070175438444e-04,2.662372394202289281e-04
3.744000000000000000e+03,9.500000000000000000e+01,3.649000000000000000e+03,2.740476842970677139e-04,2.662372394202289281e-04
3.745000000000000000e+03,9.500000000000000000e+01,3.650000000000000000e+03,2.739726027397260079e-04,2.662372394202289281e-04
3.746000000000000000e+03,9.500000000000000000e+01,3.651000000000000000e+03,2.738975623116954132e-04,2.662372394202289281e-04
3.747000000000000000e+03,9.500000000000000000e+01,3.652000000000000000e+03,2.738225629791894798e-04,2.662372394202289281e-04
3.748000000000000000e+03,9.500000000000000000e+01,3.653000000000000000e+03,2.737476047084587828e-04,2.662372394202289281e-04
3.749000000000000000e+03,9.500000000000000000e+01,3.654000000000000000e+03,2.736726874657909232e-04,2.662372394202289281e-04
3.750000000000000000e+03,9.500000000000000000e+01,3.655000000000000000e+03,2.735978112175102561e-04,2.662372394202289281e-04
3.751000000000000000e+03,9.500000000000000000e+01,3.656000000000000000e+03,2.735229759299781082e-04,2.662372394202289281e-04
3.752000000000000000e+03,9.500000000000000000e+01,3.657000000000000000e+03,2.734481815695925604e-04,2.662372394202289281e-04
3.753000000000000000e+03,9.500000000000000000e+01,3.658000000000000000e+03,2.733734281027883940e-04,2.662372394202289281e-04
3.754000000000000000e+03,9.500000000000000000e+01,3.659000000000000000e+03,2.732987154960371447e-04,2.662372394202289281e-04
3.755000000000000000e+03,9.500000000000000000e+01,3.660000000000000000e+03,2.732240437158469943e-04,2.662372394202289281e-04
3.756000000000000000e+03,9.500000000000000000e+01,3.661000000000000000e+03,2.731494127287626078e-04,2.662372394202289281e-04
3.757000000000000000e+03,9.600000000000000000e+01,3.661000000000000000e+03,2.731494127287626078e-04,2.441406250000000000e-04
3.758000000000000000e+03,9.600000000000000000e+01,3.662000000000000000e+03,2.730748225013653508e-04,2.441406250000000000e-04
3.759000000000000000e+03,9.600000000000000000e+01,3.663000000000000000e+03,2.730002730002730176e-04,2.441406250000000000e-04
3.760000000000000000e+03,9.600000000000000000e+01,3.664000000000000000e+03,2.729257641921397238e-04,2.441406250000000000e-04
3.761000000000000000e+03,9.600000000000000000e+01,3.665000000000000000e+03,2.728512960436562306e-04,2.441406250000000000e-04
3.762000000000000000e+03,9.600000000000000000e+01,3.666000000000000000e+03,2.727768685215493493e-04,2.441406250000000000e-04
3.763000000000000000e+03,9.600000000000000000e+01,3.667000000000000000e+03,2.727024815925824827e-04,2.441406250000000000e-04
3.764000000000000000e+03,9.600000000000000000e+01,3.668000000000000000e+03,2.726281352235550835e-04,2.441406250000000000e-04
3.765000000000000000e+03,9.600000000000000000e+01,3.669000000000000000e+03,2.725538293813028166e-04,2.441406250000000000e-04
3.766000000000000000e+03,9.600000000000000000e+01,3.670000000000000000e+03,2.724795640326975596e-04,2.441406250000000000e-04
3.767000000000000000e+03,9.600000000000000000e+01,3.671000000000000000e+03,2.724053391446472393e-04,2.441406250000000000e-04
3.768000000000000000e+03,9.600000000000000000e+01,3.672000000000000000e+03,2.723311546840958869e-04,2.441406250000000000e-04
3.769000000000000000e+03,9.600000000000000000e+01,3.673000000000000000e+03,2.722570106180234204e-04,2.441406250000000000e-04
3.770000000000000000e+03,9.600000000000000000e+01,3.674000000000000000e+03,2.721829069134458620e-04,2.441406250000000000e-04
3.771000000000000000e+03,9.600000000000000000e+01,3.675000000000000000e+03,2.721088435374149580e-04,2.441406250000000000e-04
3.772000000000000000e+03,9.600000000000000000e+01,3.676000000000000000e+03,2.720348204570185047e-04,2.441406250000000000e-04
3.773000000000000000e+03,9.600000000000000000e+01,3.677000000000000000e+03,2.719608376393799144e-04,2.441406250000000000e-04
3.774000000000000000e+03,9.600000000000000000e+01,3.678000000000000000e+03,2.718868950516584865e-04,2.441406250000000000e-04
3.775000000000000000e+03,9.600000000000000000e+01,3.679000000000000000e+03,2.718129926610491904e-04,2.441406250000000000e-04
3.776000000000000000e+03,9.600000000000000000e+01,3.680000000000000000e+03,2.717391304347826120e-04,2.441406250000000000e-04
3.777000000000000000e+03,9.600000000000000000e+01,3.681000000000000000e+03,2.716653083401249528e-04,2.441406250000000000e-04
3.778000000000000000e+03,9.600000000000000000e+01,3.682000000000000000e+03,2.715915263443780306e-04,2.441406250000000000e-04
3.779000000000000000e+03,9.600000000000000000e+01,3.683000000000000000e+03,2.715177844148791708e-04,2.441406250000000000e-04
3.780000000000000000e+03,9.600000000000000000e+01,3.684000000000000000e+03,2.714440825190010979e-04,2.441406250000000000e-04
3.781000000000000000e+03,9.600000000000000000e+01,3.685000000000000000e+03,2.713704206241519899e-04,2.441406250000000000e-04
3.782000000000000000e+03,9.600000000000000000e+01,3.686000000000000000e+03,2.712967986977753696e-04,2.441406250000000000e-04
3.783000000000000000e+03,9.600000000000000000e+01,3.687000000000000000e+03,2.712232167073501594e-04,2.441406250000000000e-04
3.784000000000000000e+03,9.600000000000000000e+01,3.688000000000000000e+03,2.711496746203904636e-04,2.441406250000000000e-04
3.785000000000000000e+03,9.600000000000000000e+01,3.689000000000000000e+03,2.710761724044456235e-04,2.441406250000000000e-04
3.786000000000000000e+03,9.600000000000000000e+01,3.690000000000000000e+03,2.710027100271002708e-04,2.441406250000000000e-04
3.787000000000000000e+03,9.600000000000000000e+01,3.691000000000000000e+03,2.709292874559740029e-04,2.441406250000000000e-04
3.788000000000000000e+03,9.600000000000000000e+01,3.692000000000000000e+03,2.708559046587215454e-04,2.441406250000000000e-04
3.789000000000000000e+03,9.600000000000000000e+01,3.693000000000000000e+03,2.707825616030327519e-04,2.441406250000000000e-04
3.790000000000000000e+03,9.600000000000000000e+01,3.694000000000000000e+03,2.707092582566323876e-04,2.441406250000000000e-04
3.791000000000000000e+03,9.600000000000000000e+01,3.695000000000000000e+03,2.706359945872801286e-04,2.441406250000000000e-04
3.792000000000000000e+03,9.600000000000000000e+01,3.696000000000000000e+03,2.705627705627705625e-04,2.441406250000000000e-04
3.793000000000000000e+03,9.600000000000000000e+01,3.697000000000000000e+03,2.704895861509331884e-04,2.441406250000000000e-04
3.794000000000000000e+03,9.600000000000000000e+01,3.698000000000000000e+03,2.704164413196322538e-04,2.441406250000000000e-04
3.795000000000000000e+03,9.600000000000000000e+01,3.699000000000000000e+03,2.703433360367667009e-04,2.441406250000000000e-04
3.796000000000000000e+03,9.600000000000000000e+01,3.700000000000000000e+03,2.702702702702702744e-04,2.441406250000000000e-04
3.797000000000000000e+03,9.600000000000000000e+01,3.701000000000000000e+03,2.701972439881113056e-04,2.441406250000000000e-04
3.798000000000000000e+03,9.600000000000000000e+01,3.702000000000000000e+03,2.701242571582928198e-04,2.441406250000000000e-04
3.799000000000000000e+03,9.600000000000000000e+01,3.703000000000000000e+03,2.700513097488522660e-04,2.441406250000000000e-04
3.800000000000000000e+03,9.600000000000000000e+01,3.704000000000000000e+03,2.699784017278617876e-04,2.441406250000000000e-04
3.801000000000000000e+03,9.600000000000000000e+01,3.705000000000000000e+03,2.699055330634277886e-04,2.441406250000000000e-04
3.802000000000000000e+03,9.600000000000000000e+01,3.706000000000000000e+03,2.698327037236913136e-04,2.441406250000000000e-04
3.803000000000000000e+03,9.600000000000000000e+01,3.707000000000000000e+03,2.697599136768276135e-04,2.441406250000000000e-04
3.804000000000000000e+03,9.600000000000000000e+01,3.708000000000000000e+03,2.696871628910463628e-04,2.441406250000000000e-04
3.805000000000000000e+03,9.600000000000000000e+01,3.709000000000000000e+03,2.696144513345915508e-04,2.441406250000000000e-04
3.806000000000000000e+03,9.600000000000000000e+01,3.710000000000000000e+03,2.695417789757412652e-04,2.441406250000000000e-04
3.807000000000000000e+03,9.600000000000000000e+01,3.711000000000000000e+03,2.694691457828078543e-04,2.441406250000000000e-04
3.808000000000000000e+03,9.600000000000000000e+01,3.712000000000000000e+03,2.693965517241379273e-04,2.441406250000000000e-04
3.809000000000000000e+03,9.600000000000000000e+01,3.713000000000000000e+03,2.693239967681120288e-04,2.441406250000000000e-04
3.810000000000000000e+03,9.600000000000000000e+01,3.714000000000000000e+03,2.692514808831448559e-04,2.441406250000000000e-04
3.811000000000000000e+03,9.600000000000000000e+01,3.715000000000000000e+03,2.691790040376850412e-04,2.441406250000000000e-04
3.812000000000000000e+03,9.600000000000000000e+01,3.716000000000000000e+03,2.691065662002152612e-04,2.441406250000000000e-04
3.813000000000000000e+03,9.600000000000000000e+01,3.717000000000000000e+03,2.690341673392520738e-04,2.441406250000000000e-04
3.814000000000000000e+03,9.600000000000000000e+01,3.718000000000000000e+03,2.689618074233458638e-04,2.441406250000000000e-04
3.815000000000000000e+03,9.600000000000000000e+01,3.719000000000000000e+03,2.688894864210809518e-04,2.441406250000000000e-04
3.816000000000000000e+03,9.600000000000000000e+01,3.720000000000000000e+03,2.688172043010752686e-04,2.441406250000000000e-04
3.817000000000000000e+03,9.600000000000000000e+01,3.721000000000000000e+03,2.687449610319806261e-04,2.441406250000000000e-04
3.818000000000000000e+03,9.600000000000000000e+01,3.722000000000000000e+03,2.686727565824825552e-04,2.441406250000000000e-04
3.819000000000000000e+03,9.600000000000000000e+01,3.723000000000000000e+03,2.686005909213000343e-04,2.441406250000000000e-04
3.820000000000000000e+03,9.600000000000000000e+01,3.724000000000000000e+03,2.685284640171858145e-04,2.441406250000000000e-04
3.821000000000000000e+03,9.600000000000000000e+01,3.725000000000000000e+03,2.684563758389261492e-04,2.441406250000000000e-04
3.822000000000000000e+03,9.600000000000000000e+01,3.726000000000000000e+03,2.683843263553408473e-04,2.441406250000000000e-04
3.823000000000000000e+03,9.600000000000000000e+01,3.727000000000000000e+03,2.683123155352830575e-04,2.441406250000000000e-04
3.824000000000000000e+03,9.600000000000000000e+01,3.728000000000000000e+03,2.682403433476394840e-04,2.441406250000000000e-04
3.825000000000000000e+03,9.600000000000000000e+01,3.729000000000000000e+03,2.681684097613301165e-04,2.441406250000000000e-04
3.826000000000000000e+03,9.600000000000000000e+01,3.730000000000000000e+03,2.680965147453083378e-04,2.441406250000000000e-04
3.827000000000000000e+03,9.600000000000000000e+01,3.731000000000000000e+03,2.680246582685607074e-04,2.441406250000000000e-04
3.828000000000000000e+03,9.600000000000000000e+01,3.732000000000000000e+03,2.679528403001071781e-04,2.441406250000000000e-04
3.829000000000000000e+03,9.600000000000000000e+01,3.733000000000000000e+03,2.678810608090008254e-04,2.441406250000000000e-04
3.830000000000000000e+03,9.600000000000000000e+01,3.734000000000000000e+03,2.678093197643277926e-04,2.441406250000000000e-04
3.831000000000000000e+03,9.600000000000000000e+01,3.735000000000000000e+03,2.677376171352075082e-04,2.441406250000000000e-04
3.832000000000000000e+03,9.600000000000000000e+01,3.736000000000000000e+03,2.676659528907923062e-04,2.441406250000000000e-04
3.833000000000000000e+03,9.600000000000000000e+01,3.737000000000000000e+03,2.675943270002675888e-04,2.441406250000000000e-04
3.834000000000000000e+03,9.600000000000000000e+01,3.738000000000000000e+03,2.675227394328517721e-04,2.441406250000000000e-04
3.835000000000000000e+03,9.600000000000000000e+01,3.739000000000000000e+03,2.674511901577961777e-04,2.441406250000000000e-04
3.836000000000000000e+03,9.600000000000000000e+01,3.740000000000000000e+03,2.673796791443850329e-04,2.441406250000000000e-04
3.837000000000000000e+03,9.600000000000000000e+01,3.741000000000000000e+03,2.673082063619353077e-04,2.441406250000000000e-04
3.838000000000000000e+03,9.600000000000000000e+01,3.742000000000000000e+03,2.672367717797968778e-04,2.441406250000000000e-04
3.839000000000000000e+03,9.600000000000000000e+01,3.743000000000000000e+03,2.671653753673524159e-04,2.441406250000000000e-04
3.840000000000000000e+03,9.600000000000000000e+01,3.744000000000000000e+03,2.670940170940171209e-04,2.441406250000000000e-04
3.841000000000000000e+03,9.600000000000000000e+01,3.745000000000000000e+03,2.670226969292389886e-04,2.441406250000000000e-04
3.842000000000000000e+03,9.600000000000000000e+01,3.746000000000000000e+03,2.669514148424986496e-04,2.441406250000000000e-04
3.843000000000000000e+03,9.600000000000000000e+01,3.747000000000000000e+03,2.668801708033093144e-04,2.441406250000000000e-04
3.844000000000000000e+03,9.600000000000000000e+01,3.748000000000000000e+03,2.668089647812166656e-04,2.441406250000000000e-04
3.845000000000000000e+03,9.600000000000000000e+01,3.749000000000000000e+03,2.667377967457988577e-04,2.441406250000000000e-04
3.846000000000000000e+03,9.600000000000000000e+01,3.750000000000000000e+03,2.666666666666666794e-04,2.441406250000000000e-04
3.847000000000000000e+03,9.600000000000000000e+01,3.751000000000000000e+03,2.665955745134630664e-04,2.441406250000000000e-04
3.848000000000000000e+03,9.600000000000000000e+01,3.752000000000000000e+03,2.665245202558635344e-04,2.441406250000000000e-04
3.849000000000000000e+03,9.600000000000000000e+01,3.753000000000000000e+03,2.664535038635757998e-04,2.441406250000000000e-04
3.850000000000000000e+03,9.600000000000000000e+01,3.754000000000000000e+03,2.663825253063398886e-04,2.441406250000000000e-04
3.851000000000000000e+03,9.600000000000000000e+01,3.755000000000000000e+03,2.663115845539280814e-04,2.441406250000000000e-04
3.852000000000000000e+03,9.600000000000000000e+01,3.756000000000000000e+03,2.662406815761448600e-04,2.441406250000000000e-04
3.853000000000000000e+03,9.600000000000000000e+01,3.757000000000000000e+03,2.661698163428267440e-04,2.441406250000000000e-04
3.854000000000000000e+03,9.600000000000000000e+01,3.758000000000000000e+03,2.660989888238424542e-04,2.441406250000000000e-04
3.855000000000000000e+03,9.600000000000000000e+01,3.759000000000000000e+03,2.660281989890928575e-04,2.441406250000000000e-04
3.856000000000000000e+03,9.600000000000000000e+01,3.760000000000000000e+03,2.659574468085106427e-04,2.441406250000000000e-04
3.857000000000000000e+03,9.600000000000000000e+01,3.761000000000000000e+03,2.658867322520606447e-04,2.441406250000000000e-04
3.858000000000000000e+03,9.600000000000000000e+01,3.762000000000000000e+03,2.658160552897395200e-04,2.441406250000000000e-04
3.859000000000000000e+03,9.600000000000000000e+01,3.763000000000000000e+03,2.657454158915758548e-04,2.441406250000000000e-04
3.860000000000000000e+03,9.600000000000000000e+01,3.764000000000000000e+03,2.656748140276301651e-04,2.441406250000000000e-04
3.861000000000000000e+03,9.600000000000000000e+01,3.765000000000000000e+03,2.656042496679946797e-04,2.441406250000000000e-04
3.862000000000000000e+03,9.600000000000000000e+01,3.766000000000000000e+03,2.655337227827933946e-04,2.441406250000000000e-04
3.863000000000000000e+03,9.600000000000000000e+01,3.767000000000000000e+03,2.654632333421821271e-04,2.441406250000000000e-04
3.864000000000000000e+03,9.600000000000000000e+01,3.768000000000000000e+03,2.653927813163481906e-04,2.441406250000000000e-04
3.865000000000000000e+03,9.600000000000000000e+01,3.769000000000000000e+03,2.653223666755107199e-04,2.441406250000000000e-04
3.866000000000000000e+03,9.600000000000000000e+01,3.770000000000000000e+03,2.652519893899203999e-04,2.441406250000000000e-04
3.867000000000000000e+03,9.600000000000000000e+01,3.771000000000000000e+03,2.651816494298594659e-04,2.441406250000000000e-04
3.868000000000000000e+03,9.600000000000000000e+01,3.772000000000000000e+03,2.651113467656415952e-04,2.441406250000000000e-04
3.869000000000000000e+03,9.600000000000000000e+01,3.773000000000000000e+03,2.650410813676119608e-04,2.441406250000000000e-04
3.870000000000000000e+03,9.600000000000000000e+01,3.774000000000000000e+03,2.649708532061473406e-04,2.441406250000000000e-04
3.871000000000000000e+03,9.600000000000000000e+01,3.775000000000000000e+03,2.649006622516556289e-04,2.441406250000000000e-04
3.872000000000000000e+03,9.600000000000000000e+01,3.776000000000000000e+03,2.648305084745762703e-04,2.441406250000000000e-04
3.873000000000000000e+03,9.600000000000000000e+01,3.777000000000000000e+03,2.647603918453799343e-04,2.441406250000000000e-04
3.874000000000000000e+03,9.600000000000000000e+01,3.778000000000000000e+03,2.646903123345685700e-04,2.441406250000000000e-04
3.875000000000000000e+03,9.600000000000000000e+01,3.779000000000000000e+03,2.646202699126752969e-04,2.441406250000000000e-04
3.876000000000000000e+03,9.600000000000000000e+01,3.780000000000000000e+03,2.645502645502645681e-04,2.441406250000000000e-04
3.877000000000000000e+03,9.600000000000000000e+01,3.781000000000000000e+03,2.644802962179317908e-04,2.441406250000000000e-04
3.878000000000000000e+03,9.600000000000000000e+01,3.782000000000000000e+03,2.644103648863035429e-04,2.441406250000000000e-04
3.879000000000000000e+03,9.600000000000000000e+01,3.783000000000000000e+03,2.643404705260375188e-04,2.441406250000000000e-04
3.880000000000000000e+03,9.600000000000000000e+01,3.784000000000000000e+03,2.642706131078224213e-04,2.441406250000000000e-04
3.881000000000000000e+03,9.600000000000000000e+01,3.785000000000000000e+03,2.642007926023777985e-04,2.441406250000000000e-04
3.882000000000000000e+03,9.600000000000000000e+01,3.786000000000000000e+03,2.641310089804543154e-04,2.441406250000000000e-04
3.883000000000000000e+03,9.600000000000000000e+01,3.787000000000000000e+03,2.640612622128333739e-04,2.441406250000000000e-04
3.884000000000000000e+03,9.600000000000000000e+01,3.788000000000000000e+03,2.639915522703273299e-04,2.441406250000000000e-04
3.885000000000000000e+03,9.600000000000000000e+01,3.789000000000000000e+03,2.639218791237793850e-04,2.441406250000000000e-04
3.886000000000000000e+03,9.600000000000000000e+01,3.790000000000000000e+03,2.638522427440633152e-04,2.441406250000000000e-04
3.887000000000000000e+03,9.600000000000000000e+01,3.791000000000000000e+03,2.637826431020839045e-04,2.441406250000000000e-04
3.888000000000000000e+03,9.600000000000000000e+01,3.792000000000000000e+03,2.637130801687763491e-04,2.441406250000000000e-04
3.889000000000000000e+03,9.600000000000000000e+01,3.793000000000000000e+03,2.636435539151067990e-04,2.441406250000000000e-04
3.890000000000000000e+03,9.600000000000000000e+01,3.794000000000000000e+03,2.635740643120717077e-04,2.441406250000000000e-04
3.891000000000000000e+03,9.600000000000000000e+01,3.795000000000000000e+03,2.635046113306982658e-04,2.441406250000000000e-04
3.892000000000000000e+03,9.600000000000000000e+01,3.796000000000000000e+03,2.634351949420442383e-04,2.441406250000000000e-04
3.893000000000000000e+03,9.600000000000000000e+01,3.797000000000000000e+03,2.633658151171978023e-04,2.441406250000000000e-04
3.894000000000000000e+03,9.600000000000000000e+01,3.798000000000000000e+03,2.632964718272774924e-04,2.441406250000000000e-04
3.895000000000000000e+03,9.600000000000000000e+01,3.799000000000000000e+03,2.632271650434324720e-04,2.441406250000000000e-04
3.896000000000000000e+03,9.600000000000000000e+01,3.800000000000000000e+03,2.631578947368420993e-04,2.441406250000000000e-04
3.897000000000000000e+03,9.600000000000000000e+01,3.801000000000000000e+03,2.630886608787161448e-04,2.441406250000000000e-04
3.898000000000000000e+03,9.600000000000000000e+01,3.802000000000000000e+03,2.630194634402945736e-04,2.441406250000000000e-04
3.899000000000000000e+03,9.600000000000000000e+01,3.803000000000000000e+03,2.629503023928477629e-04,2.441406250000000000e-04
3.900000000000000000e+03,9.600000000000000000e+01,3.804000000000000000e+03,2.628811777076761223e-04,2.441406250000000000e-04
3.901000000000000000e+03,9.600000000000000000e+01,3.805000000000000000e+03,2.628120893561103648e-04,2.441406250000000000e-04
3.902000000000000000e+03,9.600000000000000000e+01,3.806000000000000000e+03,2.627430373095112899e-04,2.441406250000000000e-04
3.903000000000000000e+03,9.600000000000000000e+01,3.807000000000000000e+03,2.626740215392697839e-04,2.441406250000000000e-04
3.904000000000000000e+03,9.600000000000000000e+01,3.808000000000000000e+03,2.626050420168067113e-04,2.441406250000000000e-04
3.905000000000000000e+03,9.600000000000000000e+01,3.809000000000000000e+03,2.625360987135731314e-04,2.441406250000000000e-04
3.906000000000000000e+03,9.600000000000000000e+01,3.810000000000000000e+03,2.624671916010498651e-04,2.441406250000000000e-04
3.907000000000000000e+03,9.600000000000000000e+01,3.811000000000000000e+03,2.623983206507478198e-04,2.441406250000000000e-04
3.908000000000000000e+03,9.600000000000000000e+01,3.812000000000000000e+03,2.623294858342077726e-04,2.441406250000000000e-04
3.909000000000000000e+03,9.600000000000000000e+01,3.813000000000000000e+03,2.622606871230002620e-04,2.441406250000000000e-04
3.910000000000000000e+03,9.600000000000000000e+01,3.814000000000000000e+03,2.621919244887257507e-04,2.441406250000000000e-04
3.911000000000000000e+03,9.600000000000000000e+01,3.815000000000000000e+03,2.621231979030144081e-04,2.441406250000000000e-04
3.912000000000000000e+03,9.600000000000000000e+01,3.816000000000000000e+03,2.620545073375262195e-04,2.441406250000000000e-04
3.913000000000000000e+03,9.600000000000000000e+01,3.817000000000000000e+03,2.619858527639507689e-04,2.441406250000000000e-04
3.914000000000000000e+03,9.600000000000000000e+01,3.818000000000000000e+03,2.619172341540073473e-04,2.441406250000000000e-04
3.915000000000000000e+03,9.600000000000000000e+01,3.819000000000000000e+03,2.618486514794448987e-04,2.441406250000000000e-04
3.916000000000000000e+03,9.600000000000000000e+01,3.820000000000000000e+03,2.617801047120419116e-04,2.441406250000000000e-04
3.917000000000000000e+03,9.600000000000000000e+01,3.821000000000000000e+03,2.617115938236063647e-04,2.441406250000000000e-04
3.918000000000000000e+03,9.600000000000000000e+01,3.822000000000000000e+03,2.616431187859759441e-04,2.441406250000000000e-04
3.919000000000000000e+03,9.600000000000000000e+01,3.823000000000000000e+03,2.615746795710175007e-04,2.441406250000000000e-04
3.920000000000000000e+03,9.600000000000000000e+01,3.824000000000000000e+03,2.615062761506275926e-04,2.441406250000000000e-04
3.921000000000000000e+03,9.600000000000000000e+01,3.825000000000000000e+03,2.614379084967320514e-04,2.441406250000000000e-04
3.922000000000000000e+03,9.600000000000000000e+01,3.826000000000000000e+03,2.613695765812859280e-04,2.441406250000000000e-04
3.923000000000000000e+03,9.600000000000000000e+01,3.827000000000000000e+03,2.613012803762738176e-04,2.441406250000000000e-04
3.924000000000000000e+03,9.600000000000000000e+01,3.828000000000000000e+03,2.612330198537095348e-04,2.441406250000000000e-04
3.925000000000000000e+03,9.600000000000000000e+01,3.829000000000000000e+03,2.611647949856359509e-04,2.441406250000000000e-04
3.926000000000000000e+03,9.600000000000000000e+01,3.830000000000000000e+03,2.610966057441253189e-04,2.441406250000000000e-04
3.927000000000000000e+03,9.600000000000000000e+01,3.831000000000000000e+03,2.610284521012790570e-04,2.441406250000000000e-04
3.928000000000000000e+03,9.600000000000000000e+01,3.832000000000000000e+03,2.609603340292275314e-04,2.441406250000000000e-04
3.929000000000000000e+03,9.600000000000000000e+01,3.833000000000000000e+03,2.608922515001304361e-04,2.441406250000000000e-04
3.930000000000000000e+03,9.600000000000000000e+01,3.834000000000000000e+03,2.608242044861763050e-04,2.441406250000000000e-04
3.931000000000000000e+03,9.600000000000000000e+01,3.835000000000000000e+03,2.607561929595827825e-04,2.441406250000000000e-04
3.932000000000000000e+03,9.600000000000000000e+01,3.836000000000000000e+03,2.606882168925964615e-04,2.441406250000000000e-04
3.933000000000000000e+03,9.600000000000000000e+01,3.837000000000000000e+03,2.606202762574928288e-04,2.441406250000000000e-04
3.934000000000000000e+03,9.600000000000000000e+01,3.838000000000000000e+03,2.605523710265763193e-04,2.441406250000000000e-04
3.935000000000000000e+03,9.600000000000000000e+01,3.839000000000000000e+03,2.604845011721802620e-04,2.441406250000000000e-04
3.936000000000000000e+03,9.600000000000000000e+01,3.840000000000000000e+03,2.604166666666666631e-04,2.441406250000000000e-04
3.937000000000000000e+03,9.600000000000000000e+01,3.841000000000000000e+03,2.603488674824264767e-04,2.441406250000000000e-04
3.938000000000000000e+03,9.600000000000000000e+01,3.842000000000000000e+03,2.602811035918792260e-04,2.441406250000000000e-04
3.939000000000000000e+03,9.600000000000000000e+01,3.843000000000000000e+03,2.602133749674733279e-04,2.441406250000000000e-04
3.940000000000000000e+03,9.600000000000000000e+01,3.844000000000000000e+03,2.601456815816857683e-04,2.441406250000000000e-04
3.941000000000000000e+03,9.600000000000000000e+01,3.845000000000000000e+03,2.600780234070221015e-04,2.441406250000000000e-04
3.942000000000000000e+03,9.600000000000000000e+01,3.846000000000000000e+03,2.600104004160166678e-04,2.441406250000000000e-04
3.943000000000000000e+03,9.600000000000000000e+01,3.847000000000000000e+03,2.599428125812321046e-04,2.441406250000000000e-04
3.944000000000000000e+03,9.600000000000000000e+01,3.848000000000000000e+03,2.598752598752598897e-04,2.441406250000000000e-04
3.945000000000000000e+03,9.600000000000000000e+01,3.849000000000000000e+03,2.598077422707196897e-04,2.441406250000000000e-04
3.946000000000000000e+03,9.600000000000000000e+01,3.850000000000000000e+03,2.597402597402597400e-04,2.441406250000000000e-04
3.947000000000000000e+03,9.600000000000000000e+01,3.851000000000000000e+03,2.596728122565567366e-04,2.441406250000000000e-04
3.948000000000000000e+03,9.600000000000000000e+01,3.852000000000000000e+03,2.596053997923156728e-04,2.441406250000000000e-04
3.949000000000000000e+03,9.600000000000000000e+01,3.853000000000000000e+03,2.595380223202698941e-04,2.441406250000000000e-04
3.950000000000000000e+03,9.600000000000000000e+01,3.854000000000000000e+03,2.594706798131810976e-04,2.441406250000000000e-04
3.951000000000000000e+03,9.600000000000000000e+01,3.855000000000000000e+03,2.594033722438391699e-04,2.441406250000000000e-04
3.952000000000000000e+03,9.600000000000000000e+01,3.856000000000000000e+03,2.593360995850622409e-04,2.441406250000000000e-04
3.953000000000000000e+03,9.600000000000000000e+01,3.857000000000000000e+03,2.592688618096966298e-04,2.441406250000000000e-04
3.954000000000000000e+03,9.600000000000000000e+01,3.858000000000000000e+03,2.592016588906168994e-04,2.441406250000000000e-04
3.955000000000000000e+03,9.600000000000000000e+01,3.859000000000000000e+03,2.591344908007255847e-04,2.441406250000000000e-04
3.956000000000000000e+03,9.600000000000000000e+01,3.860000000000000000e+03,2.590673575129533559e-04,2.441406250000000000e-04
3.957000000000000000e+03,9.600000000000000000e+01,3.861000000000000000e+03,2.590002590002590181e-04,2.441406250000000000e-04
3.958000000000000000e+03,9.600000000000000000e+01,3.862000000000000000e+03,2.589331952356291864e-04,2.441406250000000000e-04
3.959000000000000000e+03,9.600000000000000000e+01,3.863000000000000000e+03,2.588661661920787192e-04,2.441406250000000000e-04
3.960000000000000000e+03,9.600000000000000000e+01,3.864000000000000000e+03,2.587991718426501222e-04,2.441406250000000000e-04
3.961000000000000000e+03,9.600000000000000000e+01,3.865000000000000000e+03,2.587322121604139816e-04,2.441406250000000000e-04
3.962000000000000000e+03,9.600000000000000000e+01,3.866000000000000000e+03,2.586652871184686939e-04,2.441406250000000000e-04
3.963000000000000000e+03,9.600000000000000000e+01,3.867000000000000000e+03,2.585983966899405191e-04,2.441406250000000000e-04
3.964000000000000000e+03,9.600000000000000000e+01,3.868000000000000000e+03,2.585315408479834732e-04,2.441406250000000000e-04
3.965000000000000000e+03,9.600000000000000000e+01,3.869000000000000000e+03,2.584647195657792731e-04,2.441406250000000000e-04
3.966000000000000000e+03,9.600000000000000000e+01,3.870000000000000000e+03,2.583979328165374460e-04,2.441406250000000000e-04
3.967000000000000000e+03,9.600000000000000000e+01,3.871000000000000000e+03,2.583311805734952202e-04,2.441406250000000000e-04
3.968000000000000000e+03,9.600000000000000000e+01,3.872000000000000000e+03,2.582644628099173625e-04,2.441406250000000000e-04
3.969000000000000000e+03,9.600000000000000000e+01,3.873000000000000000e+03,2.581977794990962874e-04,2.441406250000000000e-04
3.970000000000000000e+03,9.600000000000000000e+01,3.874000000000000000e+03,2.581311306143521103e-04,2.441406250000000000e-04
3.971000000000000000e+03,9.600000000000000000e+01,3.875000000000000000e+03,2.580645161290322687e-04,2.441406250000000000e-04
3.972000000000000000e+03,9.600000000000000000e+01,3.876000000000000000e+03,2.579979360165118472e-04,2.441406250000000000e-04
3.973000000000000000e+03,9.600000000000000000e+01,3.877000000000000000e+03,2.579313902501934692e-04,2.441406250000000000e-04
3.974000000000000000e+03,9.600000000000000000e+01,3.878000000000000000e+03,2.578648788035069715e-04,2.441406250000000000e-04
3.975000000000000000e+03,9.600000000000000000e+01,3.879000000000000000e+03,2.577984016499097839e-04,2.441406250000000000e-04
3.976000000000000000e+03,9.600000000000000000e+01,3.880000000000000000e+03,2.577319587628866039e-04,2.441406250000000000e-04
3.977000000000000000e+03,9.600000000000000000e+01,3.881000000000000000e+03,2.576655501159495049e-04,2.441406250000000000e-04
3.978000000000000000e+03,9.600000000000000000e+01,3.882000000000000000e+03,2.575991756826378283e-04,2.441406250000000000e-04
3.979000000000000000e+03,9.600000000000000000e+01,3.883000000000000000e+03,2.575328354365181830e-04,2.441406250000000000e-04
3.980000000000000000e+03,9.600000000000000000e+01,3.884000000000000000e+03,2.574665293511843372e-04,2.441406250000000000e-04
3.981000000000000000e+03,9.600000000000000000e+01,3.885000000000000000e+03,2.574002574002573810e-04,2.441406250000000000e-04
3.982000000000000000e+03,9.600000000000000000e+01,3.886000000000000000e+03,2.573340195573855095e-04,2.441406250000000000e-04
3.983000000000000000e+03,9.600000000000000000e+01,3.887000000000000000e+03,2.572678157962439145e-04,2.441406250000000000e-04
3.984000000000000000e+03,9.600000000000000000e+01,3.888000000000000000e+03,2.572016460905350013e-04,2.441406250000000000e-04
3.985000000000000000e+03,9.600000000000000000e+01,3.889000000000000000e+03,2.571355104139881717e-04,2.441406250000000000e-04
3.986000000000000000e+03,9.600000000000000000e+01,3.890000000000000000e+03,2.570694087403598786e-04,2.441406250000000000e-04
3.987000000000000000e+03,9.600000000000000000e+01,3.891000000000000000e+03,2.570033410434335711e-04,2.441406250000000000e-04
3.988000000000000000e+03,9.600000000000000000e+01,3.892000000000000000e+03,2.569373072970195329e-04,2.441406250000000000e-04
3.989000000000000000e+03,9.600000000000000000e+01,3.893000000000000000e+03,2.568713074749550437e-04,2.441406250000000000e-04
3.990000000000000000e+03,9.600000000000000000e+01,3.894000000000000000e+03,2.568053415511042719e-04,2.441406250000000000e-04
3.991000000000000000e+03,9.600000000000000000e+01,3.895000000000000000e+03,2.567394094993581655e-04,2.441406250000000000e-04
3.992000000000000000e+03,9.600000000000000000e+01,3.896000000000000000e+03,2.566735112936345065e-04,2.441406250000000000e-04
3.993000000000000000e+03,9.600000000000000000e+01,3.897000000000000000e+03,2.566076469078778567e-04,2.441406250000000000e-04
3.994000000000000000e+03,9.600000000000000000e+01,3.898000000000000000e+03,2.565418163160595034e-04,2.441406250000000000e-04
3.995000000000000000e+03,9.600000000000000000e+01,3.899000000000000000e+03,2.564760194921774598e-04,2.441406250000000000e-04
3.996000000000000000e+03,9.600000000000000000e+01,3.900000000000000000e+03,2.564102564102564100e-04,2.441406250000000000e-04
3.997000000000000000e+03,9.600000000000000000e+01,3.901000000000000000e+03,2.563445270443476015e-04,2.441406250000000000e-04
3.998000000000000000e+03,9.600000000000000000e+01,3.902000000000000000e+03,2.562788313685289529e-04,2.441406250000000000e-04
3.999000000000000000e+03,9.600000000000000000e+01,3.903000000000000000e+03,2.562131693569049459e-04,2.441406250000000000e-04
4.000000000000000000e+03,9.600000000000000000e+01,3.904000000000000000e+03,2.561475409836065707e-04,2.441406250000000000e-04
4.001000000000000000e+03,9.600000000000000000e+01,3.905000000000000000e+03,2.560819462227912724e-04,2.441406250000000000e-04
4.002000000000000000e+03,9.600000000000000000e+01,3.906000000000000000e+03,2.560163850486431129e-04,2.441406250000000000e-04
4.003000000000000000e+03,9.600000000000000000e+01,3.907000000000000000e+03,2.559508574353723922e-04,2.441406250000000000e-04
4.004000000000000000e+03,9.600000000000000000e+01,3.908000000000000000e+03,2.558853633572159727e-04,2.441406250000000000e-04
4.005000000000000000e+03,9.600000000000000000e+01,3.909000000000000000e+03,2.558199027884369551e-04,2.441406250000000000e-04
4.006000000000000000e+03,9.600000000000000000e+01,3.910000000000000000e+03,2.557544757033247858e-04,2.441406250000000000e-04
4.007000000000000000e+03,9.600000000000000000e+01,3.911000000000000000e+03,2.556890820761953658e-04,2.441406250000000000e-04
4.008000000000000000e+03,9.600000000000000000e+01,3.912000000000000000e+03,2.556237218813906171e-04,2.441406250000000000e-04
4.009000000000000000e+03,9.600000000000000000e+01,3.913000000000000000e+03,2.555583950932788077e-04,2.441406250000000000e-04
4.010000000000000000e+03,9.600000000000000000e+01,3.914000000000000000e+03,2.554931016862544975e-04,2.441406250000000000e-04
4.011000000000000000e+03,9.600000000000000000e+01,3.915000000000000000e+03,2.554278416347382130e-04,2.441406250000000000e-04
4.012000000000000000e+03,9.600000000000000000e+01,3.916000000000000000e+03,2.553626149131767186e-04,2.441406250000000000e-04
4.013000000000000000e+03,9.600000000000000000e+01,3.917000000000000000e+03,2.552974214960429078e-04,2.441406250000000000e-04
4.014000000000000000e+03,9.600000000000000000e+01,3.918000000000000000e+03,2.552322613578356407e-04,2.441406250000000000e-04
4.015000000000000000e+03,9.600000000000000000e+01,3.919000000000000000e+03,2.551671344730798525e-04,2.441406250000000000e-04
4.016000000000000000e+03,9.600000000000000000e+01,3.920000000000000000e+03,2.551020408163265536e-04,2.441406250000000000e-04
4.017000000000000000e+03,9.600000000000000000e+01,3.921000000000000000e+03,2.550369803621525041e-04,2.441406250000000000e-04
4.018000000000000000e+03,9.600000000000000000e+01,3.922000000000000000e+03,2.549719530851606475e-04,2.441406250000000000e-04
4.019000000000000000e+03,9.600000000000000000e+01,3.923000000000000000e+03,2.549069589599796230e-04,2.441406250000000000e-04
4.020000000000000000e+03,9.600000000000000000e+01,3.924000000000000000e+03,2.548419979612640365e-04,2.441406250000000000e-04
4.021000000000000000e+03,9.600000000000000000e+01,3.925000000000000000e+03,2.547770700636942435e-04,2.441406250000000000e-04
4.022000000000000000e+03,9.600000000000000000e+01,3.926000000000000000e+03,2.547121752419765663e-04,2.441406250000000000e-04
4.023000000000000000e+03,9.600000000000000000e+01,3.927000000000000000e+03,2.546473134708428601e-04,2.441406250000000000e-04
4.024000000000000000e+03,9.600000000000000000e+01,3.928000000000000000e+03,2.545824847250508925e-04,2.441406250000000000e-04
4.025000000000000000e+03,9.600000000000000000e+01,3.929000000000000000e+03,2.545176889793840727e-04,2.441406250000000000e-04
4.026000000000000000e+03,9.600000000000000000e+01,3.930000000000000000e+03,2.544529262086513968e-04,2.441406250000000000e-04
4.027000000000000000e+03,9.600000000000000000e+01,3.931000000000000000e+03,2.543881963876876108e-04,2.441406250000000000e-04
4.028000000000000000e+03,9.600000000000000000e+01,3.932000000000000000e+03,2.543234994913529936e-04,2.441406250000000000e-04
4.029000000000000000e+03,9.600000000000000000e+01,3.933000000000000000e+03,2.542588354945334115e-04,2.441406250000000000e-04
4.030000000000000000e+03,9.600000000000000000e+01,3.934000000000000000e+03,2.541942043721403177e-04,2.441406250000000000e-04
4.031000000000000000e+03,9.600000000000000000e+01,3.935000000000000000e+03,2.541296060991105358e-04,2.441406250000000000e-04
4.032000000000000000e+03,9.600000000000000000e+01,3.936000000000000000e+03,2.540650406504065309e-04,2.441406250000000000e-04
4.033000000000000000e+03,9.600000000000000000e+01,3.937000000000000000e+03,2.540005080010159758e-04,2.441406250000000000e-04
4.034000000000000000e+03,9.600000000000000000e+01,3.938000000000000000e+03,2.539360081259522386e-04,2.441406250000000000e-04
4.035000000000000000e+03,9.600000000000000000e+01,3.939000000000000000e+03,2.538715410002538955e-04,2.441406250000000000e-04
4.036000000000000000e+03,9.600000000000000000e+01,3.940000000000000000e+03,2.538071065989847843e-04,2.441406250000000000e-04
4.037000000000000000e+03,9.600000000000000000e+01,3.941000000000000000e+03,2.537427048972342217e-04,2.441406250000000000e-04
4.038000000000000000e+03,9.600000000000000000e+01,3.942000000000000000e+03,2.536783358701166780e-04,2.441406250000000000e-04
4.039000000000000000e+03,9.600000000000000000e+01,3.943000000000000000e+03,2.536139994927719935e-04,2.441406250000000000e-04
4.040000000000000000e+03,9.600000000000000000e+01,3.944000000000000000e+03,2.535496957403651080e-04,2.441406250000000000e-04
4.041000000000000000e+03,9.600000000000000000e+01,3.945000000000000000e+03,2.534854245880861692e-04,2.441406250000000000e-04
4.042000000000000000e+03,9.600000000000000000e+01,3.946000000000000000e+03,2.534211860111505320e-04,2.441406250000000000e-04
4.043000000000000000e+03,9.600000000000000000e+01,3.947000000000000000e+03,2.533569799847985968e-04,2.441406250000000000e-04
4.044000000000000000e+03,9.600000000000000000e+01,3.948000000000000000e+03,2.532928064842958631e-04,2.441406250000000000e-04
4.045000000000000000e+03,9.600000000000000000e+01,3.949000000000000000e+03,2.532286654849328755e-04,2.441406250000000000e-04
4.046000000000000000e+03,9.600000000000000000e+01,3.950000000000000000e+03,2.531645569620253320e-04,2.441406250000000000e-04
4.047000000000000000e+03,9.600000000000000000e+01,3.951000000000000000e+03,2.531004808909137049e-04,2.441406250000000000e-04
4.048000000000000000e+03,9.600000000000000000e+01,3.952000000000000000e+03,2.530364372469635654e-04,2.441406250000000000e-04
4.049000000000000000e+03,9.600000000000000000e+01,3.953000000000000000e+03,2.529724260055653674e-04,2.441406250000000000e-04
4.050000000000000000e+03,9.600000000000000000e+01,3.954000000000000000e+03,2.529084471421345556e-04,2.441406250000000000e-04
4.051000000000000000e+03,9.600000000000000000e+01,3.955000000000000000e+03,2.528445006321112403e-04,2.441406250000000000e-04
4.052000000000000000e+03,9.600000000000000000e+01,3.956000000000000000e+03,2.527805864509605769e-04,2.441406250000000000e-04
4.053000000000000000e+03,9.600000000000000000e+01,3.957000000000000000e+03,2.527167045741723320e-04,2.441406250000000000e-04
4.054000000000000000e+03,9.600000000000000000e+01,3.958000000000000000e+03,2.526528549772612633e-04,2.441406250000000000e-04
4.055000000000000000e+03,9.600000000000000000e+01,3.959000000000000000e+03,2.525890376357666314e-04,2.441406250000000000e-04
4.056000000000000000e+03,9.600000000000000000e+01,3.960000000000000000e+03,2.525252525252525250e-04,2.441406250000000000e-04
4.057000000000000000e+03,9.600000000000000000e+01,3.961000000000000000e+03,2.524614996213077529e-04,2.441406250000000000e-04
4.058000000000000000e+03,9.600000000000000000e+01,3.962000000000000000e+03,2.523977788995456807e-04,2.441406250000000000e-04
4.059000000000000000e+03,9.600000000000000000e+01,3.963000000000000000e+03,2.523340903356043399e-04,2.441406250000000000e-04
4.060000000000000000e+03,9.600000000000000000e+01,3.964000000000000000e+03,2.522704339051463191e-04,2.441406250000000000e-04
4.061000000000000000e+03,9.600000000000000000e+01,3.965000000000000000e+03,2.522068095838587640e-04,2.441406250000000000e-04
4.062000000000000000e+03,9.600000000000000000e+01,3.966000000000000000e+03,2.521432173474533775e-04,2.441406250000000000e-04
4.063000000000000000e+03,9.600000000000000000e+01,3.967000000000000000e+03,2.520796571716662571e-04,2.441406250000000000e-04
4.064000000000000000e+03,9.600000000000000000e+01,3.968000000000000000e+03,2.520161290322580575e-04,2.441406250000000000e-04
4.065000000000000000e+03,9.600000000000000000e+01,3.969000000000000000e+03,2.519526329050138821e-04,2.441406250000000000e-04
4.066000000000000000e+03,9.600000000000000000e+01,3.970000000000000000e+03,2.518891687657430663e-04,2.441406250000000000e-04
4.067000000000000000e+03,9.600000000000000000e+01,3.971000000000000000e+03,2.518257365902795025e-04,2.441406250000000000e-04
4.068000000000000000e+03,9.600000000000000000e+01,3.972000000000000000e+03,2.517623363544813694e-04,2.441406250000000000e-04
4.069000000000000000e+03,9.600000000000000000e+01,3.973000000000000000e+03,2.516989680342310775e-04,2.441406250000000000e-04
4.070000000000000000e+03,9.600000000000000000e+01,3.974000000000000000e+03,2.516356316054353236e-04,2.441406250000000000e-04
4.071000000000000000e+03,9.600000000000000000e+01,3.975000000000000000e+03,2.515723270440251447e-04,2.441406250000000000e-04
4.072000000000000000e+03,9.600000000000000000e+01,3.976000000000000000e+03,2.515090543259557556e-04,2.441406250000000000e-04
4.073000000000000000e+03,9.600000000000000000e+01,3.977000000000000000e+03,2.514458134272064401e-04,2.441406250000000000e-04
4.074000000000000000e+03,9.600000000000000000e+01,3.978000000000000000e+03,2.513826043237807686e-04,2.441406250000000000e-04
4.075000000000000000e+03,9.600000000000000000e+01,3.979000000000000000e+03,2.513194269917064347e-04,2.441406250000000000e-04
4.076000000000000000e+03,9.600000000000000000e+01,3.980000000000000000e+03,2.512562814070352013e-04,2.441406250000000000e-04
4.077000000000000000e+03,9.600000000000000000e+01,3.981000000000000000e+03,2.511931675458427379e-04,2.441406250000000000e-04
4.078000000000000000e+03,9.600000000000000000e+01,3.982000000000000000e+03,2.511300853842290547e-04,2.441406250000000000e-04
4.079000000000000000e+03,9.600000000000000000e+01,3.983000000000000000e+03,2.510670348983178512e-04,2.441406250000000000e-04
4.080000000000000000e+03,9.600000000000000000e+01,3.984000000000000000e+03,2.510040160642570050e-04,2.441406250000000000e-04
4.081000000000000000e+03,9.600000000000000000e+01,3.985000000000000000e+03,2.509410288582183002e-04,2.441406250000000000e-04
4.082000000000000000e+03,9.600000000000000000e+01,3.986000000000000000e+03,2.508780732563973734e-04,2.441406250000000000e-04
4.083000000000000000e+03,9.600000000000000000e+01,3.987000000000000000e+03,2.508151492350137678e-04,2.441406250000000000e-04
4.084000000000000000e+03,9.600000000000000000e+01,3.988000000000000000e+03,2.507522567703109333e-04,2.441406250000000000e-04
4.085000000000000000e+03,9.600000000000000000e+01,3.989000000000000000e+03,2.506893958385560096e-04,2.441406250000000000e-04
4.086000000000000000e+03,9.600000000000000000e+01,3.990000000000000000e+03,2.506265664160400972e-04,2.441406250000000000e-04
4.087000000000000000e+03,9.600000000000000000e+01,3.991000000000000000e+03,2.505637684790779324e-04,2.441406250000000000e-04
4.088000000000000000e+03,9.600000000000000000e+01,3.992000000000000000e+03,2.505010020040079953e-04,2.441406250000000000e-04
4.089000000000000000e+03,9.600000000000000000e+01,3.993000000000000000e+03,2.504382669671925644e-04,2.441406250000000000e-04
4.090000000000000000e+03,9.600000000000000000e+01,3.994000000000000000e+03,2.503755633450174996e-04,2.441406250000000000e-04
4.091000000000000000e+03,9.600000000000000000e+01,3.995000000000000000e+03,2.503128911138923504e-04,2.441406250000000000e-04
4.092000000000000000e+03,9.600000000000000000e+01,3.996000000000000000e+03,2.502502502502502481e-04,2.441406250000000000e-04
4.093000000000000000e+03,9.600000000000000000e+01,3.997000000000000000e+03,2.501876407305479049e-04,2.441406250000000000e-04
4.094000000000000000e+03,9.600000000000000000e+01,3.998000000000000000e+03,2.501250625312656148e-04,2.441406250000000000e-04
4.095000000000000000e+03,9.600000000000000000e+01,3.999000000000000000e+03,2.500625156289072531e-04,2.441406250000000000e-04
4.096000000000000000e+03,9.600000000000000000e+01,4.000000000000000000e+03,2.500000000000000052e-04,2.441406250000000000e-04


==> anc/Reproducibility_Artifacts/data/minimax_edge_law.csv <==
precision,display,D,delta_edge,target_gain,theory_error,exact_error,mip_gap,optimal,D_times_error
binary_gain,Binary gain,4,1.0,0.09530354759861638,0.067047119140625,0.067047119140625,0.0,True,0.2681884765625
binary_gain,Binary gain,6,1.0,0.060755830848503466,0.042742411295572914,0.042742411295572914,0.0,True,0.2564544677734375
binary_gain,Binary gain,8,1.0,0.044601051707701476,0.03137734221854771,0.03137734221854771,0.0,True,0.2510187377483817
binary_gain,Binary gain,12,1.0,0.029120695550601323,0.020486737306590896,0.020486737306590896,0.0,True,0.24584084767909076
binary_gain,Binary gain,16,1.0,0.021618565966249895,0.015208904647424278,0.015208904647424278,0.0,True,0.24334247435878845
binary_gain,Binary gain,24,1.0,0.01426780498532178,0.010037561505632356,0.010037561505632356,0.0,True,0.24090147613517654
binary_gain,Binary gain,32,1.0,0.010647565378608522,0.007490682167507518,0.007490682167507517,0.0,True,0.23970182936024054
binary_gain,Binary gain,48,1.0,0.007063252945911011,0.004969078000950947,0.004969078000950947,0.0,True,0.23851574404564546
binary_gain,Binary gain,64,1.0,0.00528437945033141,0.003717620461337205,0.003717620461337205,0.0,True,0.23792770952558112
binary_gain,Binary gain,96,1.0,0.003514261630484901,0.0024723226382169744,0.0024723226382169744,0.0,True,0.23734297326882953
binary_gain,Binary gain,128,1.0,0.0026324631030439465,0.0018519674424548839,0.0018519674424548839,0.0,True,0.23705183263422513
ternary_gain,Ternary gain,4,0.5,0.04765177379930819,0.0335235595703125,0.03352355957031247,0.0,True,0.1340942382812499
ternary_gain,Ternary gain,6,0.5,0.030377915424251733,0.021371205647786457,0.021371205647786457,0.0,True,0.12822723388671875
ternary_gain,Ternary gain,8,0.5,0.022300525853850738,0.015688671109273855,0.015688671109273855,0.0,True,0.12550936887419084
ternary_gain,Ternary gain,12,0.5,0.014560347775300662,0.010243368653295448,0.010243368653295448,0.0,True,0.12292042383954538
ternary_gain,Ternary gain,16,0.5,0.010809282983124948,0.007604452323712139,0.007604452323712139,0.0,True,0.12167123717939422
ternary_gain,Ternary gain,24,0.5,0.00713390249266089,0.005018780752816178,0.005018780752816178,0.0,True,0.12045073806758827
ternary_gain,Ternary gain,32,0.5,0.005323782689304261,0.003745341083753759,0.0037453410837537584,0.0,True,0.11985091468012027
ternary_gain,Ternary gain,48,0.5,0.0035316264729555054,0.0024845390004754734,0.0024845390004754734,0.0,True,0.11925787202282273
ternary_gain,Ternary gain,64,0.5,0.002642189725165705,0.0018588102306686025,0.0018588102306686025,0.0,True,0.11896385476279056
ternary_gain,Ternary gain,96,0.5,0.0017571308152424506,0.0012361613191084872,0.0012361613191084872,0.0,True,0.11867148663441476
ternary_gain,Ternary gain,128,0.5,0.0013162315515219732,0.0009259837212274419,0.0009259837212274419,1.1708652621326164e-16,True,0.11852591631711257
uniform_2bit_gain,Uniform 2-bit gain,4,0.3333333333333333,0.03176784919953879,0.022349039713541664,0.022349039713541664,0.0,True,0.08939615885416666
uniform_2bit_gain,Uniform 2-bit gain,6,0.3333333333333333,0.020251943616167823,0.014247470431857638,0.014247470431857636,0.0,True,0.08548482259114581
uniform_2bit_gain,Uniform 2-bit gain,8,0.3333333333333333,0.01486701723590049,0.010459114072849236,0.010459114072849236,0.0,True,0.08367291258279388
uniform_2bit_gain,Uniform 2-bit gain,12,0.3333333333333333,0.009706898516867108,0.006828912435530299,0.006828912435530299,0.0,True,0.08194694922636359
uniform_2bit_gain,Uniform 2-bit gain,16,0.3333333333333333,0.007206188655416631,0.005069634882474759,0.005069634882474759,0.0,True,0.08111415811959614
uniform_2bit_gain,Uniform 2-bit gain,24,0.3333333333333333,0.0047559349951072595,0.0033458538352107853,0.0033458538352107857,0.0,True,0.08030049204505886
uniform_2bit_gain,Uniform 2-bit gain,32,0.3333333333333333,0.003549188459536174,0.002496894055835839,0.002496894055835839,0.0,True,0.07990060978674685
uniform_2bit_gain,Uniform 2-bit gain,48,0.3333333333333333,0.0023544176486370036,0.0016563593336503155,0.0016563593336503155,0.0,True,0.07950524801521515
uniform_2bit_gain,Uniform 2-bit gain,64,0.3333333333333333,0.0017614598167771365,0.0012392068204457349,0.0012392068204457349,0.0,True,0.07930923650852703
uniform_2bit_gain,Uniform 2-bit gain,96,0.3333333333333333,0.001171420543494967,0.0008241075460723248,0.0008241075460723248,0.0,True,0.07911432442294318
uniform_2bit_gain,Uniform 2-bit gain,128,0.3333333333333333,0.0008774877010146487,0.0006173224808182946,0.0006173224808182886,0.0,True,0.07901727754474094
uniform_3bit_gain,Uniform 3-bit gain,4,0.14285714285714285,0.013614792514088052,0.009578159877232142,0.009578159877232142,0.0,True,0.03831263950892857
uniform_3bit_gain,Uniform 3-bit gain,6,0.14285714285714285,0.008679404406929067,0.006106058756510416,0.006106058756510415,0.0,True,0.03663635253906249
uniform_3bit_gain,Uniform 3-bit gain,8,0.14285714285714285,0.006371578815385925,0.00448247745979253,0.00448247745979253,0.0,True,0.03585981967834024
uniform_3bit_gain,Uniform 3-bit gain,12,0.14285714285714285,0.0041600993643716175,0.0029266767580844134,0.0029266767580844134,0.0,True,0.03512012109701296
uniform_3bit_gain,Uniform 3-bit gain,16,0.14285714285714285,0.0030883665666071275,0.0021727006639177537,0.0021727006639177537,0.0,True,0.03476321062268406
uniform_3bit_gain,Uniform 3-bit gain,24,0.14285714285714285,0.0020382578550459684,0.0014339373579474793,0.0014339373579474793,0.0,True,0.0344144965907395
uniform_3bit_gain,Uniform 3-bit gain,32,0.14285714285714285,0.001521080768372646,0.0010700974525010738,0.0010700974525010738,0.0,True,0.03424311848003436
uniform_3bit_gain,Uniform 3-bit gain,48,0.14285714285714285,0.0010090361351301443,0.0007098682858501352,0.0007098682858501353,4.581985957523381e-16,True,0.034073677720806494
uniform_3bit_gain,Uniform 3-bit gain,64,0.14285714285714285,0.0007549113500473442,0.0005310886373338864,0.0005310886373338864,4.082942455437566e-15,True,0.03398967278936873
uniform_3bit_gain,Uniform 3-bit gain,96,0.14285714285714285,0.0005020373757835573,0.0003531889483167106,0.00035318894831670673,0.0,True,0.033906139038403844
uniform_3bit_gain,Uniform 3-bit gain,128,0.14285714285714285,0.0003760661575777066,0.0002645667774935548,0.0002645667774935548,0.0,True,0.03386454751917502


==> anc/Reproducibility_Artifacts/data/optimization_gap.csv <==
teacher,precision,D,global_grid_error,heuristic_best,heuristic_median,best_ratio,median_ratio
binary_exact,binary,12,0.0037955470721941,0.0037944222997798203,0.012213412058762509,0.9997036600013423,3.2178265284172265
binary_exact,binary,20,0.0019487018958091,0.0023891320066377567,0.007729162561626682,1.2260120502657952,3.9663134614119815
binary_exact,ternary,12,0.0037955470721941,0.0037944222997798203,0.012213412058762509,0.9997036600013423,3.2178265284172265
binary_exact,ternary,20,0.0019487018958091,0.0023891320066377567,0.007729162561626682,1.2260120502657952,3.9663134614119815
binary_exact,2bit,12,0.0037955470721941,0.0037944222997798203,0.012213412058762509,0.9997036600013423,3.2178265284172265
binary_exact,2bit,20,0.0019487018958091,0.0023891320066377567,0.007729162561626682,1.2260120502657952,3.9663134614119815
binary_exact,3bit,12,0.0037955470721941,0.0037944222997798203,0.012213412058762509,0.9997036600013423,3.2178265284172265
binary_exact,3bit,20,0.0019487018958091,0.0023891320066377567,0.007729162561626682,1.2260120502657952,3.9663134614119815
binary_exact,4bit,12,0.0037955470721941,0.0037944222997798203,0.012213412058762509,0.9997036600013423,3.2178265284172265
binary_exact,4bit,20,0.0019487018958091,0.0023891320066377567,0.007729162561626682,1.2260120502657952,3.9663134614119815
ternary_exact,binary,12,0.2918282267406145,0.29130536494203496,0.2948820534859811,0.998208323422243,1.010464466646953
ternary_exact,binary,20,0.2886618002817996,0.2886788306709581,0.2909557167086371,1.0000589977237788,1.0079467266697504
ternary_exact,ternary,12,0.0036219226939304,0.003620705261210775,0.009050967784690925,0.9996638711473148,2.4989400794938255
ternary_exact,ternary,20,0.0021199833680622,0.002160784254353142,0.005555946294203525,1.019245852069225,2.6207499445064113
ternary_exact,2bit,12,0.131588110144494,0.12769123516912567,0.12912139253230293,0.970385812433287,0.9812542515468727
ternary_exact,2bit,20,0.1313076486341957,0.12728791382073784,0.12823172714478714,0.9693868951636149,0.9765746967415613
ternary_exact,3bit,12,0.0495828952185441,0.04633077311477389,0.05168197307642276,0.9344104032361161,1.0423347174187119
ternary_exact,3bit,20,0.0480921352035113,0.04568964897863445,0.04892046009128084,0.950044093182591,1.017223707873737
ternary_exact,4bit,12,0.0215791183307756,0.020105290910629004,0.024945761254161453,0.9317012216368146,1.15601392382118
ternary_exact,4bit,20,0.0202645566318352,0.020423486366133906,0.02315427378815969,1.007842744215239,1.1425995746575972
twobit_exact,binary,12,0.168083437240254,0.16080759299629255,0.1678632581914556,0.9567129018574176,0.9986900610053345
twobit_exact,binary,20,0.1668989496951076,0.16005657221875177,0.1645201294553164,0.9590028727630968,0.985746943020691
twobit_exact,ternary,12,0.1323705538033458,0.12481543275485549,0.12540842624539766,0.9429244584130511,0.9474042575338069
twobit_exact,ternary,20,0.1322405465998156,0.12461819593864282,0.1249552999052557,0.9423599579920111,0.9449091305058923
twobit_exact,2bit,12,0.0025973053447236,0.0020599318922196186,0.007093204607145048,0.7931034741080211,2.730986028098245
twobit_exact,2bit,20,0.0014183276370036,0.001403563622283166,0.005001407627391286,0.9895905471096756,3.5262710088322073
twobit_exact,3bit,12,0.037507288934927,0.032673078337282856,0.03338590002662732,0.8711127694131341,0.8901176537859068
twobit_exact,3bit,20,0.0376065328099217,0.03285160448915454,0.033128897611124586,0.8735611085233397,0.8809346444824134
twobit_exact,4bit,12,0.0025973053447236,0.0020599318922196186,0.007093204607145048,0.7931034741080211,2.730986028098245
twobit_exact,4bit,20,0.0014183276370036,0.001403563622283166,0.005001407627391286,0.9895905471096756,3.5262710088322073
threshold_gap_1,binary,12,0.1051231823620316,0.10359227298236201,0.10890249632353252,0.9854369954821448,1.0359512894927916
threshold_gap_1,binary,20,0.1046980866940917,0.10342452733559031,0.10715722112738268,0.9878358869897739,1.0234878641142329
threshold_gap_1,ternary,12,0.0883706985180373,0.08777939726075952,0.09091957211696089,0.9933088538713192,1.0288429721804602
threshold_gap_1,ternary,20,0.0872088683943908,0.0871024792688431,0.08861226210635684,0.998780065290303,1.01609232796852
threshold_gap_1,2bit,12,0.0704529223125505,0.05744468237353818,0.05845905496199227,0.815362663293031,0.8297605414101944
threshold_gap_1,2bit,20,0.0709904770259995,0.058046094463441,0.05868139974712275,0.8176602960729823,0.8266094581338186
threshold_gap_1,3bit,12,0.0420221980995705,0.04237306499747291,0.04359733554625342,1.008349560798106,1.0374834615493143
threshold_gap_1,3bit,20,0.0412375132352575,0.0415565712606617,0.042293861960141566,1.0077370820976521,1.0256162082048368
threshold_gap_1,4bit,12,0.0081363686273544,0.00802550235397339,0.00914008928712285,0.9863739859317241,1.12336224005313
threshold_gap_1,4bit,20,0.0065481936341508,0.006410587905162237,0.007108109719660626,0.9789856964108533,1.0855069530304808
threshold_gap_2,binary,12,0.099221302853585,0.09799897067204523,0.10495007732232464,0.987680748524906,1.0577373437354805
threshold_gap_2,binary,20,0.0988540316026577,0.09749833642055139,0.10120792405708838,0.9862858887985925,1.0238118002500103
threshold_gap_2,ternary,12,0.1372855212694754,0.12921865641103675,0.12921865641103675,0.9412402357958466,0.9412402357958466
threshold_gap_2,ternary,20,0.1372855212694754,0.12921865641103675,0.12921865641103675,0.9412402357958466,0.9412402357958466
threshold_gap_2,2bit,12,0.0805962830218113,0.07604939364441145,0.07899814512862732,0.943584378746482,0.9801710719990464
threshold_gap_2,2bit,20,0.0795796391031163,0.0752440166388148,0.07679990499628243,0.9455184452560339,0.9650697824448288
threshold_gap_2,3bit,12,0.0321251483549779,0.030338080236507057,0.03221668337632502,0.9443716773312915,1.0028493260275617
threshold_gap_2,3bit,20,0.0308985043310283,0.02963213866028472,0.030553952931150135,0.9590153084053362,0.9888489295084693
threshold_gap_2,4bit,12,0.0073193794903805,0.006393070920804036,0.012239430241906341,0.8734443854436205,1.6721950621623078
threshold_gap_2,4bit,20,0.0073187720828884,0.005925410945167006,0.009218080549991828,0.8096181815827916,1.2595119024875898
dense_offgrid_101,binary,12,0.4001856809080207,0.3991092748340089,0.40855526258285846,0.9973102334107271,1.0209142457467424
dense_offgrid_101,binary,20,0.3935553027331708,0.39711668351669,0.4036364416933274,1.0090492511694953,1.0256155587033002
dense_offgrid_101,ternary,12,0.1605497418713951,0.1602388186897057,0.16076681943211724,0.998063384107223,1.0013520891294614
dense_offgrid_101,ternary,20,0.1588607437781747,0.1586231970734855,0.15888385073952216,0.9985046859341103,1.0001454541933892
dense_offgrid_101,2bit,12,0.0719343845167078,0.0714221562167337,0.07548810067896589,0.9928792287107825,1.0494021904285937
dense_offgrid_101,2bit,20,0.0706909044468026,0.07015664997946335,0.07276633506002042,0.9924423874397973,1.0293592312824298
dense_offgrid_101,3bit,12,0.0381004207633682,0.03726828645012876,0.03922700659691877,0.9781594455765302,1.0295688554346292
dense_offgrid_101,3bit,20,0.0385653974806916,0.03783265861952275,0.03820597949046493,0.9810000957066317,0.9906802985654013
dense_offgrid_101,4bit,12,0.0188858824163222,0.016305044274261275,0.01709306255371893,0.8633456417249308,0.9050708977699757
dense_offgrid_101,4bit,20,0.0189018951742169,0.01716328055241375,0.017540374734620667,0.9080190316484928,0.9279691043121744
dense_offgrid_202,binary,12,0.7479045449488929,0.7466008330967936,0.7466008330967936,0.9982568472662666,0.9982568472662666
dense_offgrid_202,binary,20,0.7394806559760049,0.7381668779282805,0.7381668779282805,0.9982233773972216,0.9982233773972216
dense_offgrid_202,ternary,12,0.103062481400795,0.09420859823056608,0.09852694582426064,0.9140920822991108,0.9559923697267065
dense_offgrid_202,ternary,20,0.1019473497179653,0.09302903306972989,0.09545366450385741,0.9125203678868777,0.9363035406798459
dense_offgrid_202,2bit,12,0.1170216830959429,0.11120995899188611,0.11120995899188611,0.9503363483561256,0.9503363483561256
dense_offgrid_202,2bit,20,0.1170353911374398,0.11140038751803313,0.11140038751803313,0.9518521400694151,0.9518521400694151
dense_offgrid_202,3bit,12,0.0729981662043434,0.07203320736077297,0.07203320736077297,0.9867810536381252,0.9867810536381252
dense_offgrid_202,3bit,20,0.0730145903236674,0.07203320736077297,0.07203320736077297,0.9865590841701084,0.9865590841701084
dense_offgrid_202,4bit,12,0.024664644855655,0.02383903864500309,0.02435132225473507,0.9665267342999013,0.9872966911644749
dense_offgrid_202,4bit,20,0.0244505327894423,0.023706657756193003,0.024107136956361814,0.9695763262234309,0.9859554866948027
dense_offgrid_303,binary,12,0.3594911281029277,0.3608063815583349,0.3667734326183978,1.0036586534481335,1.0202572579576568
dense_offgrid_303,binary,20,0.3543409502733314,0.3545691744991051,0.3600235372761309,1.0006440808650472,1.0160370597821564
dense_offgrid_303,ternary,12,0.1000735642400646,0.09353357389785608,0.0981888503674158,0.9346481721534384,0.9811667158358865
dense_offgrid_303,ternary,20,0.0987858003049646,0.09224235195388257,0.09463757642929468,0.9337612457369221,0.9580078932107265
dense_offgrid_303,2bit,12,0.0656678680922401,0.06221197129361885,0.06264292786858461,0.9473730928227039,0.9539357632349733
dense_offgrid_303,2bit,20,0.0658839471748435,0.06236680574396983,0.0627908160594014,0.9466161093606027,0.9530518244871772
dense_offgrid_303,3bit,12,0.029745748742241,0.02650397539810355,0.02754613387326223,0.8910172551974155,0.9260527987364068
dense_offgrid_303,3bit,20,0.0304826373715714,0.027384088309778745,0.02780645433381726,0.8983503617478188,0.9122063158403088
dense_offgrid_303,4bit,12,0.0287973411768857,0.02874251300841728,0.02924668107497356,0.9980960683789645,1.0156035203155673
dense_offgrid_303,4bit,20,0.0274940410154043,0.027398121932953105,0.027560323521152293,0.996511277392892,1.0024107953323724


==> anc/Reproducibility_Artifacts/data/pretrained/README_RESULTS.md <==
# DistilBERT depth-precision robustness extension

Run ID: 5471683e8f56
Profile: paper
Model: distilbert/distilbert-base-uncased-finetuned-sst-2-english
Resolved model commit: 714eb0fa89d2f80546fda750413ed43d93601a13
Dataset: nyu-mll/glue / sst2
Layers: [1, 3]
QAT seeds: [20260718, 20260719, 20260720]
QAT depths: [4, 8, 16]
Bits: 4
Reference depth: 32

## Primary files

- `high_precision_controls.csv`: direct-versus-coherent unquantized controls at both layers
- `candidate_metrics.csv`: scalar metrics for every layer/seed/depth/method
- `seed_confidence_intervals.csv`: Student-t intervals across QAT seeds
- `hierarchical_bootstrap_intervals.csv`: seed-plus-example bootstrap intervals
- `depth_contrasts.csv`: paired D=16 minus D=4 seed contrasts
- `paper_table_robustness.csv` and `.tex`
- `per_example/*.npz`: data sufficient to recompute intervals
- `figures/*.pdf` and `figures/*.png`
- `ROBUSTNESS_DIAGNOSIS.txt`

Large model caches and resumable QAT checkpoints remain in the Drive run directory and are not copied into this compact archive.


==> anc/Reproducibility_Artifacts/data/pretrained/ROBUSTNESS_DIAGNOSIS.txt <==
PRETRAINED DEPTH-PRECISION ROBUSTNESS EXTENSION
Model commit: 714eb0fa89d2f80546fda750413ed43d93601a13
Layers: [1, 3]; seeds: [20260718, 20260719, 20260720]; depths: [4, 8, 16]

Layer 1: HP direct deepest/shallowest error ratio=5220.503; coherent ratio=0.040.
  D=4: endpoint=0.0465 [0.0424,0.0506], agreement=0.9954 [0.9926,0.9983] (seed t-CI).
  D=8: endpoint=0.0456 [0.0418,0.0493], agreement=0.9962 [0.9945,0.9978] (seed t-CI).
  D=16: endpoint=0.0446 [0.0440,0.0453], agreement=0.9966 [0.9966,0.9966] (seed t-CI).

Layer 3: HP direct deepest/shallowest error ratio=2336.219; coherent ratio=0.090.
  D=4: endpoint=0.1755 [0.1649,0.1860], agreement=0.9901 [0.9884,0.9917] (seed t-CI).
  D=8: endpoint=0.1596 [0.1524,0.1667], agreement=0.9931 [0.9931,0.9931] (seed t-CI).
  D=16: endpoint=0.1572 [0.1518,0.1627], agreement=0.9924 [0.9891,0.9956] (seed t-CI).

Interpretation:
- direct HP degradation at both layers supports the depth-coherence qualification;
- coherent HP improvement at both layers shows that refinement is meaningful;
- QAT seed intervals quantify optimization variability;
- a negative D16-D4 endpoint/logit contrast and positive agreement contrast support a robust depth benefit;
- intervals crossing zero should be reported as inconclusive rather than as evidence of no effect.

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_metrics.csv <==
layer,seed,depth,bits,method,endpoint_relative_rmse,model_accuracy,prediction_agreement,logit_rmse,target_model_accuracy,seconds_full_model,student_storage_bits,teacher_storage_bits,teacher_over_student_storage
1,20260718,4,4,qat_relaxed,0.04465767368674278,0.8979357798165137,0.9965596330275229,0.1755717628181451,0.896789014339447,0.6557194770002752,38025348.0,151117824.0,3.974133885638601
1,20260718,4,4,qat_argmax,0.04465622454881668,0.8979357798165137,0.9965596330275229,0.17556629619587677,0.896789014339447,0.5579376310001862,38025348.0,151117824.0,3.974133885638601
1,20260718,4,4,qat_local,0.04465622454881668,0.8979357798165137,0.9965596330275229,0.17556629619587677,0.896789014339447,0.5547634770000514,38025348.0,151117824.0,3.974133885638601
1,20260718,8,4,qat_relaxed,0.04744451865553856,0.8979357798165137,0.9965596330275229,0.15629288014678427,0.896789014339447,0.9539924239998072,38025352.0,151117824.0,3.9741334675876243
1,20260718,8,4,qat_argmax,0.05014019459486008,0.8990825688073395,0.9977064220183486,0.15447551067471982,0.896789014339447,0.7211837080003534,38025352.0,151117824.0,3.9741334675876243
1,20260718,8,4,qat_local,0.04613343998789787,0.8979357798165137,0.9965596330275229,0.15634305914133786,0.896789014339447,0.7199230960000023,38025352.0,151117824.0,3.9741334675876243
1,20260718,16,4,qat_relaxed,0.044712673872709274,0.8979357798165137,0.9965596330275229,0.15842986289521388,0.896789014339447,1.5882668879999073,38025360.0,151117824.0,3.9741326314859347
1,20260718,16,4,qat_argmax,0.04492950066924095,0.8979357798165137,0.9965596330275229,0.15798525629593152,0.896789014339447,1.1016261609997855,38025360.0,151117824.0,3.9741326314859347
1,20260718,16,4,qat_local,0.04449011757969856,0.8979357798165137,0.9965596330275229,0.15848391312644758,0.896789014339447,1.1007833079997908,38025360.0,151117824.0,3.9741326314859347
1,20260719,4,4,qat_relaxed,0.04484328255057335,0.8979357798165137,0.9942660550458715,0.1738295954116742,0.896789014339447,0.6261659730002975,38025348.0,151117824.0,3.974133885638601
1,20260719,4,4,qat_argmax,0.047828901559114456,0.8967889908256881,0.9954128440366973,0.18719447978905038,0.896789014339447,0.50437235399977,38025348.0,151117824.0,3.974133885638601
1,20260719,4,4,qat_local,0.04686460644006729,0.8979357798165137,0.9942660550458715,0.17510654062847633,0.896789014339447,0.534092980999958,38025348.0,151117824.0,3.974133885638601
1,20260719,8,4,qat_relaxed,0.046107105910778046,0.8979357798165137,0.9965596330275229,0.16087348676124846,0.896789014339447,0.9512046449999616,38025352.0,151117824.0,3.9741334675876243
1,20260719,8,4,qat_argmax,0.046641312539577484,0.8979357798165137,0.9965596330275229,0.1608486679920791,0.896789014339447,0.7092321760001141,38025352.0,151117824.0,3.9741334675876243
1,20260719,8,4,qat_local,0.04672204703092575,0.8979357798165137,0.9965596330275229,0.16377155419775236,0.896789014339447,0.6915236730001197,38025352.0,151117824.0,3.9741334675876243
1,20260719,16,4,qat_relaxed,0.04518180713057518,0.8979357798165137,0.9965596330275229,0.15679052657302148,0.896789014339447,1.6133290560001114,38025360.0,151117824.0,3.9741326314859347
1,20260719,16,4,qat_argmax,0.04536227881908417,0.8979357798165137,0.9965596330275229,0.15753880089229227,0.896789014339447,1.1063806860001932,38025360.0,151117824.0,3.9741326314859347
1,20260719,16,4,qat_local,0.044484324753284454,0.8979357798165137,0.9965596330275229,0.1579189131317635,0.896789014339447,1.081797424999877,38025360.0,151117824.0,3.9741326314859347
1,20260720,4,4,qat_relaxed,0.04549577459692955,0.8967889908256881,0.9954128440366973,0.18803463249318914,0.896789014339447,0.6614058830000431,38025348.0,151117824.0,3.974133885638601
1,20260720,4,4,qat_argmax,0.04790656268596649,0.8967889908256881,0.9954128440366973,0.19662227713544825,0.896789014339447,0.5039716299997963,38025348.0,151117824.0,3.974133885638601
1,20260720,4,4,qat_local,0.04790656268596649,0.8967889908256881,0.9954128440366973,0.19662227713544825,0.896789014339447,0.4915555030001997,38025348.0,151117824.0,3.974133885638601
1,20260720,8,4,qat_relaxed,0.043432362377643585,0.8967889908256881,0.9977064220183486,0.15972934130747052,0.896789014339447,0.9593503950000013,38025352.0,151117824.0,3.9741334675876243
1,20260720,8,4,qat_argmax,0.043876055628061295,0.8967889908256881,0.9954128440366973,0.158988794992114,0.896789014339447,0.7085412800001905,38025352.0,151117824.0,3.9741334675876243
1,20260720,8,4,qat_local,0.043876055628061295,0.8967889908256881,0.9954128440366973,0.158988794992114,0.896789014339447,0.7306950739998683,38025352.0,151117824.0,3.9741334675876243
1,20260720,16,4,qat_relaxed,0.04515290632843971,0.8956422018348624,0.9965596330275229,0.15539808505100183,0.896789014339447,1.6188987569998972,38025360.0,151117824.0,3.9741326314859347
1,20260720,16,4,qat_argmax,0.04535698518157005,0.8956422018348624,0.9965596330275229,0.15572561364296994,0.896789014339447,1.086040595999748,38025360.0,151117824.0,3.9741326314859347
1,20260720,16,4,qat_local,0.044955022633075714,0.8956422018348624,0.9965596330275229,0.15548761010361575,0.896789014339447,1.067984186999638,38025360.0,151117824.0,3.9741326314859347
3,20260718,4,4,qat_relaxed,0.1802951842546463,0.9025229357798165,0.9908256880733946,0.16681391713545063,0.9071100950241089,0.6648890429996754,38025348.0,151117824.0,3.974133885638601
3,20260718,4,4,qat_argmax,0.18029379844665527,0.9025229357798165,0.9908256880733946,0.1667212454057222,0.9071100950241089,0.5013220599998931,38025348.0,151117824.0,3.974133885638601
3,20260718,4,4,qat_local,0.18029379844665527,0.9025229357798165,0.9908256880733946,0.1667212454057222,0.9071100950241089,0.518955110999741,38025348.0,151117824.0,3.974133885638601
3,20260718,8,4,qat_relaxed,0.15979525446891785,0.9048165137614679,0.9931192660550459,0.12774927510017584,0.9071100950241089,0.9528706609999062,38025352.0,151117824.0,3.9741334675876243
3,20260718,8,4,qat_argmax,0.15989042818546295,0.9048165137614679,0.9931192660550459,0.12734381318553742,0.9071100950241089,0.6837038210001083,38025352.0,151117824.0,3.9741334675876243
3,20260718,8,4,qat_local,0.15989042818546295,0.9048165137614679,0.9931192660550459,0.12734381318553742,0.9071100950241089,0.6922077470003387,38025352.0,151117824.0,3.9741334675876243
3,20260718,16,4,qat_relaxed,0.15478931367397308,0.9048165137614679,0.9931192660550459,0.11525867649792973,0.9071100950241089,1.5751482430000578,38025360.0,151117824.0,3.9741326314859347
3,20260718,16,4,qat_argmax,0.1549140065908432,0.9048165137614679,0.9931192660550459,0.11513099891409632,0.9071100950241089,1.102481312999771,38025360.0,151117824.0,3.9741326314859347
3,20260718,16,4,qat_local,0.15483324229717255,0.9048165137614679,0.9931192660550459,0.11309551050157017,0.9071100950241089,1.1040119280000908,38025360.0,151117824.0,3.9741326314859347
3,20260719,4,4,qat_relaxed,0.17228852212429047,0.9013761467889908,0.9896788990825688,0.17718969921533187,0.9071100950241089,0.6365779249999832,38025348.0,151117824.0,3.974133885638601
3,20260719,4,4,qat_argmax,0.172286257147789,0.9013761467889908,0.9896788990825688,0.1772284310105716,0.9071100950241089,0.4926992840000821,38025348.0,151117824.0,3.974133885638601
3,20260719,4,4,qat_local,0.172286257147789,0.9013761467889908,0.9896788990825688,0.1772284310105716,0.9071100950241089,0.5261272839998128,38025348.0,151117824.0,3.974133885638601
3,20260719,8,4,qat_relaxed,0.15666495263576508,0.9048165137614679,0.9931192660550459,0.12332100490068751,0.9071100950241089,0.9351446040000155,38025352.0,151117824.0,3.9741334675876243
3,20260719,8,4,qat_argmax,0.1579984873533249,0.9059633027522935,0.9942660550458715,0.12123924989581841,0.9071100950241089,0.7202461890001359,38025352.0,151117824.0,3.9741334675876243
3,20260719,8,4,qat_local,0.15654048323631287,0.9048165137614679,0.9931192660550459,0.12286713835457175,0.9071100950241089,0.6883614889998171,38025352.0,151117824.0,3.9741334675876243
3,20260719,16,4,qat_relaxed,0.15915273129940033,0.9002293577981652,0.9908256880733946,0.1255097752616753,0.9071100950241089,1.6139251089998652,38025360.0,151117824.0,3.9741326314859347
3,20260719,16,4,qat_argmax,0.16255244612693787,0.8990825688073395,0.9919724770642202,0.13133317071755787,0.9071100950241089,1.0738091989996974,38025360.0,151117824.0,3.9741326314859347
3,20260719,16,4,qat_local,0.15911613404750824,0.9002293577981652,0.9908256880733946,0.12486751562954408,0.9071100950241089,1.1110263620003025,38025360.0,151117824.0,3.9741326314859347
3,20260720,4,4,qat_relaxed,0.1742316633462906,0.9013761467889908,0.9896788990825688,0.16307335077136534,0.9071100950241089,0.6357514960000117,38025348.0,151117824.0,3.974133885638601
3,20260720,4,4,qat_argmax,0.1738545000553131,0.9013761467889908,0.9896788990825688,0.16303845111729554,0.9071100950241089,0.5079437949998464,38025348.0,151117824.0,3.974133885638601
3,20260720,4,4,qat_local,0.1738545000553131,0.9013761467889908,0.9896788990825688,0.16303845111729554,0.9071100950241089,0.5047097960000428,38025348.0,151117824.0,3.974133885638601
3,20260720,8,4,qat_relaxed,0.16199332475662231,0.9048165137614679,0.9931192660550459,0.1307274923610229,0.9071100950241089,0.9518623609997121,38025352.0,151117824.0,3.9741334675876243
3,20260720,8,4,qat_argmax,0.16223274171352386,0.9048165137614679,0.9931192660550459,0.13094802124435873,0.9071100950241089,0.6966138779998801,38025352.0,151117824.0,3.9741334675876243
3,20260720,8,4,qat_local,0.16223274171352386,0.9048165137614679,0.9931192660550459,0.13094802124435873,0.9071100950241089,0.6883866799998941,38025352.0,151117824.0,3.9741334675876243
3,20260720,16,4,qat_relaxed,0.1579779088497162,0.9013761467889908,0.9942660550458715,0.12110999443396299,0.9071100950241089,1.7254234380002345,38025360.0,151117824.0,3.9741326314859347
3,20260720,16,4,qat_argmax,0.1666332483291626,0.9036697247706422,0.9942660550458715,0.13303729932058822,0.9071100950241089,1.1060557079999853,38025360.0,151117824.0,3.9741326314859347
3,20260720,16,4,qat_local,0.15774963796138763,0.9025229357798165,0.9931192660550459,0.11922433461405249,0.9071100950241089,1.0760051180000119,38025360.0,151117824.0,3.9741326314859347


==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260718_D16_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1
  ],
  "best_train_loss": 0.017098838463425636,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260718_D16.pt",
  "depth": 16,
  "layer": 1,
  "local_calibration_loss": 0.03333733603358269,
  "local_schedule": [
    0,
    1,
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1
  ],
  "seed": 20260718
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260718_D4_summary.json <==
{
  "argmax_schedule": [
    0,
    1,
    1,
    0
  ],
  "best_train_loss": 0.015621867962181568,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260718_D4.pt",
  "depth": 4,
  "layer": 1,
  "local_calibration_loss": 0.0328710712492466,
  "local_schedule": [
    0,
    1,
    1,
    0
  ],
  "seed": 20260718
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260718_D8_summary.json <==
{
  "argmax_schedule": [
    1,
    0,
    1,
    0,
    0,
    0,
    0,
    1
  ],
  "best_train_loss": 0.013912930153310299,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260718_D8.pt",
  "depth": 8,
  "layer": 1,
  "local_calibration_loss": 0.034828975796699524,
  "local_schedule": [
    0,
    1,
    1,
    1,
    0,
    0,
    0,
    1
  ],
  "seed": 20260718
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260719_D16_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    0,
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1
  ],
  "best_train_loss": 0.016386205330491066,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260719_D16.pt",
  "depth": 16,
  "layer": 1,
  "local_calibration_loss": 0.03305860236287117,
  "local_schedule": [
    0,
    0,
    0,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1
  ],
  "seed": 20260719
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260719_D4_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    1,
    0
  ],
  "best_train_loss": 0.014771693386137486,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260719_D4.pt",
  "depth": 4,
  "layer": 1,
  "local_calibration_loss": 0.03575805202126503,
  "local_schedule": [
    1,
    0,
    1,
    0
  ],
  "seed": 20260719
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260719_D8_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1
  ],
  "best_train_loss": 0.016810046508908272,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260719_D8.pt",
  "depth": 8,
  "layer": 1,
  "local_calibration_loss": 0.036008093506097794,
  "local_schedule": [
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    1
  ],
  "seed": 20260719
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260720_D16_summary.json <==
{
  "argmax_schedule": [
    0,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0
  ],
  "best_train_loss": 0.016267038881778717,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260720_D16.pt",
  "depth": 16,
  "layer": 1,
  "local_calibration_loss": 0.034023627638816833,
  "local_schedule": [
    1,
    0,
    0,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0
  ],
  "seed": 20260720
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260720_D4_summary.json <==
{
  "argmax_schedule": [
    0,
    0,
    0,
    1
  ],
  "best_train_loss": 0.015771711245179176,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260720_D4.pt",
  "depth": 4,
  "layer": 1,
  "local_calibration_loss": 0.03663100302219391,
  "local_schedule": [
    0,
    0,
    0,
    1
  ],
  "seed": 20260720
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer1_seed20260720_D8_summary.json <==
{
  "argmax_schedule": [
    0,
    0,
    1,
    1,
    1,
    1,
    0,
    0
  ],
  "best_train_loss": 0.01573568396270275,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer1_seed20260720_D8.pt",
  "depth": 8,
  "layer": 1,
  "local_calibration_loss": 0.03288237378001213,
  "local_schedule": [
    0,
    0,
    1,
    1,
    1,
    1,
    0,
    0
  ],
  "seed": 20260720
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260718_D16_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0
  ],
  "best_train_loss": 0.01484752632677555,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260718_D16.pt",
  "depth": 16,
  "layer": 3,
  "local_calibration_loss": 0.16316066682338715,
  "local_schedule": [
    0,
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0
  ],
  "seed": 20260718
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260718_D4_summary.json <==
{
  "argmax_schedule": [
    0,
    0,
    1,
    1
  ],
  "best_train_loss": 0.01841052994132042,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260718_D4.pt",
  "depth": 4,
  "layer": 3,
  "local_calibration_loss": 0.18728558719158173,
  "local_schedule": [
    0,
    0,
    1,
    1
  ],
  "seed": 20260718
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260718_D8_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1
  ],
  "best_train_loss": 0.01603981852531433,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260718_D8.pt",
  "depth": 8,
  "layer": 3,
  "local_calibration_loss": 0.1680459976196289,
  "local_schedule": [
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1
  ],
  "seed": 20260718
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260719_D16_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0
  ],
  "best_train_loss": 0.014418474398553371,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260719_D16.pt",
  "depth": 16,
  "layer": 3,
  "local_calibration_loss": 0.16815334558486938,
  "local_schedule": [
    1,
    0,
    0,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    0,
    0,
    0
  ],
  "seed": 20260719
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260719_D4_summary.json <==
{
  "argmax_schedule": [
    0,
    0,
    1,
    1
  ],
  "best_train_loss": 0.017201516777276993,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260719_D4.pt",
  "depth": 4,
  "layer": 3,
  "local_calibration_loss": 0.18038691580295563,
  "local_schedule": [
    0,
    0,
    1,
    1
  ],
  "seed": 20260719
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260719_D8_summary.json <==
{
  "argmax_schedule": [
    1,
    0,
    0,
    0,
    0,
    0,
    1,
    1
  ],
  "best_train_loss": 0.015222443267703056,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260719_D8.pt",
  "depth": 8,
  "layer": 3,
  "local_calibration_loss": 0.16548103094100952,
  "local_schedule": [
    1,
    1,
    0,
    0,
    0,
    0,
    1,
    1
  ],
  "seed": 20260719
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260720_D16_summary.json <==
{
  "argmax_schedule": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1
  ],
  "best_train_loss": 0.014357293024659157,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260720_D16.pt",
  "depth": 16,
  "layer": 3,
  "local_calibration_loss": 0.16604915261268616,
  "local_schedule": [
    0,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    1,
    1
  ],
  "seed": 20260720
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260720_D4_summary.json <==
{
  "argmax_schedule": [
    1,
    1,
    0,
    0
  ],
  "best_train_loss": 0.016931788995862007,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260720_D4.pt",
  "depth": 4,
  "layer": 3,
  "local_calibration_loss": 0.1806710958480835,
  "local_schedule": [
    1,
    1,
    0,
    0
  ],
  "seed": 20260720
}

==> anc/Reproducibility_Artifacts/data/pretrained/candidate_summaries/layer3_seed20260720_D8_summary.json <==
{
  "argmax_schedule": [
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0
  ],
  "best_train_loss": 0.015556849539279938,
  "checkpoint": "/content/drive/MyDrive/distilbert_depth_precision_robustness/runs/5471683e8f56/checkpoints/qat/layer3_seed20260720_D8.pt",
  "depth": 8,
  "layer": 3,
  "local_calibration_loss": 0.16992294788360596,
  "local_schedule": [
    1,
    0,
    0,
    0,
    1,
    1,
    1,
    0
  ],
  "seed": 20260720
}

==> anc/Reproducibility_Artifacts/data/pretrained/compilation_gap_summary.csv <==
layer,depth,mean,min,max
1,4,3.26773709640605,-0.003244991972195521,5.29892745072551
1,8,-0.13603244242600768,-2.763393337720488,1.3337230953894164
1,16,-0.8265746732624443,-1.5437239490553756,-0.43825239935743054
3,4,-0.07285185851327498,-0.2164723011499059,-0.0007686328377776164
3,8,0.04263490064124372,-0.07944942206797867,0.1477943348969557
3,16,-0.04637029238632554,-0.14449544875653197,0.028379622699281626


==> anc/Reproducibility_Artifacts/data/pretrained/config.json <==
{
  "anchor_weight": 0.02,
  "attention_backend": "eager",
  "bits": 4,
  "bootstrap_reps": 2000,
  "capture_batch_size": 24,
  "checkpoint_every": 25,
  "dataset_config": "sst2",
  "dataset_id": "nyu-mll/glue",
  "depths": [
    4,
    8,
    16
  ],
  "entropy_weight": 0.0005,
  "eval_batch_size": 24,
  "experiment_version": "robustness_v1",
  "horizon_T": 1.0,
  "hp_depths": [
    1,
    2,
    4,
    8,
    16
  ],
  "layers": [
    1,
    3
  ],
  "local_search_passes": 2,
  "max_length": 64,
  "model_id": "distilbert/distilbert-base-uncased-finetuned-sst-2-english",
  "model_revision": "main",
  "n_calibration": 128,
  "n_train": 512,
  "n_validation": null,
  "num_workers": 0,
  "profile": "paper",
  "qat_dictionary_size": 2,
  "qat_grad_clip": 1.0,
  "qat_lr_controls": 0.05,
  "qat_lr_weights": 2e-05,
  "qat_seeds": [
    20260718,
    20260719,
    20260720
  ],
  "qat_steps": 350,
  "qat_weight_decay": 0.0001,
  "reference_depth": 32,
  "train_batch_size": 6,
  "use_amp_for_full_model": true
}

==> anc/Reproducibility_Artifacts/data/pretrained/depth_contrasts.csv <==
layer,method,metric,contrast,n_seeds,mean,sd,ci95_low,ci95_high
1,qat_relaxed,endpoint_relative_rmse,D16_minus_D4,3,1.6885499159497348e-05,0.00034229168921647913,-0.0008334141944418822,0.000867185192760877
1,qat_relaxed,prediction_agreement,D16_minus_D4,3,0.0011467889908256164,0.001146788990825598,-0.001701992788704355,0.003995570770355588
1,qat_relaxed,logit_rmse,D16_minus_D4,3,-0.022272505401257137,0.008975670956959118,-0.04456930811370145,2.4297311187183174e-05
1,qat_argmax,endpoint_relative_rmse,D16_minus_D4,3,-0.0015809747080008003,0.00160636389845799,-0.0055714038469545715,0.0024094544309529713
1,qat_argmax,prediction_agreement,D16_minus_D4,3,0.000764525993883769,0.0006620989325568903,-0.0008802189333904406,0.0024092709211579787
1,qat_argmax,logit_rmse,D16_minus_D4,3,-0.02937779409639386,0.011660295487202562,-0.05834357384630594,-0.00041201434648178645
1,qat_local,endpoint_relative_rmse,D16_minus_D4,3,-0.0018326429029305337,0.00147125475164165,-0.005487442315075423,0.001822156509214355
1,qat_local,prediction_agreement,D16_minus_D4,3,0.0011467889908256164,0.001146788990825598,-0.001701992788704355,0.003995570770355588
1,qat_local,logit_rmse,D16_minus_D4,3,-0.02513489253265816,0.013856311093349867,-0.05955587746539301,0.00928609240007669
3,qat_relaxed,endpoint_relative_rmse,D16_minus_D4,3,-0.01829847196737927,0.006433534832630526,-0.03428025846497611,-0.002316685469782434
3,qat_relaxed,prediction_agreement,D16_minus_D4,3,0.0026758409785933393,0.001751749118866919,-0.0016757450691093855,0.007027427026296064
3,qat_relaxed,logit_rmse,D16_minus_D4,3,-0.04839950697619325,0.005574218578979173,-0.062246633561774754,-0.03455238039061175
3,qat_argmax,endpoint_relative_rmse,D16_minus_D4,3,-0.014111618200937898,0.00983905695123499,-0.03855319062155997,0.010329954219684172
3,qat_argmax,prediction_agreement,D16_minus_D4,3,0.0030581039755352237,0.0013241978651138448,-0.0002313858790133549,0.006347593830083802
3,qat_argmax,logit_rmse,D16_minus_D4,3,-0.042495552860449,0.011188867699942548,-0.07029024106566147,-0.014700864655236543
3,qat_local,endpoint_relative_rmse,D16_minus_D4,3,-0.01824518044789633,0.006418676508945355,-0.034190056823293444,-0.002300304072499218
3,qat_local,prediction_agreement,D16_minus_D4,3,0.0022935779816514548,0.001146788990825709,-0.0005552037978787919,0.005142359761181702
3,qat_local,logit_rmse,D16_minus_D4,3,-0.04993358892947427,0.005337218300582408,-0.06319197418579504,-0.0366752036731535


==> anc/Reproducibility_Artifacts/data/pretrained/environment.json <==
{
  "created_utc": "2026-07-18T19:17:12.360060+00:00",
  "datasets": "4.8.5",
  "device": "cuda",
  "gpu_memory_gb": 22.0343017578125,
  "gpu_name": "NVIDIA L4",
  "numpy": "2.0.2",
  "pandas": "3.0.3",
  "platform": "Linux-6.6.122+-x86_64-with-glibc2.35",
  "python": "3.12.13 (main, Mar  4 2026, 09:23:07) [GCC 11.4.0]",
  "scipy": "1.18.0",
  "torch": "2.11.0+cu128",
  "transformers": "4.57.6"
}

==> anc/Reproducibility_Artifacts/data/pretrained/hierarchical_bootstrap_intervals.csv <==
layer,depth,method,metric,n_seeds,bootstrap_reps,estimate,ci95_low,ci95_high
1,4,qat_relaxed,endpoint_relative_rmse,3,2000,0.044995163667947057,0.04447573637589812,0.045553347747772935
1,4,qat_relaxed,model_accuracy,3,2000,0.8975193042813455,0.8853211009174312,0.9086487003058104
1,4,qat_relaxed,prediction_agreement,3,2000,0.9954162844036697,0.9923547400611621,0.9980886850152905
1,4,qat_relaxed,logit_rmse,3,2000,0.1789573836522858,0.16192030744840777,0.19759506567123256
1,4,qat_argmax,endpoint_relative_rmse,3,2000,0.046842556001618504,0.04472680436447263,0.048137633688747884
1,4,qat_argmax,model_accuracy,3,2000,0.8971548165137615,0.8849388379204893,0.9090214067278287
1,4,qat_argmax,prediction_agreement,3,2000,0.9957635703363915,0.9931192660550459,0.9980886850152905
1,4,qat_argmax,logit_rmse,3,2000,0.18653094902323716,0.1679029948985588,0.20631177502438974
1,4,qat_local,endpoint_relative_rmse,3,2000,0.046493017176166176,0.04475825056433678,0.0478539202362299
1,4,qat_local,model_accuracy,3,2000,0.8973956422018349,0.8856938073394496,0.908256880733945
1,4,qat_local,prediction_agreement,3,2000,0.9954357798165138,0.9923547400611621,0.9980886850152905
1,4,qat_local,logit_rmse,3,2000,0.18235486111832233,0.16324377844255888,0.20402303538807706
1,8,qat_relaxed,endpoint_relative_rmse,3,2000,0.045721093015745284,0.043493996188044545,0.04734842944890261
1,8,qat_relaxed,model_accuracy,3,2000,0.897664373088685,0.886085626911315,0.9094036697247706
1,8,qat_relaxed,prediction_agreement,3,2000,0.996930237003058,0.9946483180428135,0.9988532110091743
1,8,qat_relaxed,logit_rmse,3,2000,0.15880081741880075,0.14518310862759573,0.1728934972322112
1,8,qat_argmax,endpoint_relative_rmse,3,2000,0.04689832516014576,0.043963387794792655,0.050017119571566585
1,8,qat_argmax,model_accuracy,3,2000,0.8978954510703364,0.8864678899082569,0.909795489296636
1,8,qat_argmax,prediction_agreement,3,2000,0.9965047782874618,0.9938837920489296,0.9988532110091743
1,8,qat_argmax,logit_rmse,3,2000,0.15808643565188565,0.14435920724389914,0.17200112763800146
1,8,qat_local,endpoint_relative_rmse,3,2000,0.04558705117367208,0.04398691346868873,0.046739660948514936
1,8,qat_local,model_accuracy,3,2000,0.8975779816513761,0.8857033639143731,0.9086487003058104
1,8,qat_local,prediction_agreement,3,2000,0.9961341743119267,0.9935015290519877,0.9984709480122325
1,8,qat_local,logit_rmse,3,2000,0.1595901449505763,0.14608935147483454,0.17371391072888193
1,16,qat_relaxed,endpoint_relative_rmse,3,2000,0.04502213236130774,0.04460260616615415,0.04542364254593849
1,16,qat_relaxed,model_accuracy,3,2000,0.8969449541284403,0.8853115443425077,0.9086391437308868
1,16,qat_relaxed,prediction_agreement,3,2000,0.9965407110091743,0.9942660550458715,0.9984709480122325
1,16,qat_relaxed,logit_rmse,3,2000,0.15679850520077554,0.14361149428883677,0.17042272894648428
1,16,qat_argmax,endpoint_relative_rmse,3,2000,0.04522072700224817,0.044790951255708936,0.04562724055722356
1,16,qat_argmax,model_accuracy,3,2000,0.8975955657492355,0.8853211009174312,0.9090214067278287
1,16,qat_argmax,prediction_agreement,3,2000,0.9965890672782874,0.9942660550458715,0.9984709480122325
1,16,qat_argmax,logit_rmse,3,2000,0.15692596963823893,0.1436604436432019,0.17094709052635235
1,16,qat_local,endpoint_relative_rmse,3,2000,0.0446469889394939,0.044217373989522454,0.04507335210219025
1,16,qat_local,model_accuracy,3,2000,0.8971104740061162,0.8849388379204893,0.9090214067278287
1,16,qat_local,prediction_agreement,3,2000,0.9965244648318043,0.9942660550458715,0.9984709480122325
1,16,qat_local,logit_rmse,3,2000,0.1571145189231645,0.14429342442922352,0.17034834057776718
3,4,qat_relaxed,endpoint_relative_rmse,3,2000,0.1756270380616188,0.1722817212343216,0.18014555908739566
3,4,qat_relaxed,model_accuracy,3,2000,0.9018759556574923,0.8902809633027523,0.9136085626911316
3,4,qat_relaxed,prediction_agreement,3,2000,0.9900437691131498,0.9862385321100917,0.9935015290519877
3,4,qat_relaxed,logit_rmse,3,2000,0.16885230301511006,0.15132831846843667,0.1881569522022651
3,4,qat_argmax,endpoint_relative_rmse,3,2000,0.17547698874771595,0.17223023101687432,0.1799840100109577
3,4,qat_argmax,model_accuracy,3,2000,0.9015957568807339,0.8899082568807339,0.9128440366972477
3,4,qat_argmax,prediction_agreement,3,2000,0.9900697629969419,0.9862385321100917,0.9938837920489296
3,4,qat_argmax,logit_rmse,3,2000,0.16872583439196803,0.15030221404058472,0.1889964415946445
3,4,qat_local,endpoint_relative_rmse,3,2000,0.1754978226274252,0.1722363319247961,0.18014062196016312
3,4,qat_local,model_accuracy,3,2000,0.9015229357798166,0.889525993883792,0.9128440366972477
3,4,qat_local,prediction_agreement,3,2000,0.990081995412844,0.9862385321100917,0.9938837920489296
3,4,qat_local,logit_rmse,3,2000,0.16879474759757584,0.15170848157410913,0.18808146797921022
3,8,qat_relaxed,endpoint_relative_rmse,3,2000,0.15947534861415624,0.15679202638566495,0.1619482208043337
3,8,qat_relaxed,model_accuracy,3,2000,0.9047614678899082,0.893348623853211,0.9159021406727829
3,8,qat_relaxed,prediction_agreement,3,2000,0.9931720183486239,0.9896788990825688,0.996177370030581
3,8,qat_relaxed,logit_rmse,3,2000,0.12712686202409698,0.11577527042854112,0.1391554778714188
3,8,qat_argmax,endpoint_relative_rmse,3,2000,0.16003320513665675,0.15803122967481614,0.16209491938352585
3,8,qat_argmax,model_accuracy,3,2000,0.9050517966360856,0.8937308868501529,0.9159021406727829
3,8,qat_argmax,prediction_agreement,3,2000,0.9934766819571865,0.9900611620795107,0.9965596330275229
3,8,qat_argmax,logit_rmse,3,2000,0.12631910339383925,0.11512465266802255,0.13848239232393733
3,8,qat_local,endpoint_relative_rmse,3,2000,0.15957881745696068,0.15676972456276417,0.1621114768087864
3,8,qat_local,model_accuracy,3,2000,0.904631116207951,0.8929663608562691,0.9159021406727829
3,8,qat_local,prediction_agreement,3,2000,0.9931527140672782,0.9900611620795107,0.996177370030581
3,8,qat_local,logit_rmse,3,2000,0.12682545896910224,0.11579875490090515,0.13913751016864756
3,16,qat_relaxed,endpoint_relative_rmse,3,2000,0.15732293335348368,0.15495103038847446,0.15922295488417149
3,16,qat_relaxed,model_accuracy,3,2000,0.9021404816513761,0.8906727828746177,0.9132262996941896
3,16,qat_relaxed,prediction_agreement,3,2000,0.9927968272171254,0.988914373088685,0.996177370030581
3,16,qat_relaxed,logit_rmse,3,2000,0.12047932560103226,0.11016321344886294,0.1318206989731339
3,16,qat_argmax,endpoint_relative_rmse,3,2000,0.16141536517441274,0.15513230562210084,0.16652566753327847
3,16,qat_argmax,model_accuracy,3,2000,0.9026324541284404,0.8910550458715596,0.9139908256880734
3,16,qat_argmax,prediction_agreement,3,2000,0.9931467889908256,0.9896788990825688,0.996177370030581
3,16,qat_argmax,logit_rmse,3,2000,0.12657939264538412,0.11292128152815849,0.14013959882522484
3,16,qat_local,endpoint_relative_rmse,3,2000,0.15723955945670604,0.1548675701022148,0.15913244895637035
3,16,qat_local,model_accuracy,3,2000,0.9025873470948012,0.8910550458715596,0.9136085626911316
3,16,qat_local,prediction_agreement,3,2000,0.9923922018348623,0.9885321100917431,0.9954128440366973
3,16,qat_local,logit_rmse,3,2000,0.11893184863777458,0.10799689538657935,0.12999385072912098


==> anc/Reproducibility_Artifacts/data/pretrained/high_precision_controls.csv <==
layer,target,depth,endpoint_relative_rmse
1,direct,1,0.0002648601948749274
1,coherent,1,0.6269978284835815
1,direct,2,0.5849016308784485
1,coherent,2,0.3812328279018402
1,direct,4,1.039338231086731
1,coherent,4,0.18568889796733856
1,direct,8,1.278845191001892
1,coherent,8,0.07708431035280228
1,direct,16,1.3827035427093506
1,coherent,16,0.024957608431577682
3,direct,1,0.0005341989453881979
3,coherent,1,0.6734216213226318
3,direct,2,0.3956596553325653
3,coherent,2,0.4964628517627716
3,direct,4,0.7604683637619019
3,coherent,4,0.3136158585548401
3,direct,8,1.0523955821990967
3,coherent,8,0.1629459708929062
3,direct,16,1.2480055093765259
3,coherent,16,0.06064154580235481


==> anc/Reproducibility_Artifacts/data/pretrained/model_and_data_manifest.json <==
{
  "component": "DistilBERT FFN residual branch before output_layer_norm",
  "dataset_config": "sst2",
  "dataset_id": "nyu-mll/glue",
  "layers": [
    1,
    3
  ],
  "model_id": "distilbert/distilbert-base-uncased-finetuned-sst-2-english",
  "n_calibration": 128,
  "n_train": 512,
  "n_validation": 872,
  "requested_revision": "main",
  "resolved_sha": "714eb0fa89d2f80546fda750413ed43d93601a13"
}

==> anc/Reproducibility_Artifacts/data/pretrained/paper_table_robustness.csv <==
layer,depth,endpoint_mean,endpoint_ci_low,endpoint_ci_high,accuracy_mean,accuracy_ci_low,accuracy_ci_high,agreement_mean,agreement_ci_low,agreement_ci_high,logit_mean,logit_ci_low,logit_ci_high
1,4,0.04647579789161674,0.04235291234149738,0.0505986834417361,0.8975535168195719,0.8959087718922977,0.899198261746846,0.995412844036697,0.9925640622571671,0.998261625816227,0.18243170465326708,0.15189781157220025,0.2129655977343339
1,8,0.0455771808822949,0.041845194969839794,0.04930916679475,0.8975535168195719,0.8959087718922977,0.899198261746846,0.996177370030581,0.9945326251033069,0.9978221149578552,0.15970113611040135,0.15034803363690402,0.16905423858389867
1,16,0.04464315498868621,0.0439721873237548,0.04531412265361762,0.8971712538226301,0.8938817639680816,0.9004607436771785,0.9965596330275228,0.9965596330275228,0.9965596330275228,0.1572968121206089,0.15334186890189433,0.16125175533932345
3,4,0.17547818521658576,0.16493670226157744,0.18601966817159407,0.9017584097859327,0.9001136648586586,0.9034031547132068,0.9900611620795107,0.9884164171522363,0.9917059070067851,0.16899604251119646,0.15070430085145728,0.18728778417093564
3,8,0.15955455104509983,0.15244754561037324,0.16666155647982642,0.904816513761468,0.904816513761468,0.904816513761468,0.993119266055046,0.993119266055046,0.993119266055046,0.12705299092815592,0.11699649692270796,0.13710948493360386
3,16,0.15723300476868943,0.15179848988858435,0.1626675196487945,0.9025229357798166,0.8968253722207561,0.908220499338877,0.9923547400611622,0.9890652502066136,0.9956442299157108,0.11906245358172217,0.10443666580526885,0.13368824135817547


==> anc/Reproducibility_Artifacts/data/pretrained/paper_table_robustness.tex <==
\begin{tabular}{rrrrrr}
\toprule
layer & depth & endpoint_mean & agreement_mean & logit_mean & accuracy_mean \\
\midrule
1 & 4 & 0.0465 & 0.9954 & 0.1824 & 0.8976 \\
1 & 8 & 0.0456 & 0.9962 & 0.1597 & 0.8976 \\
1 & 16 & 0.0446 & 0.9966 & 0.1573 & 0.8972 \\
3 & 4 & 0.1755 & 0.9901 & 0.1690 & 0.9018 \\
3 & 8 & 0.1596 & 0.9931 & 0.1271 & 0.9048 \\
3 & 16 & 0.1572 & 0.9924 & 0.1191 & 0.9025 \\
\bottomrule
\end{tabular}


==> anc/Reproducibility_Artifacts/data/pretrained/pretrained_summary_table.csv <==
layer,direct_ratio,coherent_reduction_pct,endpoint_d4,endpoint_d16,endpoint_reduction_pct,logit_d4,logit_d16,logit_reduction_pct,agreement_d16_pct,accuracy_d16_pct
1,5220.503380519052,96.01950640053435,0.0464757978916167,0.0446431549886862,3.9432198823230458,0.182431704653267,0.1572968121206089,13.777699759167373,99.65596330275228,89.717125382263
3,2336.2185944972985,90.99501057253671,0.1754781852165857,0.1572330047686894,10.397406620872562,0.1689960425111964,0.1190624535817221,29.547194234543138,99.23547400611622,90.25229357798166


==> anc/Reproducibility_Artifacts/data/pretrained/seed_confidence_intervals.csv <==
layer,depth,method,metric,n_seeds,mean,sd,ci95_low,ci95_high
1,4,qat_argmax,endpoint_relative_rmse,3,0.046797229597965805,0.0018545713192049975,0.04219021904479811,0.0514042401511335
1,4,qat_argmax,model_accuracy,3,0.8971712538226301,0.0006620989325568904,0.8955265088953559,0.8988159987499043
1,4,qat_argmax,prediction_agreement,3,0.995795107033639,0.0006620989325568903,0.9941503621063649,0.9974398519609132
1,4,qat_argmax,logit_rmse,3,0.18646101770679172,0.010547135075530366,0.16026048171474205,0.21266155369884138
1,4,qat_local,endpoint_relative_rmse,3,0.04647579789161674,0.0016596847793975016,0.04235291234149738,0.0505986834417361
1,4,qat_local,model_accuracy,3,0.8975535168195719,0.0006620989325568903,0.8959087718922977,0.899198261746846
1,4,qat_local,prediction_agreement,3,0.995412844036697,0.001146788990825598,0.9925640622571671,0.998261625816227
1,4,qat_local,logit_rmse,3,0.18243170465326708,0.012291546051024914,0.15189781157220025,0.2129655977343339
1,4,qat_relaxed,endpoint_relative_rmse,3,0.04499891027808183,0.00044019118129636506,0.0439054147642436,0.04609240579192006
1,4,qat_relaxed,model_accuracy,3,0.8975535168195719,0.0006620989325568903,0.8959087718922977,0.899198261746846
1,4,qat_relaxed,prediction_agreement,3,0.995412844036697,0.001146788990825598,0.9925640622571671,0.998261625816227
1,4,qat_relaxed,logit_rmse,3,0.1791453302410028,0.007747487187216626,0.1598995051479355,0.1983911553340701
1,8,qat_argmax,endpoint_relative_rmse,3,0.04688585425416619,0.0031392211990352503,0.03908759648811664,0.054684112020215746
1,8,qat_argmax,model_accuracy,3,0.8979357798165138,0.001146788990825709,0.8950869980369835,0.9007845615960441
1,8,qat_argmax,prediction_agreement,3,0.9965596330275229,0.001146788990825709,0.9937108512479926,0.9994084148070532
1,8,qat_argmax,logit_rmse,3,0.15810432455297094,0.0032773464138294854,0.1499629447319074,0.16624570437403446
1,8,qat_local,endpoint_relative_rmse,3,0.0455771808822949,0.001502326499373312,0.041845194969839794,0.04930916679475
1,8,qat_local,model_accuracy,3,0.8975535168195719,0.0006620989325568903,0.8959087718922977,0.899198261746846
1,8,qat_local,prediction_agreement,3,0.996177370030581,0.0006620989325568903,0.9945326251033069,0.9978221149578552
1,8,qat_local,logit_rmse,3,0.15970113611040135,0.003765130423025983,0.15034803363690402,0.16905423858389867
1,8,qat_relaxed,endpoint_relative_rmse,3,0.04566132898132,0.002042887001938878,0.04058651633895906,0.05073614162368094
1,8,qat_relaxed,model_accuracy,3,0.8975535168195719,0.0006620989325568903,0.8959087718922977,0.899198261746846
1,8,qat_relaxed,prediction_agreement,3,0.9969418960244648,0.0006620989325569544,0.9952971510971904,0.9985866409517392
1,8,qat_relaxed,logit_rmse,3,0.15896523607183435,0.0023839844478232737,0.15304309040077027,0.16488738174289844
1,16,qat_argmax,endpoint_relative_rmse,3,0.045216254889965,0.00024835054454710906,0.0445993179365218,0.04583319184340821
1,16,qat_argmax,model_accuracy,3,0.8971712538226301,0.0013241978651137806,0.8938817639680816,0.9004607436771785
1,16,qat_argmax,prediction_agreement,3,0.9965596330275228,0.0,0.9965596330275228,0.9965596330275228
1,16,qat_argmax,logit_rmse,3,0.15708322361039787,0.0011967285509272678,0.1541103850863111,0.16005606213448462
1,16,qat_local,endpoint_relative_rmse,3,0.04464315498868621,0.000270100832879608,0.0439721873237548,0.04531412265361762
1,16,qat_local,model_accuracy,3,0.8971712538226301,0.0013241978651137806,0.8938817639680816,0.9004607436771785
1,16,qat_local,prediction_agreement,3,0.9965596330275228,0.0,0.9965596330275228,0.9965596330275228
1,16,qat_local,logit_rmse,3,0.1572968121206089,0.0015920788932139742,0.15334186890189433,0.16125175533932345
1,16,qat_relaxed,endpoint_relative_rmse,3,0.04501579577724133,0.0002629086929837203,0.044362694378253485,0.04566889717622918
1,16,qat_relaxed,model_accuracy,3,0.8971712538226301,0.0013241978651137806,0.8938817639680816,0.9004607436771785
1,16,qat_relaxed,prediction_agreement,3,0.9965596330275228,0.0,0.9965596330275228,0.9965596330275228
1,16,qat_relaxed,logit_rmse,3,0.15687282483974566,0.0015175635003824527,0.15310298811846976,0.16064266156102155
3,4,qat_argmax,endpoint_relative_rmse,3,0.17547818521658576,0.004243517943931033,0.16493670226157744,0.18601966817159407
3,4,qat_argmax,model_accuracy,3,0.9017584097859327,0.0006620989325568262,0.9001136648586586,0.9034031547132068
3,4,qat_argmax,prediction_agreement,3,0.9900611620795107,0.0006620989325569544,0.9884164171522363,0.9917059070067851
3,4,qat_argmax,logit_rmse,3,0.16899604251119646,0.0073634169205743305,0.15070430085145728,0.18728778417093564
3,4,qat_local,endpoint_relative_rmse,3,0.17547818521658576,0.004243517943931033,0.16493670226157744,0.18601966817159407
3,4,qat_local,model_accuracy,3,0.9017584097859327,0.0006620989325568262,0.9001136648586586,0.9034031547132068
3,4,qat_local,prediction_agreement,3,0.9900611620795107,0.0006620989325569544,0.9884164171522363,0.9917059070067851
3,4,qat_local,logit_rmse,3,0.16899604251119646,0.0073634169205743305,0.15070430085145728,0.18728778417093564
3,4,qat_relaxed,endpoint_relative_rmse,3,0.17560512324174246,0.004176296646639188,0.1652306272463696,0.1859796192371153
3,4,qat_relaxed,model_accuracy,3,0.9017584097859327,0.0006620989325568262,0.9001136648586586,0.9034031547132068
3,4,qat_relaxed,prediction_agreement,3,0.9900611620795107,0.0006620989325569544,0.9884164171522363,0.9917059070067851
3,4,qat_relaxed,logit_rmse,3,0.16902565570738257,0.007313457730840961,0.15085801955490855,0.1871932918598566
3,8,qat_argmax,endpoint_relative_rmse,3,0.1600405524174372,0.002121115381228776,0.1547714097079531,0.16530969512692129
3,8,qat_argmax,model_accuracy,3,0.9051987767584099,0.0006620989325568903,0.9035540318311357,0.906843521685684
3,8,qat_argmax,prediction_agreement,3,0.9935015290519879,0.0006620989325568903,0.9918567841247137,0.995146273979262
3,8,qat_argmax,logit_rmse,3,0.12651036144190483,0.004907753216216395,0.11431882659753771,0.13870189628627194
3,8,qat_local,endpoint_relative_rmse,3,0.15955455104509983,0.0028609546890695364,0.15244754561037324,0.16666155647982642
3,8,qat_local,model_accuracy,3,0.904816513761468,0.0,0.904816513761468,0.904816513761468
3,8,qat_local,prediction_agreement,3,0.993119266055046,0.0,0.993119266055046,0.993119266055046
3,8,qat_local,logit_rmse,3,0.12705299092815592,0.004048283618850633,0.11699649692270796,0.13710948493360386
3,8,qat_relaxed,endpoint_relative_rmse,3,0.15948451062043503,0.0026777432044745677,0.1528326277438166,0.16613639349705348
3,8,qat_relaxed,model_accuracy,3,0.904816513761468,0.0,0.904816513761468,0.904816513761468
3,8,qat_relaxed,prediction_agreement,3,0.993119266055046,0.0,0.993119266055046,0.993119266055046
3,8,qat_relaxed,logit_rmse,3,0.12726592412062873,0.0037268264317108007,0.11800797403646801,0.13652387420478945
3,16,qat_argmax,endpoint_relative_rmse,3,0.16136656701564786,0.0059489401308331575,0.14658858049170026,0.17614455353959546
3,16,qat_argmax,model_accuracy,3,0.9025229357798166,0.0030341184759915163,0.8949857676516876,0.9100601039079456
3,16,qat_argmax,prediction_agreement,3,0.993119266055046,0.001146788990825709,0.9902704842755157,0.9959680478345763
3,16,qat_argmax,logit_rmse,3,0.12650048965074742,0.009883066491834075,0.10194959147064636,0.15105138783084848
3,16,qat_local,endpoint_relative_rmse,3,0.15723300476868943,0.0021876866384657498,0.15179848988858435,0.1626675196487945
3,16,qat_local,model_accuracy,3,0.9025229357798166,0.002293577981651418,0.8968253722207561,0.908220499338877
3,16,qat_local,prediction_agreement,3,0.9923547400611622,0.0013241978651138448,0.9890652502066136,0.9956442299157108
3,16,qat_local,logit_rmse,3,0.11906245358172217,0.0058876718900370256,0.10443666580526885,0.13368824135817547
3,16,qat_relaxed,endpoint_relative_rmse,3,0.15730665127436316,0.002257829354230302,0.15169789222882277,0.16291541031990356
3,16,qat_relaxed,model_accuracy,3,0.9021406727828746,0.002387231650763966,0.8962104606125278,0.9080708849532213
3,16,qat_relaxed,prediction_agreement,3,0.992737003058104,0.001751749118866919,0.9883854170104013,0.9970885891058067
3,16,qat_relaxed,logit_rmse,3,0.1206261487311893,0.005142648778993763,0.10785110096100411,0.1334011965013745


==> anc/Reproducibility_Artifacts/data/pwa_A_4bit_2x_depth.csv <==
n_sides,student_lower,student_upper,high_lower,high_upper,cells_inner,cells_outer,elapsed_s,case,D
12,0.023584532592484612,0.02387863458029661,0.02345311206308763,0.02622345915547594,2434,2478,25.986210584640503,A_4bit_2x_depth,8
16,0.023444549951754594,0.02416130046287514,0.02443160389758824,0.025347761540625856,2432,2504,25.91170907020569,A_4bit_2x_depth,8


==> anc/Reproducibility_Artifacts/data/pwa_B_3bit_2x_depth.csv <==
n_sides,student_lower,student_upper,high_lower,high_upper,cells_inner,cells_outer,elapsed_s,case,D
12,0.03419060850911138,0.035221127483652796,0.03391374402993058,0.036542793597022734,819,823,49.25519871711731,B_3bit_2x_depth,6
16,0.03451275644241261,0.0352211274836528,0.033791074160134514,0.03600780986780832,821,823,49.434025287628174,B_3bit_2x_depth,6
20,0.03468062221895867,0.035221127483652796,0.03501961643633755,0.03504528351527307,821,823,49.39702081680298,B_3bit_2x_depth,6
24,0.03478381984070967,0.03519598858266553,0.034472257023664826,0.03561213165167935,821,823,49.50261378288269,B_3bit_2x_depth,6
32,0.03490452122937922,0.03502922077908492,0.034875611697468493,0.035141419908884385,823,823,49.90727257728577,B_3bit_2x_depth,6
12,0.033937192396919884,0.03485175415130821,0.03391374402993058,0.036542793597022734,819,825,49.464651107788086,B_3bit_2x_depth,7
16,0.034223268589256776,0.03485175415130821,0.033791074160134514,0.03600780986780832,823,825,49.63675498962402,B_3bit_2x_depth,7
20,0.034372219268717044,0.03485175415130821,0.03501961643633755,0.03504528351527307,823,825,49.90205097198486,B_3bit_2x_depth,7
12,0.03253700457118241,0.032752442413017016,0.03391374402993058,0.036542793597022734,749,755,45.57287359237671,B_3bit_2x_depth,8
12,0.03263743115781575,0.03294420244703063,0.03391374402993058,0.036542793597022734,905,911,54.71291947364807,B_3bit_2x_depth,9
12,0.03240278531192931,0.033047232479212055,0.03391374402993058,0.036542793597022734,829,837,50.773545265197754,B_3bit_2x_depth,10
12,0.03144215878204877,0.0320451341942428,0.03391374402993058,0.036542793597022734,833,841,51.113046646118164,B_3bit_2x_depth,11
12,0.03190974379451886,0.0321190719082196,0.03391374402993058,0.036542793597022734,911,919,55.831034898757935,B_3bit_2x_depth,12
12,0.032032164534518716,0.032248688099151455,0.03391374402993058,0.036542793597022734,993,1001,61.016347885131836,B_3bit_2x_depth,13
12,0.031141100364449118,0.03153820007124441,0.03391374402993058,0.036542793597022734,921,929,57.43660235404968,B_3bit_2x_depth,14
12,0.03143395992065357,0.03163557378716233,0.03391374402993058,0.036542793597022734,921,931,57.91358184814453,B_3bit_2x_depth,15
12,0.03098467027860613,0.03154027016569853,0.03391374402993058,0.036542793597022734,777,787,51.020819425582886,B_3bit_2x_depth,16
12,0.031044101225855502,0.031225808180753305,0.03391374402993058,0.036542793597022734,1007,1017,64.32393956184387,B_3bit_2x_depth,17
12,0.03115904475912704,0.031350335835288755,0.03391374402993058,0.036542793597022734,857,869,55.69376301765442,B_3bit_2x_depth,18
12,0.030580700935042317,0.03107363895237205,0.03391374402993058,0.036542793597022734,787,799,52.06228947639465,B_3bit_2x_depth,19
12,0.030849298620360944,0.031025934247804865,0.03391374402993058,0.036542793597022734,1169,1181,74.92389440536499,B_3bit_2x_depth,20


==> anc/Reproducibility_Artifacts/data/representative_attention_map.csv <==
0,1,2
0.4149649236975452,0.4453696776404396,0.1396653986620152
0.17626854415552054,0.4472119215922828,0.37651953425219675
0.20396226741418758,0.19003805374248403,0.6059996788433285


==> anc/Reproducibility_Artifacts/data/resource_certificates.csv <==
case,teacher,precision,L,R,exact_D_match,depth_multiplier,high_witness_error,total_lowbit_bits,codebook_bits,schedule_bits,fp16_untied_bits,fp16_tied_bits,compression_untied,compression_tied
A_4bit_2x_depth,ternary_exact,4bit,4,32,8.0,2.0,0.024669545619228135,80,72,8,576,292,7.2,3.65


==> anc/Reproducibility_Artifacts/data/resource_sweetspots.csv <==
L,metric,best_precision,best_display,D_match,cost
8,tied_schedule_bits,ternary,Ternary-aligned,6.0,12
8,untied_symbol_depth_bits,ternary,Ternary-aligned,6.0,12
16,tied_schedule_bits,uniform_3bit,Uniform 3-bit,8.0,24
16,untied_symbol_depth_bits,uniform_3bit,Uniform 3-bit,8.0,24
32,tied_schedule_bits,uniform_4bit,Uniform 4-bit,11.0,44
32,untied_symbol_depth_bits,uniform_4bit,Uniform 4-bit,11.0,44
64,tied_schedule_bits,uniform_4bit,Uniform 4-bit,22.0,88
64,untied_symbol_depth_bits,uniform_4bit,Uniform 4-bit,22.0,88


==> anc/Reproducibility_Artifacts/data/storage_sweetspots.csv <==
teacher,precision,L,D,match_depth_is_exact,codebook_bits,schedule_bits,total_bits,scalars_per_atom,highres_untied_bits,highres_tied_bits,compression_ratio_untied,compression_ratio_tied,best_for_teacher_L
binary_exact,2bit,4,8,False,36,8,44,9,576,292,13.090909090909092,6.636363636363637,False
binary_exact,3bit,4,8,False,54,8,62,9,576,292,9.290322580645162,4.709677419354839,False
binary_exact,4bit,4,8,False,72,8,80,9,576,292,7.2,3.65,False
binary_exact,binary,4,8,False,18,8,26,9,576,292,22.153846153846153,11.23076923076923,True
binary_exact,ternary,4,8,False,36,8,44,9,576,292,13.090909090909092,6.636363636363637,False
dense_offgrid_202,4bit,4,4,True,72,4,76,9,576,292,7.578947368421052,3.8421052631578947,True
dense_offgrid_303,3bit,4,4,True,54,4,58,9,576,292,9.931034482758621,5.0344827586206895,True
dense_offgrid_303,4bit,4,4,True,72,4,76,9,576,292,7.578947368421052,3.8421052631578947,False
threshold_gap_2,2bit,4,4,True,24,4,28,6,384,196,13.714285714285714,7.0,True
threshold_gap_2,3bit,4,4,True,36,4,40,6,384,196,9.6,4.9,False
threshold_gap_2,4bit,4,4,True,48,4,52,6,384,196,7.384615384615385,3.769230769230769,False


==> anc/Reproducibility_Artifacts/data/structural_split.csv <==
target,D,relaxed_floor,exact_error,dual_bound,mip_gap,optimal,elapsed_s
zero_floor_atom,4,0.0,0.048747037769269586,0.048747037769269586,0.0,True,0.00870513916015625
zero_floor_atom,8,0.0,0.023193454096097188,0.023193454096097188,0.0,True,0.0014600753784179688
zero_floor_atom,16,0.0,0.0113266146594323,0.0113266146594323,0.0,True,0.0015370845794677734
zero_floor_atom,32,0.0,0.005598556362393148,0.005598556362393148,0.0,True,0.0017931461334228516
zero_floor_atom,64,0.0,0.0027834191758111387,0.0027834191758111387,0.0,True,0.002328634262084961
zero_floor_atom,128,0.0,0.0013877848483291391,0.0013877848483291391,0.0,True,0.003527402877807617
zero_floor_atom,256,0.0,0.0006929161752663726,0.0006929161752663726,0.0,True,0.005015134811401367
positive_floor_mid_threshold,4,0.1172518771686634,0.125,0.125,0.0,True,0.003767251968383789
positive_floor_mid_threshold,8,0.1172518771686634,0.11733118279698818,0.11733118279698818,0.0,True,0.011103391647338867
positive_floor_mid_threshold,16,0.1172518771686634,0.11725929528021536,0.11725929528021536,0.0,True,0.4038429260253906
positive_floor_mid_threshold,32,0.1172518771686634,0.11725175604227034,0.11725175604227034,0.0,True,4.6435017585754395
positive_floor_mid_threshold,64,0.1172518771686634,0.11725213888704053,0.11725213888704053,0.0,True,0.3912792205810547
positive_floor_mid_threshold,128,0.1172518771686634,0.1172518936111426,0.1172518936111426,0.0,True,0.4334595203399658
positive_floor_mid_threshold,256,0.1172518771686634,0.11725262571134251,0.11725262571134251,0.0,True,0.2482614517211914


==> anc/Reproducibility_Artifacts/data/targeted_frontiers.csv <==
case,teacher,precision,L,R,D,global_witness_error,high_witness_error,elapsed_s,sequences,sequence
A_4bit_2x_depth,ternary_exact,4bit,4,32,1,0.2646000715231158,0.024669545619228135,0.40253162384033203,2,0
A_4bit_2x_depth,ternary_exact,4bit,4,32,2,0.05905154910687468,0.024669545619228135,0.0016598701477050781,4,10
A_4bit_2x_depth,ternary_exact,4bit,4,32,3,0.037541316627081725,0.024669545619228135,0.0017461776733398438,8,010
A_4bit_2x_depth,ternary_exact,4bit,4,32,4,0.03642248374170331,0.024669545619228135,0.002971649169921875,16,0001
A_4bit_2x_depth,ternary_exact,4bit,4,32,5,0.02925012787503476,0.024669545619228135,0.037312984466552734,32,00001
A_4bit_2x_depth,ternary_exact,4bit,4,32,6,0.02923425841867182,0.024669545619228135,0.0032186508178710938,64,010010
A_4bit_2x_depth,ternary_exact,4bit,4,32,7,0.025537691027413344,0.024669545619228135,0.004103183746337891,128,0100001
A_4bit_2x_depth,ternary_exact,4bit,4,32,8,0.023583428626432944,0.024669545619228135,0.004635334014892578,256,00000101
A_4bit_2x_depth,ternary_exact,4bit,4,32,9,0.02160403512846987,0.024669545619228135,0.012868404388427734,512,000000011
A_4bit_2x_depth,ternary_exact,4bit,4,32,10,0.02403870711963199,0.024669545619228135,0.014520406723022461,1024,1000001001
A_4bit_2x_depth,ternary_exact,4bit,4,32,11,0.02224974028840897,0.024669545619228135,0.030762672424316406,2048,01000000011
A_4bit_2x_depth,ternary_exact,4bit,4,32,12,0.0212517828803606,0.024669545619228135,0.06462502479553223,4096,000000010101
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,1,0.27130442842878016,0.03499346658809283,0.001371622085571289,2,0
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,2,0.04853631845541685,0.03499346658809283,0.0013699531555175781,4,10
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,3,0.04306450196137458,0.03499346658809283,0.0019826889038085938,8,010
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,4,0.03957586809884799,0.03499346658809283,0.0021986961364746094,16,0010
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,5,0.0350577996411606,0.03499346658809283,0.0028192996978759766,32,11000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,6,0.034969984110237634,0.03499346658809283,0.003081083297729492,64,011000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,7,0.03461985746447633,0.03499346658809283,0.0037343502044677734,128,0011000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,8,0.03260808173402925,0.03499346658809283,0.003990888595581055,256,11100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,9,0.03275857266504062,0.03499346658809283,0.0064449310302734375,512,011100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,10,0.03286188700382343,0.03499346658809283,0.014211177825927734,1024,1100000100
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,11,0.031880781718833726,0.03499346658809283,0.030230045318603516,2048,11101000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,12,0.03193391726320093,0.03499346658809283,0.062129974365234375,4096,110100100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,13,0.03207137146407182,0.03499346658809283,0.12083196640014648,8192,0011101000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,14,0.03138922956798958,0.03499346658809283,0.25693821907043457,16384,11101100000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,15,0.03148694600189872,0.03499346658809283,0.5476558208465576,32768,111000110000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,16,0.03139272368562891,0.03499346658809283,1.1666629314422607,65536,1111110000000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,17,0.03104470649949415,0.03499346658809283,2.4789416790008545,131072,11101110000000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,18,0.031154836345756682,0.03499346658809283,5.248233795166016,262144,111110000000100000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,19,0.0309372209839402,0.03499346658809283,11.076852321624756,524288,1111111000000000000
B_3bit_2x_depth,threshold_gap_2,3bit,8,96,20,0.030846692480443933,0.03499346658809283,23.314013957977295,1048576,11011111000000000000


==> anc/Reproducibility_Artifacts/data/targeted_pwa_certificates.csv <==
n_sides,student_lower,student_upper,high_lower,high_upper,cells_inner,cells_outer,elapsed_s,case,D
12,0.023584532592484612,0.02387863458029661,0.02345311206308763,0.02622345915547594,2434,2478,25.986210584640503,A_4bit_2x_depth,8
16,0.023444549951754594,0.02416130046287514,0.02443160389758824,0.025347761540625856,2432,2504,25.91170907020569,A_4bit_2x_depth,8
12,0.03419060850911138,0.035221127483652796,0.03391374402993058,0.036542793597022734,819,823,49.25519871711731,B_3bit_2x_depth,6
16,0.03451275644241261,0.0352211274836528,0.033791074160134514,0.03600780986780832,821,823,49.434025287628174,B_3bit_2x_depth,6
20,0.03468062221895867,0.035221127483652796,0.03501961643633755,0.03504528351527307,821,823,49.39702081680298,B_3bit_2x_depth,6
24,0.03478381984070967,0.03519598858266553,0.034472257023664826,0.03561213165167935,821,823,49.50261378288269,B_3bit_2x_depth,6
32,0.03490452122937922,0.03502922077908492,0.034875611697468493,0.035141419908884385,823,823,49.90727257728577,B_3bit_2x_depth,6
12,0.033937192396919884,0.03485175415130821,0.03391374402993058,0.036542793597022734,819,825,49.464651107788086,B_3bit_2x_depth,7
16,0.034223268589256776,0.03485175415130821,0.033791074160134514,0.03600780986780832,823,825,49.63675498962402,B_3bit_2x_depth,7
20,0.034372219268717044,0.03485175415130821,0.03501961643633755,0.03504528351527307,823,825,49.90205097198486,B_3bit_2x_depth,7
12,0.03253700457118241,0.032752442413017016,0.03391374402993058,0.036542793597022734,749,755,45.57287359237671,B_3bit_2x_depth,8
12,0.03263743115781575,0.03294420244703063,0.03391374402993058,0.036542793597022734,905,911,54.71291947364807,B_3bit_2x_depth,9
12,0.03240278531192931,0.033047232479212055,0.03391374402993058,0.036542793597022734,829,837,50.773545265197754,B_3bit_2x_depth,10
12,0.03144215878204877,0.0320451341942428,0.03391374402993058,0.036542793597022734,833,841,51.113046646118164,B_3bit_2x_depth,11
12,0.03190974379451886,0.0321190719082196,0.03391374402993058,0.036542793597022734,911,919,55.831034898757935,B_3bit_2x_depth,12
12,0.032032164534518716,0.032248688099151455,0.03391374402993058,0.036542793597022734,993,1001,61.016347885131836,B_3bit_2x_depth,13
12,0.031141100364449118,0.03153820007124441,0.03391374402993058,0.036542793597022734,921,929,57.43660235404968,B_3bit_2x_depth,14
12,0.03143395992065357,0.03163557378716233,0.03391374402993058,0.036542793597022734,921,931,57.91358184814453,B_3bit_2x_depth,15
12,0.03098467027860613,0.03154027016569853,0.03391374402993058,0.036542793597022734,777,787,51.020819425582886,B_3bit_2x_depth,16
12,0.031044101225855502,0.031225808180753305,0.03391374402993058,0.036542793597022734,1007,1017,64.32393956184387,B_3bit_2x_depth,17
12,0.03115904475912704,0.031350335835288755,0.03391374402993058,0.036542793597022734,857,869,55.69376301765442,B_3bit_2x_depth,18
12,0.030580700935042317,0.03107363895237205,0.03391374402993058,0.036542793597022734,787,799,52.06228947639465,B_3bit_2x_depth,19
12,0.030849298620360944,0.031025934247804865,0.03391374402993058,0.036542793597022734,1169,1181,74.92389440536499,B_3bit_2x_depth,20


==> anc/Reproducibility_Artifacts/data/transformer_attention_codebook_floors.csv <==
precision,K,bits,relaxed_floor,support
binary,2,1.0,0.7653668647301796,2
ternary,3,1.584962500721156,0.3867066805824703,2
2-bit,4,2.0,0.15070279017485944,2
3-bit,8,3.0,0.0,3
4-bit,16,4.0,0.0,3


==> anc/Reproducibility_Artifacts/data/transformer_attention_codebook_frontier.csv <==
precision,K,bits,D,error,relaxed_floor,finite_remainder,active_atoms
binary,2,1.0,1,0.9437989658246332,0.7653668647301796,0.17843210109445362,1
binary,2,1.0,2,0.9437989658246332,0.7653668647301796,0.17843210109445362,1
binary,2,1.0,3,0.9437989658246332,0.7653668647301796,0.17843210109445362,1
binary,2,1.0,4,0.9437989658246332,0.7653668647301796,0.17843210109445362,1
binary,2,1.0,5,0.8672104085716384,0.7653668647301796,0.10184354384145888,2
binary,2,1.0,6,0.8044693853266045,0.7653668647301796,0.03910252059642494,2
binary,2,1.0,7,0.7769179963058068,0.7653668647301796,0.01155113157562726,2
binary,2,1.0,8,0.7668555052411995,0.7653668647301796,0.0014886405110199341,2
binary,2,1.0,9,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,10,0.7687686194904926,0.7653668647301796,0.003401754760313014,2
binary,2,1.0,11,0.7740891330854184,0.7653668647301796,0.008722268355238816,2
binary,2,1.0,12,0.7803612880645131,0.7653668647301796,0.01499442333433354,2
binary,2,1.0,13,0.7869429193998279,0.7653668647301796,0.021576054669648292,2
binary,2,1.0,14,0.7769179963058068,0.7653668647301796,0.01155113157562726,2
binary,2,1.0,15,0.7703817827029279,0.7653668647301796,0.005014917972748334,2
binary,2,1.0,16,0.7668555052411995,0.7653668647301796,0.0014886405110199341,2
binary,2,1.0,17,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,18,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,19,0.7668072438145951,0.7653668647301796,0.0014403790844155218,2
binary,2,1.0,20,0.7687686194904926,0.7653668647301796,0.003401754760313014,2
binary,2,1.0,21,0.7712522817047187,0.7653668647301796,0.005885416974539148,2
binary,2,1.0,22,0.7721739780327682,0.7653668647301796,0.006807113302588652,2
binary,2,1.0,23,0.7689211094285474,0.7653668647301796,0.0035542446983678477,2
binary,2,1.0,24,0.7668555052411995,0.7653668647301796,0.0014886405110199341,2
binary,2,1.0,25,0.7657355488663511,0.7653668647301796,0.0003686841361715265,2
binary,2,1.0,26,0.7653685480567656,0.7653668647301796,1.6833265860105584e-06,2
binary,2,1.0,27,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,28,0.7663074033341069,0.7653668647301796,0.0009405386039272878,2
binary,2,1.0,29,0.7673902044141759,0.7653668647301796,0.0020233396839963724,2
binary,2,1.0,30,0.7687686194904925,0.7653668647301796,0.003401754760312903,2
binary,2,1.0,31,0.7683037899822485,0.7653668647301796,0.0029369252520689004,2
binary,2,1.0,32,0.7668555052411995,0.7653668647301796,0.0014886405110199341,2
binary,2,1.0,33,0.7659381510001861,0.7653668647301796,0.0005712862700065768,2
binary,2,1.0,34,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,35,0.7653756612959212,0.7653668647301796,8.796565741597817e-06,2
binary,2,1.0,36,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,37,0.7660918968251188,0.7653668647301796,0.0007250320949392375,2
binary,2,1.0,38,0.7668072438145951,0.7653668647301796,0.0014403790844155218,2
binary,2,1.0,39,0.7677098613433426,0.7653668647301796,0.002342996613163062,2
binary,2,1.0,40,0.7668555052411995,0.7653668647301796,0.0014886405110199341,2
binary,2,1.0,41,0.7660833491628277,0.7653668647301796,0.0007164844326481568,2
binary,2,1.0,42,0.7656073425846217,0.7653668647301796,0.00024047785444214487,2
binary,2,1.0,43,0.7653895943294236,0.7653668647301796,2.2729599243986875e-05,2
binary,2,1.0,44,0.7653969510715738,0.7653668647301796,3.0086341394230942e-05,2
binary,2,1.0,45,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,46,0.765974410608646,0.7653668647301796,0.0006075458784664534,2
binary,2,1.0,47,0.7664967169146927,0.7653668647301796,0.0011298521845131138,2
binary,2,1.0,48,0.7668555052411995,0.7653668647301796,0.0014886405110199341,2
binary,2,1.0,49,0.7661903769228059,0.7653668647301796,0.00082351219262633,2
binary,2,1.0,50,0.7657355488663511,0.7653668647301796,0.0003686841361715265,2
binary,2,1.0,51,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,52,0.7653685480567656,0.7653668647301796,1.6833265860105584e-06,2
binary,2,1.0,53,0.7654179684959438,0.7653668647301796,5.1103765764226594e-05,2
binary,2,1.0,54,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,55,0.7659012071595859,0.7653668647301796,0.0005343424294063093,2
binary,2,1.0,56,0.7663074033341069,0.7653668647301796,0.0009405386039272878,2
binary,2,1.0,57,0.766271959060463,0.7653668647301796,0.0009050943302834069,2
binary,2,1.0,58,0.7658454090588654,0.7653668647301796,0.0004785443286858815,2
binary,2,1.0,59,0.7655612454256361,0.7653668647301796,0.0001943806954565197,2
binary,2,1.0,60,0.7654061932836247,0.7653668647301796,3.93285534451282e-05,2
binary,2,1.0,61,0.7653681843498482,0.7653668647301796,1.3196196686493522e-06,2
binary,2,1.0,62,0.7654362415965242,0.7653668647301796,6.937686634467255e-05,2
binary,2,1.0,63,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,64,0.7658514909336858,0.7653668647301796,0.0004846262035061999,2
binary,2,1.0,65,0.7661813027766027,0.7653668647301796,0.000814438046423116,2
binary,2,1.0,66,0.7659381510001861,0.7653668647301796,0.0005712862700065768,2
binary,2,1.0,67,0.7656519911251254,0.7653668647301796,0.0002851263949458227,2
binary,2,1.0,68,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,69,0.7653788362053797,0.7653668647301796,1.1971475200156512e-05,2
binary,2,1.0,70,0.7653756612959212,0.7653668647301796,8.796565741597817e-06,2
binary,2,1.0,71,0.7654516989045478,0.7653668647301796,8.483417436822016e-05,2
binary,2,1.0,72,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,73,0.7658156352455554,0.7653668647301796,0.00044877051537584034,2
binary,2,1.0,74,0.7660165722343908,0.7653668647301796,0.0006497075042112277,2
binary,2,1.0,75,0.7657355488663511,0.7653668647301796,0.0003686841361715265,2
binary,2,1.0,76,0.7655378722403009,0.7653668647301796,0.00017100751012133486,2
binary,2,1.0,77,0.7654174304844935,0.7653668647301796,5.056575431394705e-05,2
binary,2,1.0,78,0.7653685480567656,0.7653668647301796,1.6833265860105584e-06,2
binary,2,1.0,79,0.765385952947931,0.7653668647301796,1.9088217751428438e-05,2
binary,2,1.0,80,0.7654647464880577,0.7653668647301796,9.7881757878171e-05,2
binary,2,1.0,81,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,82,0.7657886068822136,0.7653668647301796,0.00042174215203405474,2
binary,2,1.0,83,0.7658108143625313,0.7653668647301796,0.0004439496323517256,2
binary,2,1.0,84,0.7656073425846217,0.7653668647301796,0.00024047785444214487,2
binary,2,1.0,85,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,86,0.7653895943294236,0.7653668647301796,2.2729599243986875e-05,2
binary,2,1.0,87,0.765367039208047,0.7653668647301796,1.744778674872549e-07,2
binary,2,1.0,88,0.7653969510715738,0.7653668647301796,3.0086341394230942e-05,2
binary,2,1.0,89,0.7654758240699222,0.7653668647301796,0.00010895933974264249,2
binary,2,1.0,90,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,91,0.7657675310675125,0.7653668647301796,0.00040066633733293333,2
binary,2,1.0,92,0.7656736366845713,0.7653668647301796,0.0003067719543917713,2
binary,2,1.0,93,0.7655238197754566,0.7653668647301796,0.00015695504527701853,2
binary,2,1.0,94,0.7654253404440395,0.7653668647301796,5.847571385997341e-05,2
binary,2,1.0,95,0.7653750908893355,0.7653668647301796,8.22615915596625e-06,2
binary,2,1.0,96,0.7653701453652854,0.7653668647301796,3.2806351057956817e-06,2
binary,2,1.0,97,0.7654077489483976,0.7653668647301796,4.088421821801802e-05,2
binary,2,1.0,98,0.7654853070381114,0.7653668647301796,0.00011844230793178756,2
binary,2,1.0,99,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,100,0.7657355488663511,0.7653668647301796,0.0003686841361715265,2
binary,2,1.0,101,0.7655798196031834,0.7653668647301796,0.00021295487300387883,2
binary,2,1.0,102,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,103,0.765398713783719,0.7653668647301796,3.1849053539478867e-05,2
binary,2,1.0,104,0.7653685480567656,0.7653668647301796,1.6833265860105584e-06,2
binary,2,1.0,105,0.7653756612959212,0.7653668647301796,8.796565741597817e-06,2
binary,2,1.0,106,0.7654179684959438,0.7653668647301796,5.1103765764226594e-05,2
binary,2,1.0,107,0.7654934960609632,0.7653668647301796,0.00012663133078361088,2
binary,2,1.0,108,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,109,0.7656343373658436,0.7653668647301796,0.00026747263566406776,2
binary,2,1.0,110,0.7655144625717493,0.7653668647301796,0.00014759784156970213,2
binary,2,1.0,111,0.7654311650146969,0.7653668647301796,6.430028451731573e-05,2
binary,2,1.0,112,0.7653825621660196,0.7653668647301796,1.5697435840067442e-05,2
binary,2,1.0,113,0.7653668652625066,0.7653668647301796,5.32327071312011e-10,2
binary,2,1.0,114,0.7653823743847596,0.7653668647301796,1.5509654580081467e-05,2
binary,2,1.0,115,0.7654274738088017,0.7653668647301796,6.060907862215359e-05,2
binary,2,1.0,116,0.765500627615074,0.7653668647301796,0.00013376288489441723,2
binary,2,1.0,117,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,118,0.7655612454256361,0.7653668647301796,0.0001943806954565197,2
binary,2,1.0,119,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,120,0.7654061932836247,0.7653668647301796,3.93285534451282e-05,2
binary,2,1.0,121,0.7653732687872321,0.7653668647301796,6.404057052544765e-06,2
binary,2,1.0,122,0.7653681843498482,0.7653668647301796,1.3196196686493522e-06,2
binary,2,1.0,123,0.765389601047483,0.7653668647301796,2.2736317303428955e-05,2
binary,2,1.0,124,0.7654362415965242,0.7653668647301796,6.937686634467255e-05,2
binary,2,1.0,125,0.7655068873654359,0.7653668647301796,0.00014002263525636494,2
binary,2,1.0,126,0.7656003755399006,0.7653668647301796,0.0002335108097210048,2
binary,2,1.0,127,0.7655077927841546,0.7653668647301796,0.00014092805397503128,2
binary,2,1.0,128,0.7654356184827319,0.7653668647301796,6.875375255233074e-05,2
binary,2,1.0,129,0.7653895943294236,0.7653668647301796,2.2729599243986875e-05,2
binary,2,1.0,130,0.7653685480567656,0.7653668647301796,1.6833265860105584e-06,2
binary,2,1.0,131,0.76537135805635,0.7653668647301796,4.4933261704738214e-06,2
binary,2,1.0,132,0.7653969510715738,0.7653668647301796,3.0086341394230942e-05,2
binary,2,1.0,133,0.7654443000016259,0.7653668647301796,7.743527144632445e-05,2
binary,2,1.0,134,0.7655124218110981,0.7653668647301796,0.000145557080918568,2
binary,2,1.0,135,0.7655479031362722,0.7653668647301796,0.00018103840609262623,2
binary,2,1.0,136,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,137,0.7654123355332776,0.7653668647301796,4.5470803098024426e-05,2
binary,2,1.0,138,0.7653788362053797,0.7653668647301796,1.1971475200156512e-05,2
binary,2,1.0,139,0.7653669148741398,0.7653668647301796,5.014396020630585e-08,2
binary,2,1.0,140,0.7653756612959212,0.7653668647301796,8.796565741597817e-06,2
binary,2,1.0,141,0.7654042020368621,0.7653668647301796,3.733730668253887e-05,2
binary,2,1.0,142,0.7654516989045478,0.7653668647301796,8.483417436822016e-05,2
binary,2,1.0,143,0.7655173474504658,0.7653668647301796,0.0001504827202862824,2
binary,2,1.0,144,0.7655028016680768,0.7653668647301796,0.00013593693789726302,2
binary,2,1.0,145,0.765439128435205,0.7653668647301796,7.226370502544377e-05,2
binary,2,1.0,146,0.7653958685038807,0.7653668647301796,2.900377370118612e-05,2
binary,2,1.0,147,0.7653722124257755,0.7653668647301796,5.34769559590309e-06,2
binary,2,1.0,148,0.7653673817102037,0.7653668647301796,5.169800241233702e-07,2
binary,2,1.0,149,0.7653806275758436,0.7653668647301796,1.3762845664011536e-05,2
binary,2,1.0,150,0.7654112297557485,0.7653668647301796,4.436502556892652e-05,2
binary,2,1.0,151,0.7654584953532702,0.7653668647301796,9.163062309058834e-05,2
binary,2,1.0,152,0.7655217577466196,0.7653668647301796,0.0001548930164400053,2
binary,2,1.0,153,0.7654683615538785,0.7653668647301796,0.00010149682369897661,2
binary,2,1.0,154,0.7654174304844935,0.7653668647301796,5.056575431394705e-05,2
binary,2,1.0,155,0.7653843829470031,0.7653668647301796,1.7518216823497745e-05,2
binary,2,1.0,156,0.7653685480567656,0.7653668647301796,1.6833265860105584e-06,2
binary,2,1.0,157,0.7653692791674823,0.7653668647301796,2.414437302755701e-06,2
binary,2,1.0,158,0.765385952947931,0.7653668647301796,1.9088217751428438e-05,2
binary,2,1.0,159,0.7654179684959438,0.7653668647301796,5.1103765764226594e-05,2
binary,2,1.0,160,0.7654647464880577,0.7653668647301796,9.7881757878171e-05,2
ternary,3,1.584962500721156,1,0.9437989658246332,0.3867066805824703,0.5570922852421629,1
ternary,3,1.584962500721156,2,0.9437989658246332,0.3867066805824703,0.5570922852421629,1
ternary,3,1.584962500721156,3,0.6518088730846869,0.3867066805824703,0.2651021925022166,2
ternary,3,1.584962500721156,4,0.425828870847033,0.3867066805824703,0.039122190264562706,2
ternary,3,1.584962500721156,5,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,6,0.4216700694403012,0.3867066805824703,0.0349633888578309,2
ternary,3,1.584962500721156,7,0.4699789966786976,0.3867066805824703,0.08327231609622726,2
ternary,3,1.584962500721156,8,0.425828870847033,0.3867066805824703,0.039122190264562706,2
ternary,3,1.584962500721156,9,0.39177634008683504,0.3867066805824703,0.005069659504364721,2
ternary,3,1.584962500721156,10,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,11,0.40074335987083015,0.3867066805824703,0.014036679288359832,2
ternary,3,1.584962500721156,12,0.4216700694403012,0.3867066805824703,0.0349633888578309,2
ternary,3,1.584962500721156,13,0.3990176531597875,0.3867066805824703,0.01231097257731717,2
ternary,3,1.584962500721156,14,0.3878555632593358,0.3867066805824703,0.0011488826768654703,2
ternary,3,1.584962500721156,15,0.3878343452761975,0.3867066805824703,0.0011276646937271595,2
ternary,3,1.584962500721156,16,0.395204747451313,0.3867066805824703,0.00849806686884269,2
ternary,3,1.584962500721156,17,0.4040653365634368,0.3867066805824703,0.017358655980966475,2
ternary,3,1.584962500721156,18,0.39177634008683504,0.3867066805824703,0.005069659504364721,2
ternary,3,1.584962500721156,19,0.38696743008553786,0.3867066805824703,0.00026074950306753664,2
ternary,3,1.584962500721156,20,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,21,0.39283950200960654,0.3867066805824703,0.006132821427136226,2
ternary,3,1.584962500721156,22,0.39568589224535816,0.3867066805824703,0.008979211662887843,2
ternary,3,1.584962500721156,23,0.38906145173851736,0.3867066805824703,0.002354771156047042,2
ternary,3,1.584962500721156,24,0.38674014189675704,0.3867066805824703,3.346131428672017e-05,2
ternary,3,1.584962500721156,25,0.38783434527619753,0.3867066805824703,0.001127664693727215,2
ternary,3,1.584962500721156,26,0.3915711983432742,0.3867066805824703,0.004864517760803877,2
ternary,3,1.584962500721156,27,0.39177634008683515,0.3867066805824703,0.005069659504364832,2
ternary,3,1.584962500721156,28,0.3878555632593358,0.3867066805824703,0.0011488826768654703,2
ternary,3,1.584962500721156,29,0.38670769394544324,0.3867066805824703,1.0133629729236482e-06,2
ternary,3,1.584962500721156,30,0.3878343452761975,0.3867066805824703,0.0011276646937271595,2
ternary,3,1.584962500721156,31,0.390793966150125,0.3867066805824703,0.004087285567654697,2
ternary,3,1.584962500721156,32,0.38972234966378,0.3867066805824703,0.00301566908130968,2
ternary,3,1.584962500721156,33,0.3872674520414412,0.3867066805824703,0.0005607714589708768,2
ternary,3,1.584962500721156,34,0.3867403256338443,0.3867066805824703,3.364505137398721e-05,2
ternary,3,1.584962500721156,35,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,36,0.39027405848131735,0.3867066805824703,0.003567377898847035,2
ternary,3,1.584962500721156,37,0.3885551698657357,0.3867066805824703,0.0018484892832653643,2
ternary,3,1.584962500721156,38,0.38696743008553786,0.3867066805824703,0.00026074950306753664,2
ternary,3,1.584962500721156,39,0.3867943786900981,0.3867066805824703,8.769810762776498e-05,2
ternary,3,1.584962500721156,40,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,41,0.3899041220329491,0.3867066805824703,0.0031974414504787885,2
ternary,3,1.584962500721156,42,0.3878555632593356,0.3867066805824703,0.0011488826768653038,2
ternary,3,1.584962500721156,43,0.3868140972439809,0.3867066805824703,0.00010741666151059537,2
ternary,3,1.584962500721156,44,0.3868535421403979,0.3867066805824703,0.00014686155792759115,2
ternary,3,1.584962500721156,45,0.38783434527619753,0.3867066805824703,0.001127664693727215,2
ternary,3,1.584962500721156,46,0.38906145173851736,0.3867066805824703,0.002354771156047042,2
ternary,3,1.584962500721156,47,0.3874208759828616,0.3867066805824703,0.0007141954003913042,2
ternary,3,1.584962500721156,48,0.38674014189675704,0.3867066805824703,3.346131428672017e-05,2
ternary,3,1.584962500721156,49,0.3869114649386641,0.3867066805824703,0.00020478435619375457,2
ternary,3,1.584962500721156,50,0.38783434527619753,0.3867066805824703,0.001127664693727215,2
ternary,3,1.584962500721156,51,0.38834673391656566,0.3867066805824703,0.0016400533340953372,2
ternary,3,1.584962500721156,52,0.3871446924706413,0.3867066805824703,0.0004380118881709971,2
ternary,3,1.584962500721156,53,0.38671095996740845,0.3867066805824703,4.279384938132846e-06,2
ternary,3,1.584962500721156,54,0.3869657578347657,0.3867066805824703,0.00025907725229540324,2
ternary,3,1.584962500721156,55,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,56,0.3878555632593358,0.3867066805824703,0.0011488826768654703,2
ternary,3,1.584962500721156,57,0.38696743008553786,0.3867066805824703,0.00026074950306753664,2
ternary,3,1.584962500721156,58,0.38670769394544324,0.3867066805824703,1.0133629729236482e-06,2
ternary,3,1.584962500721156,59,0.3870156903247416,0.3867066805824703,0.0003090097422712712,2
ternary,3,1.584962500721156,60,0.3878343452761975,0.3867066805824703,0.0011276646937271595,2
ternary,3,1.584962500721156,61,0.3875115771621654,0.3867066805824703,0.0008048965796950691,2
ternary,3,1.584962500721156,62,0.3868539813639807,0.3867066805824703,0.0001473007815103733,2
ternary,3,1.584962500721156,63,0.3867195960885573,0.3867066805824703,1.2915506087007866e-05,2
ternary,3,1.584962500721156,64,0.38706123690929956,0.3867066805824703,0.0003545563268292362,2
ternary,3,1.584962500721156,65,0.3878343452761975,0.3867066805824703,0.0011276646937271595,2
ternary,3,1.584962500721156,66,0.3872674520414412,0.3867066805824703,0.0005607714589708768,2
ternary,3,1.584962500721156,67,0.3867827855417518,0.3867066805824703,7.610495928145333e-05,2
ternary,3,1.584962500721156,68,0.3867403256338443,0.3867066805824703,3.364505137398721e-05,2
ternary,3,1.584962500721156,69,0.38710266135835686,0.3867066805824703,0.0003959807758865397,2
ternary,3,1.584962500721156,70,0.38783434527619737,0.3867066805824703,0.0011276646937270485,2
ternary,3,1.584962500721156,71,0.38709278252158186,0.3867066805824703,0.00038610193911153834,2
ternary,3,1.584962500721156,72,0.3867401418967571,0.3867066805824703,3.346131428677568e-05,2
ternary,3,1.584962500721156,73,0.38676604287073374,0.3867066805824703,5.936228826342038e-05,2
ternary,3,1.584962500721156,74,0.387140330131063,0.3867066805824703,0.0004336495485927072,2
ternary,3,1.584962500721156,75,0.38757117042090217,0.3867066805824703,0.0008644898384318478,2
ternary,3,1.584962500721156,76,0.38696743008553786,0.3867066805824703,0.00026074950306753664,2
ternary,3,1.584962500721156,77,0.3867170934259206,0.3867066805824703,1.0412843450269271e-05,2
ternary,3,1.584962500721156,78,0.3867943786900981,0.3867066805824703,8.769810762776498e-05,2
ternary,3,1.584962500721156,79,0.38717462826930193,0.3867066805824703,0.0004679476868316157,2
ternary,3,1.584962500721156,80,0.38735534892857415,0.3867066805824703,0.0006486683461038312,2
ternary,3,1.584962500721156,81,0.38687770627643836,0.3867066805824703,0.00017102569396804101,2
ternary,3,1.584962500721156,82,0.386707643050854,0.3867066805824703,9.624683836584325e-07,2
ternary,3,1.584962500721156,83,0.386823854164941,0.3867066805824703,0.00011717358247065324,2
ternary,3,1.584962500721156,84,0.38720592267338755,0.3867066805824703,0.000499242090917229,2
ternary,3,1.584962500721156,85,0.3871905568551385,0.3867066805824703,0.00048387627266816,2
ternary,3,1.584962500721156,86,0.3868140972439809,0.3867066805824703,0.00010741666151059537,2
ternary,3,1.584962500721156,87,0.38670769394544324,0.3867066805824703,1.0133629729236482e-06,2
ternary,3,1.584962500721156,88,0.3868535421403979,0.3867066805824703,0.00014686155792759115,2
ternary,3,1.584962500721156,89,0.387234547686667,0.3867066805824703,0.0005278671041966665,2
ternary,3,1.584962500721156,90,0.3870642797785565,0.3867066805824703,0.00035759919608618906,2
ternary,3,1.584962500721156,91,0.38676986171132083,0.3867066805824703,6.318112885050908e-05,2
ternary,3,1.584962500721156,92,0.3867143995634189,0.3867066805824703,7.718980948590026e-06,2
ternary,3,1.584962500721156,93,0.3868828640651889,0.3867066805824703,0.00017618348271858375,2
ternary,3,1.584962500721156,94,0.38726080118035994,0.3867066805824703,0.000554120597889618,2
ternary,3,1.584962500721156,95,0.386967430085538,0.3867066805824703,0.00026074950306770317,2
ternary,3,1.584962500721156,96,0.38674014189675704,0.3867066805824703,3.346131428672017e-05,2
ternary,3,1.584962500721156,97,0.38672575371214024,0.3867066805824703,1.907312966992203e-05,2
ternary,3,1.584962500721156,98,0.3869114649386641,0.3867066805824703,0.00020478435619375457,2
ternary,3,1.584962500721156,99,0.3872674520414412,0.3867066805824703,0.0005607714589708768,2
ternary,3,1.584962500721156,100,0.38689330434891883,0.3867066805824703,0.00018662376644851264,2
ternary,3,1.584962500721156,101,0.3867213852732926,0.3867066805824703,1.4704690822264777e-05,2
ternary,3,1.584962500721156,102,0.3867403256338442,0.3867066805824703,3.364505137387619e-05,2
ternary,3,1.584962500721156,103,0.38693913468743485,0.3867066805824703,0.00023245410496453012,2
ternary,3,1.584962500721156,104,0.3871446924706413,0.3867066805824703,0.0004380118881709971,2
ternary,3,1.584962500721156,105,0.3868368884814746,0.3867066805824703,0.00013020789900425322,2
ternary,3,1.584962500721156,106,0.38671095996740845,0.3867066805824703,4.279384938132846e-06,2
ternary,3,1.584962500721156,107,0.38675708507331874,0.3867066805824703,5.040449084842136e-05,2
ternary,3,1.584962500721156,108,0.3869657578347657,0.3867066805824703,0.00025907725229540324,2
ternary,3,1.584962500721156,109,0.38704630071037815,0.3867066805824703,0.0003396201279078359,2
ternary,3,1.584962500721156,110,0.3867943850989896,0.3867066805824703,8.770451651929356e-05,2
ternary,3,1.584962500721156,111,0.3867068937883917,0.3867066805824703,2.1320592136220284e-07,2
ternary,3,1.584962500721156,112,0.3867752845378654,0.3867066805824703,6.860395539509678e-05,2
ternary,3,1.584962500721156,113,0.3869912807903091,0.3867066805824703,0.00028460020783876994,2
ternary,3,1.584962500721156,114,0.38696743008553786,0.3867066805824703,0.00026074950306753664,2
ternary,3,1.584962500721156,115,0.38676288607525494,0.3867066805824703,5.620549278462228e-05,2
ternary,3,1.584962500721156,116,0.38670769394544324,0.3867066805824703,1.0133629729236482e-06,2
ternary,3,1.584962500721156,117,0.386794378690098,0.3867066805824703,8.769810762765395e-05,2
ternary,3,1.584962500721156,118,0.3870156903247416,0.3867066805824703,0.0003090097422712712,2
ternary,3,1.584962500721156,119,0.3869043105336809,0.3867066805824703,0.00019762995121058724,2
ternary,3,1.584962500721156,120,0.3867401418967571,0.3867066805824703,3.346131428677568e-05,2
ternary,3,1.584962500721156,121,0.38671222047808435,0.3867066805824703,5.539895614026236e-06,2
ternary,3,1.584962500721156,122,0.38681396831539894,0.3867066805824703,0.00010728773292861815,2
ternary,3,1.584962500721156,123,0.3870389992636536,0.3867066805824703,0.00033231868118327457,2
ternary,3,1.584962500721156,124,0.3868539813639807,0.3867066805824703,0.0001473007815103733,2
ternary,3,1.584962500721156,125,0.3867243967416376,0.3867066805824703,1.7716159167291412e-05,2
ternary,3,1.584962500721156,126,0.3867195960885573,0.3867066805824703,1.2915506087007866e-05,2
ternary,3,1.584962500721156,127,0.3868337608358584,0.3867066805824703,0.00012708025338808993,2
ternary,3,1.584962500721156,128,0.3870339364611419,0.3867066805824703,0.0003272558786716062,2
ternary,3,1.584962500721156,129,0.3868140972439809,0.3867066805824703,0.00010741666151059537,2
ternary,3,1.584962500721156,130,0.3867142689297188,0.3867066805824703,7.58834724845503e-06,2
ternary,3,1.584962500721156,131,0.3867291410483419,0.3867066805824703,2.246046587156547e-05,2
ternary,3,1.584962500721156,132,0.38685354214039785,0.3867066805824703,0.00014686155792753564,2
ternary,3,1.584962500721156,133,0.38696743008553797,0.3867066805824703,0.00026074950306764766,2
ternary,3,1.584962500721156,134,0.3867827855417518,0.3867066805824703,7.610495928145333e-05,2
ternary,3,1.584962500721156,135,0.3867086631710319,0.3867066805824703,1.9825885615998295e-06,2
ternary,3,1.584962500721156,136,0.3867403256338443,0.3867066805824703,3.364505137398721e-05,2
ternary,3,1.584962500721156,137,0.3868731562644602,0.3867066805824703,0.00016647568198990825,2
ternary,3,1.584962500721156,138,0.38691248290672475,0.3867066805824703,0.0002058023242544338,2
ternary,3,1.584962500721156,139,0.38675854019470235,0.3867066805824703,5.185961223203028e-05,2
ternary,3,1.584962500721156,140,0.38670670541180885,0.3867066805824703,2.4829338529652745e-08,2
ternary,3,1.584962500721156,141,0.38675273498398016,0.3867066805824703,4.605440150984297e-05,2
ternary,3,1.584962500721156,142,0.3868924905852874,0.3867066805824703,0.00018581000281708837,2
ternary,3,1.584962500721156,143,0.38686720265762764,0.3867066805824703,0.0001605220751573211,2
ternary,3,1.584962500721156,144,0.3867401418967571,0.3867066805824703,3.346131428677568e-05,2
ternary,3,1.584962500721156,145,0.38670769394544313,0.3867066805824703,1.0133629728126259e-06,2
ternary,3,1.584962500721156,146,0.38676604287073374,0.3867066805824703,5.936228826342038e-05,2
ternary,3,1.584962500721156,147,0.3869114649386639,0.3867066805824703,0.00020478435619358804,2
ternary,3,1.584962500721156,148,0.386830040995495,0.3867066805824703,0.0001233604130246868,2
ternary,3,1.584962500721156,149,0.386726597476645,0.3867066805824703,1.991689417468745e-05,2
ternary,3,1.584962500721156,150,0.3867110623690799,0.3867066805824703,4.381786609608529e-06,2
ternary,3,1.584962500721156,151,0.3867799919387438,0.3867066805824703,7.331135627347551e-05,2
ternary,3,1.584962500721156,152,0.38693002355388334,0.3867066805824703,0.00022334297141302084,2
ternary,3,1.584962500721156,153,0.3867997234790556,0.3867066805824703,9.304289658529363e-05,2
ternary,3,1.584962500721156,154,0.3867170934259206,0.3867066805824703,1.0412843450269271e-05,2
ternary,3,1.584962500721156,155,0.38671635126169995,0.3867066805824703,9.67067922963416e-06,2
ternary,3,1.584962500721156,156,0.3867943786900981,0.3867066805824703,8.769810762776498e-05,2
ternary,3,1.584962500721156,157,0.3869187874694434,0.3867066805824703,0.00021210688697309577,2
ternary,3,1.584962500721156,158,0.3867751953567931,0.3867066805824703,6.851477432279207e-05,2
ternary,3,1.584962500721156,159,0.38671095996740845,0.3867066805824703,4.279384938132846e-06,2
ternary,3,1.584962500721156,160,0.3867231863487072,0.3867066805824703,1.650576623690725e-05,2
2-bit,4,2.0,1,0.9437989658246332,0.15070279017485944,0.7930961756497737,1
2-bit,4,2.0,2,0.7800626696576325,0.15070279017485944,0.629359879482773,2
2-bit,4,2.0,3,0.2501679602976319,0.15070279017485944,0.09946517012277245,2
2-bit,4,2.0,4,0.1721253271384543,0.15070279017485944,0.021422536963594863,2
2-bit,4,2.0,5,0.29436881657598407,0.15070279017485944,0.14366602640112464,2
2-bit,4,2.0,6,0.2501679602976319,0.15070279017485944,0.09946517012277245,2
2-bit,4,2.0,7,0.1554338081010945,0.15070279017485944,0.004731017926235065,2
2-bit,4,2.0,8,0.1721253271384543,0.15070279017485944,0.021422536963594863,2
2-bit,4,2.0,9,0.23280261401544217,0.15070279017485944,0.08209982384058273,2
2-bit,4,2.0,10,0.17378508656583394,0.15070279017485944,0.023082296390974505,2
2-bit,4,2.0,11,0.15082307409470258,0.15070279017485944,0.0001202839198431449,2
2-bit,4,2.0,12,0.17212532713845435,0.15070279017485944,0.021422536963594918,2
2-bit,4,2.0,13,0.18815421797984982,0.15070279017485944,0.03745142780499039,2
2-bit,4,2.0,14,0.1554338081010945,0.15070279017485944,0.004731017926235065,2
2-bit,4,2.0,15,0.1530310565405317,0.15070279017485944,0.0023282663656722657,2
2-bit,4,2.0,16,0.1721253271384543,0.15070279017485944,0.021422536963594863,2
2-bit,4,2.0,17,0.1647546432022107,0.15070279017485944,0.014051853027351263,2
2-bit,4,2.0,18,0.15111246530446998,0.15070279017485944,0.00040967512961054275,2
2-bit,4,2.0,19,0.15554332850415126,0.15070279017485944,0.004840538329291821,2
2-bit,4,2.0,20,0.1721253271384543,0.15070279017485944,0.021422536963594863,2
2-bit,4,2.0,21,0.15543380810109456,0.15070279017485944,0.00473101792623512,2
2-bit,4,2.0,22,0.15082307409470258,0.15070279017485944,0.0001202839198431449,2
2-bit,4,2.0,23,0.1576455763048069,0.15070279017485944,0.006942786129947476,2
2-bit,4,2.0,24,0.16157217675391605,0.15070279017485944,0.010869386579056617,2
2-bit,4,2.0,25,0.15185389387376463,0.15070279017485944,0.0011511036989051981,2
2-bit,4,2.0,26,0.15176092607687688,0.15070279017485944,0.0010581359020174486,2
2-bit,4,2.0,27,0.15933539858791432,0.15070279017485944,0.008632608413054882,2
2-bit,4,2.0,28,0.1554338081010945,0.15070279017485944,0.004731017926235065,2
2-bit,4,2.0,29,0.1507735131714482,0.15070279017485944,7.072299658875125e-05,2
2-bit,4,2.0,30,0.1530310565405317,0.15070279017485944,0.0023282663656722657,2
2-bit,4,2.0,31,0.15998380347083166,0.15070279017485944,0.009281013295972224,2
2-bit,4,2.0,32,0.15243345527271576,0.15070279017485944,0.0017306650978563265,2
2-bit,4,2.0,33,0.15082307409470244,0.15070279017485944,0.00012028391984300613,2
2-bit,4,2.0,34,0.15432676593936914,0.15070279017485944,0.003623975764509707,2
2-bit,4,2.0,35,0.1554338081010945,0.15070279017485944,0.004731017926235065,2
2-bit,4,2.0,36,0.15111246530446998,0.15070279017485944,0.00040967512961054275,2
2-bit,4,2.0,37,0.1513855647694565,0.15070279017485944,0.0006827745945970631,2
2-bit,4,2.0,38,0.15554332850415126,0.15070279017485944,0.004840538329291821,2
2-bit,4,2.0,39,0.15286575850013992,0.15070279017485944,0.0021629683252804843,2
2-bit,4,2.0,40,0.1507122831013028,0.15070279017485944,9.4929264433663e-06,2
2-bit,4,2.0,41,0.15216910999341737,0.15070279017485944,0.0014663198185579374,2
2-bit,4,2.0,42,0.15543380810109456,0.15070279017485944,0.00473101792623512,2
2-bit,4,2.0,43,0.15149828207986846,0.15070279017485944,0.0007954919050090214,2
2-bit,4,2.0,44,0.15082307409470258,0.15070279017485944,0.0001202839198431449,2
2-bit,4,2.0,45,0.1530310565405318,0.15070279017485944,0.0023282663656723768,2
2-bit,4,2.0,46,0.15319425024193792,0.15070279017485944,0.0024914600670784826,2
2-bit,4,2.0,47,0.1508703087237693,0.15070279017485944,0.0001675185489098674,2
2-bit,4,2.0,48,0.15121623018631067,0.15070279017485944,0.0005134400114512327,2
2-bit,4,2.0,49,0.15390071692923393,0.15070279017485944,0.003197926754374497,2
2-bit,4,2.0,50,0.15185389387376463,0.15070279017485944,0.0011511036989051981,2
2-bit,4,2.0,51,0.150702792731677,0.15070279017485944,2.5568175632262324e-09,2
2-bit,4,2.0,52,0.15176092607687688,0.15070279017485944,0.0010581359020174486,2
2-bit,4,2.0,53,0.1534504195428924,0.15070279017485944,0.0027476293680329666,2
2-bit,4,2.0,54,0.15111246530447017,0.15070279017485944,0.00040967512961073704,2
2-bit,4,2.0,55,0.1508230740947025,0.15070279017485944,0.00012028391984306164,2
2-bit,4,2.0,56,0.15238086849702887,0.15070279017485944,0.0016780783221694295,2
2-bit,4,2.0,57,0.15216497053497136,0.15070279017485944,0.0014621803601119199,2
2-bit,4,2.0,58,0.1507735131714482,0.15070279017485944,7.072299658875125e-05,2
2-bit,4,2.0,59,0.1511222713973717,0.15070279017485944,0.00041948122251225795,2
2-bit,4,2.0,60,0.1530310565405317,0.15070279017485944,0.0023282663656722657,2
2-bit,4,2.0,61,0.1513713250552293,0.15070279017485944,0.0006685348803698588,2
2-bit,4,2.0,62,0.15070641772357488,0.15070279017485944,3.627548715440243e-06,2
2-bit,4,2.0,63,0.15153063322481827,0.15070279017485944,0.0008278430499588374,2
2-bit,4,2.0,64,0.15243345527271576,0.15070279017485944,0.0017306650978563265,2
2-bit,4,2.0,65,0.15092672949731584,0.15070279017485944,0.00022393932245640125,2
2-bit,4,2.0,66,0.15082307409470244,0.15070279017485944,0.00012028391984300613,2
2-bit,4,2.0,67,0.15200292173257873,0.15070279017485944,0.0013001315577192973,2
2-bit,4,2.0,68,0.15162147634826487,0.15070279017485944,0.0009186861734054308,2
2-bit,4,2.0,69,0.1507311013469893,0.15070279017485944,2.8311172129869e-05,2
2-bit,4,2.0,70,0.15106330429739642,0.15070279017485944,0.0003605141225369868,2
2-bit,4,2.0,71,0.15250954408988576,0.15070279017485944,0.0018067539150263268,2
2-bit,4,2.0,72,0.15111246530446998,0.15070279017485944,0.00040967512961054275,2
2-bit,4,2.0,73,0.15071348647477684,0.15070279017485944,1.0696299917400953e-05,2
2-bit,4,2.0,74,0.1513855647694565,0.15070279017485944,0.0006827745945970631,2
2-bit,4,2.0,75,0.15185389387376488,0.15070279017485944,0.001151103698905448,2
2-bit,4,2.0,76,0.15082853015716477,0.15070279017485944,0.000125739982305334,2
2-bit,4,2.0,77,0.15082307409470236,0.15070279017485944,0.00012028391984292286,2
2-bit,4,2.0,78,0.15176092607687677,0.15070279017485944,0.0010581359020173375,2
2-bit,4,2.0,79,0.15130682811142943,0.15070279017485944,0.0006040379365699899,2
2-bit,4,2.0,80,0.1507122831013028,0.15070279017485944,9.4929264433663e-06,2
2-bit,4,2.0,81,0.15102315355378665,0.15070279017485944,0.0003203633789272131,2
2-bit,4,2.0,82,0.15206624438547175,0.15070279017485944,0.0013634542106123193,2
2-bit,4,2.0,83,0.15096229520863272,0.15070279017485944,0.00025950503377328293,2
2-bit,4,2.0,84,0.15072109703775008,0.15070279017485944,1.8306862890643538e-05,2
2-bit,4,2.0,85,0.15128699670414936,0.15070279017485944,0.0005842065292899212,2
2-bit,4,2.0,86,0.15149828207986846,0.15070279017485944,0.0007954919050090214,2
2-bit,4,2.0,87,0.15077351317144824,0.15070279017485944,7.072299658880676e-05,2
2-bit,4,2.0,88,0.15082307409470258,0.15070279017485944,0.0001202839198431449,2
2-bit,4,2.0,89,0.15159501749921991,0.15070279017485944,0.0008922273243604784,2
2-bit,4,2.0,90,0.15111246530446998,0.15070279017485944,0.00040967512961054275,2
2-bit,4,2.0,91,0.1507047019438384,0.15070279017485944,1.9117689789571735e-06,2
2-bit,4,2.0,92,0.15099418669835554,0.15070279017485944,0.0002913965234961069,2
2-bit,4,2.0,93,0.15168140649026107,0.15070279017485944,0.000978616315401637,2
2-bit,4,2.0,94,0.1508703087237693,0.15070279017485944,0.0001675185489098674,2
2-bit,4,2.0,95,0.15072832594611904,0.15070279017485944,2.5535771259604934e-05,2
2-bit,4,2.0,96,0.15121623018631067,0.15070279017485944,0.0005134400114512327,2
2-bit,4,2.0,97,0.15126793369971991,0.15070279017485944,0.0005651435248604786,2
2-bit,4,2.0,98,0.15074166470429956,0.15070279017485944,3.887452944012493e-05,2
2-bit,4,2.0,99,0.15082307409470236,0.15070279017485944,0.00012028391984292286,2
2-bit,4,2.0,100,0.1514753427808954,0.15070279017485944,0.0007725526060359533,2
2-bit,4,2.0,101,0.15098656598098792,0.15070279017485944,0.0002837758061284834,2
2-bit,4,2.0,102,0.150702792731677,0.15070279017485944,2.5568175632262324e-09,2
2-bit,4,2.0,103,0.15097236821604582,0.15070279017485944,0.0002695780411863802,2
2-bit,4,2.0,104,0.15142248900508912,0.15070279017485944,0.0007196988302296814,2
2-bit,4,2.0,105,0.15081176520476106,0.15070279017485944,0.00010897502990162011,2
2-bit,4,2.0,106,0.15073490663308844,0.15070279017485944,3.211645822900899e-05,2
2-bit,4,2.0,107,0.1511632531521675,0.15070279017485944,0.0004604629773080626,2
2-bit,4,2.0,108,0.15111246530447017,0.15070279017485944,0.00040967512961073704,2
2-bit,4,2.0,109,0.15072303043066493,0.15070279017485944,2.0240255805492602e-05,2
2-bit,4,2.0,110,0.1508230740947025,0.15070279017485944,0.00012028391984306164,2
2-bit,4,2.0,111,0.15138556476945636,0.15070279017485944,0.0006827745945969244,2
2-bit,4,2.0,112,0.15090205944724389,0.15070279017485944,0.00019926927238445025,2
2-bit,4,2.0,113,0.15070383505087825,0.15070279017485944,1.0448760188186412e-06,2
2-bit,4,2.0,114,0.15095537770225934,0.15070279017485944,0.0002525875273999001,2
2-bit,4,2.0,115,0.15124196073418475,0.15070279017485944,0.0005391705593253138,2
2-bit,4,2.0,116,0.1507735131714482,0.15070279017485944,7.072299658875125e-05,2
2-bit,4,2.0,117,0.150740804112083,0.15070279017485944,3.8013937223552174e-05,2
2-bit,4,2.0,118,0.1511222713973717,0.15070279017485944,0.00041948122251225795,2
2-bit,4,2.0,119,0.1510041346705495,0.15070279017485944,0.0003013444956900535,2
2-bit,4,2.0,120,0.15071228310130272,0.15070279017485944,9.492926443283034e-06,2
2-bit,4,2.0,121,0.1508230740947025,0.15070279017485944,0.00012028391984306164,2
2-bit,4,2.0,122,0.1513160838839902,0.15070279017485944,0.0006132937091307689,2
2-bit,4,2.0,123,0.15084378909295706,0.15070279017485944,0.000140998918097629,2
2-bit,4,2.0,124,0.15070641772357488,0.15070279017485944,3.627548715440243e-06,2
2-bit,4,2.0,125,0.15094179207031,0.15070279017485944,0.0002390018954505635,2
2-bit,4,2.0,126,0.15111246530446998,0.15070279017485944,0.00040967512961054275,2
2-bit,4,2.0,127,0.15074810421972576,0.15070279017485944,4.531404486632362e-05,2
2-bit,4,2.0,128,0.15074606388033568,0.15070279017485944,4.327370547624332e-05,2
2-bit,4,2.0,129,0.15108972190311118,0.15070279017485944,0.0003869317282517437,2
2-bit,4,2.0,130,0.15092672949731584,0.15070279017485944,0.00022393932245640125,2
2-bit,4,2.0,131,0.15070640499018284,0.15070279017485944,3.6148153234050184e-06,2
2-bit,4,2.0,132,0.15082307409470244,0.15070279017485944,0.00012028391984300613,2
2-bit,4,2.0,133,0.1512234012975553,0.15070279017485944,0.0005206111226958576,2
2-bit,4,2.0,134,0.15080278902385677,0.15070279017485944,9.999884899733469e-05,2
2-bit,4,2.0,135,0.1507097767880954,0.15070279017485944,6.98661323597638e-06,2
2-bit,4,2.0,136,0.15093069276135948,0.15070279017485944,0.00022790258650004502,2
2-bit,4,2.0,137,0.15101742361682077,0.15070279017485944,0.00031463344196133725,2
2-bit,4,2.0,138,0.1507311013469893,0.15070279017485944,2.8311172129869e-05,2
2-bit,4,2.0,139,0.15075075512475,0.15070279017485944,4.7964949890566544e-05,2
2-bit,4,2.0,140,0.15106330429739642,0.15070279017485944,0.0003605141225369868,2
2-bit,4,2.0,141,0.1508703087237693,0.15070279017485944,0.0001675185489098674,2
2-bit,4,2.0,142,0.15070360782085318,0.15070279017485944,8.176459937447866e-07,2
2-bit,4,2.0,143,0.1508230740947025,0.15070279017485944,0.00012028391984306164,2
2-bit,4,2.0,144,0.15111246530446998,0.15070279017485944,0.00040967512961054275,2
2-bit,4,2.0,145,0.1507735131714482,0.15070279017485944,7.072299658875125e-05,2
2-bit,4,2.0,146,0.15071348647477684,0.15070279017485944,1.0696299917400953e-05,2
2-bit,4,2.0,147,0.15092146171820778,0.15070279017485944,0.00021867154334834216,2
2-bit,4,2.0,148,0.15094635325246628,0.15070279017485944,0.00024356307760683982,2
2-bit,4,2.0,149,0.15071975050266406,0.15070279017485944,1.6960327804627084e-05,2
2-bit,4,2.0,150,0.1507549490904627,0.15070279017485944,5.215891560325647e-05,2
2-bit,4,2.0,151,0.15104147283084154,0.15070279017485944,0.0003386826559821088,2
2-bit,4,2.0,152,0.15082853015716477,0.15070279017485944,0.000125739982305334,2
2-bit,4,2.0,153,0.15070279273167717,0.15070279017485944,2.556817729759686e-09,2
2-bit,4,2.0,154,0.15082307409470236,0.15070279017485944,0.00012028391984292286,2
2-bit,4,2.0,155,0.15102782004904075,0.15070279017485944,0.0003250298741813151,2
2-bit,4,2.0,156,0.1507524017112237,0.15070279017485944,4.961153636426352e-05,2
2-bit,4,2.0,157,0.15071730556929422,0.15070279017485944,1.4515394434783113e-05,2
2-bit,4,2.0,158,0.15091366850948193,0.15070279017485944,0.00021087833462249406,2
2-bit,4,2.0,159,0.1508923878655807,0.15070279017485944,0.00018959769072127153,2
2-bit,4,2.0,160,0.1507122831013028,0.15070279017485944,9.4929264433663e-06,2
3-bit,8,3.0,1,0.943798965824633,0.0,0.943798965824633,1
3-bit,8,3.0,2,0.21731087802708804,0.0,0.21731087802708804,2
3-bit,8,3.0,3,0.37543288045828993,0.0,0.37543288045828993,2
3-bit,8,3.0,4,0.21731087802708804,0.0,0.21731087802708804,2
3-bit,8,3.0,5,0.2845440502210749,0.0,0.2845440502210749,2
3-bit,8,3.0,6,0.217310878027088,0.0,0.217310878027088,2
3-bit,8,3.0,7,0.25384831313203626,0.0,0.25384831313203626,2
3-bit,8,3.0,8,0.21731087802708804,0.0,0.21731087802708804,2
3-bit,8,3.0,9,0.24007915116117676,0.0,0.24007915116117676,2
3-bit,8,3.0,10,0.21731087802708804,0.0,0.21731087802708804,2
3-bit,8,3.0,11,0.20373160692021838,0.0,0.20373160692021838,3
3-bit,8,3.0,12,0.15224093497742636,0.0,0.15224093497742636,3
3-bit,8,3.0,13,0.1425524163241721,0.0,0.1425524163241721,3
3-bit,8,3.0,14,0.09944781883392434,0.0,0.09944781883392434,3
3-bit,8,3.0,15,0.09942188777953254,0.0,0.09942188777953254,3
3-bit,8,3.0,16,0.059852981726297716,0.0,0.059852981726297716,3
3-bit,8,3.0,17,0.06939259684085039,0.0,0.06939259684085039,3
3-bit,8,3.0,18,0.029056997309255168,0.0,0.029056997309255168,3
3-bit,8,3.0,19,0.05094655763741543,0.0,0.05094655763741543,3
3-bit,8,3.0,20,0.00442020977562057,0.0,0.00442020977562057,3
3-bit,8,3.0,21,0.04416392374950003,0.0,0.04416392374950003,3
3-bit,8,3.0,22,0.01573716184280724,0.0,0.01573716184280724,3
3-bit,8,3.0,23,0.046849652365463845,0.0,0.046849652365463845,3
3-bit,8,3.0,24,0.0325349715248307,0.0,0.0325349715248307,3
3-bit,8,3.0,25,0.05425622590941941,0.0,0.05425622590941941,3
3-bit,8,3.0,26,0.04674850279423497,0.0,0.04674850279423497,3
3-bit,8,3.0,27,0.0630322922533199,0.0,0.0630322922533199,3
3-bit,8,3.0,28,0.058931529596581725,0.0,0.058931529596581725,3
3-bit,8,3.0,29,0.07175970376589623,0.0,0.07175970376589623,3
3-bit,8,3.0,30,0.06949015282528227,0.0,0.06949015282528227,3
3-bit,8,3.0,31,0.07490223994427528,0.0,0.07490223994427528,4
3-bit,8,3.0,32,0.05985298172629792,0.0,0.05985298172629792,4
3-bit,8,3.0,33,0.05849885182333415,0.0,0.05849885182333415,4
3-bit,8,3.0,34,0.043549225270216464,0.0,0.043549225270216464,4
3-bit,8,3.0,35,0.04462650431470057,0.0,0.04462650431470057,4
3-bit,8,3.0,36,0.029056997309255168,0.0,0.029056997309255168,4
3-bit,8,3.0,37,0.03343434586580896,0.0,0.03343434586580896,4
3-bit,8,3.0,38,0.01609026702839491,0.0,0.01609026702839491,4
3-bit,8,3.0,39,0.025626437753103817,0.0,0.025626437753103817,4
3-bit,8,3.0,40,0.0044202097756206125,0.0,0.0044202097756206125,4
3-bit,8,3.0,41,0.02242275287076629,0.0,0.02242275287076629,4
3-bit,8,3.0,42,0.0061384134530795675,0.0,0.0061384134530795675,4
3-bit,8,3.0,43,0.024047855620336643,0.0,0.024047855620336643,4
3-bit,8,3.0,44,0.01573716184280724,0.0,0.01573716184280724,4
3-bit,8,3.0,45,0.028727500078852882,0.0,0.028727500078852882,4
3-bit,8,3.0,46,0.024501236459515224,0.0,0.024501236459515224,4
3-bit,8,3.0,47,0.034641389449241194,0.0,0.034641389449241194,4
3-bit,8,3.0,48,0.03253497152483075,0.0,0.03253497152483075,4
3-bit,8,3.0,49,0.04085883577814326,0.0,0.04085883577814326,4
3-bit,8,3.0,50,0.039926007784921135,0.0,0.039926007784921135,4
3-bit,8,3.0,51,0.046991812226112845,0.0,0.046991812226112845,4
3-bit,8,3.0,52,0.0385326848221912,0.0,0.0385326848221912,4
3-bit,8,3.0,53,0.0378992555169881,0.0,0.0378992555169881,4
3-bit,8,3.0,54,0.029056997309254918,0.0,0.029056997309254918,4
3-bit,8,3.0,55,0.029713821974502206,0.0,0.029713821974502206,4
3-bit,8,3.0,56,0.020258144618671287,0.0,0.020258144618671287,4
3-bit,8,3.0,57,0.022771144702263393,0.0,0.022771144702263393,4
3-bit,8,3.0,58,0.012066109355024392,0.0,0.012066109355024392,4
3-bit,8,3.0,59,0.01758437911839866,0.0,0.01758437911839866,4
3-bit,8,3.0,60,0.00442020977562057,0.0,0.00442020977562057,4
3-bit,8,3.0,61,0.015076861607847967,0.0,0.015076861607847967,4
3-bit,8,3.0,62,0.002732405959950536,0.0,0.002732405959950536,4
3-bit,8,3.0,63,0.015818038643408357,0.0,0.015818038643408357,4
3-bit,8,3.0,64,0.009437983212048643,0.0,0.009437983212048643,4
3-bit,8,3.0,65,0.018955786792014376,0.0,0.018955786792014376,4
3-bit,8,3.0,66,0.015737161842807195,0.0,0.015737161842807195,4
3-bit,8,3.0,67,0.023223117689563137,0.0,0.023223117689563137,4
3-bit,8,3.0,68,0.021665800554109587,0.0,0.021665800554109587,4
3-bit,8,3.0,69,0.027883437200693903,0.0,0.027883437200693903,4
3-bit,8,3.0,70,0.027255659910480578,0.0,0.027255659910480578,4
3-bit,8,3.0,71,0.03260810554937608,0.0,0.03260810554937608,4
3-bit,8,3.0,72,0.029056997309255168,0.0,0.029056997309255168,4
3-bit,8,3.0,73,0.028598268276030736,0.0,0.028598268276030736,4
3-bit,8,3.0,74,0.02239840608394859,0.0,0.02239840608394859,4
3-bit,8,3.0,75,0.02277474420054228,0.0,0.02277474420054228,4
3-bit,8,3.0,76,0.01609026702839491,0.0,0.01609026702839491,4
3-bit,8,3.0,77,0.017686490830931514,0.0,0.017686490830931514,4
3-bit,8,3.0,78,0.01010562228338248,0.0,0.01010562228338248,4
3-bit,8,3.0,79,0.013688987449010676,0.0,0.013688987449010676,4
3-bit,8,3.0,80,0.0044202097756206125,0.0,0.0044202097756206125,4
3-bit,8,3.0,81,0.011462959769534563,0.0,0.011462959769534563,4
3-bit,8,3.0,82,0.000987865536640536,0.0,0.000987865536640536,4
3-bit,8,3.0,83,0.011634617419914428,0.0,0.011634617419914428,4
3-bit,8,3.0,84,0.0061384134530795675,0.0,0.0061384134530795675,4
3-bit,8,3.0,85,0.013824055096533814,0.0,0.013824055096533814,4
3-bit,8,3.0,86,0.011049401001312733,0.0,0.011049401001312733,4
3-bit,8,3.0,87,0.017074778757647888,0.0,0.017074778757647888,4
3-bit,8,3.0,88,0.01573716184280724,0.0,0.01573716184280724,4
3-bit,8,3.0,89,0.02075009506380821,0.0,0.02075009506380821,4
3-bit,8,3.0,90,0.020216577758013575,0.0,0.020216577758013575,4
3-bit,8,3.0,91,0.024552752015838817,0.0,0.024552752015838817,4
3-bit,8,3.0,92,0.023701173932378108,0.0,0.023701173932378108,4
3-bit,8,3.0,93,0.023305506961767995,0.0,0.023305506961767995,4
3-bit,8,3.0,94,0.018573257933240273,0.0,0.018573257933240273,4
3-bit,8,3.0,95,0.018771331724929747,0.0,0.018771331724929747,4
3-bit,8,3.0,96,0.013659005100733666,0.0,0.013659005100733666,4
3-bit,8,3.0,97,0.014725558169674396,0.0,0.014725558169674396,4
3-bit,8,3.0,98,0.008945334016492274,0.0,0.008945334016492274,4
3-bit,8,3.0,99,0.011420177924529668,0.0,0.011420177924529668,4
3-bit,8,3.0,100,0.004420209775620775,0.0,0.004420209775620775,4
3-bit,8,3.0,101,0.009361683786733428,0.0,0.009361683786733428,4
3-bit,8,3.0,102,7.254138733219734e-05,0.0,7.254138733219734e-05,4
3-bit,8,3.0,103,0.009146823318724342,0.0,0.009146823318724342,4
3-bit,8,3.0,104,0.004107908986021822,0.0,0.004107908986021822,4
3-bit,8,3.0,105,0.010686018967331977,0.0,0.010686018967331977,4
3-bit,8,3.0,106,0.008130606515098683,0.0,0.008130606515098683,4
3-bit,8,3.0,107,0.013243713987587417,0.0,0.013243713987587417,4
3-bit,8,3.0,108,0.012004315246801973,0.0,0.012004315246801973,4
3-bit,8,3.0,109,0.016244111019785682,0.0,0.016244111019785682,4
3-bit,8,3.0,110,0.01573716184280724,0.0,0.01573716184280724,4
3-bit,8,3.0,111,0.019405559924092455,0.0,0.019405559924092455,4
3-bit,8,3.0,112,0.01933669248895518,0.0,0.01933669248895518,4
3-bit,8,3.0,113,0.019892026743529623,0.0,0.019892026743529623,4
3-bit,8,3.0,114,0.016090267028394705,0.0,0.016090267028394705,4
3-bit,8,3.0,115,0.016170535827915812,0.0,0.016170535827915812,4
3-bit,8,3.0,116,0.012066109355024638,0.0,0.012066109355024638,4
3-bit,8,3.0,117,0.012796280387453318,0.0,0.012796280387453318,4
3-bit,8,3.0,118,0.008178363806175272,0.0,0.008178363806175272,4
3-bit,8,3.0,119,0.009952367569866142,0.0,0.009952367569866142,4
3-bit,8,3.0,120,0.004420209775620818,0.0,0.004420209775620818,4
3-bit,8,3.0,121,0.008019395550961674,0.0,0.008019395550961674,4
3-bit,8,3.0,122,0.0007852739100025092,0.0,0.0007852739100025092,4
3-bit,8,3.0,123,0.007532056476239052,0.0,0.007532056476239052,4
3-bit,8,3.0,124,0.002732405959950536,0.0,0.002732405959950536,4
3-bit,8,3.0,125,0.008589527302482866,0.0,0.008589527302482866,4
3-bit,8,3.0,126,0.006138413453079687,0.0,0.006138413453079687,4
3-bit,8,3.0,127,0.01063755911343516,0.0,0.01063755911343516,4
3-bit,8,3.0,128,0.009437983212048601,0.0,0.009437983212048601,4
3-bit,8,3.0,129,0.013144552990324264,0.0,0.013144552990324264,4
3-bit,8,3.0,130,0.012636027747664622,0.0,0.012636027747664622,4
3-bit,8,3.0,131,0.01583507144016021,0.0,0.01583507144016021,4
3-bit,8,3.0,132,0.015737161842807195,0.0,0.015737161842807195,4
3-bit,8,3.0,133,0.017509526853632044,0.0,0.017509526853632044,4
3-bit,8,3.0,134,0.014348467438428571,0.0,0.014348467438428571,4
3-bit,8,3.0,135,0.014347951651069793,0.0,0.014347951651069793,4
3-bit,8,3.0,136,0.010941712358053315,0.0,0.010941712358053315,4
3-bit,8,3.0,137,0.011444660851546704,0.0,0.011444660851546704,4
3-bit,8,3.0,138,0.007633703801746848,0.0,0.007633703801746848,4
3-bit,8,3.0,139,0.008935538469521881,0.0,0.008935538469521881,4
3-bit,8,3.0,140,0.004420209775620364,0.0,0.004420209775620364,4
3-bit,8,3.0,141,0.007109021071621485,0.0,0.007109021071621485,4
3-bit,8,3.0,142,0.0012972367079765671,0.0,0.0012972367079765671,4
3-bit,8,3.0,143,0.006426829462811336,0.0,0.006426829462811336,4
3-bit,8,3.0,144,0.001738987107787791,0.0,0.001738987107787791,4
3-bit,8,3.0,145,0.0071081309171322216,0.0,0.0071081309171322216,4
3-bit,8,3.0,146,0.004692026709422072,0.0,0.004692026709422072,4
3-bit,8,3.0,147,0.008758783238994842,0.0,0.008758783238994842,4
3-bit,8,3.0,148,0.007565254429931071,0.0,0.007565254429931071,4
3-bit,8,3.0,149,0.010886181879364715,0.0,0.010886181879364715,4
3-bit,8,3.0,150,0.010361862744559998,0.0,0.010361862744559998,4
3-bit,8,3.0,151,0.01321530542173153,0.0,0.01321530542173153,4
3-bit,8,3.0,152,0.013084876103540444,0.0,0.013084876103540444,4
3-bit,8,3.0,153,0.015619279676289665,0.0,0.015619279676289665,4
3-bit,8,3.0,154,0.013059083326375657,0.0,0.013059083326375657,4
3-bit,8,3.0,155,0.013001573097714452,0.0,0.013001573097714452,4
3-bit,8,3.0,156,0.01010562228338248,0.0,0.01010562228338248,4
3-bit,8,3.0,157,0.010448316521088496,0.0,0.010448316521088496,4
3-bit,8,3.0,158,0.007226932406034782,0.0,0.007226932406034782,4
3-bit,8,3.0,159,0.008196189388710596,0.0,0.008196189388710596,4
3-bit,8,3.0,160,0.0044202097756206125,0.0,0.0044202097756206125,4
4-bit,16,4.0,1,0.4000000000000001,0.0,0.4000000000000001,1
4-bit,16,4.0,2,0.4000000000000001,0.0,0.4000000000000001,1
4-bit,16,4.0,3,0.4000000000000001,0.0,0.4000000000000001,1
4-bit,16,4.0,4,0.4000000000000001,0.0,0.4000000000000001,1
4-bit,16,4.0,5,0.4000000000000001,0.0,0.4000000000000001,1
4-bit,16,4.0,6,0.39999999999999986,0.0,0.39999999999999986,2
4-bit,16,4.0,7,0.28571428571428575,0.0,0.28571428571428575,2
4-bit,16,4.0,8,0.20000000000000004,0.0,0.20000000000000004,2
4-bit,16,4.0,9,0.13333333333333336,0.0,0.13333333333333336,2
4-bit,16,4.0,10,0.07999999999999985,0.0,0.07999999999999985,2
4-bit,16,4.0,11,0.03636363636363635,0.0,0.03636363636363635,2
4-bit,16,4.0,12,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,13,0.030769230769230698,0.0,0.030769230769230698,2
4-bit,16,4.0,14,0.057142857142857016,0.0,0.057142857142857016,2
4-bit,16,4.0,15,0.08000000000000006,0.0,0.08000000000000006,2
4-bit,16,4.0,16,0.10000000000000021,0.0,0.10000000000000021,2
4-bit,16,4.0,17,0.11764705882352958,0.0,0.11764705882352958,2
4-bit,16,4.0,18,0.13333333333333333,0.0,0.13333333333333333,2
4-bit,16,4.0,19,0.1052631578947369,0.0,0.1052631578947369,2
4-bit,16,4.0,20,0.07999999999999985,0.0,0.07999999999999985,2
4-bit,16,4.0,21,0.057142857142857266,0.0,0.057142857142857266,2
4-bit,16,4.0,22,0.03636363636363635,0.0,0.03636363636363635,2
4-bit,16,4.0,23,0.01739130434782615,0.0,0.01739130434782615,2
4-bit,16,4.0,24,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,25,0.01600000000000001,0.0,0.01600000000000001,2
4-bit,16,4.0,26,0.030769230769230698,0.0,0.030769230769230698,2
4-bit,16,4.0,27,0.04444444444444448,0.0,0.04444444444444448,2
4-bit,16,4.0,28,0.057142857142857016,0.0,0.057142857142857016,2
4-bit,16,4.0,29,0.06896551724137938,0.0,0.06896551724137938,2
4-bit,16,4.0,30,0.07999999999999985,0.0,0.07999999999999985,2
4-bit,16,4.0,31,0.06451612903225792,0.0,0.06451612903225792,2
4-bit,16,4.0,32,0.04999999999999981,0.0,0.04999999999999981,2
4-bit,16,4.0,33,0.03636363636363615,0.0,0.03636363636363615,2
4-bit,16,4.0,34,0.02352941176470594,0.0,0.02352941176470594,2
4-bit,16,4.0,35,0.011428571428571314,0.0,0.011428571428571314,2
4-bit,16,4.0,36,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,37,0.010810810810810858,0.0,0.010810810810810858,2
4-bit,16,4.0,38,0.02105263157894753,0.0,0.02105263157894753,2
4-bit,16,4.0,39,0.030769230769230944,0.0,0.030769230769230944,2
4-bit,16,4.0,40,0.04000000000000036,0.0,0.04000000000000036,2
4-bit,16,4.0,41,0.048780487804878064,0.0,0.048780487804878064,2
4-bit,16,4.0,42,0.057142857142857266,0.0,0.057142857142857266,2
4-bit,16,4.0,43,0.046511627906976716,0.0,0.046511627906976716,2
4-bit,16,4.0,44,0.03636363636363635,0.0,0.03636363636363635,2
4-bit,16,4.0,45,0.02666666666666674,0.0,0.02666666666666674,2
4-bit,16,4.0,46,0.01739130434782615,0.0,0.01739130434782615,2
4-bit,16,4.0,47,0.008510638297872224,0.0,0.008510638297872224,2
4-bit,16,4.0,48,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,49,0.008163265306122283,0.0,0.008163265306122283,2
4-bit,16,4.0,50,0.01600000000000001,0.0,0.01600000000000001,2
4-bit,16,4.0,51,0.0235294117647059,0.0,0.0235294117647059,2
4-bit,16,4.0,52,0.030769230769230698,0.0,0.030769230769230698,2
4-bit,16,4.0,53,0.03773584905660377,0.0,0.03773584905660377,2
4-bit,16,4.0,54,0.04444444444444448,0.0,0.04444444444444448,2
4-bit,16,4.0,55,0.03636363636363635,0.0,0.03636363636363635,2
4-bit,16,4.0,56,0.02857142857142847,0.0,0.02857142857142847,2
4-bit,16,4.0,57,0.02105263157894753,0.0,0.02105263157894753,2
4-bit,16,4.0,58,0.0137931034482759,0.0,0.0137931034482759,2
4-bit,16,4.0,59,0.006779661016949167,0.0,0.006779661016949167,2
4-bit,16,4.0,60,0.0,0.0,0.0,2
4-bit,16,4.0,61,0.0065573770491803175,0.0,0.0065573770491803175,2
4-bit,16,4.0,62,0.012903225806451667,0.0,0.012903225806451667,2
4-bit,16,4.0,63,0.019047619047619008,0.0,0.019047619047619008,2
4-bit,16,4.0,64,0.025000000000000105,0.0,0.025000000000000105,2
4-bit,16,4.0,65,0.030769230769230944,0.0,0.030769230769230944,2
4-bit,16,4.0,66,0.036363636363636105,0.0,0.036363636363636105,2
4-bit,16,4.0,67,0.029850746268656747,0.0,0.029850746268656747,2
4-bit,16,4.0,68,0.02352941176470594,0.0,0.02352941176470594,2
4-bit,16,4.0,69,0.01739130434782594,0.0,0.01739130434782594,2
4-bit,16,4.0,70,0.011428571428571314,0.0,0.011428571428571314,2
4-bit,16,4.0,71,0.005633802816901316,0.0,0.005633802816901316,2
4-bit,16,4.0,72,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,73,0.005479452054794726,0.0,0.005479452054794726,2
4-bit,16,4.0,74,0.010810810810810858,0.0,0.010810810810810858,2
4-bit,16,4.0,75,0.01600000000000001,0.0,0.01600000000000001,2
4-bit,16,4.0,76,0.02105263157894753,0.0,0.02105263157894753,2
4-bit,16,4.0,77,0.02597402597402603,0.0,0.02597402597402603,2
4-bit,16,4.0,78,0.03076923076923074,0.0,0.03076923076923074,2
4-bit,16,4.0,79,0.02531645569620233,0.0,0.02531645569620233,2
4-bit,16,4.0,80,0.01999999999999979,0.0,0.01999999999999979,2
4-bit,16,4.0,81,0.014814814814814569,0.0,0.014814814814814569,2
4-bit,16,4.0,82,0.009756097560975681,0.0,0.009756097560975681,2
4-bit,16,4.0,83,0.004819277108433657,0.0,0.004819277108433657,2
4-bit,16,4.0,84,1.1102230246251565e-16,0.0,1.1102230246251565e-16,2
4-bit,16,4.0,85,0.004705882352941096,0.0,0.004705882352941096,2
4-bit,16,4.0,86,0.009302325581395342,0.0,0.009302325581395342,2
4-bit,16,4.0,87,0.013793103448276063,0.0,0.013793103448276063,2
4-bit,16,4.0,88,0.018181818181818316,0.0,0.018181818181818316,2
4-bit,16,4.0,89,0.022471910112359515,0.0,0.022471910112359515,2
4-bit,16,4.0,90,0.026666666666666495,0.0,0.026666666666666495,2
4-bit,16,4.0,91,0.021978021978021994,0.0,0.021978021978021994,2
4-bit,16,4.0,92,0.01739130434782615,0.0,0.01739130434782615,2
4-bit,16,4.0,93,0.01290322580645171,0.0,0.01290322580645171,2
4-bit,16,4.0,94,0.008510638297872224,0.0,0.008510638297872224,2
4-bit,16,4.0,95,0.004210526315789317,0.0,0.004210526315789317,2
4-bit,16,4.0,96,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,97,0.0041237113402061085,0.0,0.0041237113402061085,2
4-bit,16,4.0,98,0.008163265306122283,0.0,0.008163265306122283,2
4-bit,16,4.0,99,0.012121212121212185,0.0,0.012121212121212185,2
4-bit,16,4.0,100,0.01600000000000001,0.0,0.01600000000000001,2
4-bit,16,4.0,101,0.019801980198019927,0.0,0.019801980198019927,2
4-bit,16,4.0,102,0.0235294117647059,0.0,0.0235294117647059,2
4-bit,16,4.0,103,0.019417475728155335,0.0,0.019417475728155335,2
4-bit,16,4.0,104,0.015384615384615266,0.0,0.015384615384615266,2
4-bit,16,4.0,105,0.011428571428571562,0.0,0.011428571428571562,2
4-bit,16,4.0,106,0.007547169811320936,0.0,0.007547169811320936,2
4-bit,16,4.0,107,0.003738317757009363,0.0,0.003738317757009363,2
4-bit,16,4.0,108,1.1102230246251565e-16,0.0,1.1102230246251565e-16,2
4-bit,16,4.0,109,0.003669724770642134,0.0,0.003669724770642134,2
4-bit,16,4.0,110,0.0072727272727273595,0.0,0.0072727272727273595,2
4-bit,16,4.0,111,0.010810810810810817,0.0,0.010810810810810817,2
4-bit,16,4.0,112,0.014285714285714273,0.0,0.014285714285714273,2
4-bit,16,4.0,113,0.017699115044247538,0.0,0.017699115044247538,2
4-bit,16,4.0,114,0.02105263157894728,0.0,0.02105263157894728,2
4-bit,16,4.0,115,0.01739130434782615,0.0,0.01739130434782615,2
4-bit,16,4.0,116,0.0137931034482759,0.0,0.0137931034482759,2
4-bit,16,4.0,117,0.01025641025641026,0.0,0.01025641025641026,2
4-bit,16,4.0,118,0.006779661016949167,0.0,0.006779661016949167,2
4-bit,16,4.0,119,0.003361344537815088,0.0,0.003361344537815088,2
4-bit,16,4.0,120,0.0,0.0,0.0,2
4-bit,16,4.0,121,0.0033057851239668315,0.0,0.0033057851239668315,2
4-bit,16,4.0,122,0.0065573770491803175,0.0,0.0065573770491803175,2
4-bit,16,4.0,123,0.009756097560975638,0.0,0.009756097560975638,2
4-bit,16,4.0,124,0.012903225806451667,0.0,0.012903225806451667,2
4-bit,16,4.0,125,0.01600000000000001,0.0,0.01600000000000001,2
4-bit,16,4.0,126,0.019047619047618845,0.0,0.019047619047618845,2
4-bit,16,4.0,127,0.01574803149606286,0.0,0.01574803149606286,2
4-bit,16,4.0,128,0.012499999999999787,0.0,0.012499999999999787,2
4-bit,16,4.0,129,0.009302325581395016,0.0,0.009302325581395016,2
4-bit,16,4.0,130,0.0061538461538458945,0.0,0.0061538461538458945,2
4-bit,16,4.0,131,0.0030534351145034494,0.0,0.0030534351145034494,2
4-bit,16,4.0,132,1.1102230246251565e-16,0.0,1.1102230246251565e-16,2
4-bit,16,4.0,133,0.003007518796992392,0.0,0.003007518796992392,2
4-bit,16,4.0,134,0.00597014925373124,0.0,0.00597014925373124,2
4-bit,16,4.0,135,0.008888888888888953,0.0,0.008888888888888953,2
4-bit,16,4.0,136,0.011764705882353031,0.0,0.011764705882353031,2
4-bit,16,4.0,137,0.014598540145985458,0.0,0.014598540145985458,2
4-bit,16,4.0,138,0.01739130434782594,0.0,0.01739130434782594,2
4-bit,16,4.0,139,0.014388489208633035,0.0,0.014388489208633035,2
4-bit,16,4.0,140,0.011428571428571314,0.0,0.011428571428571314,2
4-bit,16,4.0,141,0.008510638297872224,0.0,0.008510638297872224,2
4-bit,16,4.0,142,0.005633802816901316,0.0,0.005633802816901316,2
4-bit,16,4.0,143,0.0027972027972024767,0.0,0.0027972027972024767,2
4-bit,16,4.0,144,2.220446049250313e-16,0.0,2.220446049250313e-16,2
4-bit,16,4.0,145,0.0027586206896553765,0.0,0.0027586206896553765,2
4-bit,16,4.0,146,0.005479452054794726,0.0,0.005479452054794726,2
4-bit,16,4.0,147,0.008163265306122738,0.0,0.008163265306122738,2
4-bit,16,4.0,148,0.010810810810810858,0.0,0.010810810810810858,2
4-bit,16,4.0,149,0.01342281879194634,0.0,0.01342281879194634,2
4-bit,16,4.0,150,0.01600000000000001,0.0,0.01600000000000001,2
4-bit,16,4.0,151,0.013245033112582821,0.0,0.013245033112582821,2
4-bit,16,4.0,152,0.010526315789473786,0.0,0.010526315789473786,2
4-bit,16,4.0,153,0.00784313725490198,0.0,0.00784313725490198,2
4-bit,16,4.0,154,0.005194805194805158,0.0,0.005194805194805158,2
4-bit,16,4.0,155,0.0025806451612903026,0.0,0.0025806451612903026,2
4-bit,16,4.0,156,2.482534153247273e-16,0.0,2.482534153247273e-16,2
4-bit,16,4.0,157,0.0025477707006371316,0.0,0.0025477707006371316,2
4-bit,16,4.0,158,0.005063291139240678,0.0,0.005063291139240678,2
4-bit,16,4.0,159,0.007547169811320893,0.0,0.007547169811320893,2
4-bit,16,4.0,160,0.01000000000000022,0.0,0.01000000000000022,2


==> anc/Reproducibility_Artifacts/data/transformer_attention_codebook_phase.csv <==
L,tolerance,precision,possible,D_match,total_bits,codebook_bits,schedule_bits
2,0.5,binary,False,inf,inf,48.0,inf
2,0.5,ternary,True,4.0,122.11730005192324,114.11730005192324,8.0
2,0.5,2-bit,True,3.0,198.0,192.0,6.0
2,0.5,3-bit,True,2.0,582.0,576.0,6.0
2,0.5,4-bit,True,1.0,1540.0,1536.0,4.0
4,0.25,binary,False,inf,inf,48.0,inf
4,0.25,ternary,False,inf,inf,114.11730005192324,inf
4,0.25,2-bit,True,4.0,200.0,192.0,8.0
4,0.25,3-bit,True,2.0,582.0,576.0,6.0
4,0.25,4-bit,True,8.0,1568.0,1536.0,32.0
8,0.125,binary,False,inf,inf,48.0,inf
8,0.125,ternary,False,inf,inf,114.11730005192324,inf
8,0.125,2-bit,False,inf,inf,192.0,inf
8,0.125,3-bit,True,14.0,618.0,576.0,42.0
8,0.125,4-bit,True,10.0,1576.0,1536.0,40.0
16,0.0625,binary,False,inf,inf,48.0,inf
16,0.0625,ternary,False,inf,inf,114.11730005192324,inf
16,0.0625,2-bit,False,inf,inf,192.0,inf
16,0.0625,3-bit,True,16.0,624.0,576.0,48.0
16,0.0625,4-bit,True,11.0,1580.0,1536.0,44.0


==> anc/Reproducibility_Artifacts/data/transformer_attention_codebook_sweetspots.csv <==
L,best_precision,D_match,total_bits
2,ternary,4,122.11730005192324
4,2-bit,4,200.0
8,3-bit,14,618.0
16,3-bit,16,624.0


==> anc/Reproducibility_Artifacts/data/transformer_attention_global_search.csv <==
D,global_error,balanced_error,local_best,local_median,local_q90,best_sequence,exhaustive_sequences,runtime_s
8,0.008896739557901373,0.00911365952065716,0.0089587654923507,0.00972770593206092,0.01146745743408796,00111010,256,0.13552069664001465
10,0.007145010765874991,0.00733796024347161,0.007212415068388655,0.008524331427776748,0.010967288321503284,0010111100,1024,0.26909399032592773
12,0.005935606183288473,0.006141414495575698,0.006004855286357687,0.008195902221980834,0.011573092768487359,000111110100,4096,0.5917127132415771
14,0.005095513980696921,0.005280398293292905,0.00515512077048581,0.005677379131948983,0.008980112656855214,00011011111000,16384,1.8334572315216064
16,0.004441064967321456,0.0046311303609346014,0.0046258550271865645,0.005178393528677279,0.0075782569126721395,0000111111101000,65536,7.351438283920288


==> anc/Reproducibility_Artifacts/data/transformer_attention_minimax_rate.csv <==
alphabet,D,error,D_error,mean_gain
binary,4,0.02831042463092615,0.1132416985237046,0.5
binary,8,0.014393306616003179,0.11514645292802543,0.5
binary,16,0.007251215059049854,0.11601944094479766,0.5
binary,32,0.003638496942434239,0.11643190215789564,0.5
binary,64,0.0018223678960011017,0.11663154534407051,0.5
binary,128,0.0009119503439205705,0.11672964402183303,0.5
binary,256,0.0004561650503616978,0.11677825289259464,0.5
ternary,4,0.014393306616003179,0.057573226464012715,0.5
ternary,8,0.007251215059049854,0.05800972047239883,0.5
ternary,16,0.003638496942434239,0.05821595107894782,0.5
ternary,32,0.0018223678960011017,0.058315772672035256,0.5
ternary,64,0.0009119503439205705,0.058364822010916514,0.5
ternary,128,0.0004561650503616978,0.05838912644629732,0.5
ternary,256,0.0002281297773030467,0.058401222989579955,0.5
uniform_2bit,4,0.016181413240922468,0.06472565296368987,0.49999999999999994
uniform_2bit,8,0.008109529225689607,0.06487623380551685,0.5
uniform_2bit,16,0.0040566590569337925,0.06490654491094068,0.5
uniform_2bit,32,0.002028418887371042,0.06490940439587334,0.5
uniform_2bit,64,0.0010141816060000005,0.06490762278400003,0.5
uniform_2bit,128,0.0005070774346659394,0.06490591163724024,0.4999999999999999
uniform_2bit,256,0.0002535345655146724,0.06490484877175613,0.4999999999999999
uniform_3bit,4,0.014793064091277229,0.059172256365108915,0.5
uniform_3bit,8,0.007428012884307798,0.05942410307446239,0.5
uniform_3bit,16,0.0037202612074581295,0.05952417931933007,0.5
uniform_3bit,32,0.0018614756762474604,0.05956722163991873,0.5
uniform_3bit,64,0.0009310457033970805,0.05958692501741315,0.4999999999999999
uniform_3bit,128,0.00046559619962004383,0.05959631355136561,0.49999999999999994
uniform_3bit,256,0.0002328159802177173,0.05960089093573563,0.49999999999999994


==> anc/Reproducibility_Artifacts/data/transformer_attention_stability_budget.csv <==
eps_norm,block_scale,D,error,D_error,mu_emp,lip_emp,stability_budget
1.0,0.5,32,0.0004626758083561439,0.014805625867396605,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,0.5,64,0.00023162401647032404,0.014823937054100738,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,0.5,128,0.00011588359861766953,0.0148331006230617,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,0.5,256,5.795970464046309e-05,0.014837684387958551,0.1254523252107602,0.12626594230770774,1.1336611206171703
1.0,1.0,32,0.0019003521089910995,0.06081126748771518,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.0,64,0.0009522903832486392,0.060946584527912906,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.0,128,0.00047667411551291473,0.061014286785653085,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.0,256,0.00023846932913621277,0.06104814825887047,0.2509046504215204,0.2525318846154155,1.2851875363989784
1.0,1.5,32,0.004349466852899468,0.13918293929278297,0.3763569756322232,0.37879782692304675,1.4569671427172026
1.0,1.5,64,0.0021820999312065856,0.13965439559722148,0.3763569756322232,0.37879782692304675,1.4569671427172026
1.0,1.5,128,0.0010934590032432067,0.13996275241513045,0.3763569756322232,0.37879782692304675,1.4569671427172026
1.0,1.5,256,0.0005473330225167381,0.14011725376428497,0.3763569756322232,0.37879782692304675,1.4569671427172026
0.25,0.5,32,0.0007626752244501105,0.024405607182403536,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,0.5,64,0.0003821040830579134,0.024454661315706457,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,0.5,128,0.00019124386803051356,0.024479215107905735,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,0.5,256,9.566991609800854e-05,0.024491498521090185,0.19544368049953767,0.19894107680520606,1.2158503159114364
0.25,1.0,32,0.00313700660612482,0.10038421139599424,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.0,64,0.0015735427797486969,0.1007067379039166,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.0,128,0.0007880281356192324,0.10086760135926175,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.0,256,0.0003943278351211722,0.10094792579102008,0.39088736099907534,0.3978821536104121,1.4782919907019398
0.25,1.5,32,0.007067993093721663,0.22617577899909322,0.5863310414984224,0.5968232304154254,1.797381783903957
0.25,1.5,64,0.0035463589714052834,0.22696697416993813,0.5863310414984224,0.5968232304154254,1.797381783903957
0.25,1.5,128,0.00177623081823056,0.2273575447335117,0.5863310414984224,0.5968232304154254,1.797381783903957
0.25,1.5,256,0.0008888731269895863,0.22755152050933408,0.5863310414984224,0.5968232304154254,1.797381783903957
0.0625,0.5,32,0.001172467718285093,0.03751896698512298,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,0.5,64,0.000587717294658362,0.03761390685813517,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,0.5,128,0.0002942276399746132,0.03766113791675049,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,0.5,256,0.00014720582598380086,0.03768469145185302,0.25921155762122977,0.267815949325707,1.295907935029927
0.0625,1.0,32,0.004542511743594342,0.14536037579501895,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.0,64,0.0022763092075625603,0.14568378928400386,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.0,128,0.0011393680099873924,0.14583910527838623,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.0,256,0.0005699809389219293,0.1459151203640139,0.5184231152424595,0.535631898651414,1.6793773760735293
0.0625,1.5,32,0.009364172724084588,0.2996535271707068,0.7776346728634581,0.8034478479769148,2.1763184675629215
0.0625,1.5,64,0.004683236115018009,0.2997271113611526,0.7776346728634581,0.8034478479769148,2.1763184675629215
0.0625,1.5,128,0.002341684785808989,0.2997356525835506,0.7776346728634581,0.8034478479769148,2.1763184675629215
0.0625,1.5,256,0.0011708308055465007,0.2997326862199042,0.7776346728634581,0.8034478479769148,2.1763184675629215


==> anc/Reproducibility_Artifacts/data/transformer_attention_stability_matching.csv <==
eps_norm,block_scale,D_match,stability_budget,asymptotic_constant
0.0625,0.5,32.0,1.295907935029927,0.037672914684301756
0.0625,1.0,64.0,1.6793773760735293,0.14587711282120008
0.0625,1.5,128.0,2.1763184675629215,0.29973416940172737
0.25,0.5,32.0,1.2158503159114364,0.024485356814497962
0.25,1.0,64.0,1.4782919907019398,0.10090776357514092
0.25,1.5,128.0,1.797381783903957,0.2274545326214229
1.0,0.5,32.0,1.1336611206171703,0.014835392505510126
1.0,1.0,32.0,1.2851875363989784,0.061031217522261774
1.0,1.5,64.0,1.4569671427172026,0.1400400030897077


==> anc/Reproducibility_Artifacts/data/transformer_attention_structural_split.csv <==
target,D,error,floor
compatible_attention,4,0.01750625933587487,0.0
orthogonal_attention,4,1.0773485729781593,1.0773485729781593
compatible_attention,8,0.009102145072243021,0.0
orthogonal_attention,8,1.0773485729781593,1.0773485729781593
compatible_attention,16,0.004651446478949104,0.0
orthogonal_attention,16,1.0773485729781593,1.0773485729781593
compatible_attention,32,0.0023515036988736833,0.0
orthogonal_attention,32,1.0773485729781593,1.0773485729781593
compatible_attention,64,0.0011822838928985252,0.0
orthogonal_attention,64,1.0773485729781593,1.0773485729781593
compatible_attention,128,0.000592785879484846,0.0
orthogonal_attention,128,1.0773485729781593,1.0773485729781593


==> anc/Reproducibility_Artifacts/data/transformer_experiment_manifest.json <==
{
  "seed": 20260715,
  "experiments": [
    "state-dependent attention structural split",
    "attention first-order depth law",
    "finite-horizon stability budget",
    "attention-output codebook phase diagram",
    "hard-routing margin transition",
    "exhaustive noncommuting-attention schedule search"
  ]
}

==> anc/Reproducibility_Artifacts/data/transformer_medium_scale_transformer.csv <==
case,D,error,Derror
compatible,8,0.000898132158908993,0.007185057271271944
orthogonal,8,0.329187273979187,2.633498191833496
compatible,12,0.0005980086280032992,0.007176103536039591
orthogonal,12,0.329187273979187,3.950247287750244
compatible,16,0.00044821176561526954,0.007171388249844313
orthogonal,16,0.329187273979187,5.266996383666992
compatible,24,0.00029860198264941573,0.0071664475835859776
orthogonal,24,0.329187273979187,7.900494575500488
compatible,32,0.00022404645278584212,0.007169486489146948
orthogonal,32,0.329187273979187,10.533992767333984
compatible,48,0.00014927276060916483,0.007165092509239912
orthogonal,48,0.329187273979187,15.800989151000977
compatible,64,0.00011204829206690192,0.007171090692281723
orthogonal,64,0.329187273979187,21.06798553466797
compatible,96,7.461111090378836e-05,0.007162666646763682
orthogonal,96,0.329187273979187,31.601978302001953
compatible,128,5.6071701692417264e-05,0.00717717781662941
orthogonal,128,0.329187273979187,42.13597106933594
compatible,192,3.7115372833795846e-05,0.007126151584088802
orthogonal,192,0.329187273979187,63.203956604003906
compatible,256,2.8201080567669123e-05,0.007219476625323296
orthogonal,256,0.329187273979187,84.27194213867188
compatible,384,2.7348985895514488e-05,0.010502010583877563
orthogonal,384,0.329187273979187,126.40791320800781


==> anc/Reproducibility_Artifacts/data/transformer_representative_attention_map.csv <==
0,1,2
0.4149649236975452,0.4453696776404396,0.1396653986620152
0.17626854415552054,0.4472119215922828,0.37651953425219675
0.20396226741418758,0.19003805374248403,0.6059996788433285


==> anc/Reproducibility_Artifacts/data/transformer_routing_margin_phase.csv <==
gamma,D,error,route_mismatch,stable_margin,eta,target_gain
0.02,2,0.87,0.25,False,0.18,0.37
0.02,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.02,4,0.62,0.125,False,0.18,0.37
0.02,5,0.37,0.2,False,0.18,0.37
0.02,6,0.37,0.16666666666666666,False,0.18,0.37
0.02,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.02,8,0.495,0.1875,False,0.18,0.37
0.02,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.02,10,0.37,0.2,False,0.18,0.37
0.02,11,0.37,0.18181818181818182,False,0.18,0.37
0.02,12,0.37,0.16666666666666666,False,0.18,0.37
0.02,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.02,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.02,15,0.37,0.2,False,0.18,0.37
0.02,16,0.37,0.1875,False,0.18,0.37
0.02,17,0.37,0.17647058823529413,False,0.18,0.37
0.02,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.02,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.02,20,0.42,0.175,False,0.18,0.37
0.02,21,0.37,0.19047619047619047,False,0.18,0.37
0.02,22,0.37,0.18181818181818182,False,0.18,0.37
0.02,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.02,24,0.4116666666666667,0.1875,False,0.18,0.37
0.02,25,0.41,0.18,False,0.18,0.37
0.02,26,0.37,0.19230769230769232,False,0.18,0.37
0.02,27,0.37,0.18518518518518517,False,0.18,0.37
0.02,28,0.37,0.17857142857142858,False,0.18,0.37
0.02,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.02,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.02,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.02,32,0.37,0.1875,False,0.18,0.37
0.02,33,0.37,0.18181818181818182,False,0.18,0.37
0.02,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.02,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.02,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.02,37,0.37,0.1891891891891892,False,0.18,0.37
0.02,38,0.37,0.18421052631578946,False,0.18,0.37
0.02,39,0.37,0.1794871794871795,False,0.18,0.37
0.02,40,0.395,0.1875,False,0.18,0.37
0.02,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.02,42,0.37,0.19047619047619047,False,0.18,0.37
0.02,43,0.37,0.18604651162790697,False,0.18,0.37
0.02,44,0.37,0.18181818181818182,False,0.18,0.37
0.02,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.02,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.02,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.02,48,0.37,0.1875,False,0.18,0.37
0.02,49,0.37,0.1836734693877551,False,0.18,0.37
0.02,50,0.37,0.18,False,0.18,0.37
0.02,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.02,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.02,53,0.37,0.18867924528301888,False,0.18,0.37
0.02,54,0.37,0.18518518518518517,False,0.18,0.37
0.02,55,0.37,0.18181818181818182,False,0.18,0.37
0.02,56,0.38785714285714284,0.1875,False,0.18,0.37
0.02,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.02,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.02,59,0.37,0.1864406779661017,False,0.18,0.37
0.02,60,0.37,0.18333333333333332,False,0.18,0.37
0.02,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.02,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.02,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.02,64,0.37,0.1875,False,0.18,0.37
0.02,65,0.37,0.18461538461538463,False,0.18,0.37
0.02,66,0.37,0.18181818181818182,False,0.18,0.37
0.02,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.02,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.02,69,0.37,0.18840579710144928,False,0.18,0.37
0.02,70,0.37,0.18571428571428572,False,0.18,0.37
0.02,71,0.37,0.18309859154929578,False,0.18,0.37
0.02,72,0.3838888888888889,0.1875,False,0.18,0.37
0.02,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.02,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.02,75,0.37,0.18666666666666668,False,0.18,0.37
0.02,76,0.37,0.18421052631578946,False,0.18,0.37
0.02,77,0.37,0.18181818181818182,False,0.18,0.37
0.02,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.02,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.02,80,0.37,0.1875,False,0.18,0.37
0.02,81,0.37,0.18518518518518517,False,0.18,0.37
0.02,82,0.37,0.18292682926829268,False,0.18,0.37
0.02,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.02,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.02,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.02,86,0.37,0.18604651162790697,False,0.18,0.37
0.02,87,0.37,0.1839080459770115,False,0.18,0.37
0.02,88,0.38136363636363635,0.1875,False,0.18,0.37
0.02,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.02,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.02,91,0.37,0.18681318681318682,False,0.18,0.37
0.02,92,0.37,0.18478260869565216,False,0.18,0.37
0.02,93,0.37,0.1827956989247312,False,0.18,0.37
0.02,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.02,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.02,96,0.37,0.1875,False,0.18,0.37
0.02,97,0.37,0.18556701030927836,False,0.18,0.37
0.02,98,0.37,0.1836734693877551,False,0.18,0.37
0.02,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.02,100,0.38,0.185,False,0.18,0.37
0.02,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.02,102,0.37,0.18627450980392157,False,0.18,0.37
0.02,103,0.37,0.18446601941747573,False,0.18,0.37
0.02,104,0.37,0.18269230769230768,False,0.18,0.37
0.02,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.02,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.02,107,0.37,0.18691588785046728,False,0.18,0.37
0.02,108,0.37,0.18518518518518517,False,0.18,0.37
0.02,109,0.37,0.1834862385321101,False,0.18,0.37
0.02,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.02,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.02,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.02,113,0.37,0.18584070796460178,False,0.18,0.37
0.02,114,0.37,0.18421052631578946,False,0.18,0.37
0.02,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.02,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.02,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.02,118,0.37,0.1864406779661017,False,0.18,0.37
0.02,119,0.37,0.18487394957983194,False,0.18,0.37
0.02,120,0.37,0.18333333333333332,False,0.18,0.37
0.02,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.02,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.02,123,0.37,0.18699186991869918,False,0.18,0.37
0.02,124,0.37,0.18548387096774194,False,0.18,0.37
0.02,125,0.37,0.184,False,0.18,0.37
0.02,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.02,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.02,128,0.3778125,0.18359375,False,0.18,0.37
0.03,2,0.87,0.25,False,0.18,0.37
0.03,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.03,4,0.62,0.125,False,0.18,0.37
0.03,5,0.37,0.2,False,0.18,0.37
0.03,6,0.37,0.16666666666666666,False,0.18,0.37
0.03,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.03,8,0.495,0.1875,False,0.18,0.37
0.03,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.03,10,0.37,0.2,False,0.18,0.37
0.03,11,0.37,0.18181818181818182,False,0.18,0.37
0.03,12,0.37,0.16666666666666666,False,0.18,0.37
0.03,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.03,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.03,15,0.37,0.2,False,0.18,0.37
0.03,16,0.37,0.1875,False,0.18,0.37
0.03,17,0.37,0.17647058823529413,False,0.18,0.37
0.03,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.03,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.03,20,0.42,0.175,False,0.18,0.37
0.03,21,0.37,0.19047619047619047,False,0.18,0.37
0.03,22,0.37,0.18181818181818182,False,0.18,0.37
0.03,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.03,24,0.4116666666666667,0.1875,False,0.18,0.37
0.03,25,0.41,0.18,False,0.18,0.37
0.03,26,0.37,0.19230769230769232,False,0.18,0.37
0.03,27,0.37,0.18518518518518517,False,0.18,0.37
0.03,28,0.37,0.17857142857142858,False,0.18,0.37
0.03,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.03,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.03,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.03,32,0.37,0.1875,False,0.18,0.37
0.03,33,0.37,0.18181818181818182,False,0.18,0.37
0.03,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.03,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.03,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.03,37,0.37,0.1891891891891892,False,0.18,0.37
0.03,38,0.37,0.18421052631578946,False,0.18,0.37
0.03,39,0.37,0.1794871794871795,False,0.18,0.37
0.03,40,0.395,0.1875,False,0.18,0.37
0.03,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.03,42,0.37,0.19047619047619047,False,0.18,0.37
0.03,43,0.37,0.18604651162790697,False,0.18,0.37
0.03,44,0.37,0.18181818181818182,False,0.18,0.37
0.03,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.03,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.03,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.03,48,0.37,0.1875,False,0.18,0.37
0.03,49,0.37,0.1836734693877551,False,0.18,0.37
0.03,50,0.37,0.18,False,0.18,0.37
0.03,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.03,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.03,53,0.37,0.18867924528301888,False,0.18,0.37
0.03,54,0.37,0.18518518518518517,False,0.18,0.37
0.03,55,0.37,0.18181818181818182,False,0.18,0.37
0.03,56,0.38785714285714284,0.1875,False,0.18,0.37
0.03,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.03,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.03,59,0.37,0.1864406779661017,False,0.18,0.37
0.03,60,0.37,0.18333333333333332,False,0.18,0.37
0.03,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.03,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.03,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.03,64,0.37,0.1875,False,0.18,0.37
0.03,65,0.37,0.18461538461538463,False,0.18,0.37
0.03,66,0.37,0.18181818181818182,False,0.18,0.37
0.03,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.03,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.03,69,0.37,0.18840579710144928,False,0.18,0.37
0.03,70,0.37,0.18571428571428572,False,0.18,0.37
0.03,71,0.37,0.18309859154929578,False,0.18,0.37
0.03,72,0.3838888888888889,0.1875,False,0.18,0.37
0.03,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.03,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.03,75,0.37,0.18666666666666668,False,0.18,0.37
0.03,76,0.37,0.18421052631578946,False,0.18,0.37
0.03,77,0.37,0.18181818181818182,False,0.18,0.37
0.03,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.03,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.03,80,0.37,0.1875,False,0.18,0.37
0.03,81,0.37,0.18518518518518517,False,0.18,0.37
0.03,82,0.37,0.18292682926829268,False,0.18,0.37
0.03,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.03,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.03,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.03,86,0.37,0.18604651162790697,False,0.18,0.37
0.03,87,0.37,0.1839080459770115,False,0.18,0.37
0.03,88,0.38136363636363635,0.1875,False,0.18,0.37
0.03,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.03,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.03,91,0.37,0.18681318681318682,False,0.18,0.37
0.03,92,0.37,0.18478260869565216,False,0.18,0.37
0.03,93,0.37,0.1827956989247312,False,0.18,0.37
0.03,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.03,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.03,96,0.37,0.1875,False,0.18,0.37
0.03,97,0.37,0.18556701030927836,False,0.18,0.37
0.03,98,0.37,0.1836734693877551,False,0.18,0.37
0.03,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.03,100,0.38,0.185,False,0.18,0.37
0.03,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.03,102,0.37,0.18627450980392157,False,0.18,0.37
0.03,103,0.37,0.18446601941747573,False,0.18,0.37
0.03,104,0.37,0.18269230769230768,False,0.18,0.37
0.03,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.03,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.03,107,0.37,0.18691588785046728,False,0.18,0.37
0.03,108,0.37,0.18518518518518517,False,0.18,0.37
0.03,109,0.37,0.1834862385321101,False,0.18,0.37
0.03,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.03,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.03,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.03,113,0.37,0.18584070796460178,False,0.18,0.37
0.03,114,0.37,0.18421052631578946,False,0.18,0.37
0.03,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.03,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.03,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.03,118,0.37,0.1864406779661017,False,0.18,0.37
0.03,119,0.37,0.18487394957983194,False,0.18,0.37
0.03,120,0.37,0.18333333333333332,False,0.18,0.37
0.03,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.03,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.03,123,0.37,0.18699186991869918,False,0.18,0.37
0.03,124,0.37,0.18548387096774194,False,0.18,0.37
0.03,125,0.37,0.184,False,0.18,0.37
0.03,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.03,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.03,128,0.3778125,0.18359375,False,0.18,0.37
0.04,2,0.87,0.25,False,0.18,0.37
0.04,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.04,4,0.62,0.125,False,0.18,0.37
0.04,5,0.37,0.2,False,0.18,0.37
0.04,6,0.37,0.16666666666666666,False,0.18,0.37
0.04,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.04,8,0.495,0.1875,False,0.18,0.37
0.04,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.04,10,0.37,0.2,False,0.18,0.37
0.04,11,0.37,0.18181818181818182,False,0.18,0.37
0.04,12,0.37,0.16666666666666666,False,0.18,0.37
0.04,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.04,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.04,15,0.37,0.2,False,0.18,0.37
0.04,16,0.37,0.1875,False,0.18,0.37
0.04,17,0.37,0.17647058823529413,False,0.18,0.37
0.04,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.04,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.04,20,0.42,0.175,False,0.18,0.37
0.04,21,0.37,0.19047619047619047,False,0.18,0.37
0.04,22,0.37,0.18181818181818182,False,0.18,0.37
0.04,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.04,24,0.4116666666666667,0.1875,False,0.18,0.37
0.04,25,0.41,0.18,False,0.18,0.37
0.04,26,0.37,0.19230769230769232,False,0.18,0.37
0.04,27,0.37,0.18518518518518517,False,0.18,0.37
0.04,28,0.37,0.17857142857142858,False,0.18,0.37
0.04,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.04,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.04,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.04,32,0.37,0.1875,False,0.18,0.37
0.04,33,0.37,0.18181818181818182,False,0.18,0.37
0.04,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.04,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.04,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.04,37,0.37,0.1891891891891892,False,0.18,0.37
0.04,38,0.37,0.18421052631578946,False,0.18,0.37
0.04,39,0.37,0.1794871794871795,False,0.18,0.37
0.04,40,0.395,0.1875,False,0.18,0.37
0.04,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.04,42,0.37,0.19047619047619047,False,0.18,0.37
0.04,43,0.37,0.18604651162790697,False,0.18,0.37
0.04,44,0.37,0.18181818181818182,False,0.18,0.37
0.04,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.04,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.04,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.04,48,0.37,0.1875,False,0.18,0.37
0.04,49,0.37,0.1836734693877551,False,0.18,0.37
0.04,50,0.37,0.18,False,0.18,0.37
0.04,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.04,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.04,53,0.37,0.18867924528301888,False,0.18,0.37
0.04,54,0.37,0.18518518518518517,False,0.18,0.37
0.04,55,0.37,0.18181818181818182,False,0.18,0.37
0.04,56,0.38785714285714284,0.1875,False,0.18,0.37
0.04,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.04,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.04,59,0.37,0.1864406779661017,False,0.18,0.37
0.04,60,0.37,0.18333333333333332,False,0.18,0.37
0.04,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.04,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.04,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.04,64,0.37,0.1875,False,0.18,0.37
0.04,65,0.37,0.18461538461538463,False,0.18,0.37
0.04,66,0.37,0.18181818181818182,False,0.18,0.37
0.04,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.04,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.04,69,0.37,0.18840579710144928,False,0.18,0.37
0.04,70,0.37,0.18571428571428572,False,0.18,0.37
0.04,71,0.37,0.18309859154929578,False,0.18,0.37
0.04,72,0.3838888888888889,0.1875,False,0.18,0.37
0.04,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.04,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.04,75,0.37,0.18666666666666668,False,0.18,0.37
0.04,76,0.37,0.18421052631578946,False,0.18,0.37
0.04,77,0.37,0.18181818181818182,False,0.18,0.37
0.04,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.04,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.04,80,0.37,0.1875,False,0.18,0.37
0.04,81,0.37,0.18518518518518517,False,0.18,0.37
0.04,82,0.37,0.18292682926829268,False,0.18,0.37
0.04,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.04,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.04,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.04,86,0.37,0.18604651162790697,False,0.18,0.37
0.04,87,0.37,0.1839080459770115,False,0.18,0.37
0.04,88,0.38136363636363635,0.1875,False,0.18,0.37
0.04,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.04,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.04,91,0.37,0.18681318681318682,False,0.18,0.37
0.04,92,0.37,0.18478260869565216,False,0.18,0.37
0.04,93,0.37,0.1827956989247312,False,0.18,0.37
0.04,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.04,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.04,96,0.37,0.1875,False,0.18,0.37
0.04,97,0.37,0.18556701030927836,False,0.18,0.37
0.04,98,0.37,0.1836734693877551,False,0.18,0.37
0.04,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.04,100,0.38,0.185,False,0.18,0.37
0.04,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.04,102,0.37,0.18627450980392157,False,0.18,0.37
0.04,103,0.37,0.18446601941747573,False,0.18,0.37
0.04,104,0.37,0.18269230769230768,False,0.18,0.37
0.04,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.04,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.04,107,0.37,0.18691588785046728,False,0.18,0.37
0.04,108,0.37,0.18518518518518517,False,0.18,0.37
0.04,109,0.37,0.1834862385321101,False,0.18,0.37
0.04,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.04,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.04,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.04,113,0.37,0.18584070796460178,False,0.18,0.37
0.04,114,0.37,0.18421052631578946,False,0.18,0.37
0.04,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.04,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.04,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.04,118,0.37,0.1864406779661017,False,0.18,0.37
0.04,119,0.37,0.18487394957983194,False,0.18,0.37
0.04,120,0.37,0.18333333333333332,False,0.18,0.37
0.04,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.04,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.04,123,0.37,0.18699186991869918,False,0.18,0.37
0.04,124,0.37,0.18548387096774194,False,0.18,0.37
0.04,125,0.37,0.184,False,0.18,0.37
0.04,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.04,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.04,128,0.3778125,0.18359375,False,0.18,0.37
0.05,2,0.87,0.25,False,0.18,0.37
0.05,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.05,4,0.62,0.125,False,0.18,0.37
0.05,5,0.37,0.2,False,0.18,0.37
0.05,6,0.37,0.16666666666666666,False,0.18,0.37
0.05,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.05,8,0.495,0.1875,False,0.18,0.37
0.05,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.05,10,0.37,0.2,False,0.18,0.37
0.05,11,0.37,0.18181818181818182,False,0.18,0.37
0.05,12,0.37,0.16666666666666666,False,0.18,0.37
0.05,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.05,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.05,15,0.37,0.2,False,0.18,0.37
0.05,16,0.37,0.1875,False,0.18,0.37
0.05,17,0.37,0.17647058823529413,False,0.18,0.37
0.05,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.05,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.05,20,0.42,0.175,False,0.18,0.37
0.05,21,0.37,0.19047619047619047,False,0.18,0.37
0.05,22,0.37,0.18181818181818182,False,0.18,0.37
0.05,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.05,24,0.4116666666666667,0.1875,False,0.18,0.37
0.05,25,0.41,0.18,False,0.18,0.37
0.05,26,0.37,0.19230769230769232,False,0.18,0.37
0.05,27,0.37,0.18518518518518517,False,0.18,0.37
0.05,28,0.37,0.17857142857142858,False,0.18,0.37
0.05,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.05,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.05,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.05,32,0.37,0.1875,False,0.18,0.37
0.05,33,0.37,0.18181818181818182,False,0.18,0.37
0.05,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.05,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.05,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.05,37,0.37,0.1891891891891892,False,0.18,0.37
0.05,38,0.37,0.18421052631578946,False,0.18,0.37
0.05,39,0.37,0.1794871794871795,False,0.18,0.37
0.05,40,0.395,0.1875,False,0.18,0.37
0.05,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.05,42,0.37,0.19047619047619047,False,0.18,0.37
0.05,43,0.37,0.18604651162790697,False,0.18,0.37
0.05,44,0.37,0.18181818181818182,False,0.18,0.37
0.05,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.05,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.05,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.05,48,0.37,0.1875,False,0.18,0.37
0.05,49,0.37,0.1836734693877551,False,0.18,0.37
0.05,50,0.37,0.18,False,0.18,0.37
0.05,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.05,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.05,53,0.37,0.18867924528301888,False,0.18,0.37
0.05,54,0.37,0.18518518518518517,False,0.18,0.37
0.05,55,0.37,0.18181818181818182,False,0.18,0.37
0.05,56,0.38785714285714284,0.1875,False,0.18,0.37
0.05,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.05,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.05,59,0.37,0.1864406779661017,False,0.18,0.37
0.05,60,0.37,0.18333333333333332,False,0.18,0.37
0.05,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.05,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.05,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.05,64,0.37,0.1875,False,0.18,0.37
0.05,65,0.37,0.18461538461538463,False,0.18,0.37
0.05,66,0.37,0.18181818181818182,False,0.18,0.37
0.05,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.05,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.05,69,0.37,0.18840579710144928,False,0.18,0.37
0.05,70,0.37,0.18571428571428572,False,0.18,0.37
0.05,71,0.37,0.18309859154929578,False,0.18,0.37
0.05,72,0.3838888888888889,0.1875,False,0.18,0.37
0.05,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.05,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.05,75,0.37,0.18666666666666668,False,0.18,0.37
0.05,76,0.37,0.18421052631578946,False,0.18,0.37
0.05,77,0.37,0.18181818181818182,False,0.18,0.37
0.05,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.05,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.05,80,0.37,0.1875,False,0.18,0.37
0.05,81,0.37,0.18518518518518517,False,0.18,0.37
0.05,82,0.37,0.18292682926829268,False,0.18,0.37
0.05,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.05,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.05,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.05,86,0.37,0.18604651162790697,False,0.18,0.37
0.05,87,0.37,0.1839080459770115,False,0.18,0.37
0.05,88,0.38136363636363635,0.1875,False,0.18,0.37
0.05,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.05,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.05,91,0.37,0.18681318681318682,False,0.18,0.37
0.05,92,0.37,0.18478260869565216,False,0.18,0.37
0.05,93,0.37,0.1827956989247312,False,0.18,0.37
0.05,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.05,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.05,96,0.37,0.1875,False,0.18,0.37
0.05,97,0.37,0.18556701030927836,False,0.18,0.37
0.05,98,0.37,0.1836734693877551,False,0.18,0.37
0.05,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.05,100,0.38,0.185,False,0.18,0.37
0.05,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.05,102,0.37,0.18627450980392157,False,0.18,0.37
0.05,103,0.37,0.18446601941747573,False,0.18,0.37
0.05,104,0.37,0.18269230769230768,False,0.18,0.37
0.05,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.05,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.05,107,0.37,0.18691588785046728,False,0.18,0.37
0.05,108,0.37,0.18518518518518517,False,0.18,0.37
0.05,109,0.37,0.1834862385321101,False,0.18,0.37
0.05,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.05,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.05,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.05,113,0.37,0.18584070796460178,False,0.18,0.37
0.05,114,0.37,0.18421052631578946,False,0.18,0.37
0.05,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.05,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.05,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.05,118,0.37,0.1864406779661017,False,0.18,0.37
0.05,119,0.37,0.18487394957983194,False,0.18,0.37
0.05,120,0.37,0.18333333333333332,False,0.18,0.37
0.05,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.05,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.05,123,0.37,0.18699186991869918,False,0.18,0.37
0.05,124,0.37,0.18548387096774194,False,0.18,0.37
0.05,125,0.37,0.184,False,0.18,0.37
0.05,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.05,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.05,128,0.3778125,0.18359375,False,0.18,0.37
0.06,2,0.87,0.25,False,0.18,0.37
0.06,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.06,4,0.62,0.125,False,0.18,0.37
0.06,5,0.37,0.2,False,0.18,0.37
0.06,6,0.37,0.16666666666666666,False,0.18,0.37
0.06,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.06,8,0.495,0.1875,False,0.18,0.37
0.06,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.06,10,0.37,0.2,False,0.18,0.37
0.06,11,0.37,0.18181818181818182,False,0.18,0.37
0.06,12,0.37,0.16666666666666666,False,0.18,0.37
0.06,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.06,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.06,15,0.37,0.2,False,0.18,0.37
0.06,16,0.37,0.1875,False,0.18,0.37
0.06,17,0.37,0.17647058823529413,False,0.18,0.37
0.06,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.06,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.06,20,0.42,0.175,False,0.18,0.37
0.06,21,0.37,0.19047619047619047,False,0.18,0.37
0.06,22,0.37,0.18181818181818182,False,0.18,0.37
0.06,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.06,24,0.4116666666666667,0.1875,False,0.18,0.37
0.06,25,0.41,0.18,False,0.18,0.37
0.06,26,0.37,0.19230769230769232,False,0.18,0.37
0.06,27,0.37,0.18518518518518517,False,0.18,0.37
0.06,28,0.37,0.17857142857142858,False,0.18,0.37
0.06,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.06,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.06,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.06,32,0.37,0.1875,False,0.18,0.37
0.06,33,0.37,0.18181818181818182,False,0.18,0.37
0.06,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.06,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.06,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.06,37,0.37,0.1891891891891892,False,0.18,0.37
0.06,38,0.37,0.18421052631578946,False,0.18,0.37
0.06,39,0.37,0.1794871794871795,False,0.18,0.37
0.06,40,0.395,0.1875,False,0.18,0.37
0.06,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.06,42,0.37,0.19047619047619047,False,0.18,0.37
0.06,43,0.37,0.18604651162790697,False,0.18,0.37
0.06,44,0.37,0.18181818181818182,False,0.18,0.37
0.06,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.06,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.06,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.06,48,0.37,0.1875,False,0.18,0.37
0.06,49,0.37,0.1836734693877551,False,0.18,0.37
0.06,50,0.37,0.18,False,0.18,0.37
0.06,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.06,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.06,53,0.37,0.18867924528301888,False,0.18,0.37
0.06,54,0.37,0.18518518518518517,False,0.18,0.37
0.06,55,0.37,0.18181818181818182,False,0.18,0.37
0.06,56,0.38785714285714284,0.1875,False,0.18,0.37
0.06,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.06,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.06,59,0.37,0.1864406779661017,False,0.18,0.37
0.06,60,0.37,0.18333333333333332,False,0.18,0.37
0.06,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.06,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.06,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.06,64,0.37,0.1875,False,0.18,0.37
0.06,65,0.37,0.18461538461538463,False,0.18,0.37
0.06,66,0.37,0.18181818181818182,False,0.18,0.37
0.06,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.06,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.06,69,0.37,0.18840579710144928,False,0.18,0.37
0.06,70,0.37,0.18571428571428572,False,0.18,0.37
0.06,71,0.37,0.18309859154929578,False,0.18,0.37
0.06,72,0.3838888888888889,0.1875,False,0.18,0.37
0.06,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.06,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.06,75,0.37,0.18666666666666668,False,0.18,0.37
0.06,76,0.37,0.18421052631578946,False,0.18,0.37
0.06,77,0.37,0.18181818181818182,False,0.18,0.37
0.06,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.06,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.06,80,0.37,0.1875,False,0.18,0.37
0.06,81,0.37,0.18518518518518517,False,0.18,0.37
0.06,82,0.37,0.18292682926829268,False,0.18,0.37
0.06,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.06,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.06,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.06,86,0.37,0.18604651162790697,False,0.18,0.37
0.06,87,0.37,0.1839080459770115,False,0.18,0.37
0.06,88,0.38136363636363635,0.1875,False,0.18,0.37
0.06,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.06,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.06,91,0.37,0.18681318681318682,False,0.18,0.37
0.06,92,0.37,0.18478260869565216,False,0.18,0.37
0.06,93,0.37,0.1827956989247312,False,0.18,0.37
0.06,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.06,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.06,96,0.37,0.1875,False,0.18,0.37
0.06,97,0.37,0.18556701030927836,False,0.18,0.37
0.06,98,0.37,0.1836734693877551,False,0.18,0.37
0.06,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.06,100,0.38,0.185,False,0.18,0.37
0.06,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.06,102,0.37,0.18627450980392157,False,0.18,0.37
0.06,103,0.37,0.18446601941747573,False,0.18,0.37
0.06,104,0.37,0.18269230769230768,False,0.18,0.37
0.06,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.06,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.06,107,0.37,0.18691588785046728,False,0.18,0.37
0.06,108,0.37,0.18518518518518517,False,0.18,0.37
0.06,109,0.37,0.1834862385321101,False,0.18,0.37
0.06,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.06,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.06,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.06,113,0.37,0.18584070796460178,False,0.18,0.37
0.06,114,0.37,0.18421052631578946,False,0.18,0.37
0.06,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.06,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.06,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.06,118,0.37,0.1864406779661017,False,0.18,0.37
0.06,119,0.37,0.18487394957983194,False,0.18,0.37
0.06,120,0.37,0.18333333333333332,False,0.18,0.37
0.06,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.06,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.06,123,0.37,0.18699186991869918,False,0.18,0.37
0.06,124,0.37,0.18548387096774194,False,0.18,0.37
0.06,125,0.37,0.184,False,0.18,0.37
0.06,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.06,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.06,128,0.3778125,0.18359375,False,0.18,0.37
0.07,2,0.87,0.25,False,0.18,0.37
0.07,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.07,4,0.62,0.125,False,0.18,0.37
0.07,5,0.37,0.2,False,0.18,0.37
0.07,6,0.37,0.16666666666666666,False,0.18,0.37
0.07,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.07,8,0.495,0.1875,False,0.18,0.37
0.07,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.07,10,0.37,0.2,False,0.18,0.37
0.07,11,0.37,0.18181818181818182,False,0.18,0.37
0.07,12,0.37,0.16666666666666666,False,0.18,0.37
0.07,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.07,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.07,15,0.37,0.2,False,0.18,0.37
0.07,16,0.37,0.1875,False,0.18,0.37
0.07,17,0.37,0.17647058823529413,False,0.18,0.37
0.07,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.07,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.07,20,0.42,0.175,False,0.18,0.37
0.07,21,0.37,0.19047619047619047,False,0.18,0.37
0.07,22,0.37,0.18181818181818182,False,0.18,0.37
0.07,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.07,24,0.4116666666666667,0.1875,False,0.18,0.37
0.07,25,0.41,0.18,False,0.18,0.37
0.07,26,0.37,0.19230769230769232,False,0.18,0.37
0.07,27,0.37,0.18518518518518517,False,0.18,0.37
0.07,28,0.37,0.17857142857142858,False,0.18,0.37
0.07,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.07,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.07,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.07,32,0.37,0.1875,False,0.18,0.37
0.07,33,0.37,0.18181818181818182,False,0.18,0.37
0.07,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.07,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.07,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.07,37,0.37,0.1891891891891892,False,0.18,0.37
0.07,38,0.37,0.18421052631578946,False,0.18,0.37
0.07,39,0.37,0.1794871794871795,False,0.18,0.37
0.07,40,0.395,0.1875,False,0.18,0.37
0.07,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.07,42,0.37,0.19047619047619047,False,0.18,0.37
0.07,43,0.37,0.18604651162790697,False,0.18,0.37
0.07,44,0.37,0.18181818181818182,False,0.18,0.37
0.07,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.07,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.07,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.07,48,0.37,0.1875,False,0.18,0.37
0.07,49,0.37,0.1836734693877551,False,0.18,0.37
0.07,50,0.37,0.18,False,0.18,0.37
0.07,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.07,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.07,53,0.37,0.18867924528301888,False,0.18,0.37
0.07,54,0.37,0.18518518518518517,False,0.18,0.37
0.07,55,0.37,0.18181818181818182,False,0.18,0.37
0.07,56,0.38785714285714284,0.1875,False,0.18,0.37
0.07,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.07,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.07,59,0.37,0.1864406779661017,False,0.18,0.37
0.07,60,0.37,0.18333333333333332,False,0.18,0.37
0.07,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.07,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.07,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.07,64,0.37,0.1875,False,0.18,0.37
0.07,65,0.37,0.18461538461538463,False,0.18,0.37
0.07,66,0.37,0.18181818181818182,False,0.18,0.37
0.07,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.07,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.07,69,0.37,0.18840579710144928,False,0.18,0.37
0.07,70,0.37,0.18571428571428572,False,0.18,0.37
0.07,71,0.37,0.18309859154929578,False,0.18,0.37
0.07,72,0.3838888888888889,0.1875,False,0.18,0.37
0.07,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.07,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.07,75,0.37,0.18666666666666668,False,0.18,0.37
0.07,76,0.37,0.18421052631578946,False,0.18,0.37
0.07,77,0.37,0.18181818181818182,False,0.18,0.37
0.07,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.07,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.07,80,0.37,0.1875,False,0.18,0.37
0.07,81,0.37,0.18518518518518517,False,0.18,0.37
0.07,82,0.37,0.18292682926829268,False,0.18,0.37
0.07,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.07,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.07,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.07,86,0.37,0.18604651162790697,False,0.18,0.37
0.07,87,0.37,0.1839080459770115,False,0.18,0.37
0.07,88,0.38136363636363635,0.1875,False,0.18,0.37
0.07,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.07,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.07,91,0.37,0.18681318681318682,False,0.18,0.37
0.07,92,0.37,0.18478260869565216,False,0.18,0.37
0.07,93,0.37,0.1827956989247312,False,0.18,0.37
0.07,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.07,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.07,96,0.37,0.1875,False,0.18,0.37
0.07,97,0.37,0.18556701030927836,False,0.18,0.37
0.07,98,0.37,0.1836734693877551,False,0.18,0.37
0.07,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.07,100,0.38,0.185,False,0.18,0.37
0.07,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.07,102,0.37,0.18627450980392157,False,0.18,0.37
0.07,103,0.37,0.18446601941747573,False,0.18,0.37
0.07,104,0.37,0.18269230769230768,False,0.18,0.37
0.07,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.07,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.07,107,0.37,0.18691588785046728,False,0.18,0.37
0.07,108,0.37,0.18518518518518517,False,0.18,0.37
0.07,109,0.37,0.1834862385321101,False,0.18,0.37
0.07,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.07,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.07,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.07,113,0.37,0.18584070796460178,False,0.18,0.37
0.07,114,0.37,0.18421052631578946,False,0.18,0.37
0.07,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.07,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.07,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.07,118,0.37,0.1864406779661017,False,0.18,0.37
0.07,119,0.37,0.18487394957983194,False,0.18,0.37
0.07,120,0.37,0.18333333333333332,False,0.18,0.37
0.07,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.07,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.07,123,0.37,0.18699186991869918,False,0.18,0.37
0.07,124,0.37,0.18548387096774194,False,0.18,0.37
0.07,125,0.37,0.184,False,0.18,0.37
0.07,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.07,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.07,128,0.3778125,0.18359375,False,0.18,0.37
0.08,2,0.87,0.25,False,0.18,0.37
0.08,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.08,4,0.62,0.125,False,0.18,0.37
0.08,5,0.37,0.2,False,0.18,0.37
0.08,6,0.37,0.16666666666666666,False,0.18,0.37
0.08,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.08,8,0.495,0.1875,False,0.18,0.37
0.08,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.08,10,0.37,0.2,False,0.18,0.37
0.08,11,0.37,0.18181818181818182,False,0.18,0.37
0.08,12,0.37,0.16666666666666666,False,0.18,0.37
0.08,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.08,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.08,15,0.37,0.2,False,0.18,0.37
0.08,16,0.37,0.1875,False,0.18,0.37
0.08,17,0.37,0.17647058823529413,False,0.18,0.37
0.08,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.08,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.08,20,0.42,0.175,False,0.18,0.37
0.08,21,0.37,0.19047619047619047,False,0.18,0.37
0.08,22,0.37,0.18181818181818182,False,0.18,0.37
0.08,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.08,24,0.4116666666666667,0.1875,False,0.18,0.37
0.08,25,0.41,0.18,False,0.18,0.37
0.08,26,0.37,0.19230769230769232,False,0.18,0.37
0.08,27,0.37,0.18518518518518517,False,0.18,0.37
0.08,28,0.37,0.17857142857142858,False,0.18,0.37
0.08,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.08,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.08,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.08,32,0.37,0.1875,False,0.18,0.37
0.08,33,0.37,0.18181818181818182,False,0.18,0.37
0.08,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.08,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.08,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.08,37,0.37,0.1891891891891892,False,0.18,0.37
0.08,38,0.37,0.18421052631578946,False,0.18,0.37
0.08,39,0.37,0.1794871794871795,False,0.18,0.37
0.08,40,0.395,0.1875,False,0.18,0.37
0.08,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.08,42,0.37,0.19047619047619047,False,0.18,0.37
0.08,43,0.37,0.18604651162790697,False,0.18,0.37
0.08,44,0.37,0.18181818181818182,False,0.18,0.37
0.08,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.08,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.08,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.08,48,0.37,0.1875,False,0.18,0.37
0.08,49,0.37,0.1836734693877551,False,0.18,0.37
0.08,50,0.37,0.18,False,0.18,0.37
0.08,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.08,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.08,53,0.37,0.18867924528301888,False,0.18,0.37
0.08,54,0.37,0.18518518518518517,False,0.18,0.37
0.08,55,0.37,0.18181818181818182,False,0.18,0.37
0.08,56,0.38785714285714284,0.1875,False,0.18,0.37
0.08,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.08,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.08,59,0.37,0.1864406779661017,False,0.18,0.37
0.08,60,0.37,0.18333333333333332,False,0.18,0.37
0.08,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.08,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.08,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.08,64,0.37,0.1875,False,0.18,0.37
0.08,65,0.37,0.18461538461538463,False,0.18,0.37
0.08,66,0.37,0.18181818181818182,False,0.18,0.37
0.08,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.08,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.08,69,0.37,0.18840579710144928,False,0.18,0.37
0.08,70,0.37,0.18571428571428572,False,0.18,0.37
0.08,71,0.37,0.18309859154929578,False,0.18,0.37
0.08,72,0.3838888888888889,0.1875,False,0.18,0.37
0.08,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.08,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.08,75,0.37,0.18666666666666668,False,0.18,0.37
0.08,76,0.37,0.18421052631578946,False,0.18,0.37
0.08,77,0.37,0.18181818181818182,False,0.18,0.37
0.08,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.08,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.08,80,0.37,0.1875,False,0.18,0.37
0.08,81,0.37,0.18518518518518517,False,0.18,0.37
0.08,82,0.37,0.18292682926829268,False,0.18,0.37
0.08,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.08,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.08,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.08,86,0.37,0.18604651162790697,False,0.18,0.37
0.08,87,0.37,0.1839080459770115,False,0.18,0.37
0.08,88,0.38136363636363635,0.1875,False,0.18,0.37
0.08,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.08,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.08,91,0.37,0.18681318681318682,False,0.18,0.37
0.08,92,0.37,0.18478260869565216,False,0.18,0.37
0.08,93,0.37,0.1827956989247312,False,0.18,0.37
0.08,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.08,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.08,96,0.37,0.1875,False,0.18,0.37
0.08,97,0.37,0.18556701030927836,False,0.18,0.37
0.08,98,0.37,0.1836734693877551,False,0.18,0.37
0.08,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.08,100,0.38,0.185,False,0.18,0.37
0.08,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.08,102,0.37,0.18627450980392157,False,0.18,0.37
0.08,103,0.37,0.18446601941747573,False,0.18,0.37
0.08,104,0.37,0.18269230769230768,False,0.18,0.37
0.08,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.08,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.08,107,0.37,0.18691588785046728,False,0.18,0.37
0.08,108,0.37,0.18518518518518517,False,0.18,0.37
0.08,109,0.37,0.1834862385321101,False,0.18,0.37
0.08,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.08,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.08,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.08,113,0.37,0.18584070796460178,False,0.18,0.37
0.08,114,0.37,0.18421052631578946,False,0.18,0.37
0.08,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.08,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.08,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.08,118,0.37,0.1864406779661017,False,0.18,0.37
0.08,119,0.37,0.18487394957983194,False,0.18,0.37
0.08,120,0.37,0.18333333333333332,False,0.18,0.37
0.08,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.08,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.08,123,0.37,0.18699186991869918,False,0.18,0.37
0.08,124,0.37,0.18548387096774194,False,0.18,0.37
0.08,125,0.37,0.184,False,0.18,0.37
0.08,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.08,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.08,128,0.3778125,0.18359375,False,0.18,0.37
0.09000000000000001,2,0.87,0.25,False,0.18,0.37
0.09000000000000001,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.09000000000000001,4,0.62,0.125,False,0.18,0.37
0.09000000000000001,5,0.37,0.2,False,0.18,0.37
0.09000000000000001,6,0.37,0.16666666666666666,False,0.18,0.37
0.09000000000000001,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.09000000000000001,8,0.495,0.1875,False,0.18,0.37
0.09000000000000001,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.09000000000000001,10,0.37,0.2,False,0.18,0.37
0.09000000000000001,11,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,12,0.37,0.16666666666666666,False,0.18,0.37
0.09000000000000001,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.09000000000000001,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.09000000000000001,15,0.37,0.2,False,0.18,0.37
0.09000000000000001,16,0.37,0.1875,False,0.18,0.37
0.09000000000000001,17,0.37,0.17647058823529413,False,0.18,0.37
0.09000000000000001,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.09000000000000001,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.09000000000000001,20,0.42,0.175,False,0.18,0.37
0.09000000000000001,21,0.37,0.19047619047619047,False,0.18,0.37
0.09000000000000001,22,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.09000000000000001,24,0.4116666666666667,0.1875,False,0.18,0.37
0.09000000000000001,25,0.41,0.18,False,0.18,0.37
0.09000000000000001,26,0.37,0.19230769230769232,False,0.18,0.37
0.09000000000000001,27,0.37,0.18518518518518517,False,0.18,0.37
0.09000000000000001,28,0.37,0.17857142857142858,False,0.18,0.37
0.09000000000000001,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.09000000000000001,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.09000000000000001,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.09000000000000001,32,0.37,0.1875,False,0.18,0.37
0.09000000000000001,33,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.09000000000000001,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.09000000000000001,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.09000000000000001,37,0.37,0.1891891891891892,False,0.18,0.37
0.09000000000000001,38,0.37,0.18421052631578946,False,0.18,0.37
0.09000000000000001,39,0.37,0.1794871794871795,False,0.18,0.37
0.09000000000000001,40,0.395,0.1875,False,0.18,0.37
0.09000000000000001,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.09000000000000001,42,0.37,0.19047619047619047,False,0.18,0.37
0.09000000000000001,43,0.37,0.18604651162790697,False,0.18,0.37
0.09000000000000001,44,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.09000000000000001,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.09000000000000001,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.09000000000000001,48,0.37,0.1875,False,0.18,0.37
0.09000000000000001,49,0.37,0.1836734693877551,False,0.18,0.37
0.09000000000000001,50,0.37,0.18,False,0.18,0.37
0.09000000000000001,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.09000000000000001,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.09000000000000001,53,0.37,0.18867924528301888,False,0.18,0.37
0.09000000000000001,54,0.37,0.18518518518518517,False,0.18,0.37
0.09000000000000001,55,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,56,0.38785714285714284,0.1875,False,0.18,0.37
0.09000000000000001,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.09000000000000001,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.09000000000000001,59,0.37,0.1864406779661017,False,0.18,0.37
0.09000000000000001,60,0.37,0.18333333333333332,False,0.18,0.37
0.09000000000000001,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.09000000000000001,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.09000000000000001,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.09000000000000001,64,0.37,0.1875,False,0.18,0.37
0.09000000000000001,65,0.37,0.18461538461538463,False,0.18,0.37
0.09000000000000001,66,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.09000000000000001,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.09000000000000001,69,0.37,0.18840579710144928,False,0.18,0.37
0.09000000000000001,70,0.37,0.18571428571428572,False,0.18,0.37
0.09000000000000001,71,0.37,0.18309859154929578,False,0.18,0.37
0.09000000000000001,72,0.3838888888888889,0.1875,False,0.18,0.37
0.09000000000000001,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.09000000000000001,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.09000000000000001,75,0.37,0.18666666666666668,False,0.18,0.37
0.09000000000000001,76,0.37,0.18421052631578946,False,0.18,0.37
0.09000000000000001,77,0.37,0.18181818181818182,False,0.18,0.37
0.09000000000000001,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.09000000000000001,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.09000000000000001,80,0.37,0.1875,False,0.18,0.37
0.09000000000000001,81,0.37,0.18518518518518517,False,0.18,0.37
0.09000000000000001,82,0.37,0.18292682926829268,False,0.18,0.37
0.09000000000000001,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.09000000000000001,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.09000000000000001,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.09000000000000001,86,0.37,0.18604651162790697,False,0.18,0.37
0.09000000000000001,87,0.37,0.1839080459770115,False,0.18,0.37
0.09000000000000001,88,0.38136363636363635,0.1875,False,0.18,0.37
0.09000000000000001,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.09000000000000001,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.09000000000000001,91,0.37,0.18681318681318682,False,0.18,0.37
0.09000000000000001,92,0.37,0.18478260869565216,False,0.18,0.37
0.09000000000000001,93,0.37,0.1827956989247312,False,0.18,0.37
0.09000000000000001,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.09000000000000001,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.09000000000000001,96,0.37,0.1875,False,0.18,0.37
0.09000000000000001,97,0.37,0.18556701030927836,False,0.18,0.37
0.09000000000000001,98,0.37,0.1836734693877551,False,0.18,0.37
0.09000000000000001,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.09000000000000001,100,0.38,0.185,False,0.18,0.37
0.09000000000000001,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.09000000000000001,102,0.37,0.18627450980392157,False,0.18,0.37
0.09000000000000001,103,0.37,0.18446601941747573,False,0.18,0.37
0.09000000000000001,104,0.37,0.18269230769230768,False,0.18,0.37
0.09000000000000001,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.09000000000000001,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.09000000000000001,107,0.37,0.18691588785046728,False,0.18,0.37
0.09000000000000001,108,0.37,0.18518518518518517,False,0.18,0.37
0.09000000000000001,109,0.37,0.1834862385321101,False,0.18,0.37
0.09000000000000001,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.09000000000000001,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.09000000000000001,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.09000000000000001,113,0.37,0.18584070796460178,False,0.18,0.37
0.09000000000000001,114,0.37,0.18421052631578946,False,0.18,0.37
0.09000000000000001,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.09000000000000001,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.09000000000000001,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.09000000000000001,118,0.37,0.1864406779661017,False,0.18,0.37
0.09000000000000001,119,0.37,0.18487394957983194,False,0.18,0.37
0.09000000000000001,120,0.37,0.18333333333333332,False,0.18,0.37
0.09000000000000001,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.09000000000000001,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.09000000000000001,123,0.37,0.18699186991869918,False,0.18,0.37
0.09000000000000001,124,0.37,0.18548387096774194,False,0.18,0.37
0.09000000000000001,125,0.37,0.184,False,0.18,0.37
0.09000000000000001,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.09000000000000001,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.09000000000000001,128,0.3778125,0.18359375,False,0.18,0.37
0.1,2,0.87,0.25,False,0.18,0.37
0.1,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.1,4,0.62,0.125,False,0.18,0.37
0.1,5,0.37,0.2,False,0.18,0.37
0.1,6,0.37,0.16666666666666666,False,0.18,0.37
0.1,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.1,8,0.495,0.1875,False,0.18,0.37
0.1,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.1,10,0.37,0.2,False,0.18,0.37
0.1,11,0.37,0.18181818181818182,False,0.18,0.37
0.1,12,0.37,0.16666666666666666,False,0.18,0.37
0.1,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.1,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.1,15,0.37,0.2,False,0.18,0.37
0.1,16,0.37,0.1875,False,0.18,0.37
0.1,17,0.37,0.17647058823529413,False,0.18,0.37
0.1,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.1,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.1,20,0.42,0.175,False,0.18,0.37
0.1,21,0.37,0.19047619047619047,False,0.18,0.37
0.1,22,0.37,0.18181818181818182,False,0.18,0.37
0.1,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.1,24,0.4116666666666667,0.1875,False,0.18,0.37
0.1,25,0.41,0.18,False,0.18,0.37
0.1,26,0.37,0.19230769230769232,False,0.18,0.37
0.1,27,0.37,0.18518518518518517,False,0.18,0.37
0.1,28,0.37,0.17857142857142858,False,0.18,0.37
0.1,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.1,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.1,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.1,32,0.37,0.1875,False,0.18,0.37
0.1,33,0.37,0.18181818181818182,False,0.18,0.37
0.1,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.1,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.1,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.1,37,0.37,0.1891891891891892,False,0.18,0.37
0.1,38,0.37,0.18421052631578946,False,0.18,0.37
0.1,39,0.37,0.1794871794871795,False,0.18,0.37
0.1,40,0.395,0.1875,False,0.18,0.37
0.1,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.1,42,0.37,0.19047619047619047,False,0.18,0.37
0.1,43,0.37,0.18604651162790697,False,0.18,0.37
0.1,44,0.37,0.18181818181818182,False,0.18,0.37
0.1,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.1,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.1,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.1,48,0.37,0.1875,False,0.18,0.37
0.1,49,0.37,0.1836734693877551,False,0.18,0.37
0.1,50,0.37,0.18,False,0.18,0.37
0.1,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.1,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.1,53,0.37,0.18867924528301888,False,0.18,0.37
0.1,54,0.37,0.18518518518518517,False,0.18,0.37
0.1,55,0.37,0.18181818181818182,False,0.18,0.37
0.1,56,0.38785714285714284,0.1875,False,0.18,0.37
0.1,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.1,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.1,59,0.37,0.1864406779661017,False,0.18,0.37
0.1,60,0.37,0.18333333333333332,False,0.18,0.37
0.1,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.1,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.1,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.1,64,0.37,0.1875,False,0.18,0.37
0.1,65,0.37,0.18461538461538463,False,0.18,0.37
0.1,66,0.37,0.18181818181818182,False,0.18,0.37
0.1,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.1,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.1,69,0.37,0.18840579710144928,False,0.18,0.37
0.1,70,0.37,0.18571428571428572,False,0.18,0.37
0.1,71,0.37,0.18309859154929578,False,0.18,0.37
0.1,72,0.3838888888888889,0.1875,False,0.18,0.37
0.1,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.1,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.1,75,0.37,0.18666666666666668,False,0.18,0.37
0.1,76,0.37,0.18421052631578946,False,0.18,0.37
0.1,77,0.37,0.18181818181818182,False,0.18,0.37
0.1,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.1,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.1,80,0.37,0.1875,False,0.18,0.37
0.1,81,0.37,0.18518518518518517,False,0.18,0.37
0.1,82,0.37,0.18292682926829268,False,0.18,0.37
0.1,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.1,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.1,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.1,86,0.37,0.18604651162790697,False,0.18,0.37
0.1,87,0.37,0.1839080459770115,False,0.18,0.37
0.1,88,0.38136363636363635,0.1875,False,0.18,0.37
0.1,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.1,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.1,91,0.37,0.18681318681318682,False,0.18,0.37
0.1,92,0.37,0.18478260869565216,False,0.18,0.37
0.1,93,0.37,0.1827956989247312,False,0.18,0.37
0.1,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.1,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.1,96,0.37,0.1875,False,0.18,0.37
0.1,97,0.37,0.18556701030927836,False,0.18,0.37
0.1,98,0.37,0.1836734693877551,False,0.18,0.37
0.1,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.1,100,0.38,0.185,False,0.18,0.37
0.1,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.1,102,0.37,0.18627450980392157,False,0.18,0.37
0.1,103,0.37,0.18446601941747573,False,0.18,0.37
0.1,104,0.37,0.18269230769230768,False,0.18,0.37
0.1,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.1,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.1,107,0.37,0.18691588785046728,False,0.18,0.37
0.1,108,0.37,0.18518518518518517,False,0.18,0.37
0.1,109,0.37,0.1834862385321101,False,0.18,0.37
0.1,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.1,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.1,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.1,113,0.37,0.18584070796460178,False,0.18,0.37
0.1,114,0.37,0.18421052631578946,False,0.18,0.37
0.1,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.1,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.1,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.1,118,0.37,0.1864406779661017,False,0.18,0.37
0.1,119,0.37,0.18487394957983194,False,0.18,0.37
0.1,120,0.37,0.18333333333333332,False,0.18,0.37
0.1,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.1,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.1,123,0.37,0.18699186991869918,False,0.18,0.37
0.1,124,0.37,0.18548387096774194,False,0.18,0.37
0.1,125,0.37,0.184,False,0.18,0.37
0.1,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.1,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.1,128,0.3778125,0.18359375,False,0.18,0.37
0.11,2,0.87,0.25,False,0.18,0.37
0.11,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.11,4,0.62,0.125,False,0.18,0.37
0.11,5,0.37,0.2,False,0.18,0.37
0.11,6,0.37,0.16666666666666666,False,0.18,0.37
0.11,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.11,8,0.495,0.1875,False,0.18,0.37
0.11,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.11,10,0.37,0.2,False,0.18,0.37
0.11,11,0.37,0.18181818181818182,False,0.18,0.37
0.11,12,0.37,0.16666666666666666,False,0.18,0.37
0.11,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.11,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.11,15,0.37,0.2,False,0.18,0.37
0.11,16,0.37,0.1875,False,0.18,0.37
0.11,17,0.37,0.17647058823529413,False,0.18,0.37
0.11,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.11,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.11,20,0.42,0.175,False,0.18,0.37
0.11,21,0.37,0.19047619047619047,False,0.18,0.37
0.11,22,0.37,0.18181818181818182,False,0.18,0.37
0.11,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.11,24,0.4116666666666667,0.1875,False,0.18,0.37
0.11,25,0.41,0.18,False,0.18,0.37
0.11,26,0.37,0.19230769230769232,False,0.18,0.37
0.11,27,0.37,0.18518518518518517,False,0.18,0.37
0.11,28,0.37,0.17857142857142858,False,0.18,0.37
0.11,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.11,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.11,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.11,32,0.37,0.1875,False,0.18,0.37
0.11,33,0.37,0.18181818181818182,False,0.18,0.37
0.11,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.11,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.11,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.11,37,0.37,0.1891891891891892,False,0.18,0.37
0.11,38,0.37,0.18421052631578946,False,0.18,0.37
0.11,39,0.37,0.1794871794871795,False,0.18,0.37
0.11,40,0.395,0.1875,False,0.18,0.37
0.11,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.11,42,0.37,0.19047619047619047,False,0.18,0.37
0.11,43,0.37,0.18604651162790697,False,0.18,0.37
0.11,44,0.37,0.18181818181818182,False,0.18,0.37
0.11,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.11,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.11,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.11,48,0.37,0.1875,False,0.18,0.37
0.11,49,0.37,0.1836734693877551,False,0.18,0.37
0.11,50,0.37,0.18,False,0.18,0.37
0.11,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.11,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.11,53,0.37,0.18867924528301888,False,0.18,0.37
0.11,54,0.37,0.18518518518518517,False,0.18,0.37
0.11,55,0.37,0.18181818181818182,False,0.18,0.37
0.11,56,0.38785714285714284,0.1875,False,0.18,0.37
0.11,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.11,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.11,59,0.37,0.1864406779661017,False,0.18,0.37
0.11,60,0.37,0.18333333333333332,False,0.18,0.37
0.11,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.11,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.11,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.11,64,0.37,0.1875,False,0.18,0.37
0.11,65,0.37,0.18461538461538463,False,0.18,0.37
0.11,66,0.37,0.18181818181818182,False,0.18,0.37
0.11,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.11,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.11,69,0.37,0.18840579710144928,False,0.18,0.37
0.11,70,0.37,0.18571428571428572,False,0.18,0.37
0.11,71,0.37,0.18309859154929578,False,0.18,0.37
0.11,72,0.3838888888888889,0.1875,False,0.18,0.37
0.11,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.11,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.11,75,0.37,0.18666666666666668,False,0.18,0.37
0.11,76,0.37,0.18421052631578946,False,0.18,0.37
0.11,77,0.37,0.18181818181818182,False,0.18,0.37
0.11,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.11,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.11,80,0.37,0.1875,False,0.18,0.37
0.11,81,0.37,0.18518518518518517,False,0.18,0.37
0.11,82,0.37,0.18292682926829268,False,0.18,0.37
0.11,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.11,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.11,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.11,86,0.37,0.18604651162790697,False,0.18,0.37
0.11,87,0.37,0.1839080459770115,False,0.18,0.37
0.11,88,0.38136363636363635,0.1875,False,0.18,0.37
0.11,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.11,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.11,91,0.37,0.18681318681318682,False,0.18,0.37
0.11,92,0.37,0.18478260869565216,False,0.18,0.37
0.11,93,0.37,0.1827956989247312,False,0.18,0.37
0.11,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.11,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.11,96,0.37,0.1875,False,0.18,0.37
0.11,97,0.37,0.18556701030927836,False,0.18,0.37
0.11,98,0.37,0.1836734693877551,False,0.18,0.37
0.11,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.11,100,0.38,0.185,False,0.18,0.37
0.11,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.11,102,0.37,0.18627450980392157,False,0.18,0.37
0.11,103,0.37,0.18446601941747573,False,0.18,0.37
0.11,104,0.37,0.18269230769230768,False,0.18,0.37
0.11,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.11,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.11,107,0.37,0.18691588785046728,False,0.18,0.37
0.11,108,0.37,0.18518518518518517,False,0.18,0.37
0.11,109,0.37,0.1834862385321101,False,0.18,0.37
0.11,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.11,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.11,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.11,113,0.37,0.18584070796460178,False,0.18,0.37
0.11,114,0.37,0.18421052631578946,False,0.18,0.37
0.11,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.11,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.11,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.11,118,0.37,0.1864406779661017,False,0.18,0.37
0.11,119,0.37,0.18487394957983194,False,0.18,0.37
0.11,120,0.37,0.18333333333333332,False,0.18,0.37
0.11,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.11,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.11,123,0.37,0.18699186991869918,False,0.18,0.37
0.11,124,0.37,0.18548387096774194,False,0.18,0.37
0.11,125,0.37,0.184,False,0.18,0.37
0.11,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.11,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.11,128,0.3778125,0.18359375,False,0.18,0.37
0.12000000000000001,2,0.87,0.25,False,0.18,0.37
0.12000000000000001,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.12000000000000001,4,0.62,0.125,False,0.18,0.37
0.12000000000000001,5,0.37,0.2,False,0.18,0.37
0.12000000000000001,6,0.37,0.16666666666666666,False,0.18,0.37
0.12000000000000001,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.12000000000000001,8,0.495,0.1875,False,0.18,0.37
0.12000000000000001,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.12000000000000001,10,0.37,0.2,False,0.18,0.37
0.12000000000000001,11,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,12,0.37,0.16666666666666666,False,0.18,0.37
0.12000000000000001,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.12000000000000001,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.12000000000000001,15,0.37,0.2,False,0.18,0.37
0.12000000000000001,16,0.37,0.1875,False,0.18,0.37
0.12000000000000001,17,0.37,0.17647058823529413,False,0.18,0.37
0.12000000000000001,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.12000000000000001,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.12000000000000001,20,0.42,0.175,False,0.18,0.37
0.12000000000000001,21,0.37,0.19047619047619047,False,0.18,0.37
0.12000000000000001,22,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.12000000000000001,24,0.4116666666666667,0.1875,False,0.18,0.37
0.12000000000000001,25,0.41,0.18,False,0.18,0.37
0.12000000000000001,26,0.37,0.19230769230769232,False,0.18,0.37
0.12000000000000001,27,0.37,0.18518518518518517,False,0.18,0.37
0.12000000000000001,28,0.37,0.17857142857142858,False,0.18,0.37
0.12000000000000001,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.12000000000000001,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.12000000000000001,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.12000000000000001,32,0.37,0.1875,False,0.18,0.37
0.12000000000000001,33,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.12000000000000001,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.12000000000000001,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.12000000000000001,37,0.37,0.1891891891891892,False,0.18,0.37
0.12000000000000001,38,0.37,0.18421052631578946,False,0.18,0.37
0.12000000000000001,39,0.37,0.1794871794871795,False,0.18,0.37
0.12000000000000001,40,0.395,0.1875,False,0.18,0.37
0.12000000000000001,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.12000000000000001,42,0.37,0.19047619047619047,False,0.18,0.37
0.12000000000000001,43,0.37,0.18604651162790697,False,0.18,0.37
0.12000000000000001,44,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.12000000000000001,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.12000000000000001,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.12000000000000001,48,0.37,0.1875,False,0.18,0.37
0.12000000000000001,49,0.37,0.1836734693877551,False,0.18,0.37
0.12000000000000001,50,0.37,0.18,False,0.18,0.37
0.12000000000000001,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.12000000000000001,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.12000000000000001,53,0.37,0.18867924528301888,False,0.18,0.37
0.12000000000000001,54,0.37,0.18518518518518517,False,0.18,0.37
0.12000000000000001,55,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,56,0.38785714285714284,0.1875,False,0.18,0.37
0.12000000000000001,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.12000000000000001,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.12000000000000001,59,0.37,0.1864406779661017,False,0.18,0.37
0.12000000000000001,60,0.37,0.18333333333333332,False,0.18,0.37
0.12000000000000001,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.12000000000000001,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.12000000000000001,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.12000000000000001,64,0.37,0.1875,False,0.18,0.37
0.12000000000000001,65,0.37,0.18461538461538463,False,0.18,0.37
0.12000000000000001,66,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.12000000000000001,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.12000000000000001,69,0.37,0.18840579710144928,False,0.18,0.37
0.12000000000000001,70,0.37,0.18571428571428572,False,0.18,0.37
0.12000000000000001,71,0.37,0.18309859154929578,False,0.18,0.37
0.12000000000000001,72,0.3838888888888889,0.1875,False,0.18,0.37
0.12000000000000001,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.12000000000000001,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.12000000000000001,75,0.37,0.18666666666666668,False,0.18,0.37
0.12000000000000001,76,0.37,0.18421052631578946,False,0.18,0.37
0.12000000000000001,77,0.37,0.18181818181818182,False,0.18,0.37
0.12000000000000001,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.12000000000000001,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.12000000000000001,80,0.37,0.1875,False,0.18,0.37
0.12000000000000001,81,0.37,0.18518518518518517,False,0.18,0.37
0.12000000000000001,82,0.37,0.18292682926829268,False,0.18,0.37
0.12000000000000001,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.12000000000000001,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.12000000000000001,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.12000000000000001,86,0.37,0.18604651162790697,False,0.18,0.37
0.12000000000000001,87,0.37,0.1839080459770115,False,0.18,0.37
0.12000000000000001,88,0.38136363636363635,0.1875,False,0.18,0.37
0.12000000000000001,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.12000000000000001,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.12000000000000001,91,0.37,0.18681318681318682,False,0.18,0.37
0.12000000000000001,92,0.37,0.18478260869565216,False,0.18,0.37
0.12000000000000001,93,0.37,0.1827956989247312,False,0.18,0.37
0.12000000000000001,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.12000000000000001,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.12000000000000001,96,0.37,0.1875,False,0.18,0.37
0.12000000000000001,97,0.37,0.18556701030927836,False,0.18,0.37
0.12000000000000001,98,0.37,0.1836734693877551,False,0.18,0.37
0.12000000000000001,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.12000000000000001,100,0.38,0.185,False,0.18,0.37
0.12000000000000001,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.12000000000000001,102,0.37,0.18627450980392157,False,0.18,0.37
0.12000000000000001,103,0.37,0.18446601941747573,False,0.18,0.37
0.12000000000000001,104,0.37,0.18269230769230768,False,0.18,0.37
0.12000000000000001,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.12000000000000001,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.12000000000000001,107,0.37,0.18691588785046728,False,0.18,0.37
0.12000000000000001,108,0.37,0.18518518518518517,False,0.18,0.37
0.12000000000000001,109,0.37,0.1834862385321101,False,0.18,0.37
0.12000000000000001,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.12000000000000001,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.12000000000000001,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.12000000000000001,113,0.37,0.18584070796460178,False,0.18,0.37
0.12000000000000001,114,0.37,0.18421052631578946,False,0.18,0.37
0.12000000000000001,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.12000000000000001,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.12000000000000001,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.12000000000000001,118,0.37,0.1864406779661017,False,0.18,0.37
0.12000000000000001,119,0.37,0.18487394957983194,False,0.18,0.37
0.12000000000000001,120,0.37,0.18333333333333332,False,0.18,0.37
0.12000000000000001,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.12000000000000001,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.12000000000000001,123,0.37,0.18699186991869918,False,0.18,0.37
0.12000000000000001,124,0.37,0.18548387096774194,False,0.18,0.37
0.12000000000000001,125,0.37,0.184,False,0.18,0.37
0.12000000000000001,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.12000000000000001,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.12000000000000001,128,0.3778125,0.18359375,False,0.18,0.37
0.13,2,0.87,0.25,False,0.18,0.37
0.13,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.13,4,0.62,0.125,False,0.18,0.37
0.13,5,0.37,0.2,False,0.18,0.37
0.13,6,0.37,0.16666666666666666,False,0.18,0.37
0.13,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.13,8,0.495,0.1875,False,0.18,0.37
0.13,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.13,10,0.37,0.2,False,0.18,0.37
0.13,11,0.37,0.18181818181818182,False,0.18,0.37
0.13,12,0.37,0.16666666666666666,False,0.18,0.37
0.13,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.13,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.13,15,0.37,0.2,False,0.18,0.37
0.13,16,0.37,0.1875,False,0.18,0.37
0.13,17,0.37,0.17647058823529413,False,0.18,0.37
0.13,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.13,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.13,20,0.42,0.175,False,0.18,0.37
0.13,21,0.37,0.19047619047619047,False,0.18,0.37
0.13,22,0.37,0.18181818181818182,False,0.18,0.37
0.13,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.13,24,0.4116666666666667,0.1875,False,0.18,0.37
0.13,25,0.41,0.18,False,0.18,0.37
0.13,26,0.37,0.19230769230769232,False,0.18,0.37
0.13,27,0.37,0.18518518518518517,False,0.18,0.37
0.13,28,0.37,0.17857142857142858,False,0.18,0.37
0.13,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.13,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.13,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.13,32,0.37,0.1875,False,0.18,0.37
0.13,33,0.37,0.18181818181818182,False,0.18,0.37
0.13,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.13,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.13,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.13,37,0.37,0.1891891891891892,False,0.18,0.37
0.13,38,0.37,0.18421052631578946,False,0.18,0.37
0.13,39,0.37,0.1794871794871795,False,0.18,0.37
0.13,40,0.395,0.1875,False,0.18,0.37
0.13,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.13,42,0.37,0.19047619047619047,False,0.18,0.37
0.13,43,0.37,0.18604651162790697,False,0.18,0.37
0.13,44,0.37,0.18181818181818182,False,0.18,0.37
0.13,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.13,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.13,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.13,48,0.37,0.1875,False,0.18,0.37
0.13,49,0.37,0.1836734693877551,False,0.18,0.37
0.13,50,0.37,0.18,False,0.18,0.37
0.13,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.13,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.13,53,0.37,0.18867924528301888,False,0.18,0.37
0.13,54,0.37,0.18518518518518517,False,0.18,0.37
0.13,55,0.37,0.18181818181818182,False,0.18,0.37
0.13,56,0.38785714285714284,0.1875,False,0.18,0.37
0.13,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.13,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.13,59,0.37,0.1864406779661017,False,0.18,0.37
0.13,60,0.37,0.18333333333333332,False,0.18,0.37
0.13,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.13,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.13,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.13,64,0.37,0.1875,False,0.18,0.37
0.13,65,0.37,0.18461538461538463,False,0.18,0.37
0.13,66,0.37,0.18181818181818182,False,0.18,0.37
0.13,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.13,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.13,69,0.37,0.18840579710144928,False,0.18,0.37
0.13,70,0.37,0.18571428571428572,False,0.18,0.37
0.13,71,0.37,0.18309859154929578,False,0.18,0.37
0.13,72,0.3838888888888889,0.1875,False,0.18,0.37
0.13,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.13,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.13,75,0.37,0.18666666666666668,False,0.18,0.37
0.13,76,0.37,0.18421052631578946,False,0.18,0.37
0.13,77,0.37,0.18181818181818182,False,0.18,0.37
0.13,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.13,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.13,80,0.37,0.1875,False,0.18,0.37
0.13,81,0.37,0.18518518518518517,False,0.18,0.37
0.13,82,0.37,0.18292682926829268,False,0.18,0.37
0.13,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.13,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.13,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.13,86,0.37,0.18604651162790697,False,0.18,0.37
0.13,87,0.37,0.1839080459770115,False,0.18,0.37
0.13,88,0.38136363636363635,0.1875,False,0.18,0.37
0.13,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.13,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.13,91,0.37,0.18681318681318682,False,0.18,0.37
0.13,92,0.37,0.18478260869565216,False,0.18,0.37
0.13,93,0.37,0.1827956989247312,False,0.18,0.37
0.13,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.13,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.13,96,0.37,0.1875,False,0.18,0.37
0.13,97,0.37,0.18556701030927836,False,0.18,0.37
0.13,98,0.37,0.1836734693877551,False,0.18,0.37
0.13,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.13,100,0.38,0.185,False,0.18,0.37
0.13,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.13,102,0.37,0.18627450980392157,False,0.18,0.37
0.13,103,0.37,0.18446601941747573,False,0.18,0.37
0.13,104,0.37,0.18269230769230768,False,0.18,0.37
0.13,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.13,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.13,107,0.37,0.18691588785046728,False,0.18,0.37
0.13,108,0.37,0.18518518518518517,False,0.18,0.37
0.13,109,0.37,0.1834862385321101,False,0.18,0.37
0.13,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.13,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.13,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.13,113,0.37,0.18584070796460178,False,0.18,0.37
0.13,114,0.37,0.18421052631578946,False,0.18,0.37
0.13,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.13,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.13,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.13,118,0.37,0.1864406779661017,False,0.18,0.37
0.13,119,0.37,0.18487394957983194,False,0.18,0.37
0.13,120,0.37,0.18333333333333332,False,0.18,0.37
0.13,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.13,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.13,123,0.37,0.18699186991869918,False,0.18,0.37
0.13,124,0.37,0.18548387096774194,False,0.18,0.37
0.13,125,0.37,0.184,False,0.18,0.37
0.13,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.13,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.13,128,0.3778125,0.18359375,False,0.18,0.37
0.13999999999999999,2,0.87,0.25,False,0.18,0.37
0.13999999999999999,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.13999999999999999,4,0.62,0.125,False,0.18,0.37
0.13999999999999999,5,0.37,0.2,False,0.18,0.37
0.13999999999999999,6,0.37,0.16666666666666666,False,0.18,0.37
0.13999999999999999,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.13999999999999999,8,0.495,0.1875,False,0.18,0.37
0.13999999999999999,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.13999999999999999,10,0.37,0.2,False,0.18,0.37
0.13999999999999999,11,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,12,0.37,0.16666666666666666,False,0.18,0.37
0.13999999999999999,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.13999999999999999,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.13999999999999999,15,0.37,0.2,False,0.18,0.37
0.13999999999999999,16,0.37,0.1875,False,0.18,0.37
0.13999999999999999,17,0.37,0.17647058823529413,False,0.18,0.37
0.13999999999999999,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.13999999999999999,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.13999999999999999,20,0.42,0.175,False,0.18,0.37
0.13999999999999999,21,0.37,0.19047619047619047,False,0.18,0.37
0.13999999999999999,22,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.13999999999999999,24,0.4116666666666667,0.1875,False,0.18,0.37
0.13999999999999999,25,0.41,0.18,False,0.18,0.37
0.13999999999999999,26,0.37,0.19230769230769232,False,0.18,0.37
0.13999999999999999,27,0.37,0.18518518518518517,False,0.18,0.37
0.13999999999999999,28,0.37,0.17857142857142858,False,0.18,0.37
0.13999999999999999,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.13999999999999999,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.13999999999999999,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.13999999999999999,32,0.37,0.1875,False,0.18,0.37
0.13999999999999999,33,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.13999999999999999,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.13999999999999999,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.13999999999999999,37,0.37,0.1891891891891892,False,0.18,0.37
0.13999999999999999,38,0.37,0.18421052631578946,False,0.18,0.37
0.13999999999999999,39,0.37,0.1794871794871795,False,0.18,0.37
0.13999999999999999,40,0.395,0.1875,False,0.18,0.37
0.13999999999999999,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.13999999999999999,42,0.37,0.19047619047619047,False,0.18,0.37
0.13999999999999999,43,0.37,0.18604651162790697,False,0.18,0.37
0.13999999999999999,44,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.13999999999999999,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.13999999999999999,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.13999999999999999,48,0.37,0.1875,False,0.18,0.37
0.13999999999999999,49,0.37,0.1836734693877551,False,0.18,0.37
0.13999999999999999,50,0.37,0.18,False,0.18,0.37
0.13999999999999999,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.13999999999999999,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.13999999999999999,53,0.37,0.18867924528301888,False,0.18,0.37
0.13999999999999999,54,0.37,0.18518518518518517,False,0.18,0.37
0.13999999999999999,55,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,56,0.38785714285714284,0.1875,False,0.18,0.37
0.13999999999999999,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.13999999999999999,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.13999999999999999,59,0.37,0.1864406779661017,False,0.18,0.37
0.13999999999999999,60,0.37,0.18333333333333332,False,0.18,0.37
0.13999999999999999,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.13999999999999999,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.13999999999999999,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.13999999999999999,64,0.37,0.1875,False,0.18,0.37
0.13999999999999999,65,0.37,0.18461538461538463,False,0.18,0.37
0.13999999999999999,66,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.13999999999999999,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.13999999999999999,69,0.37,0.18840579710144928,False,0.18,0.37
0.13999999999999999,70,0.37,0.18571428571428572,False,0.18,0.37
0.13999999999999999,71,0.37,0.18309859154929578,False,0.18,0.37
0.13999999999999999,72,0.3838888888888889,0.1875,False,0.18,0.37
0.13999999999999999,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.13999999999999999,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.13999999999999999,75,0.37,0.18666666666666668,False,0.18,0.37
0.13999999999999999,76,0.37,0.18421052631578946,False,0.18,0.37
0.13999999999999999,77,0.37,0.18181818181818182,False,0.18,0.37
0.13999999999999999,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.13999999999999999,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.13999999999999999,80,0.37,0.1875,False,0.18,0.37
0.13999999999999999,81,0.37,0.18518518518518517,False,0.18,0.37
0.13999999999999999,82,0.37,0.18292682926829268,False,0.18,0.37
0.13999999999999999,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.13999999999999999,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.13999999999999999,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.13999999999999999,86,0.37,0.18604651162790697,False,0.18,0.37
0.13999999999999999,87,0.37,0.1839080459770115,False,0.18,0.37
0.13999999999999999,88,0.38136363636363635,0.1875,False,0.18,0.37
0.13999999999999999,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.13999999999999999,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.13999999999999999,91,0.37,0.18681318681318682,False,0.18,0.37
0.13999999999999999,92,0.37,0.18478260869565216,False,0.18,0.37
0.13999999999999999,93,0.37,0.1827956989247312,False,0.18,0.37
0.13999999999999999,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.13999999999999999,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.13999999999999999,96,0.37,0.1875,False,0.18,0.37
0.13999999999999999,97,0.37,0.18556701030927836,False,0.18,0.37
0.13999999999999999,98,0.37,0.1836734693877551,False,0.18,0.37
0.13999999999999999,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.13999999999999999,100,0.38,0.185,False,0.18,0.37
0.13999999999999999,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.13999999999999999,102,0.37,0.18627450980392157,False,0.18,0.37
0.13999999999999999,103,0.37,0.18446601941747573,False,0.18,0.37
0.13999999999999999,104,0.37,0.18269230769230768,False,0.18,0.37
0.13999999999999999,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.13999999999999999,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.13999999999999999,107,0.37,0.18691588785046728,False,0.18,0.37
0.13999999999999999,108,0.37,0.18518518518518517,False,0.18,0.37
0.13999999999999999,109,0.37,0.1834862385321101,False,0.18,0.37
0.13999999999999999,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.13999999999999999,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.13999999999999999,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.13999999999999999,113,0.37,0.18584070796460178,False,0.18,0.37
0.13999999999999999,114,0.37,0.18421052631578946,False,0.18,0.37
0.13999999999999999,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.13999999999999999,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.13999999999999999,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.13999999999999999,118,0.37,0.1864406779661017,False,0.18,0.37
0.13999999999999999,119,0.37,0.18487394957983194,False,0.18,0.37
0.13999999999999999,120,0.37,0.18333333333333332,False,0.18,0.37
0.13999999999999999,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.13999999999999999,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.13999999999999999,123,0.37,0.18699186991869918,False,0.18,0.37
0.13999999999999999,124,0.37,0.18548387096774194,False,0.18,0.37
0.13999999999999999,125,0.37,0.184,False,0.18,0.37
0.13999999999999999,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.13999999999999999,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.13999999999999999,128,0.3778125,0.18359375,False,0.18,0.37
0.15,2,0.87,0.25,False,0.18,0.37
0.15,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.15,4,0.62,0.125,False,0.18,0.37
0.15,5,0.37,0.2,False,0.18,0.37
0.15,6,0.37,0.16666666666666666,False,0.18,0.37
0.15,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.15,8,0.495,0.1875,False,0.18,0.37
0.15,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.15,10,0.37,0.2,False,0.18,0.37
0.15,11,0.37,0.18181818181818182,False,0.18,0.37
0.15,12,0.37,0.16666666666666666,False,0.18,0.37
0.15,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.15,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.15,15,0.37,0.2,False,0.18,0.37
0.15,16,0.37,0.1875,False,0.18,0.37
0.15,17,0.37,0.17647058823529413,False,0.18,0.37
0.15,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.15,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.15,20,0.42,0.175,False,0.18,0.37
0.15,21,0.37,0.19047619047619047,False,0.18,0.37
0.15,22,0.37,0.18181818181818182,False,0.18,0.37
0.15,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.15,24,0.4116666666666667,0.1875,False,0.18,0.37
0.15,25,0.41,0.18,False,0.18,0.37
0.15,26,0.37,0.19230769230769232,False,0.18,0.37
0.15,27,0.37,0.18518518518518517,False,0.18,0.37
0.15,28,0.37,0.17857142857142858,False,0.18,0.37
0.15,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.15,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.15,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.15,32,0.37,0.1875,False,0.18,0.37
0.15,33,0.37,0.18181818181818182,False,0.18,0.37
0.15,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.15,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.15,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.15,37,0.37,0.1891891891891892,False,0.18,0.37
0.15,38,0.37,0.18421052631578946,False,0.18,0.37
0.15,39,0.37,0.1794871794871795,False,0.18,0.37
0.15,40,0.395,0.1875,False,0.18,0.37
0.15,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.15,42,0.37,0.19047619047619047,False,0.18,0.37
0.15,43,0.37,0.18604651162790697,False,0.18,0.37
0.15,44,0.37,0.18181818181818182,False,0.18,0.37
0.15,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.15,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.15,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.15,48,0.37,0.1875,False,0.18,0.37
0.15,49,0.37,0.1836734693877551,False,0.18,0.37
0.15,50,0.37,0.18,False,0.18,0.37
0.15,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.15,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.15,53,0.37,0.18867924528301888,False,0.18,0.37
0.15,54,0.37,0.18518518518518517,False,0.18,0.37
0.15,55,0.37,0.18181818181818182,False,0.18,0.37
0.15,56,0.38785714285714284,0.1875,False,0.18,0.37
0.15,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.15,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.15,59,0.37,0.1864406779661017,False,0.18,0.37
0.15,60,0.37,0.18333333333333332,False,0.18,0.37
0.15,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.15,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.15,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.15,64,0.37,0.1875,False,0.18,0.37
0.15,65,0.37,0.18461538461538463,False,0.18,0.37
0.15,66,0.37,0.18181818181818182,False,0.18,0.37
0.15,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.15,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.15,69,0.37,0.18840579710144928,False,0.18,0.37
0.15,70,0.37,0.18571428571428572,False,0.18,0.37
0.15,71,0.37,0.18309859154929578,False,0.18,0.37
0.15,72,0.3838888888888889,0.1875,False,0.18,0.37
0.15,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.15,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.15,75,0.37,0.18666666666666668,False,0.18,0.37
0.15,76,0.37,0.18421052631578946,False,0.18,0.37
0.15,77,0.37,0.18181818181818182,False,0.18,0.37
0.15,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.15,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.15,80,0.37,0.1875,False,0.18,0.37
0.15,81,0.37,0.18518518518518517,False,0.18,0.37
0.15,82,0.37,0.18292682926829268,False,0.18,0.37
0.15,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.15,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.15,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.15,86,0.37,0.18604651162790697,False,0.18,0.37
0.15,87,0.37,0.1839080459770115,False,0.18,0.37
0.15,88,0.38136363636363635,0.1875,False,0.18,0.37
0.15,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.15,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.15,91,0.37,0.18681318681318682,False,0.18,0.37
0.15,92,0.37,0.18478260869565216,False,0.18,0.37
0.15,93,0.37,0.1827956989247312,False,0.18,0.37
0.15,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.15,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.15,96,0.37,0.1875,False,0.18,0.37
0.15,97,0.37,0.18556701030927836,False,0.18,0.37
0.15,98,0.37,0.1836734693877551,False,0.18,0.37
0.15,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.15,100,0.38,0.185,False,0.18,0.37
0.15,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.15,102,0.37,0.18627450980392157,False,0.18,0.37
0.15,103,0.37,0.18446601941747573,False,0.18,0.37
0.15,104,0.37,0.18269230769230768,False,0.18,0.37
0.15,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.15,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.15,107,0.37,0.18691588785046728,False,0.18,0.37
0.15,108,0.37,0.18518518518518517,False,0.18,0.37
0.15,109,0.37,0.1834862385321101,False,0.18,0.37
0.15,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.15,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.15,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.15,113,0.37,0.18584070796460178,False,0.18,0.37
0.15,114,0.37,0.18421052631578946,False,0.18,0.37
0.15,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.15,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.15,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.15,118,0.37,0.1864406779661017,False,0.18,0.37
0.15,119,0.37,0.18487394957983194,False,0.18,0.37
0.15,120,0.37,0.18333333333333332,False,0.18,0.37
0.15,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.15,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.15,123,0.37,0.18699186991869918,False,0.18,0.37
0.15,124,0.37,0.18548387096774194,False,0.18,0.37
0.15,125,0.37,0.184,False,0.18,0.37
0.15,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.15,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.15,128,0.3778125,0.18359375,False,0.18,0.37
0.16,2,0.87,0.25,False,0.18,0.37
0.16,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.16,4,0.62,0.125,False,0.18,0.37
0.16,5,0.37,0.2,False,0.18,0.37
0.16,6,0.37,0.16666666666666666,False,0.18,0.37
0.16,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.16,8,0.495,0.1875,False,0.18,0.37
0.16,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.16,10,0.37,0.2,False,0.18,0.37
0.16,11,0.37,0.18181818181818182,False,0.18,0.37
0.16,12,0.37,0.16666666666666666,False,0.18,0.37
0.16,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.16,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.16,15,0.37,0.2,False,0.18,0.37
0.16,16,0.37,0.1875,False,0.18,0.37
0.16,17,0.37,0.17647058823529413,False,0.18,0.37
0.16,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.16,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.16,20,0.42,0.175,False,0.18,0.37
0.16,21,0.37,0.19047619047619047,False,0.18,0.37
0.16,22,0.37,0.18181818181818182,False,0.18,0.37
0.16,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.16,24,0.4116666666666667,0.1875,False,0.18,0.37
0.16,25,0.41,0.18,False,0.18,0.37
0.16,26,0.37,0.19230769230769232,False,0.18,0.37
0.16,27,0.37,0.18518518518518517,False,0.18,0.37
0.16,28,0.37,0.17857142857142858,False,0.18,0.37
0.16,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.16,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.16,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.16,32,0.37,0.1875,False,0.18,0.37
0.16,33,0.37,0.18181818181818182,False,0.18,0.37
0.16,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.16,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.16,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.16,37,0.37,0.1891891891891892,False,0.18,0.37
0.16,38,0.37,0.18421052631578946,False,0.18,0.37
0.16,39,0.37,0.1794871794871795,False,0.18,0.37
0.16,40,0.395,0.1875,False,0.18,0.37
0.16,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.16,42,0.37,0.19047619047619047,False,0.18,0.37
0.16,43,0.37,0.18604651162790697,False,0.18,0.37
0.16,44,0.37,0.18181818181818182,False,0.18,0.37
0.16,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.16,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.16,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.16,48,0.37,0.1875,False,0.18,0.37
0.16,49,0.37,0.1836734693877551,False,0.18,0.37
0.16,50,0.37,0.18,False,0.18,0.37
0.16,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.16,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.16,53,0.37,0.18867924528301888,False,0.18,0.37
0.16,54,0.37,0.18518518518518517,False,0.18,0.37
0.16,55,0.37,0.18181818181818182,False,0.18,0.37
0.16,56,0.38785714285714284,0.1875,False,0.18,0.37
0.16,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.16,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.16,59,0.37,0.1864406779661017,False,0.18,0.37
0.16,60,0.37,0.18333333333333332,False,0.18,0.37
0.16,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.16,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.16,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.16,64,0.37,0.1875,False,0.18,0.37
0.16,65,0.37,0.18461538461538463,False,0.18,0.37
0.16,66,0.37,0.18181818181818182,False,0.18,0.37
0.16,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.16,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.16,69,0.37,0.18840579710144928,False,0.18,0.37
0.16,70,0.37,0.18571428571428572,False,0.18,0.37
0.16,71,0.37,0.18309859154929578,False,0.18,0.37
0.16,72,0.3838888888888889,0.1875,False,0.18,0.37
0.16,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.16,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.16,75,0.37,0.18666666666666668,False,0.18,0.37
0.16,76,0.37,0.18421052631578946,False,0.18,0.37
0.16,77,0.37,0.18181818181818182,False,0.18,0.37
0.16,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.16,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.16,80,0.37,0.1875,False,0.18,0.37
0.16,81,0.37,0.18518518518518517,False,0.18,0.37
0.16,82,0.37,0.18292682926829268,False,0.18,0.37
0.16,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.16,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.16,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.16,86,0.37,0.18604651162790697,False,0.18,0.37
0.16,87,0.37,0.1839080459770115,False,0.18,0.37
0.16,88,0.38136363636363635,0.1875,False,0.18,0.37
0.16,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.16,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.16,91,0.37,0.18681318681318682,False,0.18,0.37
0.16,92,0.37,0.18478260869565216,False,0.18,0.37
0.16,93,0.37,0.1827956989247312,False,0.18,0.37
0.16,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.16,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.16,96,0.37,0.1875,False,0.18,0.37
0.16,97,0.37,0.18556701030927836,False,0.18,0.37
0.16,98,0.37,0.1836734693877551,False,0.18,0.37
0.16,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.16,100,0.38,0.185,False,0.18,0.37
0.16,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.16,102,0.37,0.18627450980392157,False,0.18,0.37
0.16,103,0.37,0.18446601941747573,False,0.18,0.37
0.16,104,0.37,0.18269230769230768,False,0.18,0.37
0.16,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.16,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.16,107,0.37,0.18691588785046728,False,0.18,0.37
0.16,108,0.37,0.18518518518518517,False,0.18,0.37
0.16,109,0.37,0.1834862385321101,False,0.18,0.37
0.16,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.16,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.16,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.16,113,0.37,0.18584070796460178,False,0.18,0.37
0.16,114,0.37,0.18421052631578946,False,0.18,0.37
0.16,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.16,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.16,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.16,118,0.37,0.1864406779661017,False,0.18,0.37
0.16,119,0.37,0.18487394957983194,False,0.18,0.37
0.16,120,0.37,0.18333333333333332,False,0.18,0.37
0.16,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.16,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.16,123,0.37,0.18699186991869918,False,0.18,0.37
0.16,124,0.37,0.18548387096774194,False,0.18,0.37
0.16,125,0.37,0.184,False,0.18,0.37
0.16,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.16,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.16,128,0.3778125,0.18359375,False,0.18,0.37
0.16999999999999998,2,0.87,0.25,False,0.18,0.37
0.16999999999999998,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.16999999999999998,4,0.62,0.125,False,0.18,0.37
0.16999999999999998,5,0.37,0.2,False,0.18,0.37
0.16999999999999998,6,0.37,0.16666666666666666,False,0.18,0.37
0.16999999999999998,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.16999999999999998,8,0.495,0.1875,False,0.18,0.37
0.16999999999999998,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.16999999999999998,10,0.37,0.2,False,0.18,0.37
0.16999999999999998,11,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,12,0.37,0.16666666666666666,False,0.18,0.37
0.16999999999999998,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.16999999999999998,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.16999999999999998,15,0.37,0.2,False,0.18,0.37
0.16999999999999998,16,0.37,0.1875,False,0.18,0.37
0.16999999999999998,17,0.37,0.17647058823529413,False,0.18,0.37
0.16999999999999998,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.16999999999999998,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.16999999999999998,20,0.42,0.175,False,0.18,0.37
0.16999999999999998,21,0.37,0.19047619047619047,False,0.18,0.37
0.16999999999999998,22,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.16999999999999998,24,0.4116666666666667,0.1875,False,0.18,0.37
0.16999999999999998,25,0.41,0.18,False,0.18,0.37
0.16999999999999998,26,0.37,0.19230769230769232,False,0.18,0.37
0.16999999999999998,27,0.37,0.18518518518518517,False,0.18,0.37
0.16999999999999998,28,0.37,0.17857142857142858,False,0.18,0.37
0.16999999999999998,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.16999999999999998,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.16999999999999998,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.16999999999999998,32,0.37,0.1875,False,0.18,0.37
0.16999999999999998,33,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.16999999999999998,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.16999999999999998,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.16999999999999998,37,0.37,0.1891891891891892,False,0.18,0.37
0.16999999999999998,38,0.37,0.18421052631578946,False,0.18,0.37
0.16999999999999998,39,0.37,0.1794871794871795,False,0.18,0.37
0.16999999999999998,40,0.395,0.1875,False,0.18,0.37
0.16999999999999998,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.16999999999999998,42,0.37,0.19047619047619047,False,0.18,0.37
0.16999999999999998,43,0.37,0.18604651162790697,False,0.18,0.37
0.16999999999999998,44,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.16999999999999998,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.16999999999999998,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.16999999999999998,48,0.37,0.1875,False,0.18,0.37
0.16999999999999998,49,0.37,0.1836734693877551,False,0.18,0.37
0.16999999999999998,50,0.37,0.18,False,0.18,0.37
0.16999999999999998,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.16999999999999998,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.16999999999999998,53,0.37,0.18867924528301888,False,0.18,0.37
0.16999999999999998,54,0.37,0.18518518518518517,False,0.18,0.37
0.16999999999999998,55,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,56,0.38785714285714284,0.1875,False,0.18,0.37
0.16999999999999998,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.16999999999999998,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.16999999999999998,59,0.37,0.1864406779661017,False,0.18,0.37
0.16999999999999998,60,0.37,0.18333333333333332,False,0.18,0.37
0.16999999999999998,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.16999999999999998,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.16999999999999998,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.16999999999999998,64,0.37,0.1875,False,0.18,0.37
0.16999999999999998,65,0.37,0.18461538461538463,False,0.18,0.37
0.16999999999999998,66,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.16999999999999998,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.16999999999999998,69,0.37,0.18840579710144928,False,0.18,0.37
0.16999999999999998,70,0.37,0.18571428571428572,False,0.18,0.37
0.16999999999999998,71,0.37,0.18309859154929578,False,0.18,0.37
0.16999999999999998,72,0.3838888888888889,0.1875,False,0.18,0.37
0.16999999999999998,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.16999999999999998,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.16999999999999998,75,0.37,0.18666666666666668,False,0.18,0.37
0.16999999999999998,76,0.37,0.18421052631578946,False,0.18,0.37
0.16999999999999998,77,0.37,0.18181818181818182,False,0.18,0.37
0.16999999999999998,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.16999999999999998,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.16999999999999998,80,0.37,0.1875,False,0.18,0.37
0.16999999999999998,81,0.37,0.18518518518518517,False,0.18,0.37
0.16999999999999998,82,0.37,0.18292682926829268,False,0.18,0.37
0.16999999999999998,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.16999999999999998,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.16999999999999998,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.16999999999999998,86,0.37,0.18604651162790697,False,0.18,0.37
0.16999999999999998,87,0.37,0.1839080459770115,False,0.18,0.37
0.16999999999999998,88,0.38136363636363635,0.1875,False,0.18,0.37
0.16999999999999998,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.16999999999999998,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.16999999999999998,91,0.37,0.18681318681318682,False,0.18,0.37
0.16999999999999998,92,0.37,0.18478260869565216,False,0.18,0.37
0.16999999999999998,93,0.37,0.1827956989247312,False,0.18,0.37
0.16999999999999998,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.16999999999999998,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.16999999999999998,96,0.37,0.1875,False,0.18,0.37
0.16999999999999998,97,0.37,0.18556701030927836,False,0.18,0.37
0.16999999999999998,98,0.37,0.1836734693877551,False,0.18,0.37
0.16999999999999998,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.16999999999999998,100,0.38,0.185,False,0.18,0.37
0.16999999999999998,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.16999999999999998,102,0.37,0.18627450980392157,False,0.18,0.37
0.16999999999999998,103,0.37,0.18446601941747573,False,0.18,0.37
0.16999999999999998,104,0.37,0.18269230769230768,False,0.18,0.37
0.16999999999999998,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.16999999999999998,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.16999999999999998,107,0.37,0.18691588785046728,False,0.18,0.37
0.16999999999999998,108,0.37,0.18518518518518517,False,0.18,0.37
0.16999999999999998,109,0.37,0.1834862385321101,False,0.18,0.37
0.16999999999999998,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.16999999999999998,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.16999999999999998,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.16999999999999998,113,0.37,0.18584070796460178,False,0.18,0.37
0.16999999999999998,114,0.37,0.18421052631578946,False,0.18,0.37
0.16999999999999998,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.16999999999999998,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.16999999999999998,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.16999999999999998,118,0.37,0.1864406779661017,False,0.18,0.37
0.16999999999999998,119,0.37,0.18487394957983194,False,0.18,0.37
0.16999999999999998,120,0.37,0.18333333333333332,False,0.18,0.37
0.16999999999999998,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.16999999999999998,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.16999999999999998,123,0.37,0.18699186991869918,False,0.18,0.37
0.16999999999999998,124,0.37,0.18548387096774194,False,0.18,0.37
0.16999999999999998,125,0.37,0.184,False,0.18,0.37
0.16999999999999998,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.16999999999999998,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.16999999999999998,128,0.3778125,0.18359375,False,0.18,0.37
0.18,2,0.87,0.25,False,0.18,0.37
0.18,3,0.7033333333333334,0.16666666666666666,False,0.18,0.37
0.18,4,0.62,0.125,False,0.18,0.37
0.18,5,0.37,0.2,False,0.18,0.37
0.18,6,0.37,0.16666666666666666,False,0.18,0.37
0.18,7,0.5128571428571429,0.21428571428571427,False,0.18,0.37
0.18,8,0.495,0.1875,False,0.18,0.37
0.18,9,0.4811111111111111,0.16666666666666666,False,0.18,0.37
0.18,10,0.37,0.2,False,0.18,0.37
0.18,11,0.37,0.18181818181818182,False,0.18,0.37
0.18,12,0.37,0.16666666666666666,False,0.18,0.37
0.18,13,0.4469230769230769,0.19230769230769232,False,0.18,0.37
0.18,14,0.4414285714285714,0.17857142857142858,False,0.18,0.37
0.18,15,0.37,0.2,False,0.18,0.37
0.18,16,0.37,0.1875,False,0.18,0.37
0.18,17,0.37,0.17647058823529413,False,0.18,0.37
0.18,18,0.4255555555555556,0.19444444444444445,False,0.18,0.37
0.18,19,0.4226315789473684,0.18421052631578946,False,0.18,0.37
0.18,20,0.42,0.175,False,0.18,0.37
0.18,21,0.37,0.19047619047619047,False,0.18,0.37
0.18,22,0.37,0.18181818181818182,False,0.18,0.37
0.18,23,0.4134782608695652,0.1956521739130435,False,0.18,0.37
0.18,24,0.4116666666666667,0.1875,False,0.18,0.37
0.18,25,0.41,0.18,False,0.18,0.37
0.18,26,0.37,0.19230769230769232,False,0.18,0.37
0.18,27,0.37,0.18518518518518517,False,0.18,0.37
0.18,28,0.37,0.17857142857142858,False,0.18,0.37
0.18,29,0.40448275862068966,0.1896551724137931,False,0.18,0.37
0.18,30,0.4033333333333333,0.18333333333333332,False,0.18,0.37
0.18,31,0.402258064516129,0.1774193548387097,False,0.18,0.37
0.18,32,0.37,0.1875,False,0.18,0.37
0.18,33,0.37,0.18181818181818182,False,0.18,0.37
0.18,34,0.39941176470588236,0.19117647058823528,False,0.18,0.37
0.18,35,0.3985714285714286,0.18571428571428572,False,0.18,0.37
0.18,36,0.3977777777777778,0.18055555555555555,False,0.18,0.37
0.18,37,0.37,0.1891891891891892,False,0.18,0.37
0.18,38,0.37,0.18421052631578946,False,0.18,0.37
0.18,39,0.37,0.1794871794871795,False,0.18,0.37
0.18,40,0.395,0.1875,False,0.18,0.37
0.18,41,0.39439024390243904,0.18292682926829268,False,0.18,0.37
0.18,42,0.37,0.19047619047619047,False,0.18,0.37
0.18,43,0.37,0.18604651162790697,False,0.18,0.37
0.18,44,0.37,0.18181818181818182,False,0.18,0.37
0.18,45,0.3922222222222222,0.18888888888888888,False,0.18,0.37
0.18,46,0.3917391304347826,0.18478260869565216,False,0.18,0.37
0.18,47,0.3912765957446808,0.18085106382978725,False,0.18,0.37
0.18,48,0.37,0.1875,False,0.18,0.37
0.18,49,0.37,0.1836734693877551,False,0.18,0.37
0.18,50,0.37,0.18,False,0.18,0.37
0.18,51,0.3896078431372549,0.18627450980392157,False,0.18,0.37
0.18,52,0.3892307692307692,0.18269230769230768,False,0.18,0.37
0.18,53,0.37,0.18867924528301888,False,0.18,0.37
0.18,54,0.37,0.18518518518518517,False,0.18,0.37
0.18,55,0.37,0.18181818181818182,False,0.18,0.37
0.18,56,0.38785714285714284,0.1875,False,0.18,0.37
0.18,57,0.3875438596491228,0.18421052631578946,False,0.18,0.37
0.18,58,0.3872413793103448,0.1810344827586207,False,0.18,0.37
0.18,59,0.37,0.1864406779661017,False,0.18,0.37
0.18,60,0.37,0.18333333333333332,False,0.18,0.37
0.18,61,0.38639344262295083,0.1885245901639344,False,0.18,0.37
0.18,62,0.3861290322580645,0.18548387096774194,False,0.18,0.37
0.18,63,0.38587301587301587,0.18253968253968253,False,0.18,0.37
0.18,64,0.37,0.1875,False,0.18,0.37
0.18,65,0.37,0.18461538461538463,False,0.18,0.37
0.18,66,0.37,0.18181818181818182,False,0.18,0.37
0.18,67,0.38492537313432834,0.1865671641791045,False,0.18,0.37
0.18,68,0.3847058823529412,0.18382352941176472,False,0.18,0.37
0.18,69,0.37,0.18840579710144928,False,0.18,0.37
0.18,70,0.37,0.18571428571428572,False,0.18,0.37
0.18,71,0.37,0.18309859154929578,False,0.18,0.37
0.18,72,0.3838888888888889,0.1875,False,0.18,0.37
0.18,73,0.3836986301369863,0.18493150684931506,False,0.18,0.37
0.18,74,0.3835135135135135,0.18243243243243243,False,0.18,0.37
0.18,75,0.37,0.18666666666666668,False,0.18,0.37
0.18,76,0.37,0.18421052631578946,False,0.18,0.37
0.18,77,0.37,0.18181818181818182,False,0.18,0.37
0.18,78,0.3828205128205128,0.1858974358974359,False,0.18,0.37
0.18,79,0.3826582278481013,0.18354430379746836,False,0.18,0.37
0.18,80,0.37,0.1875,False,0.18,0.37
0.18,81,0.37,0.18518518518518517,False,0.18,0.37
0.18,82,0.37,0.18292682926829268,False,0.18,0.37
0.18,83,0.3820481927710843,0.18674698795180722,False,0.18,0.37
0.18,84,0.3819047619047619,0.18452380952380953,False,0.18,0.37
0.18,85,0.38176470588235295,0.18235294117647058,False,0.18,0.37
0.18,86,0.37,0.18604651162790697,False,0.18,0.37
0.18,87,0.37,0.1839080459770115,False,0.18,0.37
0.18,88,0.38136363636363635,0.1875,False,0.18,0.37
0.18,89,0.3812359550561798,0.1853932584269663,False,0.18,0.37
0.18,90,0.3811111111111111,0.18333333333333332,False,0.18,0.37
0.18,91,0.37,0.18681318681318682,False,0.18,0.37
0.18,92,0.37,0.18478260869565216,False,0.18,0.37
0.18,93,0.37,0.1827956989247312,False,0.18,0.37
0.18,94,0.38063829787234044,0.18617021276595744,False,0.18,0.37
0.18,95,0.38052631578947366,0.18421052631578946,False,0.18,0.37
0.18,96,0.37,0.1875,False,0.18,0.37
0.18,97,0.37,0.18556701030927836,False,0.18,0.37
0.18,98,0.37,0.1836734693877551,False,0.18,0.37
0.18,99,0.3801010101010101,0.18686868686868688,False,0.18,0.37
0.18,100,0.38,0.185,False,0.18,0.37
0.18,101,0.3799009900990099,0.18316831683168316,False,0.18,0.37
0.18,102,0.37,0.18627450980392157,False,0.18,0.37
0.18,103,0.37,0.18446601941747573,False,0.18,0.37
0.18,104,0.37,0.18269230769230768,False,0.18,0.37
0.18,105,0.37952380952380954,0.18571428571428572,False,0.18,0.37
0.18,106,0.37943396226415094,0.18396226415094338,False,0.18,0.37
0.18,107,0.37,0.18691588785046728,False,0.18,0.37
0.18,108,0.37,0.18518518518518517,False,0.18,0.37
0.18,109,0.37,0.1834862385321101,False,0.18,0.37
0.18,110,0.3790909090909091,0.18636363636363637,False,0.18,0.37
0.18,111,0.379009009009009,0.18468468468468469,False,0.18,0.37
0.18,112,0.37892857142857145,0.18303571428571427,False,0.18,0.37
0.18,113,0.37,0.18584070796460178,False,0.18,0.37
0.18,114,0.37,0.18421052631578946,False,0.18,0.37
0.18,115,0.37869565217391304,0.18695652173913044,False,0.18,0.37
0.18,116,0.3786206896551724,0.1853448275862069,False,0.18,0.37
0.18,117,0.37854700854700857,0.18376068376068377,False,0.18,0.37
0.18,118,0.37,0.1864406779661017,False,0.18,0.37
0.18,119,0.37,0.18487394957983194,False,0.18,0.37
0.18,120,0.37,0.18333333333333332,False,0.18,0.37
0.18,121,0.3782644628099173,0.1859504132231405,False,0.18,0.37
0.18,122,0.3781967213114754,0.18442622950819673,False,0.18,0.37
0.18,123,0.37,0.18699186991869918,False,0.18,0.37
0.18,124,0.37,0.18548387096774194,False,0.18,0.37
0.18,125,0.37,0.184,False,0.18,0.37
0.18,126,0.3779365079365079,0.1865079365079365,False,0.18,0.37
0.18,127,0.3778740157480315,0.18503937007874016,False,0.18,0.37
0.18,128,0.3778125,0.18359375,False,0.18,0.37
0.19,2,0.13,0.0,True,0.18,0.37
0.19,3,0.03666666666666668,0.0,True,0.18,0.37
0.19,4,0.12,0.0,True,0.18,0.37
0.19,5,0.030000000000000027,0.0,True,0.18,0.37
0.19,6,0.03666666666666668,0.0,True,0.18,0.37
0.19,7,0.05857142857142855,0.0,True,0.18,0.37
0.19,8,0.0050000000000000044,0.0,True,0.18,0.37
0.19,9,0.03666666666666668,0.0,True,0.18,0.37
0.19,10,0.030000000000000027,0.0,True,0.18,0.37
0.19,11,0.006363636363636349,0.0,True,0.18,0.37
0.19,12,0.03666666666666668,0.0,True,0.18,0.37
0.19,13,0.014615384615384641,0.0,True,0.18,0.37
0.19,14,0.012857142857142845,0.0,True,0.18,0.37
0.19,15,0.030000000000000027,0.0,True,0.18,0.37
0.19,16,0.0050000000000000044,0.0,True,0.18,0.37
0.19,17,0.017058823529411737,0.0,True,0.18,0.37
0.19,18,0.0188888888888889,0.0,True,0.18,0.37
0.19,19,0.0015789473684210686,0.0,True,0.18,0.37
0.19,20,0.020000000000000018,0.0,True,0.18,0.37
0.19,21,0.010952380952380936,0.0,True,0.18,0.37
0.19,22,0.006363636363636349,0.0,True,0.18,0.37
0.19,23,0.021304347826086978,0.0,True,0.18,0.37
0.19,24,0.0050000000000000044,0.0,True,0.18,0.37
0.19,25,0.010000000000000009,0.0,True,0.18,0.37
0.19,26,0.014615384615384641,0.0,True,0.18,0.37
0.19,27,0.00037037037037035425,0.0,True,0.18,0.37
0.19,28,0.012857142857142845,0.0,True,0.18,0.37
0.19,29,0.009310344827586192,0.0,True,0.18,0.37
0.19,30,0.003333333333333355,0.0,True,0.18,0.37
0.19,31,0.015161290322580623,0.0,True,0.18,0.37
0.19,32,0.0050000000000000044,0.0,True,0.18,0.37
0.19,33,0.006363636363636349,0.0,True,0.18,0.37
0.19,34,0.012352941176470567,0.0,True,0.18,0.37
0.19,35,0.0014285714285714457,0.0,True,0.18,0.37
0.19,36,0.00888888888888889,0.0,True,0.18,0.37
0.19,37,0.008378378378378404,0.0,True,0.18,0.37
0.19,38,0.0015789473684210686,0.0,True,0.18,0.37
0.19,39,0.01102564102564102,0.0,True,0.18,0.37
0.19,40,0.0050000000000000044,0.0,True,0.18,0.37
0.19,41,0.004146341463414638,0.0,True,0.18,0.37
0.19,42,0.010952380952380936,0.0,True,0.18,0.37
0.19,43,0.0020930232558139528,0.0,True,0.18,0.37
0.19,44,0.006363636363636349,0.0,True,0.18,0.37
0.19,45,0.007777777777777772,0.0,True,0.18,0.37
0.19,46,0.00043478260869567187,0.0,True,0.18,0.37
0.19,47,0.008297872340425505,0.0,True,0.18,0.37
0.19,48,0.0050000000000000044,0.0,True,0.18,0.37
0.19,49,0.0026530612244897722,0.0,True,0.18,0.37
0.19,50,0.010000000000000009,0.0,True,0.18,0.37
0.19,51,0.0025490196078431504,0.0,True,0.18,0.37
0.19,52,0.004615384615384632,0.0,True,0.18,0.37
0.19,53,0.0073584905660377675,0.0,True,0.18,0.37
0.19,54,0.00037037037037035425,0.0,True,0.18,0.37
0.19,55,0.006363636363636349,0.0,True,0.18,0.37
0.19,56,0.0050000000000000044,0.0,True,0.18,0.37
0.19,57,0.0015789473684210686,0.0,True,0.18,0.37
0.19,58,0.007931034482758614,0.0,True,0.18,0.37
0.19,59,0.0028813559322034,0.0,True,0.18,0.37
0.19,60,0.003333333333333355,0.0,True,0.18,0.37
0.19,61,0.007049180327868831,0.0,True,0.18,0.37
0.19,62,0.000967741935483879,0.0,True,0.18,0.37
0.19,63,0.0049206349206349365,0.0,True,0.18,0.37
0.19,64,0.0050000000000000044,0.0,True,0.18,0.37
0.19,65,0.0007692307692307443,0.0,True,0.18,0.37
0.19,66,0.006363636363636349,0.0,True,0.18,0.37
0.19,67,0.003134328358208982,0.0,True,0.18,0.37
0.19,68,0.0023529411764705577,0.0,True,0.18,0.37
0.19,69,0.006811594202898563,0.0,True,0.18,0.37
0.19,70,0.0014285714285714457,0.0,True,0.18,0.37
0.19,71,0.0038028169014084345,0.0,True,0.18,0.37
0.19,72,0.0050000000000000044,0.0,True,0.18,0.37
0.19,73,0.0001369863013698791,0.0,True,0.18,0.37
0.19,74,0.005135135135135138,0.0,True,0.18,0.37
0.19,75,0.003333333333333355,0.0,True,0.18,0.37
0.19,76,0.0015789473684210686,0.0,True,0.18,0.37
0.19,77,0.006363636363636349,0.0,True,0.18,0.37
0.19,78,0.0017948717948718107,0.0,True,0.18,0.37
0.19,79,0.0029113924050632733,0.0,True,0.18,0.37
0.19,80,0.0050000000000000044,0.0,True,0.18,0.37
0.19,81,0.00037037037037035425,0.0,True,0.18,0.37
0.19,82,0.004146341463414638,0.0,True,0.18,0.37
0.19,83,0.0034939759036144435,0.0,True,0.18,0.37
0.19,84,0.0009523809523809268,0.0,True,0.18,0.37
0.19,85,0.005294117647058838,0.0,True,0.18,0.37
0.19,86,0.0020930232558139528,0.0,True,0.18,0.37
0.19,87,0.002183908045977012,0.0,True,0.18,0.37
0.19,88,0.0050000000000000044,0.0,True,0.18,0.37
0.19,89,0.0007865168539326062,0.0,True,0.18,0.37
0.19,90,0.003333333333333355,0.0,True,0.18,0.37
0.19,91,0.0036263736263736357,0.0,True,0.18,0.37
0.19,92,0.00043478260869567187,0.0,True,0.18,0.37
0.19,93,0.004408602150537622,0.0,True,0.18,0.37
0.19,94,0.0023404255319148803,0.0,True,0.18,0.37
0.19,95,0.0015789473684210686,0.0,True,0.18,0.37
0.19,96,0.0050000000000000044,0.0,True,0.18,0.37
0.19,97,0.0011340206185567192,0.0,True,0.18,0.37
0.19,98,0.0026530612244897722,0.0,True,0.18,0.37
0.19,99,0.0037373737373737614,0.0,True,0.18,0.37
0.19,100,0.0,0.0,True,0.18,0.37
0.19,101,0.0036633663366336666,0.0,True,0.18,0.37
0.19,102,0.0025490196078431504,0.0,True,0.18,0.37
0.19,103,0.0010679611650485366,0.0,True,0.18,0.37
0.19,104,0.004615384615384632,0.0,True,0.18,0.37
0.19,105,0.0014285714285714457,0.0,True,0.18,0.37
0.19,106,0.0020754716981132293,0.0,True,0.18,0.37
0.19,107,0.00383177570093457,0.0,True,0.18,0.37
0.19,108,0.00037037037037035425,0.0,True,0.18,0.37
0.19,109,0.0030275229357797917,0.0,True,0.18,0.37
0.19,110,0.002727272727272745,0.0,True,0.18,0.37
0.19,111,0.0006306306306306242,0.0,True,0.18,0.37
0.19,112,0.003928571428571448,0.0,True,0.18,0.37
0.19,113,0.0016814159292035669,0.0,True,0.18,0.37
0.19,114,0.0015789473684210686,0.0,True,0.18,0.37
0.19,115,0.00391304347826088,0.0,True,0.18,0.37
0.19,116,0.0006896551724138167,0.0,True,0.18,0.37
0.19,117,0.0024786324786324476,0.0,True,0.18,0.37
0.19,118,0.0028813559322034,0.0,True,0.18,0.37
0.19,119,0.00025210084033611135,0.0,True,0.18,0.37
0.19,120,0.003333333333333355,0.0,True,0.18,0.37
0.19,121,0.0019008264462809787,0.0,True,0.18,0.37
0.19,122,0.001147540983606532,0.0,True,0.18,0.37
0.19,123,0.003983739837398359,0.0,True,0.18,0.37
0.19,124,0.000967741935483879,0.0,True,0.18,0.37
0.19,125,0.0020000000000000018,0.0,True,0.18,0.37
0.19,126,0.0030158730158730274,0.0,True,0.18,0.37
0.19,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.19,128,0.0028124999999999956,0.0,True,0.18,0.37
0.19999999999999998,2,0.13,0.0,True,0.18,0.37
0.19999999999999998,3,0.03666666666666668,0.0,True,0.18,0.37
0.19999999999999998,4,0.12,0.0,True,0.18,0.37
0.19999999999999998,5,0.030000000000000027,0.0,True,0.18,0.37
0.19999999999999998,6,0.03666666666666668,0.0,True,0.18,0.37
0.19999999999999998,7,0.05857142857142855,0.0,True,0.18,0.37
0.19999999999999998,8,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,9,0.03666666666666668,0.0,True,0.18,0.37
0.19999999999999998,10,0.030000000000000027,0.0,True,0.18,0.37
0.19999999999999998,11,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,12,0.03666666666666668,0.0,True,0.18,0.37
0.19999999999999998,13,0.014615384615384641,0.0,True,0.18,0.37
0.19999999999999998,14,0.012857142857142845,0.0,True,0.18,0.37
0.19999999999999998,15,0.030000000000000027,0.0,True,0.18,0.37
0.19999999999999998,16,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,17,0.017058823529411737,0.0,True,0.18,0.37
0.19999999999999998,18,0.0188888888888889,0.0,True,0.18,0.37
0.19999999999999998,19,0.0015789473684210686,0.0,True,0.18,0.37
0.19999999999999998,20,0.020000000000000018,0.0,True,0.18,0.37
0.19999999999999998,21,0.010952380952380936,0.0,True,0.18,0.37
0.19999999999999998,22,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,23,0.021304347826086978,0.0,True,0.18,0.37
0.19999999999999998,24,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,25,0.010000000000000009,0.0,True,0.18,0.37
0.19999999999999998,26,0.014615384615384641,0.0,True,0.18,0.37
0.19999999999999998,27,0.00037037037037035425,0.0,True,0.18,0.37
0.19999999999999998,28,0.012857142857142845,0.0,True,0.18,0.37
0.19999999999999998,29,0.009310344827586192,0.0,True,0.18,0.37
0.19999999999999998,30,0.003333333333333355,0.0,True,0.18,0.37
0.19999999999999998,31,0.015161290322580623,0.0,True,0.18,0.37
0.19999999999999998,32,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,33,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,34,0.012352941176470567,0.0,True,0.18,0.37
0.19999999999999998,35,0.0014285714285714457,0.0,True,0.18,0.37
0.19999999999999998,36,0.00888888888888889,0.0,True,0.18,0.37
0.19999999999999998,37,0.008378378378378404,0.0,True,0.18,0.37
0.19999999999999998,38,0.0015789473684210686,0.0,True,0.18,0.37
0.19999999999999998,39,0.01102564102564102,0.0,True,0.18,0.37
0.19999999999999998,40,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,41,0.004146341463414638,0.0,True,0.18,0.37
0.19999999999999998,42,0.010952380952380936,0.0,True,0.18,0.37
0.19999999999999998,43,0.0020930232558139528,0.0,True,0.18,0.37
0.19999999999999998,44,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,45,0.007777777777777772,0.0,True,0.18,0.37
0.19999999999999998,46,0.00043478260869567187,0.0,True,0.18,0.37
0.19999999999999998,47,0.008297872340425505,0.0,True,0.18,0.37
0.19999999999999998,48,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,49,0.0026530612244897722,0.0,True,0.18,0.37
0.19999999999999998,50,0.010000000000000009,0.0,True,0.18,0.37
0.19999999999999998,51,0.0025490196078431504,0.0,True,0.18,0.37
0.19999999999999998,52,0.004615384615384632,0.0,True,0.18,0.37
0.19999999999999998,53,0.0073584905660377675,0.0,True,0.18,0.37
0.19999999999999998,54,0.00037037037037035425,0.0,True,0.18,0.37
0.19999999999999998,55,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,56,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,57,0.0015789473684210686,0.0,True,0.18,0.37
0.19999999999999998,58,0.007931034482758614,0.0,True,0.18,0.37
0.19999999999999998,59,0.0028813559322034,0.0,True,0.18,0.37
0.19999999999999998,60,0.003333333333333355,0.0,True,0.18,0.37
0.19999999999999998,61,0.007049180327868831,0.0,True,0.18,0.37
0.19999999999999998,62,0.000967741935483879,0.0,True,0.18,0.37
0.19999999999999998,63,0.0049206349206349365,0.0,True,0.18,0.37
0.19999999999999998,64,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,65,0.0007692307692307443,0.0,True,0.18,0.37
0.19999999999999998,66,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,67,0.003134328358208982,0.0,True,0.18,0.37
0.19999999999999998,68,0.0023529411764705577,0.0,True,0.18,0.37
0.19999999999999998,69,0.006811594202898563,0.0,True,0.18,0.37
0.19999999999999998,70,0.0014285714285714457,0.0,True,0.18,0.37
0.19999999999999998,71,0.0038028169014084345,0.0,True,0.18,0.37
0.19999999999999998,72,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,73,0.0001369863013698791,0.0,True,0.18,0.37
0.19999999999999998,74,0.005135135135135138,0.0,True,0.18,0.37
0.19999999999999998,75,0.003333333333333355,0.0,True,0.18,0.37
0.19999999999999998,76,0.0015789473684210686,0.0,True,0.18,0.37
0.19999999999999998,77,0.006363636363636349,0.0,True,0.18,0.37
0.19999999999999998,78,0.0017948717948718107,0.0,True,0.18,0.37
0.19999999999999998,79,0.0029113924050632733,0.0,True,0.18,0.37
0.19999999999999998,80,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,81,0.00037037037037035425,0.0,True,0.18,0.37
0.19999999999999998,82,0.004146341463414638,0.0,True,0.18,0.37
0.19999999999999998,83,0.0034939759036144435,0.0,True,0.18,0.37
0.19999999999999998,84,0.0009523809523809268,0.0,True,0.18,0.37
0.19999999999999998,85,0.005294117647058838,0.0,True,0.18,0.37
0.19999999999999998,86,0.0020930232558139528,0.0,True,0.18,0.37
0.19999999999999998,87,0.002183908045977012,0.0,True,0.18,0.37
0.19999999999999998,88,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,89,0.0007865168539326062,0.0,True,0.18,0.37
0.19999999999999998,90,0.003333333333333355,0.0,True,0.18,0.37
0.19999999999999998,91,0.0036263736263736357,0.0,True,0.18,0.37
0.19999999999999998,92,0.00043478260869567187,0.0,True,0.18,0.37
0.19999999999999998,93,0.004408602150537622,0.0,True,0.18,0.37
0.19999999999999998,94,0.0023404255319148803,0.0,True,0.18,0.37
0.19999999999999998,95,0.0015789473684210686,0.0,True,0.18,0.37
0.19999999999999998,96,0.0050000000000000044,0.0,True,0.18,0.37
0.19999999999999998,97,0.0011340206185567192,0.0,True,0.18,0.37
0.19999999999999998,98,0.0026530612244897722,0.0,True,0.18,0.37
0.19999999999999998,99,0.0037373737373737614,0.0,True,0.18,0.37
0.19999999999999998,100,0.0,0.0,True,0.18,0.37
0.19999999999999998,101,0.0036633663366336666,0.0,True,0.18,0.37
0.19999999999999998,102,0.0025490196078431504,0.0,True,0.18,0.37
0.19999999999999998,103,0.0010679611650485366,0.0,True,0.18,0.37
0.19999999999999998,104,0.004615384615384632,0.0,True,0.18,0.37
0.19999999999999998,105,0.0014285714285714457,0.0,True,0.18,0.37
0.19999999999999998,106,0.0020754716981132293,0.0,True,0.18,0.37
0.19999999999999998,107,0.00383177570093457,0.0,True,0.18,0.37
0.19999999999999998,108,0.00037037037037035425,0.0,True,0.18,0.37
0.19999999999999998,109,0.0030275229357797917,0.0,True,0.18,0.37
0.19999999999999998,110,0.002727272727272745,0.0,True,0.18,0.37
0.19999999999999998,111,0.0006306306306306242,0.0,True,0.18,0.37
0.19999999999999998,112,0.003928571428571448,0.0,True,0.18,0.37
0.19999999999999998,113,0.0016814159292035669,0.0,True,0.18,0.37
0.19999999999999998,114,0.0015789473684210686,0.0,True,0.18,0.37
0.19999999999999998,115,0.00391304347826088,0.0,True,0.18,0.37
0.19999999999999998,116,0.0006896551724138167,0.0,True,0.18,0.37
0.19999999999999998,117,0.0024786324786324476,0.0,True,0.18,0.37
0.19999999999999998,118,0.0028813559322034,0.0,True,0.18,0.37
0.19999999999999998,119,0.00025210084033611135,0.0,True,0.18,0.37
0.19999999999999998,120,0.003333333333333355,0.0,True,0.18,0.37
0.19999999999999998,121,0.0019008264462809787,0.0,True,0.18,0.37
0.19999999999999998,122,0.001147540983606532,0.0,True,0.18,0.37
0.19999999999999998,123,0.003983739837398359,0.0,True,0.18,0.37
0.19999999999999998,124,0.000967741935483879,0.0,True,0.18,0.37
0.19999999999999998,125,0.0020000000000000018,0.0,True,0.18,0.37
0.19999999999999998,126,0.0030158730158730274,0.0,True,0.18,0.37
0.19999999999999998,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.19999999999999998,128,0.0028124999999999956,0.0,True,0.18,0.37
0.21,2,0.13,0.0,True,0.18,0.37
0.21,3,0.03666666666666668,0.0,True,0.18,0.37
0.21,4,0.12,0.0,True,0.18,0.37
0.21,5,0.030000000000000027,0.0,True,0.18,0.37
0.21,6,0.03666666666666668,0.0,True,0.18,0.37
0.21,7,0.05857142857142855,0.0,True,0.18,0.37
0.21,8,0.0050000000000000044,0.0,True,0.18,0.37
0.21,9,0.03666666666666668,0.0,True,0.18,0.37
0.21,10,0.030000000000000027,0.0,True,0.18,0.37
0.21,11,0.006363636363636349,0.0,True,0.18,0.37
0.21,12,0.03666666666666668,0.0,True,0.18,0.37
0.21,13,0.014615384615384641,0.0,True,0.18,0.37
0.21,14,0.012857142857142845,0.0,True,0.18,0.37
0.21,15,0.030000000000000027,0.0,True,0.18,0.37
0.21,16,0.0050000000000000044,0.0,True,0.18,0.37
0.21,17,0.017058823529411737,0.0,True,0.18,0.37
0.21,18,0.0188888888888889,0.0,True,0.18,0.37
0.21,19,0.0015789473684210686,0.0,True,0.18,0.37
0.21,20,0.020000000000000018,0.0,True,0.18,0.37
0.21,21,0.010952380952380936,0.0,True,0.18,0.37
0.21,22,0.006363636363636349,0.0,True,0.18,0.37
0.21,23,0.021304347826086978,0.0,True,0.18,0.37
0.21,24,0.0050000000000000044,0.0,True,0.18,0.37
0.21,25,0.010000000000000009,0.0,True,0.18,0.37
0.21,26,0.014615384615384641,0.0,True,0.18,0.37
0.21,27,0.00037037037037035425,0.0,True,0.18,0.37
0.21,28,0.012857142857142845,0.0,True,0.18,0.37
0.21,29,0.009310344827586192,0.0,True,0.18,0.37
0.21,30,0.003333333333333355,0.0,True,0.18,0.37
0.21,31,0.015161290322580623,0.0,True,0.18,0.37
0.21,32,0.0050000000000000044,0.0,True,0.18,0.37
0.21,33,0.006363636363636349,0.0,True,0.18,0.37
0.21,34,0.012352941176470567,0.0,True,0.18,0.37
0.21,35,0.0014285714285714457,0.0,True,0.18,0.37
0.21,36,0.00888888888888889,0.0,True,0.18,0.37
0.21,37,0.008378378378378404,0.0,True,0.18,0.37
0.21,38,0.0015789473684210686,0.0,True,0.18,0.37
0.21,39,0.01102564102564102,0.0,True,0.18,0.37
0.21,40,0.0050000000000000044,0.0,True,0.18,0.37
0.21,41,0.004146341463414638,0.0,True,0.18,0.37
0.21,42,0.010952380952380936,0.0,True,0.18,0.37
0.21,43,0.0020930232558139528,0.0,True,0.18,0.37
0.21,44,0.006363636363636349,0.0,True,0.18,0.37
0.21,45,0.007777777777777772,0.0,True,0.18,0.37
0.21,46,0.00043478260869567187,0.0,True,0.18,0.37
0.21,47,0.008297872340425505,0.0,True,0.18,0.37
0.21,48,0.0050000000000000044,0.0,True,0.18,0.37
0.21,49,0.0026530612244897722,0.0,True,0.18,0.37
0.21,50,0.010000000000000009,0.0,True,0.18,0.37
0.21,51,0.0025490196078431504,0.0,True,0.18,0.37
0.21,52,0.004615384615384632,0.0,True,0.18,0.37
0.21,53,0.0073584905660377675,0.0,True,0.18,0.37
0.21,54,0.00037037037037035425,0.0,True,0.18,0.37
0.21,55,0.006363636363636349,0.0,True,0.18,0.37
0.21,56,0.0050000000000000044,0.0,True,0.18,0.37
0.21,57,0.0015789473684210686,0.0,True,0.18,0.37
0.21,58,0.007931034482758614,0.0,True,0.18,0.37
0.21,59,0.0028813559322034,0.0,True,0.18,0.37
0.21,60,0.003333333333333355,0.0,True,0.18,0.37
0.21,61,0.007049180327868831,0.0,True,0.18,0.37
0.21,62,0.000967741935483879,0.0,True,0.18,0.37
0.21,63,0.0049206349206349365,0.0,True,0.18,0.37
0.21,64,0.0050000000000000044,0.0,True,0.18,0.37
0.21,65,0.0007692307692307443,0.0,True,0.18,0.37
0.21,66,0.006363636363636349,0.0,True,0.18,0.37
0.21,67,0.003134328358208982,0.0,True,0.18,0.37
0.21,68,0.0023529411764705577,0.0,True,0.18,0.37
0.21,69,0.006811594202898563,0.0,True,0.18,0.37
0.21,70,0.0014285714285714457,0.0,True,0.18,0.37
0.21,71,0.0038028169014084345,0.0,True,0.18,0.37
0.21,72,0.0050000000000000044,0.0,True,0.18,0.37
0.21,73,0.0001369863013698791,0.0,True,0.18,0.37
0.21,74,0.005135135135135138,0.0,True,0.18,0.37
0.21,75,0.003333333333333355,0.0,True,0.18,0.37
0.21,76,0.0015789473684210686,0.0,True,0.18,0.37
0.21,77,0.006363636363636349,0.0,True,0.18,0.37
0.21,78,0.0017948717948718107,0.0,True,0.18,0.37
0.21,79,0.0029113924050632733,0.0,True,0.18,0.37
0.21,80,0.0050000000000000044,0.0,True,0.18,0.37
0.21,81,0.00037037037037035425,0.0,True,0.18,0.37
0.21,82,0.004146341463414638,0.0,True,0.18,0.37
0.21,83,0.0034939759036144435,0.0,True,0.18,0.37
0.21,84,0.0009523809523809268,0.0,True,0.18,0.37
0.21,85,0.005294117647058838,0.0,True,0.18,0.37
0.21,86,0.0020930232558139528,0.0,True,0.18,0.37
0.21,87,0.002183908045977012,0.0,True,0.18,0.37
0.21,88,0.0050000000000000044,0.0,True,0.18,0.37
0.21,89,0.0007865168539326062,0.0,True,0.18,0.37
0.21,90,0.003333333333333355,0.0,True,0.18,0.37
0.21,91,0.0036263736263736357,0.0,True,0.18,0.37
0.21,92,0.00043478260869567187,0.0,True,0.18,0.37
0.21,93,0.004408602150537622,0.0,True,0.18,0.37
0.21,94,0.0023404255319148803,0.0,True,0.18,0.37
0.21,95,0.0015789473684210686,0.0,True,0.18,0.37
0.21,96,0.0050000000000000044,0.0,True,0.18,0.37
0.21,97,0.0011340206185567192,0.0,True,0.18,0.37
0.21,98,0.0026530612244897722,0.0,True,0.18,0.37
0.21,99,0.0037373737373737614,0.0,True,0.18,0.37
0.21,100,0.0,0.0,True,0.18,0.37
0.21,101,0.0036633663366336666,0.0,True,0.18,0.37
0.21,102,0.0025490196078431504,0.0,True,0.18,0.37
0.21,103,0.0010679611650485366,0.0,True,0.18,0.37
0.21,104,0.004615384615384632,0.0,True,0.18,0.37
0.21,105,0.0014285714285714457,0.0,True,0.18,0.37
0.21,106,0.0020754716981132293,0.0,True,0.18,0.37
0.21,107,0.00383177570093457,0.0,True,0.18,0.37
0.21,108,0.00037037037037035425,0.0,True,0.18,0.37
0.21,109,0.0030275229357797917,0.0,True,0.18,0.37
0.21,110,0.002727272727272745,0.0,True,0.18,0.37
0.21,111,0.0006306306306306242,0.0,True,0.18,0.37
0.21,112,0.003928571428571448,0.0,True,0.18,0.37
0.21,113,0.0016814159292035669,0.0,True,0.18,0.37
0.21,114,0.0015789473684210686,0.0,True,0.18,0.37
0.21,115,0.00391304347826088,0.0,True,0.18,0.37
0.21,116,0.0006896551724138167,0.0,True,0.18,0.37
0.21,117,0.0024786324786324476,0.0,True,0.18,0.37
0.21,118,0.0028813559322034,0.0,True,0.18,0.37
0.21,119,0.00025210084033611135,0.0,True,0.18,0.37
0.21,120,0.003333333333333355,0.0,True,0.18,0.37
0.21,121,0.0019008264462809787,0.0,True,0.18,0.37
0.21,122,0.001147540983606532,0.0,True,0.18,0.37
0.21,123,0.003983739837398359,0.0,True,0.18,0.37
0.21,124,0.000967741935483879,0.0,True,0.18,0.37
0.21,125,0.0020000000000000018,0.0,True,0.18,0.37
0.21,126,0.0030158730158730274,0.0,True,0.18,0.37
0.21,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.21,128,0.0028124999999999956,0.0,True,0.18,0.37
0.22,2,0.13,0.0,True,0.18,0.37
0.22,3,0.03666666666666668,0.0,True,0.18,0.37
0.22,4,0.12,0.0,True,0.18,0.37
0.22,5,0.030000000000000027,0.0,True,0.18,0.37
0.22,6,0.03666666666666668,0.0,True,0.18,0.37
0.22,7,0.05857142857142855,0.0,True,0.18,0.37
0.22,8,0.0050000000000000044,0.0,True,0.18,0.37
0.22,9,0.03666666666666668,0.0,True,0.18,0.37
0.22,10,0.030000000000000027,0.0,True,0.18,0.37
0.22,11,0.006363636363636349,0.0,True,0.18,0.37
0.22,12,0.03666666666666668,0.0,True,0.18,0.37
0.22,13,0.014615384615384641,0.0,True,0.18,0.37
0.22,14,0.012857142857142845,0.0,True,0.18,0.37
0.22,15,0.030000000000000027,0.0,True,0.18,0.37
0.22,16,0.0050000000000000044,0.0,True,0.18,0.37
0.22,17,0.017058823529411737,0.0,True,0.18,0.37
0.22,18,0.0188888888888889,0.0,True,0.18,0.37
0.22,19,0.0015789473684210686,0.0,True,0.18,0.37
0.22,20,0.020000000000000018,0.0,True,0.18,0.37
0.22,21,0.010952380952380936,0.0,True,0.18,0.37
0.22,22,0.006363636363636349,0.0,True,0.18,0.37
0.22,23,0.021304347826086978,0.0,True,0.18,0.37
0.22,24,0.0050000000000000044,0.0,True,0.18,0.37
0.22,25,0.010000000000000009,0.0,True,0.18,0.37
0.22,26,0.014615384615384641,0.0,True,0.18,0.37
0.22,27,0.00037037037037035425,0.0,True,0.18,0.37
0.22,28,0.012857142857142845,0.0,True,0.18,0.37
0.22,29,0.009310344827586192,0.0,True,0.18,0.37
0.22,30,0.003333333333333355,0.0,True,0.18,0.37
0.22,31,0.015161290322580623,0.0,True,0.18,0.37
0.22,32,0.0050000000000000044,0.0,True,0.18,0.37
0.22,33,0.006363636363636349,0.0,True,0.18,0.37
0.22,34,0.012352941176470567,0.0,True,0.18,0.37
0.22,35,0.0014285714285714457,0.0,True,0.18,0.37
0.22,36,0.00888888888888889,0.0,True,0.18,0.37
0.22,37,0.008378378378378404,0.0,True,0.18,0.37
0.22,38,0.0015789473684210686,0.0,True,0.18,0.37
0.22,39,0.01102564102564102,0.0,True,0.18,0.37
0.22,40,0.0050000000000000044,0.0,True,0.18,0.37
0.22,41,0.004146341463414638,0.0,True,0.18,0.37
0.22,42,0.010952380952380936,0.0,True,0.18,0.37
0.22,43,0.0020930232558139528,0.0,True,0.18,0.37
0.22,44,0.006363636363636349,0.0,True,0.18,0.37
0.22,45,0.007777777777777772,0.0,True,0.18,0.37
0.22,46,0.00043478260869567187,0.0,True,0.18,0.37
0.22,47,0.008297872340425505,0.0,True,0.18,0.37
0.22,48,0.0050000000000000044,0.0,True,0.18,0.37
0.22,49,0.0026530612244897722,0.0,True,0.18,0.37
0.22,50,0.010000000000000009,0.0,True,0.18,0.37
0.22,51,0.0025490196078431504,0.0,True,0.18,0.37
0.22,52,0.004615384615384632,0.0,True,0.18,0.37
0.22,53,0.0073584905660377675,0.0,True,0.18,0.37
0.22,54,0.00037037037037035425,0.0,True,0.18,0.37
0.22,55,0.006363636363636349,0.0,True,0.18,0.37
0.22,56,0.0050000000000000044,0.0,True,0.18,0.37
0.22,57,0.0015789473684210686,0.0,True,0.18,0.37
0.22,58,0.007931034482758614,0.0,True,0.18,0.37
0.22,59,0.0028813559322034,0.0,True,0.18,0.37
0.22,60,0.003333333333333355,0.0,True,0.18,0.37
0.22,61,0.007049180327868831,0.0,True,0.18,0.37
0.22,62,0.000967741935483879,0.0,True,0.18,0.37
0.22,63,0.0049206349206349365,0.0,True,0.18,0.37
0.22,64,0.0050000000000000044,0.0,True,0.18,0.37
0.22,65,0.0007692307692307443,0.0,True,0.18,0.37
0.22,66,0.006363636363636349,0.0,True,0.18,0.37
0.22,67,0.003134328358208982,0.0,True,0.18,0.37
0.22,68,0.0023529411764705577,0.0,True,0.18,0.37
0.22,69,0.006811594202898563,0.0,True,0.18,0.37
0.22,70,0.0014285714285714457,0.0,True,0.18,0.37
0.22,71,0.0038028169014084345,0.0,True,0.18,0.37
0.22,72,0.0050000000000000044,0.0,True,0.18,0.37
0.22,73,0.0001369863013698791,0.0,True,0.18,0.37
0.22,74,0.005135135135135138,0.0,True,0.18,0.37
0.22,75,0.003333333333333355,0.0,True,0.18,0.37
0.22,76,0.0015789473684210686,0.0,True,0.18,0.37
0.22,77,0.006363636363636349,0.0,True,0.18,0.37
0.22,78,0.0017948717948718107,0.0,True,0.18,0.37
0.22,79,0.0029113924050632733,0.0,True,0.18,0.37
0.22,80,0.0050000000000000044,0.0,True,0.18,0.37
0.22,81,0.00037037037037035425,0.0,True,0.18,0.37
0.22,82,0.004146341463414638,0.0,True,0.18,0.37
0.22,83,0.0034939759036144435,0.0,True,0.18,0.37
0.22,84,0.0009523809523809268,0.0,True,0.18,0.37
0.22,85,0.005294117647058838,0.0,True,0.18,0.37
0.22,86,0.0020930232558139528,0.0,True,0.18,0.37
0.22,87,0.002183908045977012,0.0,True,0.18,0.37
0.22,88,0.0050000000000000044,0.0,True,0.18,0.37
0.22,89,0.0007865168539326062,0.0,True,0.18,0.37
0.22,90,0.003333333333333355,0.0,True,0.18,0.37
0.22,91,0.0036263736263736357,0.0,True,0.18,0.37
0.22,92,0.00043478260869567187,0.0,True,0.18,0.37
0.22,93,0.004408602150537622,0.0,True,0.18,0.37
0.22,94,0.0023404255319148803,0.0,True,0.18,0.37
0.22,95,0.0015789473684210686,0.0,True,0.18,0.37
0.22,96,0.0050000000000000044,0.0,True,0.18,0.37
0.22,97,0.0011340206185567192,0.0,True,0.18,0.37
0.22,98,0.0026530612244897722,0.0,True,0.18,0.37
0.22,99,0.0037373737373737614,0.0,True,0.18,0.37
0.22,100,0.0,0.0,True,0.18,0.37
0.22,101,0.0036633663366336666,0.0,True,0.18,0.37
0.22,102,0.0025490196078431504,0.0,True,0.18,0.37
0.22,103,0.0010679611650485366,0.0,True,0.18,0.37
0.22,104,0.004615384615384632,0.0,True,0.18,0.37
0.22,105,0.0014285714285714457,0.0,True,0.18,0.37
0.22,106,0.0020754716981132293,0.0,True,0.18,0.37
0.22,107,0.00383177570093457,0.0,True,0.18,0.37
0.22,108,0.00037037037037035425,0.0,True,0.18,0.37
0.22,109,0.0030275229357797917,0.0,True,0.18,0.37
0.22,110,0.002727272727272745,0.0,True,0.18,0.37
0.22,111,0.0006306306306306242,0.0,True,0.18,0.37
0.22,112,0.003928571428571448,0.0,True,0.18,0.37
0.22,113,0.0016814159292035669,0.0,True,0.18,0.37
0.22,114,0.0015789473684210686,0.0,True,0.18,0.37
0.22,115,0.00391304347826088,0.0,True,0.18,0.37
0.22,116,0.0006896551724138167,0.0,True,0.18,0.37
0.22,117,0.0024786324786324476,0.0,True,0.18,0.37
0.22,118,0.0028813559322034,0.0,True,0.18,0.37
0.22,119,0.00025210084033611135,0.0,True,0.18,0.37
0.22,120,0.003333333333333355,0.0,True,0.18,0.37
0.22,121,0.0019008264462809787,0.0,True,0.18,0.37
0.22,122,0.001147540983606532,0.0,True,0.18,0.37
0.22,123,0.003983739837398359,0.0,True,0.18,0.37
0.22,124,0.000967741935483879,0.0,True,0.18,0.37
0.22,125,0.0020000000000000018,0.0,True,0.18,0.37
0.22,126,0.0030158730158730274,0.0,True,0.18,0.37
0.22,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.22,128,0.0028124999999999956,0.0,True,0.18,0.37
0.22999999999999998,2,0.13,0.0,True,0.18,0.37
0.22999999999999998,3,0.03666666666666668,0.0,True,0.18,0.37
0.22999999999999998,4,0.12,0.0,True,0.18,0.37
0.22999999999999998,5,0.030000000000000027,0.0,True,0.18,0.37
0.22999999999999998,6,0.03666666666666668,0.0,True,0.18,0.37
0.22999999999999998,7,0.05857142857142855,0.0,True,0.18,0.37
0.22999999999999998,8,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,9,0.03666666666666668,0.0,True,0.18,0.37
0.22999999999999998,10,0.030000000000000027,0.0,True,0.18,0.37
0.22999999999999998,11,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,12,0.03666666666666668,0.0,True,0.18,0.37
0.22999999999999998,13,0.014615384615384641,0.0,True,0.18,0.37
0.22999999999999998,14,0.012857142857142845,0.0,True,0.18,0.37
0.22999999999999998,15,0.030000000000000027,0.0,True,0.18,0.37
0.22999999999999998,16,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,17,0.017058823529411737,0.0,True,0.18,0.37
0.22999999999999998,18,0.0188888888888889,0.0,True,0.18,0.37
0.22999999999999998,19,0.0015789473684210686,0.0,True,0.18,0.37
0.22999999999999998,20,0.020000000000000018,0.0,True,0.18,0.37
0.22999999999999998,21,0.010952380952380936,0.0,True,0.18,0.37
0.22999999999999998,22,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,23,0.021304347826086978,0.0,True,0.18,0.37
0.22999999999999998,24,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,25,0.010000000000000009,0.0,True,0.18,0.37
0.22999999999999998,26,0.014615384615384641,0.0,True,0.18,0.37
0.22999999999999998,27,0.00037037037037035425,0.0,True,0.18,0.37
0.22999999999999998,28,0.012857142857142845,0.0,True,0.18,0.37
0.22999999999999998,29,0.009310344827586192,0.0,True,0.18,0.37
0.22999999999999998,30,0.003333333333333355,0.0,True,0.18,0.37
0.22999999999999998,31,0.015161290322580623,0.0,True,0.18,0.37
0.22999999999999998,32,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,33,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,34,0.012352941176470567,0.0,True,0.18,0.37
0.22999999999999998,35,0.0014285714285714457,0.0,True,0.18,0.37
0.22999999999999998,36,0.00888888888888889,0.0,True,0.18,0.37
0.22999999999999998,37,0.008378378378378404,0.0,True,0.18,0.37
0.22999999999999998,38,0.0015789473684210686,0.0,True,0.18,0.37
0.22999999999999998,39,0.01102564102564102,0.0,True,0.18,0.37
0.22999999999999998,40,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,41,0.004146341463414638,0.0,True,0.18,0.37
0.22999999999999998,42,0.010952380952380936,0.0,True,0.18,0.37
0.22999999999999998,43,0.0020930232558139528,0.0,True,0.18,0.37
0.22999999999999998,44,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,45,0.007777777777777772,0.0,True,0.18,0.37
0.22999999999999998,46,0.00043478260869567187,0.0,True,0.18,0.37
0.22999999999999998,47,0.008297872340425505,0.0,True,0.18,0.37
0.22999999999999998,48,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,49,0.0026530612244897722,0.0,True,0.18,0.37
0.22999999999999998,50,0.010000000000000009,0.0,True,0.18,0.37
0.22999999999999998,51,0.0025490196078431504,0.0,True,0.18,0.37
0.22999999999999998,52,0.004615384615384632,0.0,True,0.18,0.37
0.22999999999999998,53,0.0073584905660377675,0.0,True,0.18,0.37
0.22999999999999998,54,0.00037037037037035425,0.0,True,0.18,0.37
0.22999999999999998,55,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,56,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,57,0.0015789473684210686,0.0,True,0.18,0.37
0.22999999999999998,58,0.007931034482758614,0.0,True,0.18,0.37
0.22999999999999998,59,0.0028813559322034,0.0,True,0.18,0.37
0.22999999999999998,60,0.003333333333333355,0.0,True,0.18,0.37
0.22999999999999998,61,0.007049180327868831,0.0,True,0.18,0.37
0.22999999999999998,62,0.000967741935483879,0.0,True,0.18,0.37
0.22999999999999998,63,0.0049206349206349365,0.0,True,0.18,0.37
0.22999999999999998,64,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,65,0.0007692307692307443,0.0,True,0.18,0.37
0.22999999999999998,66,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,67,0.003134328358208982,0.0,True,0.18,0.37
0.22999999999999998,68,0.0023529411764705577,0.0,True,0.18,0.37
0.22999999999999998,69,0.006811594202898563,0.0,True,0.18,0.37
0.22999999999999998,70,0.0014285714285714457,0.0,True,0.18,0.37
0.22999999999999998,71,0.0038028169014084345,0.0,True,0.18,0.37
0.22999999999999998,72,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,73,0.0001369863013698791,0.0,True,0.18,0.37
0.22999999999999998,74,0.005135135135135138,0.0,True,0.18,0.37
0.22999999999999998,75,0.003333333333333355,0.0,True,0.18,0.37
0.22999999999999998,76,0.0015789473684210686,0.0,True,0.18,0.37
0.22999999999999998,77,0.006363636363636349,0.0,True,0.18,0.37
0.22999999999999998,78,0.0017948717948718107,0.0,True,0.18,0.37
0.22999999999999998,79,0.0029113924050632733,0.0,True,0.18,0.37
0.22999999999999998,80,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,81,0.00037037037037035425,0.0,True,0.18,0.37
0.22999999999999998,82,0.004146341463414638,0.0,True,0.18,0.37
0.22999999999999998,83,0.0034939759036144435,0.0,True,0.18,0.37
0.22999999999999998,84,0.0009523809523809268,0.0,True,0.18,0.37
0.22999999999999998,85,0.005294117647058838,0.0,True,0.18,0.37
0.22999999999999998,86,0.0020930232558139528,0.0,True,0.18,0.37
0.22999999999999998,87,0.002183908045977012,0.0,True,0.18,0.37
0.22999999999999998,88,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,89,0.0007865168539326062,0.0,True,0.18,0.37
0.22999999999999998,90,0.003333333333333355,0.0,True,0.18,0.37
0.22999999999999998,91,0.0036263736263736357,0.0,True,0.18,0.37
0.22999999999999998,92,0.00043478260869567187,0.0,True,0.18,0.37
0.22999999999999998,93,0.004408602150537622,0.0,True,0.18,0.37
0.22999999999999998,94,0.0023404255319148803,0.0,True,0.18,0.37
0.22999999999999998,95,0.0015789473684210686,0.0,True,0.18,0.37
0.22999999999999998,96,0.0050000000000000044,0.0,True,0.18,0.37
0.22999999999999998,97,0.0011340206185567192,0.0,True,0.18,0.37
0.22999999999999998,98,0.0026530612244897722,0.0,True,0.18,0.37
0.22999999999999998,99,0.0037373737373737614,0.0,True,0.18,0.37
0.22999999999999998,100,0.0,0.0,True,0.18,0.37
0.22999999999999998,101,0.0036633663366336666,0.0,True,0.18,0.37
0.22999999999999998,102,0.0025490196078431504,0.0,True,0.18,0.37
0.22999999999999998,103,0.0010679611650485366,0.0,True,0.18,0.37
0.22999999999999998,104,0.004615384615384632,0.0,True,0.18,0.37
0.22999999999999998,105,0.0014285714285714457,0.0,True,0.18,0.37
0.22999999999999998,106,0.0020754716981132293,0.0,True,0.18,0.37
0.22999999999999998,107,0.00383177570093457,0.0,True,0.18,0.37
0.22999999999999998,108,0.00037037037037035425,0.0,True,0.18,0.37
0.22999999999999998,109,0.0030275229357797917,0.0,True,0.18,0.37
0.22999999999999998,110,0.002727272727272745,0.0,True,0.18,0.37
0.22999999999999998,111,0.0006306306306306242,0.0,True,0.18,0.37
0.22999999999999998,112,0.003928571428571448,0.0,True,0.18,0.37
0.22999999999999998,113,0.0016814159292035669,0.0,True,0.18,0.37
0.22999999999999998,114,0.0015789473684210686,0.0,True,0.18,0.37
0.22999999999999998,115,0.00391304347826088,0.0,True,0.18,0.37
0.22999999999999998,116,0.0006896551724138167,0.0,True,0.18,0.37
0.22999999999999998,117,0.0024786324786324476,0.0,True,0.18,0.37
0.22999999999999998,118,0.0028813559322034,0.0,True,0.18,0.37
0.22999999999999998,119,0.00025210084033611135,0.0,True,0.18,0.37
0.22999999999999998,120,0.003333333333333355,0.0,True,0.18,0.37
0.22999999999999998,121,0.0019008264462809787,0.0,True,0.18,0.37
0.22999999999999998,122,0.001147540983606532,0.0,True,0.18,0.37
0.22999999999999998,123,0.003983739837398359,0.0,True,0.18,0.37
0.22999999999999998,124,0.000967741935483879,0.0,True,0.18,0.37
0.22999999999999998,125,0.0020000000000000018,0.0,True,0.18,0.37
0.22999999999999998,126,0.0030158730158730274,0.0,True,0.18,0.37
0.22999999999999998,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.22999999999999998,128,0.0028124999999999956,0.0,True,0.18,0.37
0.24,2,0.13,0.0,True,0.18,0.37
0.24,3,0.03666666666666668,0.0,True,0.18,0.37
0.24,4,0.12,0.0,True,0.18,0.37
0.24,5,0.030000000000000027,0.0,True,0.18,0.37
0.24,6,0.03666666666666668,0.0,True,0.18,0.37
0.24,7,0.05857142857142855,0.0,True,0.18,0.37
0.24,8,0.0050000000000000044,0.0,True,0.18,0.37
0.24,9,0.03666666666666668,0.0,True,0.18,0.37
0.24,10,0.030000000000000027,0.0,True,0.18,0.37
0.24,11,0.006363636363636349,0.0,True,0.18,0.37
0.24,12,0.03666666666666668,0.0,True,0.18,0.37
0.24,13,0.014615384615384641,0.0,True,0.18,0.37
0.24,14,0.012857142857142845,0.0,True,0.18,0.37
0.24,15,0.030000000000000027,0.0,True,0.18,0.37
0.24,16,0.0050000000000000044,0.0,True,0.18,0.37
0.24,17,0.017058823529411737,0.0,True,0.18,0.37
0.24,18,0.0188888888888889,0.0,True,0.18,0.37
0.24,19,0.0015789473684210686,0.0,True,0.18,0.37
0.24,20,0.020000000000000018,0.0,True,0.18,0.37
0.24,21,0.010952380952380936,0.0,True,0.18,0.37
0.24,22,0.006363636363636349,0.0,True,0.18,0.37
0.24,23,0.021304347826086978,0.0,True,0.18,0.37
0.24,24,0.0050000000000000044,0.0,True,0.18,0.37
0.24,25,0.010000000000000009,0.0,True,0.18,0.37
0.24,26,0.014615384615384641,0.0,True,0.18,0.37
0.24,27,0.00037037037037035425,0.0,True,0.18,0.37
0.24,28,0.012857142857142845,0.0,True,0.18,0.37
0.24,29,0.009310344827586192,0.0,True,0.18,0.37
0.24,30,0.003333333333333355,0.0,True,0.18,0.37
0.24,31,0.015161290322580623,0.0,True,0.18,0.37
0.24,32,0.0050000000000000044,0.0,True,0.18,0.37
0.24,33,0.006363636363636349,0.0,True,0.18,0.37
0.24,34,0.012352941176470567,0.0,True,0.18,0.37
0.24,35,0.0014285714285714457,0.0,True,0.18,0.37
0.24,36,0.00888888888888889,0.0,True,0.18,0.37
0.24,37,0.008378378378378404,0.0,True,0.18,0.37
0.24,38,0.0015789473684210686,0.0,True,0.18,0.37
0.24,39,0.01102564102564102,0.0,True,0.18,0.37
0.24,40,0.0050000000000000044,0.0,True,0.18,0.37
0.24,41,0.004146341463414638,0.0,True,0.18,0.37
0.24,42,0.010952380952380936,0.0,True,0.18,0.37
0.24,43,0.0020930232558139528,0.0,True,0.18,0.37
0.24,44,0.006363636363636349,0.0,True,0.18,0.37
0.24,45,0.007777777777777772,0.0,True,0.18,0.37
0.24,46,0.00043478260869567187,0.0,True,0.18,0.37
0.24,47,0.008297872340425505,0.0,True,0.18,0.37
0.24,48,0.0050000000000000044,0.0,True,0.18,0.37
0.24,49,0.0026530612244897722,0.0,True,0.18,0.37
0.24,50,0.010000000000000009,0.0,True,0.18,0.37
0.24,51,0.0025490196078431504,0.0,True,0.18,0.37
0.24,52,0.004615384615384632,0.0,True,0.18,0.37
0.24,53,0.0073584905660377675,0.0,True,0.18,0.37
0.24,54,0.00037037037037035425,0.0,True,0.18,0.37
0.24,55,0.006363636363636349,0.0,True,0.18,0.37
0.24,56,0.0050000000000000044,0.0,True,0.18,0.37
0.24,57,0.0015789473684210686,0.0,True,0.18,0.37
0.24,58,0.007931034482758614,0.0,True,0.18,0.37
0.24,59,0.0028813559322034,0.0,True,0.18,0.37
0.24,60,0.003333333333333355,0.0,True,0.18,0.37
0.24,61,0.007049180327868831,0.0,True,0.18,0.37
0.24,62,0.000967741935483879,0.0,True,0.18,0.37
0.24,63,0.0049206349206349365,0.0,True,0.18,0.37
0.24,64,0.0050000000000000044,0.0,True,0.18,0.37
0.24,65,0.0007692307692307443,0.0,True,0.18,0.37
0.24,66,0.006363636363636349,0.0,True,0.18,0.37
0.24,67,0.003134328358208982,0.0,True,0.18,0.37
0.24,68,0.0023529411764705577,0.0,True,0.18,0.37
0.24,69,0.006811594202898563,0.0,True,0.18,0.37
0.24,70,0.0014285714285714457,0.0,True,0.18,0.37
0.24,71,0.0038028169014084345,0.0,True,0.18,0.37
0.24,72,0.0050000000000000044,0.0,True,0.18,0.37
0.24,73,0.0001369863013698791,0.0,True,0.18,0.37
0.24,74,0.005135135135135138,0.0,True,0.18,0.37
0.24,75,0.003333333333333355,0.0,True,0.18,0.37
0.24,76,0.0015789473684210686,0.0,True,0.18,0.37
0.24,77,0.006363636363636349,0.0,True,0.18,0.37
0.24,78,0.0017948717948718107,0.0,True,0.18,0.37
0.24,79,0.0029113924050632733,0.0,True,0.18,0.37
0.24,80,0.0050000000000000044,0.0,True,0.18,0.37
0.24,81,0.00037037037037035425,0.0,True,0.18,0.37
0.24,82,0.004146341463414638,0.0,True,0.18,0.37
0.24,83,0.0034939759036144435,0.0,True,0.18,0.37
0.24,84,0.0009523809523809268,0.0,True,0.18,0.37
0.24,85,0.005294117647058838,0.0,True,0.18,0.37
0.24,86,0.0020930232558139528,0.0,True,0.18,0.37
0.24,87,0.002183908045977012,0.0,True,0.18,0.37
0.24,88,0.0050000000000000044,0.0,True,0.18,0.37
0.24,89,0.0007865168539326062,0.0,True,0.18,0.37
0.24,90,0.003333333333333355,0.0,True,0.18,0.37
0.24,91,0.0036263736263736357,0.0,True,0.18,0.37
0.24,92,0.00043478260869567187,0.0,True,0.18,0.37
0.24,93,0.004408602150537622,0.0,True,0.18,0.37
0.24,94,0.0023404255319148803,0.0,True,0.18,0.37
0.24,95,0.0015789473684210686,0.0,True,0.18,0.37
0.24,96,0.0050000000000000044,0.0,True,0.18,0.37
0.24,97,0.0011340206185567192,0.0,True,0.18,0.37
0.24,98,0.0026530612244897722,0.0,True,0.18,0.37
0.24,99,0.0037373737373737614,0.0,True,0.18,0.37
0.24,100,0.0,0.0,True,0.18,0.37
0.24,101,0.0036633663366336666,0.0,True,0.18,0.37
0.24,102,0.0025490196078431504,0.0,True,0.18,0.37
0.24,103,0.0010679611650485366,0.0,True,0.18,0.37
0.24,104,0.004615384615384632,0.0,True,0.18,0.37
0.24,105,0.0014285714285714457,0.0,True,0.18,0.37
0.24,106,0.0020754716981132293,0.0,True,0.18,0.37
0.24,107,0.00383177570093457,0.0,True,0.18,0.37
0.24,108,0.00037037037037035425,0.0,True,0.18,0.37
0.24,109,0.0030275229357797917,0.0,True,0.18,0.37
0.24,110,0.002727272727272745,0.0,True,0.18,0.37
0.24,111,0.0006306306306306242,0.0,True,0.18,0.37
0.24,112,0.003928571428571448,0.0,True,0.18,0.37
0.24,113,0.0016814159292035669,0.0,True,0.18,0.37
0.24,114,0.0015789473684210686,0.0,True,0.18,0.37
0.24,115,0.00391304347826088,0.0,True,0.18,0.37
0.24,116,0.0006896551724138167,0.0,True,0.18,0.37
0.24,117,0.0024786324786324476,0.0,True,0.18,0.37
0.24,118,0.0028813559322034,0.0,True,0.18,0.37
0.24,119,0.00025210084033611135,0.0,True,0.18,0.37
0.24,120,0.003333333333333355,0.0,True,0.18,0.37
0.24,121,0.0019008264462809787,0.0,True,0.18,0.37
0.24,122,0.001147540983606532,0.0,True,0.18,0.37
0.24,123,0.003983739837398359,0.0,True,0.18,0.37
0.24,124,0.000967741935483879,0.0,True,0.18,0.37
0.24,125,0.0020000000000000018,0.0,True,0.18,0.37
0.24,126,0.0030158730158730274,0.0,True,0.18,0.37
0.24,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.24,128,0.0028124999999999956,0.0,True,0.18,0.37
0.25,2,0.13,0.0,True,0.18,0.37
0.25,3,0.03666666666666668,0.0,True,0.18,0.37
0.25,4,0.12,0.0,True,0.18,0.37
0.25,5,0.030000000000000027,0.0,True,0.18,0.37
0.25,6,0.03666666666666668,0.0,True,0.18,0.37
0.25,7,0.05857142857142855,0.0,True,0.18,0.37
0.25,8,0.0050000000000000044,0.0,True,0.18,0.37
0.25,9,0.03666666666666668,0.0,True,0.18,0.37
0.25,10,0.030000000000000027,0.0,True,0.18,0.37
0.25,11,0.006363636363636349,0.0,True,0.18,0.37
0.25,12,0.03666666666666668,0.0,True,0.18,0.37
0.25,13,0.014615384615384641,0.0,True,0.18,0.37
0.25,14,0.012857142857142845,0.0,True,0.18,0.37
0.25,15,0.030000000000000027,0.0,True,0.18,0.37
0.25,16,0.0050000000000000044,0.0,True,0.18,0.37
0.25,17,0.017058823529411737,0.0,True,0.18,0.37
0.25,18,0.0188888888888889,0.0,True,0.18,0.37
0.25,19,0.0015789473684210686,0.0,True,0.18,0.37
0.25,20,0.020000000000000018,0.0,True,0.18,0.37
0.25,21,0.010952380952380936,0.0,True,0.18,0.37
0.25,22,0.006363636363636349,0.0,True,0.18,0.37
0.25,23,0.021304347826086978,0.0,True,0.18,0.37
0.25,24,0.0050000000000000044,0.0,True,0.18,0.37
0.25,25,0.010000000000000009,0.0,True,0.18,0.37
0.25,26,0.014615384615384641,0.0,True,0.18,0.37
0.25,27,0.00037037037037035425,0.0,True,0.18,0.37
0.25,28,0.012857142857142845,0.0,True,0.18,0.37
0.25,29,0.009310344827586192,0.0,True,0.18,0.37
0.25,30,0.003333333333333355,0.0,True,0.18,0.37
0.25,31,0.015161290322580623,0.0,True,0.18,0.37
0.25,32,0.0050000000000000044,0.0,True,0.18,0.37
0.25,33,0.006363636363636349,0.0,True,0.18,0.37
0.25,34,0.012352941176470567,0.0,True,0.18,0.37
0.25,35,0.0014285714285714457,0.0,True,0.18,0.37
0.25,36,0.00888888888888889,0.0,True,0.18,0.37
0.25,37,0.008378378378378404,0.0,True,0.18,0.37
0.25,38,0.0015789473684210686,0.0,True,0.18,0.37
0.25,39,0.01102564102564102,0.0,True,0.18,0.37
0.25,40,0.0050000000000000044,0.0,True,0.18,0.37
0.25,41,0.004146341463414638,0.0,True,0.18,0.37
0.25,42,0.010952380952380936,0.0,True,0.18,0.37
0.25,43,0.0020930232558139528,0.0,True,0.18,0.37
0.25,44,0.006363636363636349,0.0,True,0.18,0.37
0.25,45,0.007777777777777772,0.0,True,0.18,0.37
0.25,46,0.00043478260869567187,0.0,True,0.18,0.37
0.25,47,0.008297872340425505,0.0,True,0.18,0.37
0.25,48,0.0050000000000000044,0.0,True,0.18,0.37
0.25,49,0.0026530612244897722,0.0,True,0.18,0.37
0.25,50,0.010000000000000009,0.0,True,0.18,0.37
0.25,51,0.0025490196078431504,0.0,True,0.18,0.37
0.25,52,0.004615384615384632,0.0,True,0.18,0.37
0.25,53,0.0073584905660377675,0.0,True,0.18,0.37
0.25,54,0.00037037037037035425,0.0,True,0.18,0.37
0.25,55,0.006363636363636349,0.0,True,0.18,0.37
0.25,56,0.0050000000000000044,0.0,True,0.18,0.37
0.25,57,0.0015789473684210686,0.0,True,0.18,0.37
0.25,58,0.007931034482758614,0.0,True,0.18,0.37
0.25,59,0.0028813559322034,0.0,True,0.18,0.37
0.25,60,0.003333333333333355,0.0,True,0.18,0.37
0.25,61,0.007049180327868831,0.0,True,0.18,0.37
0.25,62,0.000967741935483879,0.0,True,0.18,0.37
0.25,63,0.0049206349206349365,0.0,True,0.18,0.37
0.25,64,0.0050000000000000044,0.0,True,0.18,0.37
0.25,65,0.0007692307692307443,0.0,True,0.18,0.37
0.25,66,0.006363636363636349,0.0,True,0.18,0.37
0.25,67,0.003134328358208982,0.0,True,0.18,0.37
0.25,68,0.0023529411764705577,0.0,True,0.18,0.37
0.25,69,0.006811594202898563,0.0,True,0.18,0.37
0.25,70,0.0014285714285714457,0.0,True,0.18,0.37
0.25,71,0.0038028169014084345,0.0,True,0.18,0.37
0.25,72,0.0050000000000000044,0.0,True,0.18,0.37
0.25,73,0.0001369863013698791,0.0,True,0.18,0.37
0.25,74,0.005135135135135138,0.0,True,0.18,0.37
0.25,75,0.003333333333333355,0.0,True,0.18,0.37
0.25,76,0.0015789473684210686,0.0,True,0.18,0.37
0.25,77,0.006363636363636349,0.0,True,0.18,0.37
0.25,78,0.0017948717948718107,0.0,True,0.18,0.37
0.25,79,0.0029113924050632733,0.0,True,0.18,0.37
0.25,80,0.0050000000000000044,0.0,True,0.18,0.37
0.25,81,0.00037037037037035425,0.0,True,0.18,0.37
0.25,82,0.004146341463414638,0.0,True,0.18,0.37
0.25,83,0.0034939759036144435,0.0,True,0.18,0.37
0.25,84,0.0009523809523809268,0.0,True,0.18,0.37
0.25,85,0.005294117647058838,0.0,True,0.18,0.37
0.25,86,0.0020930232558139528,0.0,True,0.18,0.37
0.25,87,0.002183908045977012,0.0,True,0.18,0.37
0.25,88,0.0050000000000000044,0.0,True,0.18,0.37
0.25,89,0.0007865168539326062,0.0,True,0.18,0.37
0.25,90,0.003333333333333355,0.0,True,0.18,0.37
0.25,91,0.0036263736263736357,0.0,True,0.18,0.37
0.25,92,0.00043478260869567187,0.0,True,0.18,0.37
0.25,93,0.004408602150537622,0.0,True,0.18,0.37
0.25,94,0.0023404255319148803,0.0,True,0.18,0.37
0.25,95,0.0015789473684210686,0.0,True,0.18,0.37
0.25,96,0.0050000000000000044,0.0,True,0.18,0.37
0.25,97,0.0011340206185567192,0.0,True,0.18,0.37
0.25,98,0.0026530612244897722,0.0,True,0.18,0.37
0.25,99,0.0037373737373737614,0.0,True,0.18,0.37
0.25,100,0.0,0.0,True,0.18,0.37
0.25,101,0.0036633663366336666,0.0,True,0.18,0.37
0.25,102,0.0025490196078431504,0.0,True,0.18,0.37
0.25,103,0.0010679611650485366,0.0,True,0.18,0.37
0.25,104,0.004615384615384632,0.0,True,0.18,0.37
0.25,105,0.0014285714285714457,0.0,True,0.18,0.37
0.25,106,0.0020754716981132293,0.0,True,0.18,0.37
0.25,107,0.00383177570093457,0.0,True,0.18,0.37
0.25,108,0.00037037037037035425,0.0,True,0.18,0.37
0.25,109,0.0030275229357797917,0.0,True,0.18,0.37
0.25,110,0.002727272727272745,0.0,True,0.18,0.37
0.25,111,0.0006306306306306242,0.0,True,0.18,0.37
0.25,112,0.003928571428571448,0.0,True,0.18,0.37
0.25,113,0.0016814159292035669,0.0,True,0.18,0.37
0.25,114,0.0015789473684210686,0.0,True,0.18,0.37
0.25,115,0.00391304347826088,0.0,True,0.18,0.37
0.25,116,0.0006896551724138167,0.0,True,0.18,0.37
0.25,117,0.0024786324786324476,0.0,True,0.18,0.37
0.25,118,0.0028813559322034,0.0,True,0.18,0.37
0.25,119,0.00025210084033611135,0.0,True,0.18,0.37
0.25,120,0.003333333333333355,0.0,True,0.18,0.37
0.25,121,0.0019008264462809787,0.0,True,0.18,0.37
0.25,122,0.001147540983606532,0.0,True,0.18,0.37
0.25,123,0.003983739837398359,0.0,True,0.18,0.37
0.25,124,0.000967741935483879,0.0,True,0.18,0.37
0.25,125,0.0020000000000000018,0.0,True,0.18,0.37
0.25,126,0.0030158730158730274,0.0,True,0.18,0.37
0.25,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.25,128,0.0028124999999999956,0.0,True,0.18,0.37
0.26,2,0.13,0.0,True,0.18,0.37
0.26,3,0.03666666666666668,0.0,True,0.18,0.37
0.26,4,0.12,0.0,True,0.18,0.37
0.26,5,0.030000000000000027,0.0,True,0.18,0.37
0.26,6,0.03666666666666668,0.0,True,0.18,0.37
0.26,7,0.05857142857142855,0.0,True,0.18,0.37
0.26,8,0.0050000000000000044,0.0,True,0.18,0.37
0.26,9,0.03666666666666668,0.0,True,0.18,0.37
0.26,10,0.030000000000000027,0.0,True,0.18,0.37
0.26,11,0.006363636363636349,0.0,True,0.18,0.37
0.26,12,0.03666666666666668,0.0,True,0.18,0.37
0.26,13,0.014615384615384641,0.0,True,0.18,0.37
0.26,14,0.012857142857142845,0.0,True,0.18,0.37
0.26,15,0.030000000000000027,0.0,True,0.18,0.37
0.26,16,0.0050000000000000044,0.0,True,0.18,0.37
0.26,17,0.017058823529411737,0.0,True,0.18,0.37
0.26,18,0.0188888888888889,0.0,True,0.18,0.37
0.26,19,0.0015789473684210686,0.0,True,0.18,0.37
0.26,20,0.020000000000000018,0.0,True,0.18,0.37
0.26,21,0.010952380952380936,0.0,True,0.18,0.37
0.26,22,0.006363636363636349,0.0,True,0.18,0.37
0.26,23,0.021304347826086978,0.0,True,0.18,0.37
0.26,24,0.0050000000000000044,0.0,True,0.18,0.37
0.26,25,0.010000000000000009,0.0,True,0.18,0.37
0.26,26,0.014615384615384641,0.0,True,0.18,0.37
0.26,27,0.00037037037037035425,0.0,True,0.18,0.37
0.26,28,0.012857142857142845,0.0,True,0.18,0.37
0.26,29,0.009310344827586192,0.0,True,0.18,0.37
0.26,30,0.003333333333333355,0.0,True,0.18,0.37
0.26,31,0.015161290322580623,0.0,True,0.18,0.37
0.26,32,0.0050000000000000044,0.0,True,0.18,0.37
0.26,33,0.006363636363636349,0.0,True,0.18,0.37
0.26,34,0.012352941176470567,0.0,True,0.18,0.37
0.26,35,0.0014285714285714457,0.0,True,0.18,0.37
0.26,36,0.00888888888888889,0.0,True,0.18,0.37
0.26,37,0.008378378378378404,0.0,True,0.18,0.37
0.26,38,0.0015789473684210686,0.0,True,0.18,0.37
0.26,39,0.01102564102564102,0.0,True,0.18,0.37
0.26,40,0.0050000000000000044,0.0,True,0.18,0.37
0.26,41,0.004146341463414638,0.0,True,0.18,0.37
0.26,42,0.010952380952380936,0.0,True,0.18,0.37
0.26,43,0.0020930232558139528,0.0,True,0.18,0.37
0.26,44,0.006363636363636349,0.0,True,0.18,0.37
0.26,45,0.007777777777777772,0.0,True,0.18,0.37
0.26,46,0.00043478260869567187,0.0,True,0.18,0.37
0.26,47,0.008297872340425505,0.0,True,0.18,0.37
0.26,48,0.0050000000000000044,0.0,True,0.18,0.37
0.26,49,0.0026530612244897722,0.0,True,0.18,0.37
0.26,50,0.010000000000000009,0.0,True,0.18,0.37
0.26,51,0.0025490196078431504,0.0,True,0.18,0.37
0.26,52,0.004615384615384632,0.0,True,0.18,0.37
0.26,53,0.0073584905660377675,0.0,True,0.18,0.37
0.26,54,0.00037037037037035425,0.0,True,0.18,0.37
0.26,55,0.006363636363636349,0.0,True,0.18,0.37
0.26,56,0.0050000000000000044,0.0,True,0.18,0.37
0.26,57,0.0015789473684210686,0.0,True,0.18,0.37
0.26,58,0.007931034482758614,0.0,True,0.18,0.37
0.26,59,0.0028813559322034,0.0,True,0.18,0.37
0.26,60,0.003333333333333355,0.0,True,0.18,0.37
0.26,61,0.007049180327868831,0.0,True,0.18,0.37
0.26,62,0.000967741935483879,0.0,True,0.18,0.37
0.26,63,0.0049206349206349365,0.0,True,0.18,0.37
0.26,64,0.0050000000000000044,0.0,True,0.18,0.37
0.26,65,0.0007692307692307443,0.0,True,0.18,0.37
0.26,66,0.006363636363636349,0.0,True,0.18,0.37
0.26,67,0.003134328358208982,0.0,True,0.18,0.37
0.26,68,0.0023529411764705577,0.0,True,0.18,0.37
0.26,69,0.006811594202898563,0.0,True,0.18,0.37
0.26,70,0.0014285714285714457,0.0,True,0.18,0.37
0.26,71,0.0038028169014084345,0.0,True,0.18,0.37
0.26,72,0.0050000000000000044,0.0,True,0.18,0.37
0.26,73,0.0001369863013698791,0.0,True,0.18,0.37
0.26,74,0.005135135135135138,0.0,True,0.18,0.37
0.26,75,0.003333333333333355,0.0,True,0.18,0.37
0.26,76,0.0015789473684210686,0.0,True,0.18,0.37
0.26,77,0.006363636363636349,0.0,True,0.18,0.37
0.26,78,0.0017948717948718107,0.0,True,0.18,0.37
0.26,79,0.0029113924050632733,0.0,True,0.18,0.37
0.26,80,0.0050000000000000044,0.0,True,0.18,0.37
0.26,81,0.00037037037037035425,0.0,True,0.18,0.37
0.26,82,0.004146341463414638,0.0,True,0.18,0.37
0.26,83,0.0034939759036144435,0.0,True,0.18,0.37
0.26,84,0.0009523809523809268,0.0,True,0.18,0.37
0.26,85,0.005294117647058838,0.0,True,0.18,0.37
0.26,86,0.0020930232558139528,0.0,True,0.18,0.37
0.26,87,0.002183908045977012,0.0,True,0.18,0.37
0.26,88,0.0050000000000000044,0.0,True,0.18,0.37
0.26,89,0.0007865168539326062,0.0,True,0.18,0.37
0.26,90,0.003333333333333355,0.0,True,0.18,0.37
0.26,91,0.0036263736263736357,0.0,True,0.18,0.37
0.26,92,0.00043478260869567187,0.0,True,0.18,0.37
0.26,93,0.004408602150537622,0.0,True,0.18,0.37
0.26,94,0.0023404255319148803,0.0,True,0.18,0.37
0.26,95,0.0015789473684210686,0.0,True,0.18,0.37
0.26,96,0.0050000000000000044,0.0,True,0.18,0.37
0.26,97,0.0011340206185567192,0.0,True,0.18,0.37
0.26,98,0.0026530612244897722,0.0,True,0.18,0.37
0.26,99,0.0037373737373737614,0.0,True,0.18,0.37
0.26,100,0.0,0.0,True,0.18,0.37
0.26,101,0.0036633663366336666,0.0,True,0.18,0.37
0.26,102,0.0025490196078431504,0.0,True,0.18,0.37
0.26,103,0.0010679611650485366,0.0,True,0.18,0.37
0.26,104,0.004615384615384632,0.0,True,0.18,0.37
0.26,105,0.0014285714285714457,0.0,True,0.18,0.37
0.26,106,0.0020754716981132293,0.0,True,0.18,0.37
0.26,107,0.00383177570093457,0.0,True,0.18,0.37
0.26,108,0.00037037037037035425,0.0,True,0.18,0.37
0.26,109,0.0030275229357797917,0.0,True,0.18,0.37
0.26,110,0.002727272727272745,0.0,True,0.18,0.37
0.26,111,0.0006306306306306242,0.0,True,0.18,0.37
0.26,112,0.003928571428571448,0.0,True,0.18,0.37
0.26,113,0.0016814159292035669,0.0,True,0.18,0.37
0.26,114,0.0015789473684210686,0.0,True,0.18,0.37
0.26,115,0.00391304347826088,0.0,True,0.18,0.37
0.26,116,0.0006896551724138167,0.0,True,0.18,0.37
0.26,117,0.0024786324786324476,0.0,True,0.18,0.37
0.26,118,0.0028813559322034,0.0,True,0.18,0.37
0.26,119,0.00025210084033611135,0.0,True,0.18,0.37
0.26,120,0.003333333333333355,0.0,True,0.18,0.37
0.26,121,0.0019008264462809787,0.0,True,0.18,0.37
0.26,122,0.001147540983606532,0.0,True,0.18,0.37
0.26,123,0.003983739837398359,0.0,True,0.18,0.37
0.26,124,0.000967741935483879,0.0,True,0.18,0.37
0.26,125,0.0020000000000000018,0.0,True,0.18,0.37
0.26,126,0.0030158730158730274,0.0,True,0.18,0.37
0.26,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.26,128,0.0028124999999999956,0.0,True,0.18,0.37
0.27,2,0.13,0.0,True,0.18,0.37
0.27,3,0.03666666666666668,0.0,True,0.18,0.37
0.27,4,0.12,0.0,True,0.18,0.37
0.27,5,0.030000000000000027,0.0,True,0.18,0.37
0.27,6,0.03666666666666668,0.0,True,0.18,0.37
0.27,7,0.05857142857142855,0.0,True,0.18,0.37
0.27,8,0.0050000000000000044,0.0,True,0.18,0.37
0.27,9,0.03666666666666668,0.0,True,0.18,0.37
0.27,10,0.030000000000000027,0.0,True,0.18,0.37
0.27,11,0.006363636363636349,0.0,True,0.18,0.37
0.27,12,0.03666666666666668,0.0,True,0.18,0.37
0.27,13,0.014615384615384641,0.0,True,0.18,0.37
0.27,14,0.012857142857142845,0.0,True,0.18,0.37
0.27,15,0.030000000000000027,0.0,True,0.18,0.37
0.27,16,0.0050000000000000044,0.0,True,0.18,0.37
0.27,17,0.017058823529411737,0.0,True,0.18,0.37
0.27,18,0.0188888888888889,0.0,True,0.18,0.37
0.27,19,0.0015789473684210686,0.0,True,0.18,0.37
0.27,20,0.020000000000000018,0.0,True,0.18,0.37
0.27,21,0.010952380952380936,0.0,True,0.18,0.37
0.27,22,0.006363636363636349,0.0,True,0.18,0.37
0.27,23,0.021304347826086978,0.0,True,0.18,0.37
0.27,24,0.0050000000000000044,0.0,True,0.18,0.37
0.27,25,0.010000000000000009,0.0,True,0.18,0.37
0.27,26,0.014615384615384641,0.0,True,0.18,0.37
0.27,27,0.00037037037037035425,0.0,True,0.18,0.37
0.27,28,0.012857142857142845,0.0,True,0.18,0.37
0.27,29,0.009310344827586192,0.0,True,0.18,0.37
0.27,30,0.003333333333333355,0.0,True,0.18,0.37
0.27,31,0.015161290322580623,0.0,True,0.18,0.37
0.27,32,0.0050000000000000044,0.0,True,0.18,0.37
0.27,33,0.006363636363636349,0.0,True,0.18,0.37
0.27,34,0.012352941176470567,0.0,True,0.18,0.37
0.27,35,0.0014285714285714457,0.0,True,0.18,0.37
0.27,36,0.00888888888888889,0.0,True,0.18,0.37
0.27,37,0.008378378378378404,0.0,True,0.18,0.37
0.27,38,0.0015789473684210686,0.0,True,0.18,0.37
0.27,39,0.01102564102564102,0.0,True,0.18,0.37
0.27,40,0.0050000000000000044,0.0,True,0.18,0.37
0.27,41,0.004146341463414638,0.0,True,0.18,0.37
0.27,42,0.010952380952380936,0.0,True,0.18,0.37
0.27,43,0.0020930232558139528,0.0,True,0.18,0.37
0.27,44,0.006363636363636349,0.0,True,0.18,0.37
0.27,45,0.007777777777777772,0.0,True,0.18,0.37
0.27,46,0.00043478260869567187,0.0,True,0.18,0.37
0.27,47,0.008297872340425505,0.0,True,0.18,0.37
0.27,48,0.0050000000000000044,0.0,True,0.18,0.37
0.27,49,0.0026530612244897722,0.0,True,0.18,0.37
0.27,50,0.010000000000000009,0.0,True,0.18,0.37
0.27,51,0.0025490196078431504,0.0,True,0.18,0.37
0.27,52,0.004615384615384632,0.0,True,0.18,0.37
0.27,53,0.0073584905660377675,0.0,True,0.18,0.37
0.27,54,0.00037037037037035425,0.0,True,0.18,0.37
0.27,55,0.006363636363636349,0.0,True,0.18,0.37
0.27,56,0.0050000000000000044,0.0,True,0.18,0.37
0.27,57,0.0015789473684210686,0.0,True,0.18,0.37
0.27,58,0.007931034482758614,0.0,True,0.18,0.37
0.27,59,0.0028813559322034,0.0,True,0.18,0.37
0.27,60,0.003333333333333355,0.0,True,0.18,0.37
0.27,61,0.007049180327868831,0.0,True,0.18,0.37
0.27,62,0.000967741935483879,0.0,True,0.18,0.37
0.27,63,0.0049206349206349365,0.0,True,0.18,0.37
0.27,64,0.0050000000000000044,0.0,True,0.18,0.37
0.27,65,0.0007692307692307443,0.0,True,0.18,0.37
0.27,66,0.006363636363636349,0.0,True,0.18,0.37
0.27,67,0.003134328358208982,0.0,True,0.18,0.37
0.27,68,0.0023529411764705577,0.0,True,0.18,0.37
0.27,69,0.006811594202898563,0.0,True,0.18,0.37
0.27,70,0.0014285714285714457,0.0,True,0.18,0.37
0.27,71,0.0038028169014084345,0.0,True,0.18,0.37
0.27,72,0.0050000000000000044,0.0,True,0.18,0.37
0.27,73,0.0001369863013698791,0.0,True,0.18,0.37
0.27,74,0.005135135135135138,0.0,True,0.18,0.37
0.27,75,0.003333333333333355,0.0,True,0.18,0.37
0.27,76,0.0015789473684210686,0.0,True,0.18,0.37
0.27,77,0.006363636363636349,0.0,True,0.18,0.37
0.27,78,0.0017948717948718107,0.0,True,0.18,0.37
0.27,79,0.0029113924050632733,0.0,True,0.18,0.37
0.27,80,0.0050000000000000044,0.0,True,0.18,0.37
0.27,81,0.00037037037037035425,0.0,True,0.18,0.37
0.27,82,0.004146341463414638,0.0,True,0.18,0.37
0.27,83,0.0034939759036144435,0.0,True,0.18,0.37
0.27,84,0.0009523809523809268,0.0,True,0.18,0.37
0.27,85,0.005294117647058838,0.0,True,0.18,0.37
0.27,86,0.0020930232558139528,0.0,True,0.18,0.37
0.27,87,0.002183908045977012,0.0,True,0.18,0.37
0.27,88,0.0050000000000000044,0.0,True,0.18,0.37
0.27,89,0.0007865168539326062,0.0,True,0.18,0.37
0.27,90,0.003333333333333355,0.0,True,0.18,0.37
0.27,91,0.0036263736263736357,0.0,True,0.18,0.37
0.27,92,0.00043478260869567187,0.0,True,0.18,0.37
0.27,93,0.004408602150537622,0.0,True,0.18,0.37
0.27,94,0.0023404255319148803,0.0,True,0.18,0.37
0.27,95,0.0015789473684210686,0.0,True,0.18,0.37
0.27,96,0.0050000000000000044,0.0,True,0.18,0.37
0.27,97,0.0011340206185567192,0.0,True,0.18,0.37
0.27,98,0.0026530612244897722,0.0,True,0.18,0.37
0.27,99,0.0037373737373737614,0.0,True,0.18,0.37
0.27,100,0.0,0.0,True,0.18,0.37
0.27,101,0.0036633663366336666,0.0,True,0.18,0.37
0.27,102,0.0025490196078431504,0.0,True,0.18,0.37
0.27,103,0.0010679611650485366,0.0,True,0.18,0.37
0.27,104,0.004615384615384632,0.0,True,0.18,0.37
0.27,105,0.0014285714285714457,0.0,True,0.18,0.37
0.27,106,0.0020754716981132293,0.0,True,0.18,0.37
0.27,107,0.00383177570093457,0.0,True,0.18,0.37
0.27,108,0.00037037037037035425,0.0,True,0.18,0.37
0.27,109,0.0030275229357797917,0.0,True,0.18,0.37
0.27,110,0.002727272727272745,0.0,True,0.18,0.37
0.27,111,0.0006306306306306242,0.0,True,0.18,0.37
0.27,112,0.003928571428571448,0.0,True,0.18,0.37
0.27,113,0.0016814159292035669,0.0,True,0.18,0.37
0.27,114,0.0015789473684210686,0.0,True,0.18,0.37
0.27,115,0.00391304347826088,0.0,True,0.18,0.37
0.27,116,0.0006896551724138167,0.0,True,0.18,0.37
0.27,117,0.0024786324786324476,0.0,True,0.18,0.37
0.27,118,0.0028813559322034,0.0,True,0.18,0.37
0.27,119,0.00025210084033611135,0.0,True,0.18,0.37
0.27,120,0.003333333333333355,0.0,True,0.18,0.37
0.27,121,0.0019008264462809787,0.0,True,0.18,0.37
0.27,122,0.001147540983606532,0.0,True,0.18,0.37
0.27,123,0.003983739837398359,0.0,True,0.18,0.37
0.27,124,0.000967741935483879,0.0,True,0.18,0.37
0.27,125,0.0020000000000000018,0.0,True,0.18,0.37
0.27,126,0.0030158730158730274,0.0,True,0.18,0.37
0.27,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.27,128,0.0028124999999999956,0.0,True,0.18,0.37
0.28,2,0.13,0.0,True,0.18,0.37
0.28,3,0.03666666666666668,0.0,True,0.18,0.37
0.28,4,0.12,0.0,True,0.18,0.37
0.28,5,0.030000000000000027,0.0,True,0.18,0.37
0.28,6,0.03666666666666668,0.0,True,0.18,0.37
0.28,7,0.05857142857142855,0.0,True,0.18,0.37
0.28,8,0.0050000000000000044,0.0,True,0.18,0.37
0.28,9,0.03666666666666668,0.0,True,0.18,0.37
0.28,10,0.030000000000000027,0.0,True,0.18,0.37
0.28,11,0.006363636363636349,0.0,True,0.18,0.37
0.28,12,0.03666666666666668,0.0,True,0.18,0.37
0.28,13,0.014615384615384641,0.0,True,0.18,0.37
0.28,14,0.012857142857142845,0.0,True,0.18,0.37
0.28,15,0.030000000000000027,0.0,True,0.18,0.37
0.28,16,0.0050000000000000044,0.0,True,0.18,0.37
0.28,17,0.017058823529411737,0.0,True,0.18,0.37
0.28,18,0.0188888888888889,0.0,True,0.18,0.37
0.28,19,0.0015789473684210686,0.0,True,0.18,0.37
0.28,20,0.020000000000000018,0.0,True,0.18,0.37
0.28,21,0.010952380952380936,0.0,True,0.18,0.37
0.28,22,0.006363636363636349,0.0,True,0.18,0.37
0.28,23,0.021304347826086978,0.0,True,0.18,0.37
0.28,24,0.0050000000000000044,0.0,True,0.18,0.37
0.28,25,0.010000000000000009,0.0,True,0.18,0.37
0.28,26,0.014615384615384641,0.0,True,0.18,0.37
0.28,27,0.00037037037037035425,0.0,True,0.18,0.37
0.28,28,0.012857142857142845,0.0,True,0.18,0.37
0.28,29,0.009310344827586192,0.0,True,0.18,0.37
0.28,30,0.003333333333333355,0.0,True,0.18,0.37
0.28,31,0.015161290322580623,0.0,True,0.18,0.37
0.28,32,0.0050000000000000044,0.0,True,0.18,0.37
0.28,33,0.006363636363636349,0.0,True,0.18,0.37
0.28,34,0.012352941176470567,0.0,True,0.18,0.37
0.28,35,0.0014285714285714457,0.0,True,0.18,0.37
0.28,36,0.00888888888888889,0.0,True,0.18,0.37
0.28,37,0.008378378378378404,0.0,True,0.18,0.37
0.28,38,0.0015789473684210686,0.0,True,0.18,0.37
0.28,39,0.01102564102564102,0.0,True,0.18,0.37
0.28,40,0.0050000000000000044,0.0,True,0.18,0.37
0.28,41,0.004146341463414638,0.0,True,0.18,0.37
0.28,42,0.010952380952380936,0.0,True,0.18,0.37
0.28,43,0.0020930232558139528,0.0,True,0.18,0.37
0.28,44,0.006363636363636349,0.0,True,0.18,0.37
0.28,45,0.007777777777777772,0.0,True,0.18,0.37
0.28,46,0.00043478260869567187,0.0,True,0.18,0.37
0.28,47,0.008297872340425505,0.0,True,0.18,0.37
0.28,48,0.0050000000000000044,0.0,True,0.18,0.37
0.28,49,0.0026530612244897722,0.0,True,0.18,0.37
0.28,50,0.010000000000000009,0.0,True,0.18,0.37
0.28,51,0.0025490196078431504,0.0,True,0.18,0.37
0.28,52,0.004615384615384632,0.0,True,0.18,0.37
0.28,53,0.0073584905660377675,0.0,True,0.18,0.37
0.28,54,0.00037037037037035425,0.0,True,0.18,0.37
0.28,55,0.006363636363636349,0.0,True,0.18,0.37
0.28,56,0.0050000000000000044,0.0,True,0.18,0.37
0.28,57,0.0015789473684210686,0.0,True,0.18,0.37
0.28,58,0.007931034482758614,0.0,True,0.18,0.37
0.28,59,0.0028813559322034,0.0,True,0.18,0.37
0.28,60,0.003333333333333355,0.0,True,0.18,0.37
0.28,61,0.007049180327868831,0.0,True,0.18,0.37
0.28,62,0.000967741935483879,0.0,True,0.18,0.37
0.28,63,0.0049206349206349365,0.0,True,0.18,0.37
0.28,64,0.0050000000000000044,0.0,True,0.18,0.37
0.28,65,0.0007692307692307443,0.0,True,0.18,0.37
0.28,66,0.006363636363636349,0.0,True,0.18,0.37
0.28,67,0.003134328358208982,0.0,True,0.18,0.37
0.28,68,0.0023529411764705577,0.0,True,0.18,0.37
0.28,69,0.006811594202898563,0.0,True,0.18,0.37
0.28,70,0.0014285714285714457,0.0,True,0.18,0.37
0.28,71,0.0038028169014084345,0.0,True,0.18,0.37
0.28,72,0.0050000000000000044,0.0,True,0.18,0.37
0.28,73,0.0001369863013698791,0.0,True,0.18,0.37
0.28,74,0.005135135135135138,0.0,True,0.18,0.37
0.28,75,0.003333333333333355,0.0,True,0.18,0.37
0.28,76,0.0015789473684210686,0.0,True,0.18,0.37
0.28,77,0.006363636363636349,0.0,True,0.18,0.37
0.28,78,0.0017948717948718107,0.0,True,0.18,0.37
0.28,79,0.0029113924050632733,0.0,True,0.18,0.37
0.28,80,0.0050000000000000044,0.0,True,0.18,0.37
0.28,81,0.00037037037037035425,0.0,True,0.18,0.37
0.28,82,0.004146341463414638,0.0,True,0.18,0.37
0.28,83,0.0034939759036144435,0.0,True,0.18,0.37
0.28,84,0.0009523809523809268,0.0,True,0.18,0.37
0.28,85,0.005294117647058838,0.0,True,0.18,0.37
0.28,86,0.0020930232558139528,0.0,True,0.18,0.37
0.28,87,0.002183908045977012,0.0,True,0.18,0.37
0.28,88,0.0050000000000000044,0.0,True,0.18,0.37
0.28,89,0.0007865168539326062,0.0,True,0.18,0.37
0.28,90,0.003333333333333355,0.0,True,0.18,0.37
0.28,91,0.0036263736263736357,0.0,True,0.18,0.37
0.28,92,0.00043478260869567187,0.0,True,0.18,0.37
0.28,93,0.004408602150537622,0.0,True,0.18,0.37
0.28,94,0.0023404255319148803,0.0,True,0.18,0.37
0.28,95,0.0015789473684210686,0.0,True,0.18,0.37
0.28,96,0.0050000000000000044,0.0,True,0.18,0.37
0.28,97,0.0011340206185567192,0.0,True,0.18,0.37
0.28,98,0.0026530612244897722,0.0,True,0.18,0.37
0.28,99,0.0037373737373737614,0.0,True,0.18,0.37
0.28,100,0.0,0.0,True,0.18,0.37
0.28,101,0.0036633663366336666,0.0,True,0.18,0.37
0.28,102,0.0025490196078431504,0.0,True,0.18,0.37
0.28,103,0.0010679611650485366,0.0,True,0.18,0.37
0.28,104,0.004615384615384632,0.0,True,0.18,0.37
0.28,105,0.0014285714285714457,0.0,True,0.18,0.37
0.28,106,0.0020754716981132293,0.0,True,0.18,0.37
0.28,107,0.00383177570093457,0.0,True,0.18,0.37
0.28,108,0.00037037037037035425,0.0,True,0.18,0.37
0.28,109,0.0030275229357797917,0.0,True,0.18,0.37
0.28,110,0.002727272727272745,0.0,True,0.18,0.37
0.28,111,0.0006306306306306242,0.0,True,0.18,0.37
0.28,112,0.003928571428571448,0.0,True,0.18,0.37
0.28,113,0.0016814159292035669,0.0,True,0.18,0.37
0.28,114,0.0015789473684210686,0.0,True,0.18,0.37
0.28,115,0.00391304347826088,0.0,True,0.18,0.37
0.28,116,0.0006896551724138167,0.0,True,0.18,0.37
0.28,117,0.0024786324786324476,0.0,True,0.18,0.37
0.28,118,0.0028813559322034,0.0,True,0.18,0.37
0.28,119,0.00025210084033611135,0.0,True,0.18,0.37
0.28,120,0.003333333333333355,0.0,True,0.18,0.37
0.28,121,0.0019008264462809787,0.0,True,0.18,0.37
0.28,122,0.001147540983606532,0.0,True,0.18,0.37
0.28,123,0.003983739837398359,0.0,True,0.18,0.37
0.28,124,0.000967741935483879,0.0,True,0.18,0.37
0.28,125,0.0020000000000000018,0.0,True,0.18,0.37
0.28,126,0.0030158730158730274,0.0,True,0.18,0.37
0.28,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.28,128,0.0028124999999999956,0.0,True,0.18,0.37
0.29000000000000004,2,0.13,0.0,True,0.18,0.37
0.29000000000000004,3,0.03666666666666668,0.0,True,0.18,0.37
0.29000000000000004,4,0.12,0.0,True,0.18,0.37
0.29000000000000004,5,0.030000000000000027,0.0,True,0.18,0.37
0.29000000000000004,6,0.03666666666666668,0.0,True,0.18,0.37
0.29000000000000004,7,0.05857142857142855,0.0,True,0.18,0.37
0.29000000000000004,8,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,9,0.03666666666666668,0.0,True,0.18,0.37
0.29000000000000004,10,0.030000000000000027,0.0,True,0.18,0.37
0.29000000000000004,11,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,12,0.03666666666666668,0.0,True,0.18,0.37
0.29000000000000004,13,0.014615384615384641,0.0,True,0.18,0.37
0.29000000000000004,14,0.012857142857142845,0.0,True,0.18,0.37
0.29000000000000004,15,0.030000000000000027,0.0,True,0.18,0.37
0.29000000000000004,16,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,17,0.017058823529411737,0.0,True,0.18,0.37
0.29000000000000004,18,0.0188888888888889,0.0,True,0.18,0.37
0.29000000000000004,19,0.0015789473684210686,0.0,True,0.18,0.37
0.29000000000000004,20,0.020000000000000018,0.0,True,0.18,0.37
0.29000000000000004,21,0.010952380952380936,0.0,True,0.18,0.37
0.29000000000000004,22,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,23,0.021304347826086978,0.0,True,0.18,0.37
0.29000000000000004,24,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,25,0.010000000000000009,0.0,True,0.18,0.37
0.29000000000000004,26,0.014615384615384641,0.0,True,0.18,0.37
0.29000000000000004,27,0.00037037037037035425,0.0,True,0.18,0.37
0.29000000000000004,28,0.012857142857142845,0.0,True,0.18,0.37
0.29000000000000004,29,0.009310344827586192,0.0,True,0.18,0.37
0.29000000000000004,30,0.003333333333333355,0.0,True,0.18,0.37
0.29000000000000004,31,0.015161290322580623,0.0,True,0.18,0.37
0.29000000000000004,32,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,33,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,34,0.012352941176470567,0.0,True,0.18,0.37
0.29000000000000004,35,0.0014285714285714457,0.0,True,0.18,0.37
0.29000000000000004,36,0.00888888888888889,0.0,True,0.18,0.37
0.29000000000000004,37,0.008378378378378404,0.0,True,0.18,0.37
0.29000000000000004,38,0.0015789473684210686,0.0,True,0.18,0.37
0.29000000000000004,39,0.01102564102564102,0.0,True,0.18,0.37
0.29000000000000004,40,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,41,0.004146341463414638,0.0,True,0.18,0.37
0.29000000000000004,42,0.010952380952380936,0.0,True,0.18,0.37
0.29000000000000004,43,0.0020930232558139528,0.0,True,0.18,0.37
0.29000000000000004,44,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,45,0.007777777777777772,0.0,True,0.18,0.37
0.29000000000000004,46,0.00043478260869567187,0.0,True,0.18,0.37
0.29000000000000004,47,0.008297872340425505,0.0,True,0.18,0.37
0.29000000000000004,48,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,49,0.0026530612244897722,0.0,True,0.18,0.37
0.29000000000000004,50,0.010000000000000009,0.0,True,0.18,0.37
0.29000000000000004,51,0.0025490196078431504,0.0,True,0.18,0.37
0.29000000000000004,52,0.004615384615384632,0.0,True,0.18,0.37
0.29000000000000004,53,0.0073584905660377675,0.0,True,0.18,0.37
0.29000000000000004,54,0.00037037037037035425,0.0,True,0.18,0.37
0.29000000000000004,55,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,56,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,57,0.0015789473684210686,0.0,True,0.18,0.37
0.29000000000000004,58,0.007931034482758614,0.0,True,0.18,0.37
0.29000000000000004,59,0.0028813559322034,0.0,True,0.18,0.37
0.29000000000000004,60,0.003333333333333355,0.0,True,0.18,0.37
0.29000000000000004,61,0.007049180327868831,0.0,True,0.18,0.37
0.29000000000000004,62,0.000967741935483879,0.0,True,0.18,0.37
0.29000000000000004,63,0.0049206349206349365,0.0,True,0.18,0.37
0.29000000000000004,64,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,65,0.0007692307692307443,0.0,True,0.18,0.37
0.29000000000000004,66,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,67,0.003134328358208982,0.0,True,0.18,0.37
0.29000000000000004,68,0.0023529411764705577,0.0,True,0.18,0.37
0.29000000000000004,69,0.006811594202898563,0.0,True,0.18,0.37
0.29000000000000004,70,0.0014285714285714457,0.0,True,0.18,0.37
0.29000000000000004,71,0.0038028169014084345,0.0,True,0.18,0.37
0.29000000000000004,72,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,73,0.0001369863013698791,0.0,True,0.18,0.37
0.29000000000000004,74,0.005135135135135138,0.0,True,0.18,0.37
0.29000000000000004,75,0.003333333333333355,0.0,True,0.18,0.37
0.29000000000000004,76,0.0015789473684210686,0.0,True,0.18,0.37
0.29000000000000004,77,0.006363636363636349,0.0,True,0.18,0.37
0.29000000000000004,78,0.0017948717948718107,0.0,True,0.18,0.37
0.29000000000000004,79,0.0029113924050632733,0.0,True,0.18,0.37
0.29000000000000004,80,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,81,0.00037037037037035425,0.0,True,0.18,0.37
0.29000000000000004,82,0.004146341463414638,0.0,True,0.18,0.37
0.29000000000000004,83,0.0034939759036144435,0.0,True,0.18,0.37
0.29000000000000004,84,0.0009523809523809268,0.0,True,0.18,0.37
0.29000000000000004,85,0.005294117647058838,0.0,True,0.18,0.37
0.29000000000000004,86,0.0020930232558139528,0.0,True,0.18,0.37
0.29000000000000004,87,0.002183908045977012,0.0,True,0.18,0.37
0.29000000000000004,88,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,89,0.0007865168539326062,0.0,True,0.18,0.37
0.29000000000000004,90,0.003333333333333355,0.0,True,0.18,0.37
0.29000000000000004,91,0.0036263736263736357,0.0,True,0.18,0.37
0.29000000000000004,92,0.00043478260869567187,0.0,True,0.18,0.37
0.29000000000000004,93,0.004408602150537622,0.0,True,0.18,0.37
0.29000000000000004,94,0.0023404255319148803,0.0,True,0.18,0.37
0.29000000000000004,95,0.0015789473684210686,0.0,True,0.18,0.37
0.29000000000000004,96,0.0050000000000000044,0.0,True,0.18,0.37
0.29000000000000004,97,0.0011340206185567192,0.0,True,0.18,0.37
0.29000000000000004,98,0.0026530612244897722,0.0,True,0.18,0.37
0.29000000000000004,99,0.0037373737373737614,0.0,True,0.18,0.37
0.29000000000000004,100,0.0,0.0,True,0.18,0.37
0.29000000000000004,101,0.0036633663366336666,0.0,True,0.18,0.37
0.29000000000000004,102,0.0025490196078431504,0.0,True,0.18,0.37
0.29000000000000004,103,0.0010679611650485366,0.0,True,0.18,0.37
0.29000000000000004,104,0.004615384615384632,0.0,True,0.18,0.37
0.29000000000000004,105,0.0014285714285714457,0.0,True,0.18,0.37
0.29000000000000004,106,0.0020754716981132293,0.0,True,0.18,0.37
0.29000000000000004,107,0.00383177570093457,0.0,True,0.18,0.37
0.29000000000000004,108,0.00037037037037035425,0.0,True,0.18,0.37
0.29000000000000004,109,0.0030275229357797917,0.0,True,0.18,0.37
0.29000000000000004,110,0.002727272727272745,0.0,True,0.18,0.37
0.29000000000000004,111,0.0006306306306306242,0.0,True,0.18,0.37
0.29000000000000004,112,0.003928571428571448,0.0,True,0.18,0.37
0.29000000000000004,113,0.0016814159292035669,0.0,True,0.18,0.37
0.29000000000000004,114,0.0015789473684210686,0.0,True,0.18,0.37
0.29000000000000004,115,0.00391304347826088,0.0,True,0.18,0.37
0.29000000000000004,116,0.0006896551724138167,0.0,True,0.18,0.37
0.29000000000000004,117,0.0024786324786324476,0.0,True,0.18,0.37
0.29000000000000004,118,0.0028813559322034,0.0,True,0.18,0.37
0.29000000000000004,119,0.00025210084033611135,0.0,True,0.18,0.37
0.29000000000000004,120,0.003333333333333355,0.0,True,0.18,0.37
0.29000000000000004,121,0.0019008264462809787,0.0,True,0.18,0.37
0.29000000000000004,122,0.001147540983606532,0.0,True,0.18,0.37
0.29000000000000004,123,0.003983739837398359,0.0,True,0.18,0.37
0.29000000000000004,124,0.000967741935483879,0.0,True,0.18,0.37
0.29000000000000004,125,0.0020000000000000018,0.0,True,0.18,0.37
0.29000000000000004,126,0.0030158730158730274,0.0,True,0.18,0.37
0.29000000000000004,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.29000000000000004,128,0.0028124999999999956,0.0,True,0.18,0.37
0.30000000000000004,2,0.13,0.0,True,0.18,0.37
0.30000000000000004,3,0.03666666666666668,0.0,True,0.18,0.37
0.30000000000000004,4,0.12,0.0,True,0.18,0.37
0.30000000000000004,5,0.030000000000000027,0.0,True,0.18,0.37
0.30000000000000004,6,0.03666666666666668,0.0,True,0.18,0.37
0.30000000000000004,7,0.05857142857142855,0.0,True,0.18,0.37
0.30000000000000004,8,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,9,0.03666666666666668,0.0,True,0.18,0.37
0.30000000000000004,10,0.030000000000000027,0.0,True,0.18,0.37
0.30000000000000004,11,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,12,0.03666666666666668,0.0,True,0.18,0.37
0.30000000000000004,13,0.014615384615384641,0.0,True,0.18,0.37
0.30000000000000004,14,0.012857142857142845,0.0,True,0.18,0.37
0.30000000000000004,15,0.030000000000000027,0.0,True,0.18,0.37
0.30000000000000004,16,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,17,0.017058823529411737,0.0,True,0.18,0.37
0.30000000000000004,18,0.0188888888888889,0.0,True,0.18,0.37
0.30000000000000004,19,0.0015789473684210686,0.0,True,0.18,0.37
0.30000000000000004,20,0.020000000000000018,0.0,True,0.18,0.37
0.30000000000000004,21,0.010952380952380936,0.0,True,0.18,0.37
0.30000000000000004,22,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,23,0.021304347826086978,0.0,True,0.18,0.37
0.30000000000000004,24,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,25,0.010000000000000009,0.0,True,0.18,0.37
0.30000000000000004,26,0.014615384615384641,0.0,True,0.18,0.37
0.30000000000000004,27,0.00037037037037035425,0.0,True,0.18,0.37
0.30000000000000004,28,0.012857142857142845,0.0,True,0.18,0.37
0.30000000000000004,29,0.009310344827586192,0.0,True,0.18,0.37
0.30000000000000004,30,0.003333333333333355,0.0,True,0.18,0.37
0.30000000000000004,31,0.015161290322580623,0.0,True,0.18,0.37
0.30000000000000004,32,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,33,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,34,0.012352941176470567,0.0,True,0.18,0.37
0.30000000000000004,35,0.0014285714285714457,0.0,True,0.18,0.37
0.30000000000000004,36,0.00888888888888889,0.0,True,0.18,0.37
0.30000000000000004,37,0.008378378378378404,0.0,True,0.18,0.37
0.30000000000000004,38,0.0015789473684210686,0.0,True,0.18,0.37
0.30000000000000004,39,0.01102564102564102,0.0,True,0.18,0.37
0.30000000000000004,40,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,41,0.004146341463414638,0.0,True,0.18,0.37
0.30000000000000004,42,0.010952380952380936,0.0,True,0.18,0.37
0.30000000000000004,43,0.0020930232558139528,0.0,True,0.18,0.37
0.30000000000000004,44,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,45,0.007777777777777772,0.0,True,0.18,0.37
0.30000000000000004,46,0.00043478260869567187,0.0,True,0.18,0.37
0.30000000000000004,47,0.008297872340425505,0.0,True,0.18,0.37
0.30000000000000004,48,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,49,0.0026530612244897722,0.0,True,0.18,0.37
0.30000000000000004,50,0.010000000000000009,0.0,True,0.18,0.37
0.30000000000000004,51,0.0025490196078431504,0.0,True,0.18,0.37
0.30000000000000004,52,0.004615384615384632,0.0,True,0.18,0.37
0.30000000000000004,53,0.0073584905660377675,0.0,True,0.18,0.37
0.30000000000000004,54,0.00037037037037035425,0.0,True,0.18,0.37
0.30000000000000004,55,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,56,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,57,0.0015789473684210686,0.0,True,0.18,0.37
0.30000000000000004,58,0.007931034482758614,0.0,True,0.18,0.37
0.30000000000000004,59,0.0028813559322034,0.0,True,0.18,0.37
0.30000000000000004,60,0.003333333333333355,0.0,True,0.18,0.37
0.30000000000000004,61,0.007049180327868831,0.0,True,0.18,0.37
0.30000000000000004,62,0.000967741935483879,0.0,True,0.18,0.37
0.30000000000000004,63,0.0049206349206349365,0.0,True,0.18,0.37
0.30000000000000004,64,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,65,0.0007692307692307443,0.0,True,0.18,0.37
0.30000000000000004,66,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,67,0.003134328358208982,0.0,True,0.18,0.37
0.30000000000000004,68,0.0023529411764705577,0.0,True,0.18,0.37
0.30000000000000004,69,0.006811594202898563,0.0,True,0.18,0.37
0.30000000000000004,70,0.0014285714285714457,0.0,True,0.18,0.37
0.30000000000000004,71,0.0038028169014084345,0.0,True,0.18,0.37
0.30000000000000004,72,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,73,0.0001369863013698791,0.0,True,0.18,0.37
0.30000000000000004,74,0.005135135135135138,0.0,True,0.18,0.37
0.30000000000000004,75,0.003333333333333355,0.0,True,0.18,0.37
0.30000000000000004,76,0.0015789473684210686,0.0,True,0.18,0.37
0.30000000000000004,77,0.006363636363636349,0.0,True,0.18,0.37
0.30000000000000004,78,0.0017948717948718107,0.0,True,0.18,0.37
0.30000000000000004,79,0.0029113924050632733,0.0,True,0.18,0.37
0.30000000000000004,80,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,81,0.00037037037037035425,0.0,True,0.18,0.37
0.30000000000000004,82,0.004146341463414638,0.0,True,0.18,0.37
0.30000000000000004,83,0.0034939759036144435,0.0,True,0.18,0.37
0.30000000000000004,84,0.0009523809523809268,0.0,True,0.18,0.37
0.30000000000000004,85,0.005294117647058838,0.0,True,0.18,0.37
0.30000000000000004,86,0.0020930232558139528,0.0,True,0.18,0.37
0.30000000000000004,87,0.002183908045977012,0.0,True,0.18,0.37
0.30000000000000004,88,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,89,0.0007865168539326062,0.0,True,0.18,0.37
0.30000000000000004,90,0.003333333333333355,0.0,True,0.18,0.37
0.30000000000000004,91,0.0036263736263736357,0.0,True,0.18,0.37
0.30000000000000004,92,0.00043478260869567187,0.0,True,0.18,0.37
0.30000000000000004,93,0.004408602150537622,0.0,True,0.18,0.37
0.30000000000000004,94,0.0023404255319148803,0.0,True,0.18,0.37
0.30000000000000004,95,0.0015789473684210686,0.0,True,0.18,0.37
0.30000000000000004,96,0.0050000000000000044,0.0,True,0.18,0.37
0.30000000000000004,97,0.0011340206185567192,0.0,True,0.18,0.37
0.30000000000000004,98,0.0026530612244897722,0.0,True,0.18,0.37
0.30000000000000004,99,0.0037373737373737614,0.0,True,0.18,0.37
0.30000000000000004,100,0.0,0.0,True,0.18,0.37
0.30000000000000004,101,0.0036633663366336666,0.0,True,0.18,0.37
0.30000000000000004,102,0.0025490196078431504,0.0,True,0.18,0.37
0.30000000000000004,103,0.0010679611650485366,0.0,True,0.18,0.37
0.30000000000000004,104,0.004615384615384632,0.0,True,0.18,0.37
0.30000000000000004,105,0.0014285714285714457,0.0,True,0.18,0.37
0.30000000000000004,106,0.0020754716981132293,0.0,True,0.18,0.37
0.30000000000000004,107,0.00383177570093457,0.0,True,0.18,0.37
0.30000000000000004,108,0.00037037037037035425,0.0,True,0.18,0.37
0.30000000000000004,109,0.0030275229357797917,0.0,True,0.18,0.37
0.30000000000000004,110,0.002727272727272745,0.0,True,0.18,0.37
0.30000000000000004,111,0.0006306306306306242,0.0,True,0.18,0.37
0.30000000000000004,112,0.003928571428571448,0.0,True,0.18,0.37
0.30000000000000004,113,0.0016814159292035669,0.0,True,0.18,0.37
0.30000000000000004,114,0.0015789473684210686,0.0,True,0.18,0.37
0.30000000000000004,115,0.00391304347826088,0.0,True,0.18,0.37
0.30000000000000004,116,0.0006896551724138167,0.0,True,0.18,0.37
0.30000000000000004,117,0.0024786324786324476,0.0,True,0.18,0.37
0.30000000000000004,118,0.0028813559322034,0.0,True,0.18,0.37
0.30000000000000004,119,0.00025210084033611135,0.0,True,0.18,0.37
0.30000000000000004,120,0.003333333333333355,0.0,True,0.18,0.37
0.30000000000000004,121,0.0019008264462809787,0.0,True,0.18,0.37
0.30000000000000004,122,0.001147540983606532,0.0,True,0.18,0.37
0.30000000000000004,123,0.003983739837398359,0.0,True,0.18,0.37
0.30000000000000004,124,0.000967741935483879,0.0,True,0.18,0.37
0.30000000000000004,125,0.0020000000000000018,0.0,True,0.18,0.37
0.30000000000000004,126,0.0030158730158730274,0.0,True,0.18,0.37
0.30000000000000004,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.30000000000000004,128,0.0028124999999999956,0.0,True,0.18,0.37
0.31,2,0.13,0.0,True,0.18,0.37
0.31,3,0.03666666666666668,0.0,True,0.18,0.37
0.31,4,0.12,0.0,True,0.18,0.37
0.31,5,0.030000000000000027,0.0,True,0.18,0.37
0.31,6,0.03666666666666668,0.0,True,0.18,0.37
0.31,7,0.05857142857142855,0.0,True,0.18,0.37
0.31,8,0.0050000000000000044,0.0,True,0.18,0.37
0.31,9,0.03666666666666668,0.0,True,0.18,0.37
0.31,10,0.030000000000000027,0.0,True,0.18,0.37
0.31,11,0.006363636363636349,0.0,True,0.18,0.37
0.31,12,0.03666666666666668,0.0,True,0.18,0.37
0.31,13,0.014615384615384641,0.0,True,0.18,0.37
0.31,14,0.012857142857142845,0.0,True,0.18,0.37
0.31,15,0.030000000000000027,0.0,True,0.18,0.37
0.31,16,0.0050000000000000044,0.0,True,0.18,0.37
0.31,17,0.017058823529411737,0.0,True,0.18,0.37
0.31,18,0.0188888888888889,0.0,True,0.18,0.37
0.31,19,0.0015789473684210686,0.0,True,0.18,0.37
0.31,20,0.020000000000000018,0.0,True,0.18,0.37
0.31,21,0.010952380952380936,0.0,True,0.18,0.37
0.31,22,0.006363636363636349,0.0,True,0.18,0.37
0.31,23,0.021304347826086978,0.0,True,0.18,0.37
0.31,24,0.0050000000000000044,0.0,True,0.18,0.37
0.31,25,0.010000000000000009,0.0,True,0.18,0.37
0.31,26,0.014615384615384641,0.0,True,0.18,0.37
0.31,27,0.00037037037037035425,0.0,True,0.18,0.37
0.31,28,0.012857142857142845,0.0,True,0.18,0.37
0.31,29,0.009310344827586192,0.0,True,0.18,0.37
0.31,30,0.003333333333333355,0.0,True,0.18,0.37
0.31,31,0.015161290322580623,0.0,True,0.18,0.37
0.31,32,0.0050000000000000044,0.0,True,0.18,0.37
0.31,33,0.006363636363636349,0.0,True,0.18,0.37
0.31,34,0.012352941176470567,0.0,True,0.18,0.37
0.31,35,0.0014285714285714457,0.0,True,0.18,0.37
0.31,36,0.00888888888888889,0.0,True,0.18,0.37
0.31,37,0.008378378378378404,0.0,True,0.18,0.37
0.31,38,0.0015789473684210686,0.0,True,0.18,0.37
0.31,39,0.01102564102564102,0.0,True,0.18,0.37
0.31,40,0.0050000000000000044,0.0,True,0.18,0.37
0.31,41,0.004146341463414638,0.0,True,0.18,0.37
0.31,42,0.010952380952380936,0.0,True,0.18,0.37
0.31,43,0.0020930232558139528,0.0,True,0.18,0.37
0.31,44,0.006363636363636349,0.0,True,0.18,0.37
0.31,45,0.007777777777777772,0.0,True,0.18,0.37
0.31,46,0.00043478260869567187,0.0,True,0.18,0.37
0.31,47,0.008297872340425505,0.0,True,0.18,0.37
0.31,48,0.0050000000000000044,0.0,True,0.18,0.37
0.31,49,0.0026530612244897722,0.0,True,0.18,0.37
0.31,50,0.010000000000000009,0.0,True,0.18,0.37
0.31,51,0.0025490196078431504,0.0,True,0.18,0.37
0.31,52,0.004615384615384632,0.0,True,0.18,0.37
0.31,53,0.0073584905660377675,0.0,True,0.18,0.37
0.31,54,0.00037037037037035425,0.0,True,0.18,0.37
0.31,55,0.006363636363636349,0.0,True,0.18,0.37
0.31,56,0.0050000000000000044,0.0,True,0.18,0.37
0.31,57,0.0015789473684210686,0.0,True,0.18,0.37
0.31,58,0.007931034482758614,0.0,True,0.18,0.37
0.31,59,0.0028813559322034,0.0,True,0.18,0.37
0.31,60,0.003333333333333355,0.0,True,0.18,0.37
0.31,61,0.007049180327868831,0.0,True,0.18,0.37
0.31,62,0.000967741935483879,0.0,True,0.18,0.37
0.31,63,0.0049206349206349365,0.0,True,0.18,0.37
0.31,64,0.0050000000000000044,0.0,True,0.18,0.37
0.31,65,0.0007692307692307443,0.0,True,0.18,0.37
0.31,66,0.006363636363636349,0.0,True,0.18,0.37
0.31,67,0.003134328358208982,0.0,True,0.18,0.37
0.31,68,0.0023529411764705577,0.0,True,0.18,0.37
0.31,69,0.006811594202898563,0.0,True,0.18,0.37
0.31,70,0.0014285714285714457,0.0,True,0.18,0.37
0.31,71,0.0038028169014084345,0.0,True,0.18,0.37
0.31,72,0.0050000000000000044,0.0,True,0.18,0.37
0.31,73,0.0001369863013698791,0.0,True,0.18,0.37
0.31,74,0.005135135135135138,0.0,True,0.18,0.37
0.31,75,0.003333333333333355,0.0,True,0.18,0.37
0.31,76,0.0015789473684210686,0.0,True,0.18,0.37
0.31,77,0.006363636363636349,0.0,True,0.18,0.37
0.31,78,0.0017948717948718107,0.0,True,0.18,0.37
0.31,79,0.0029113924050632733,0.0,True,0.18,0.37
0.31,80,0.0050000000000000044,0.0,True,0.18,0.37
0.31,81,0.00037037037037035425,0.0,True,0.18,0.37
0.31,82,0.004146341463414638,0.0,True,0.18,0.37
0.31,83,0.0034939759036144435,0.0,True,0.18,0.37
0.31,84,0.0009523809523809268,0.0,True,0.18,0.37
0.31,85,0.005294117647058838,0.0,True,0.18,0.37
0.31,86,0.0020930232558139528,0.0,True,0.18,0.37
0.31,87,0.002183908045977012,0.0,True,0.18,0.37
0.31,88,0.0050000000000000044,0.0,True,0.18,0.37
0.31,89,0.0007865168539326062,0.0,True,0.18,0.37
0.31,90,0.003333333333333355,0.0,True,0.18,0.37
0.31,91,0.0036263736263736357,0.0,True,0.18,0.37
0.31,92,0.00043478260869567187,0.0,True,0.18,0.37
0.31,93,0.004408602150537622,0.0,True,0.18,0.37
0.31,94,0.0023404255319148803,0.0,True,0.18,0.37
0.31,95,0.0015789473684210686,0.0,True,0.18,0.37
0.31,96,0.0050000000000000044,0.0,True,0.18,0.37
0.31,97,0.0011340206185567192,0.0,True,0.18,0.37
0.31,98,0.0026530612244897722,0.0,True,0.18,0.37
0.31,99,0.0037373737373737614,0.0,True,0.18,0.37
0.31,100,0.0,0.0,True,0.18,0.37
0.31,101,0.0036633663366336666,0.0,True,0.18,0.37
0.31,102,0.0025490196078431504,0.0,True,0.18,0.37
0.31,103,0.0010679611650485366,0.0,True,0.18,0.37
0.31,104,0.004615384615384632,0.0,True,0.18,0.37
0.31,105,0.0014285714285714457,0.0,True,0.18,0.37
0.31,106,0.0020754716981132293,0.0,True,0.18,0.37
0.31,107,0.00383177570093457,0.0,True,0.18,0.37
0.31,108,0.00037037037037035425,0.0,True,0.18,0.37
0.31,109,0.0030275229357797917,0.0,True,0.18,0.37
0.31,110,0.002727272727272745,0.0,True,0.18,0.37
0.31,111,0.0006306306306306242,0.0,True,0.18,0.37
0.31,112,0.003928571428571448,0.0,True,0.18,0.37
0.31,113,0.0016814159292035669,0.0,True,0.18,0.37
0.31,114,0.0015789473684210686,0.0,True,0.18,0.37
0.31,115,0.00391304347826088,0.0,True,0.18,0.37
0.31,116,0.0006896551724138167,0.0,True,0.18,0.37
0.31,117,0.0024786324786324476,0.0,True,0.18,0.37
0.31,118,0.0028813559322034,0.0,True,0.18,0.37
0.31,119,0.00025210084033611135,0.0,True,0.18,0.37
0.31,120,0.003333333333333355,0.0,True,0.18,0.37
0.31,121,0.0019008264462809787,0.0,True,0.18,0.37
0.31,122,0.001147540983606532,0.0,True,0.18,0.37
0.31,123,0.003983739837398359,0.0,True,0.18,0.37
0.31,124,0.000967741935483879,0.0,True,0.18,0.37
0.31,125,0.0020000000000000018,0.0,True,0.18,0.37
0.31,126,0.0030158730158730274,0.0,True,0.18,0.37
0.31,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.31,128,0.0028124999999999956,0.0,True,0.18,0.37
0.32,2,0.13,0.0,True,0.18,0.37
0.32,3,0.03666666666666668,0.0,True,0.18,0.37
0.32,4,0.12,0.0,True,0.18,0.37
0.32,5,0.030000000000000027,0.0,True,0.18,0.37
0.32,6,0.03666666666666668,0.0,True,0.18,0.37
0.32,7,0.05857142857142855,0.0,True,0.18,0.37
0.32,8,0.0050000000000000044,0.0,True,0.18,0.37
0.32,9,0.03666666666666668,0.0,True,0.18,0.37
0.32,10,0.030000000000000027,0.0,True,0.18,0.37
0.32,11,0.006363636363636349,0.0,True,0.18,0.37
0.32,12,0.03666666666666668,0.0,True,0.18,0.37
0.32,13,0.014615384615384641,0.0,True,0.18,0.37
0.32,14,0.012857142857142845,0.0,True,0.18,0.37
0.32,15,0.030000000000000027,0.0,True,0.18,0.37
0.32,16,0.0050000000000000044,0.0,True,0.18,0.37
0.32,17,0.017058823529411737,0.0,True,0.18,0.37
0.32,18,0.0188888888888889,0.0,True,0.18,0.37
0.32,19,0.0015789473684210686,0.0,True,0.18,0.37
0.32,20,0.020000000000000018,0.0,True,0.18,0.37
0.32,21,0.010952380952380936,0.0,True,0.18,0.37
0.32,22,0.006363636363636349,0.0,True,0.18,0.37
0.32,23,0.021304347826086978,0.0,True,0.18,0.37
0.32,24,0.0050000000000000044,0.0,True,0.18,0.37
0.32,25,0.010000000000000009,0.0,True,0.18,0.37
0.32,26,0.014615384615384641,0.0,True,0.18,0.37
0.32,27,0.00037037037037035425,0.0,True,0.18,0.37
0.32,28,0.012857142857142845,0.0,True,0.18,0.37
0.32,29,0.009310344827586192,0.0,True,0.18,0.37
0.32,30,0.003333333333333355,0.0,True,0.18,0.37
0.32,31,0.015161290322580623,0.0,True,0.18,0.37
0.32,32,0.0050000000000000044,0.0,True,0.18,0.37
0.32,33,0.006363636363636349,0.0,True,0.18,0.37
0.32,34,0.012352941176470567,0.0,True,0.18,0.37
0.32,35,0.0014285714285714457,0.0,True,0.18,0.37
0.32,36,0.00888888888888889,0.0,True,0.18,0.37
0.32,37,0.008378378378378404,0.0,True,0.18,0.37
0.32,38,0.0015789473684210686,0.0,True,0.18,0.37
0.32,39,0.01102564102564102,0.0,True,0.18,0.37
0.32,40,0.0050000000000000044,0.0,True,0.18,0.37
0.32,41,0.004146341463414638,0.0,True,0.18,0.37
0.32,42,0.010952380952380936,0.0,True,0.18,0.37
0.32,43,0.0020930232558139528,0.0,True,0.18,0.37
0.32,44,0.006363636363636349,0.0,True,0.18,0.37
0.32,45,0.007777777777777772,0.0,True,0.18,0.37
0.32,46,0.00043478260869567187,0.0,True,0.18,0.37
0.32,47,0.008297872340425505,0.0,True,0.18,0.37
0.32,48,0.0050000000000000044,0.0,True,0.18,0.37
0.32,49,0.0026530612244897722,0.0,True,0.18,0.37
0.32,50,0.010000000000000009,0.0,True,0.18,0.37
0.32,51,0.0025490196078431504,0.0,True,0.18,0.37
0.32,52,0.004615384615384632,0.0,True,0.18,0.37
0.32,53,0.0073584905660377675,0.0,True,0.18,0.37
0.32,54,0.00037037037037035425,0.0,True,0.18,0.37
0.32,55,0.006363636363636349,0.0,True,0.18,0.37
0.32,56,0.0050000000000000044,0.0,True,0.18,0.37
0.32,57,0.0015789473684210686,0.0,True,0.18,0.37
0.32,58,0.007931034482758614,0.0,True,0.18,0.37
0.32,59,0.0028813559322034,0.0,True,0.18,0.37
0.32,60,0.003333333333333355,0.0,True,0.18,0.37
0.32,61,0.007049180327868831,0.0,True,0.18,0.37
0.32,62,0.000967741935483879,0.0,True,0.18,0.37
0.32,63,0.0049206349206349365,0.0,True,0.18,0.37
0.32,64,0.0050000000000000044,0.0,True,0.18,0.37
0.32,65,0.0007692307692307443,0.0,True,0.18,0.37
0.32,66,0.006363636363636349,0.0,True,0.18,0.37
0.32,67,0.003134328358208982,0.0,True,0.18,0.37
0.32,68,0.0023529411764705577,0.0,True,0.18,0.37
0.32,69,0.006811594202898563,0.0,True,0.18,0.37
0.32,70,0.0014285714285714457,0.0,True,0.18,0.37
0.32,71,0.0038028169014084345,0.0,True,0.18,0.37
0.32,72,0.0050000000000000044,0.0,True,0.18,0.37
0.32,73,0.0001369863013698791,0.0,True,0.18,0.37
0.32,74,0.005135135135135138,0.0,True,0.18,0.37
0.32,75,0.003333333333333355,0.0,True,0.18,0.37
0.32,76,0.0015789473684210686,0.0,True,0.18,0.37
0.32,77,0.006363636363636349,0.0,True,0.18,0.37
0.32,78,0.0017948717948718107,0.0,True,0.18,0.37
0.32,79,0.0029113924050632733,0.0,True,0.18,0.37
0.32,80,0.0050000000000000044,0.0,True,0.18,0.37
0.32,81,0.00037037037037035425,0.0,True,0.18,0.37
0.32,82,0.004146341463414638,0.0,True,0.18,0.37
0.32,83,0.0034939759036144435,0.0,True,0.18,0.37
0.32,84,0.0009523809523809268,0.0,True,0.18,0.37
0.32,85,0.005294117647058838,0.0,True,0.18,0.37
0.32,86,0.0020930232558139528,0.0,True,0.18,0.37
0.32,87,0.002183908045977012,0.0,True,0.18,0.37
0.32,88,0.0050000000000000044,0.0,True,0.18,0.37
0.32,89,0.0007865168539326062,0.0,True,0.18,0.37
0.32,90,0.003333333333333355,0.0,True,0.18,0.37
0.32,91,0.0036263736263736357,0.0,True,0.18,0.37
0.32,92,0.00043478260869567187,0.0,True,0.18,0.37
0.32,93,0.004408602150537622,0.0,True,0.18,0.37
0.32,94,0.0023404255319148803,0.0,True,0.18,0.37
0.32,95,0.0015789473684210686,0.0,True,0.18,0.37
0.32,96,0.0050000000000000044,0.0,True,0.18,0.37
0.32,97,0.0011340206185567192,0.0,True,0.18,0.37
0.32,98,0.0026530612244897722,0.0,True,0.18,0.37
0.32,99,0.0037373737373737614,0.0,True,0.18,0.37
0.32,100,0.0,0.0,True,0.18,0.37
0.32,101,0.0036633663366336666,0.0,True,0.18,0.37
0.32,102,0.0025490196078431504,0.0,True,0.18,0.37
0.32,103,0.0010679611650485366,0.0,True,0.18,0.37
0.32,104,0.004615384615384632,0.0,True,0.18,0.37
0.32,105,0.0014285714285714457,0.0,True,0.18,0.37
0.32,106,0.0020754716981132293,0.0,True,0.18,0.37
0.32,107,0.00383177570093457,0.0,True,0.18,0.37
0.32,108,0.00037037037037035425,0.0,True,0.18,0.37
0.32,109,0.0030275229357797917,0.0,True,0.18,0.37
0.32,110,0.002727272727272745,0.0,True,0.18,0.37
0.32,111,0.0006306306306306242,0.0,True,0.18,0.37
0.32,112,0.003928571428571448,0.0,True,0.18,0.37
0.32,113,0.0016814159292035669,0.0,True,0.18,0.37
0.32,114,0.0015789473684210686,0.0,True,0.18,0.37
0.32,115,0.00391304347826088,0.0,True,0.18,0.37
0.32,116,0.0006896551724138167,0.0,True,0.18,0.37
0.32,117,0.0024786324786324476,0.0,True,0.18,0.37
0.32,118,0.0028813559322034,0.0,True,0.18,0.37
0.32,119,0.00025210084033611135,0.0,True,0.18,0.37
0.32,120,0.003333333333333355,0.0,True,0.18,0.37
0.32,121,0.0019008264462809787,0.0,True,0.18,0.37
0.32,122,0.001147540983606532,0.0,True,0.18,0.37
0.32,123,0.003983739837398359,0.0,True,0.18,0.37
0.32,124,0.000967741935483879,0.0,True,0.18,0.37
0.32,125,0.0020000000000000018,0.0,True,0.18,0.37
0.32,126,0.0030158730158730274,0.0,True,0.18,0.37
0.32,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.32,128,0.0028124999999999956,0.0,True,0.18,0.37
0.33,2,0.13,0.0,True,0.18,0.37
0.33,3,0.03666666666666668,0.0,True,0.18,0.37
0.33,4,0.12,0.0,True,0.18,0.37
0.33,5,0.030000000000000027,0.0,True,0.18,0.37
0.33,6,0.03666666666666668,0.0,True,0.18,0.37
0.33,7,0.05857142857142855,0.0,True,0.18,0.37
0.33,8,0.0050000000000000044,0.0,True,0.18,0.37
0.33,9,0.03666666666666668,0.0,True,0.18,0.37
0.33,10,0.030000000000000027,0.0,True,0.18,0.37
0.33,11,0.006363636363636349,0.0,True,0.18,0.37
0.33,12,0.03666666666666668,0.0,True,0.18,0.37
0.33,13,0.014615384615384641,0.0,True,0.18,0.37
0.33,14,0.012857142857142845,0.0,True,0.18,0.37
0.33,15,0.030000000000000027,0.0,True,0.18,0.37
0.33,16,0.0050000000000000044,0.0,True,0.18,0.37
0.33,17,0.017058823529411737,0.0,True,0.18,0.37
0.33,18,0.0188888888888889,0.0,True,0.18,0.37
0.33,19,0.0015789473684210686,0.0,True,0.18,0.37
0.33,20,0.020000000000000018,0.0,True,0.18,0.37
0.33,21,0.010952380952380936,0.0,True,0.18,0.37
0.33,22,0.006363636363636349,0.0,True,0.18,0.37
0.33,23,0.021304347826086978,0.0,True,0.18,0.37
0.33,24,0.0050000000000000044,0.0,True,0.18,0.37
0.33,25,0.010000000000000009,0.0,True,0.18,0.37
0.33,26,0.014615384615384641,0.0,True,0.18,0.37
0.33,27,0.00037037037037035425,0.0,True,0.18,0.37
0.33,28,0.012857142857142845,0.0,True,0.18,0.37
0.33,29,0.009310344827586192,0.0,True,0.18,0.37
0.33,30,0.003333333333333355,0.0,True,0.18,0.37
0.33,31,0.015161290322580623,0.0,True,0.18,0.37
0.33,32,0.0050000000000000044,0.0,True,0.18,0.37
0.33,33,0.006363636363636349,0.0,True,0.18,0.37
0.33,34,0.012352941176470567,0.0,True,0.18,0.37
0.33,35,0.0014285714285714457,0.0,True,0.18,0.37
0.33,36,0.00888888888888889,0.0,True,0.18,0.37
0.33,37,0.008378378378378404,0.0,True,0.18,0.37
0.33,38,0.0015789473684210686,0.0,True,0.18,0.37
0.33,39,0.01102564102564102,0.0,True,0.18,0.37
0.33,40,0.0050000000000000044,0.0,True,0.18,0.37
0.33,41,0.004146341463414638,0.0,True,0.18,0.37
0.33,42,0.010952380952380936,0.0,True,0.18,0.37
0.33,43,0.0020930232558139528,0.0,True,0.18,0.37
0.33,44,0.006363636363636349,0.0,True,0.18,0.37
0.33,45,0.007777777777777772,0.0,True,0.18,0.37
0.33,46,0.00043478260869567187,0.0,True,0.18,0.37
0.33,47,0.008297872340425505,0.0,True,0.18,0.37
0.33,48,0.0050000000000000044,0.0,True,0.18,0.37
0.33,49,0.0026530612244897722,0.0,True,0.18,0.37
0.33,50,0.010000000000000009,0.0,True,0.18,0.37
0.33,51,0.0025490196078431504,0.0,True,0.18,0.37
0.33,52,0.004615384615384632,0.0,True,0.18,0.37
0.33,53,0.0073584905660377675,0.0,True,0.18,0.37
0.33,54,0.00037037037037035425,0.0,True,0.18,0.37
0.33,55,0.006363636363636349,0.0,True,0.18,0.37
0.33,56,0.0050000000000000044,0.0,True,0.18,0.37
0.33,57,0.0015789473684210686,0.0,True,0.18,0.37
0.33,58,0.007931034482758614,0.0,True,0.18,0.37
0.33,59,0.0028813559322034,0.0,True,0.18,0.37
0.33,60,0.003333333333333355,0.0,True,0.18,0.37
0.33,61,0.007049180327868831,0.0,True,0.18,0.37
0.33,62,0.000967741935483879,0.0,True,0.18,0.37
0.33,63,0.0049206349206349365,0.0,True,0.18,0.37
0.33,64,0.0050000000000000044,0.0,True,0.18,0.37
0.33,65,0.0007692307692307443,0.0,True,0.18,0.37
0.33,66,0.006363636363636349,0.0,True,0.18,0.37
0.33,67,0.003134328358208982,0.0,True,0.18,0.37
0.33,68,0.0023529411764705577,0.0,True,0.18,0.37
0.33,69,0.006811594202898563,0.0,True,0.18,0.37
0.33,70,0.0014285714285714457,0.0,True,0.18,0.37
0.33,71,0.0038028169014084345,0.0,True,0.18,0.37
0.33,72,0.0050000000000000044,0.0,True,0.18,0.37
0.33,73,0.0001369863013698791,0.0,True,0.18,0.37
0.33,74,0.005135135135135138,0.0,True,0.18,0.37
0.33,75,0.003333333333333355,0.0,True,0.18,0.37
0.33,76,0.0015789473684210686,0.0,True,0.18,0.37
0.33,77,0.006363636363636349,0.0,True,0.18,0.37
0.33,78,0.0017948717948718107,0.0,True,0.18,0.37
0.33,79,0.0029113924050632733,0.0,True,0.18,0.37
0.33,80,0.0050000000000000044,0.0,True,0.18,0.37
0.33,81,0.00037037037037035425,0.0,True,0.18,0.37
0.33,82,0.004146341463414638,0.0,True,0.18,0.37
0.33,83,0.0034939759036144435,0.0,True,0.18,0.37
0.33,84,0.0009523809523809268,0.0,True,0.18,0.37
0.33,85,0.005294117647058838,0.0,True,0.18,0.37
0.33,86,0.0020930232558139528,0.0,True,0.18,0.37
0.33,87,0.002183908045977012,0.0,True,0.18,0.37
0.33,88,0.0050000000000000044,0.0,True,0.18,0.37
0.33,89,0.0007865168539326062,0.0,True,0.18,0.37
0.33,90,0.003333333333333355,0.0,True,0.18,0.37
0.33,91,0.0036263736263736357,0.0,True,0.18,0.37
0.33,92,0.00043478260869567187,0.0,True,0.18,0.37
0.33,93,0.004408602150537622,0.0,True,0.18,0.37
0.33,94,0.0023404255319148803,0.0,True,0.18,0.37
0.33,95,0.0015789473684210686,0.0,True,0.18,0.37
0.33,96,0.0050000000000000044,0.0,True,0.18,0.37
0.33,97,0.0011340206185567192,0.0,True,0.18,0.37
0.33,98,0.0026530612244897722,0.0,True,0.18,0.37
0.33,99,0.0037373737373737614,0.0,True,0.18,0.37
0.33,100,0.0,0.0,True,0.18,0.37
0.33,101,0.0036633663366336666,0.0,True,0.18,0.37
0.33,102,0.0025490196078431504,0.0,True,0.18,0.37
0.33,103,0.0010679611650485366,0.0,True,0.18,0.37
0.33,104,0.004615384615384632,0.0,True,0.18,0.37
0.33,105,0.0014285714285714457,0.0,True,0.18,0.37
0.33,106,0.0020754716981132293,0.0,True,0.18,0.37
0.33,107,0.00383177570093457,0.0,True,0.18,0.37
0.33,108,0.00037037037037035425,0.0,True,0.18,0.37
0.33,109,0.0030275229357797917,0.0,True,0.18,0.37
0.33,110,0.002727272727272745,0.0,True,0.18,0.37
0.33,111,0.0006306306306306242,0.0,True,0.18,0.37
0.33,112,0.003928571428571448,0.0,True,0.18,0.37
0.33,113,0.0016814159292035669,0.0,True,0.18,0.37
0.33,114,0.0015789473684210686,0.0,True,0.18,0.37
0.33,115,0.00391304347826088,0.0,True,0.18,0.37
0.33,116,0.0006896551724138167,0.0,True,0.18,0.37
0.33,117,0.0024786324786324476,0.0,True,0.18,0.37
0.33,118,0.0028813559322034,0.0,True,0.18,0.37
0.33,119,0.00025210084033611135,0.0,True,0.18,0.37
0.33,120,0.003333333333333355,0.0,True,0.18,0.37
0.33,121,0.0019008264462809787,0.0,True,0.18,0.37
0.33,122,0.001147540983606532,0.0,True,0.18,0.37
0.33,123,0.003983739837398359,0.0,True,0.18,0.37
0.33,124,0.000967741935483879,0.0,True,0.18,0.37
0.33,125,0.0020000000000000018,0.0,True,0.18,0.37
0.33,126,0.0030158730158730274,0.0,True,0.18,0.37
0.33,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.33,128,0.0028124999999999956,0.0,True,0.18,0.37
0.34,2,0.13,0.0,True,0.18,0.37
0.34,3,0.03666666666666668,0.0,True,0.18,0.37
0.34,4,0.12,0.0,True,0.18,0.37
0.34,5,0.030000000000000027,0.0,True,0.18,0.37
0.34,6,0.03666666666666668,0.0,True,0.18,0.37
0.34,7,0.05857142857142855,0.0,True,0.18,0.37
0.34,8,0.0050000000000000044,0.0,True,0.18,0.37
0.34,9,0.03666666666666668,0.0,True,0.18,0.37
0.34,10,0.030000000000000027,0.0,True,0.18,0.37
0.34,11,0.006363636363636349,0.0,True,0.18,0.37
0.34,12,0.03666666666666668,0.0,True,0.18,0.37
0.34,13,0.014615384615384641,0.0,True,0.18,0.37
0.34,14,0.012857142857142845,0.0,True,0.18,0.37
0.34,15,0.030000000000000027,0.0,True,0.18,0.37
0.34,16,0.0050000000000000044,0.0,True,0.18,0.37
0.34,17,0.017058823529411737,0.0,True,0.18,0.37
0.34,18,0.0188888888888889,0.0,True,0.18,0.37
0.34,19,0.0015789473684210686,0.0,True,0.18,0.37
0.34,20,0.020000000000000018,0.0,True,0.18,0.37
0.34,21,0.010952380952380936,0.0,True,0.18,0.37
0.34,22,0.006363636363636349,0.0,True,0.18,0.37
0.34,23,0.021304347826086978,0.0,True,0.18,0.37
0.34,24,0.0050000000000000044,0.0,True,0.18,0.37
0.34,25,0.010000000000000009,0.0,True,0.18,0.37
0.34,26,0.014615384615384641,0.0,True,0.18,0.37
0.34,27,0.00037037037037035425,0.0,True,0.18,0.37
0.34,28,0.012857142857142845,0.0,True,0.18,0.37
0.34,29,0.009310344827586192,0.0,True,0.18,0.37
0.34,30,0.003333333333333355,0.0,True,0.18,0.37
0.34,31,0.015161290322580623,0.0,True,0.18,0.37
0.34,32,0.0050000000000000044,0.0,True,0.18,0.37
0.34,33,0.006363636363636349,0.0,True,0.18,0.37
0.34,34,0.012352941176470567,0.0,True,0.18,0.37
0.34,35,0.0014285714285714457,0.0,True,0.18,0.37
0.34,36,0.00888888888888889,0.0,True,0.18,0.37
0.34,37,0.008378378378378404,0.0,True,0.18,0.37
0.34,38,0.0015789473684210686,0.0,True,0.18,0.37
0.34,39,0.01102564102564102,0.0,True,0.18,0.37
0.34,40,0.0050000000000000044,0.0,True,0.18,0.37
0.34,41,0.004146341463414638,0.0,True,0.18,0.37
0.34,42,0.010952380952380936,0.0,True,0.18,0.37
0.34,43,0.0020930232558139528,0.0,True,0.18,0.37
0.34,44,0.006363636363636349,0.0,True,0.18,0.37
0.34,45,0.007777777777777772,0.0,True,0.18,0.37
0.34,46,0.00043478260869567187,0.0,True,0.18,0.37
0.34,47,0.008297872340425505,0.0,True,0.18,0.37
0.34,48,0.0050000000000000044,0.0,True,0.18,0.37
0.34,49,0.0026530612244897722,0.0,True,0.18,0.37
0.34,50,0.010000000000000009,0.0,True,0.18,0.37
0.34,51,0.0025490196078431504,0.0,True,0.18,0.37
0.34,52,0.004615384615384632,0.0,True,0.18,0.37
0.34,53,0.0073584905660377675,0.0,True,0.18,0.37
0.34,54,0.00037037037037035425,0.0,True,0.18,0.37
0.34,55,0.006363636363636349,0.0,True,0.18,0.37
0.34,56,0.0050000000000000044,0.0,True,0.18,0.37
0.34,57,0.0015789473684210686,0.0,True,0.18,0.37
0.34,58,0.007931034482758614,0.0,True,0.18,0.37
0.34,59,0.0028813559322034,0.0,True,0.18,0.37
0.34,60,0.003333333333333355,0.0,True,0.18,0.37
0.34,61,0.007049180327868831,0.0,True,0.18,0.37
0.34,62,0.000967741935483879,0.0,True,0.18,0.37
0.34,63,0.0049206349206349365,0.0,True,0.18,0.37
0.34,64,0.0050000000000000044,0.0,True,0.18,0.37
0.34,65,0.0007692307692307443,0.0,True,0.18,0.37
0.34,66,0.006363636363636349,0.0,True,0.18,0.37
0.34,67,0.003134328358208982,0.0,True,0.18,0.37
0.34,68,0.0023529411764705577,0.0,True,0.18,0.37
0.34,69,0.006811594202898563,0.0,True,0.18,0.37
0.34,70,0.0014285714285714457,0.0,True,0.18,0.37
0.34,71,0.0038028169014084345,0.0,True,0.18,0.37
0.34,72,0.0050000000000000044,0.0,True,0.18,0.37
0.34,73,0.0001369863013698791,0.0,True,0.18,0.37
0.34,74,0.005135135135135138,0.0,True,0.18,0.37
0.34,75,0.003333333333333355,0.0,True,0.18,0.37
0.34,76,0.0015789473684210686,0.0,True,0.18,0.37
0.34,77,0.006363636363636349,0.0,True,0.18,0.37
0.34,78,0.0017948717948718107,0.0,True,0.18,0.37
0.34,79,0.0029113924050632733,0.0,True,0.18,0.37
0.34,80,0.0050000000000000044,0.0,True,0.18,0.37
0.34,81,0.00037037037037035425,0.0,True,0.18,0.37
0.34,82,0.004146341463414638,0.0,True,0.18,0.37
0.34,83,0.0034939759036144435,0.0,True,0.18,0.37
0.34,84,0.0009523809523809268,0.0,True,0.18,0.37
0.34,85,0.005294117647058838,0.0,True,0.18,0.37
0.34,86,0.0020930232558139528,0.0,True,0.18,0.37
0.34,87,0.002183908045977012,0.0,True,0.18,0.37
0.34,88,0.0050000000000000044,0.0,True,0.18,0.37
0.34,89,0.0007865168539326062,0.0,True,0.18,0.37
0.34,90,0.003333333333333355,0.0,True,0.18,0.37
0.34,91,0.0036263736263736357,0.0,True,0.18,0.37
0.34,92,0.00043478260869567187,0.0,True,0.18,0.37
0.34,93,0.004408602150537622,0.0,True,0.18,0.37
0.34,94,0.0023404255319148803,0.0,True,0.18,0.37
0.34,95,0.0015789473684210686,0.0,True,0.18,0.37
0.34,96,0.0050000000000000044,0.0,True,0.18,0.37
0.34,97,0.0011340206185567192,0.0,True,0.18,0.37
0.34,98,0.0026530612244897722,0.0,True,0.18,0.37
0.34,99,0.0037373737373737614,0.0,True,0.18,0.37
0.34,100,0.0,0.0,True,0.18,0.37
0.34,101,0.0036633663366336666,0.0,True,0.18,0.37
0.34,102,0.0025490196078431504,0.0,True,0.18,0.37
0.34,103,0.0010679611650485366,0.0,True,0.18,0.37
0.34,104,0.004615384615384632,0.0,True,0.18,0.37
0.34,105,0.0014285714285714457,0.0,True,0.18,0.37
0.34,106,0.0020754716981132293,0.0,True,0.18,0.37
0.34,107,0.00383177570093457,0.0,True,0.18,0.37
0.34,108,0.00037037037037035425,0.0,True,0.18,0.37
0.34,109,0.0030275229357797917,0.0,True,0.18,0.37
0.34,110,0.002727272727272745,0.0,True,0.18,0.37
0.34,111,0.0006306306306306242,0.0,True,0.18,0.37
0.34,112,0.003928571428571448,0.0,True,0.18,0.37
0.34,113,0.0016814159292035669,0.0,True,0.18,0.37
0.34,114,0.0015789473684210686,0.0,True,0.18,0.37
0.34,115,0.00391304347826088,0.0,True,0.18,0.37
0.34,116,0.0006896551724138167,0.0,True,0.18,0.37
0.34,117,0.0024786324786324476,0.0,True,0.18,0.37
0.34,118,0.0028813559322034,0.0,True,0.18,0.37
0.34,119,0.00025210084033611135,0.0,True,0.18,0.37
0.34,120,0.003333333333333355,0.0,True,0.18,0.37
0.34,121,0.0019008264462809787,0.0,True,0.18,0.37
0.34,122,0.001147540983606532,0.0,True,0.18,0.37
0.34,123,0.003983739837398359,0.0,True,0.18,0.37
0.34,124,0.000967741935483879,0.0,True,0.18,0.37
0.34,125,0.0020000000000000018,0.0,True,0.18,0.37
0.34,126,0.0030158730158730274,0.0,True,0.18,0.37
0.34,127,7.874015748032814e-05,0.0,True,0.18,0.37
0.34,128,0.0028124999999999956,0.0,True,0.18,0.37


==> anc/Reproducibility_Artifacts/data/transformer_transformer_scale_sweep.csv <==
tokens,width,heads,D,error,D_error,orthogonal_floor
4,8,1,16,0.00021583963825833052,0.0034534342121332884,0.18283100426197052
4,8,1,32,0.00010791667591547593,0.00345333362929523,0.18283100426197052
4,8,1,64,5.393018000177108e-05,0.003451531520113349,0.18283100426197052
4,8,1,128,2.6781704946188256e-05,0.003428058233112097,0.18283100426197052
4,8,1,256,1.4450264643528499e-05,0.0036992677487432957,0.18283100426197052
8,16,2,16,0.00023238551511894912,0.003718168241903186,0.25886672735214233
8,16,2,32,0.00011652526154648513,0.003728808369487524,0.25886672735214233
8,16,2,64,5.8961708418792114e-05,0.0037735493388026953,0.25886672735214233
8,16,2,128,3.077105793636292e-05,0.003938695415854454,0.25886672735214233
8,16,2,256,1.7936456060851924e-05,0.004591732751578093,0.25886672735214233
16,32,4,16,0.0004091176961082965,0.006545883137732744,0.3389221727848053
16,32,4,32,0.0002047435409622267,0.006551793310791254,0.3389221727848053
16,32,4,64,0.00010251868661725894,0.006561195943504572,0.3389221727848053
16,32,4,128,5.1390656153671443e-05,0.006578003987669945,0.3389221727848053
16,32,4,256,2.6511677788221277e-05,0.006786989513784647,0.3389221727848053


==> anc/Reproducibility_Artifacts/experiment_protocol_v7.md <==
# Prospective experiment and certification protocol — v7

## 1. Purpose

The empirical program is designed to test the v7 resource law

\[
E_{D,s}^{\mathrm{impl}}(F^\star)
\le E_{\Omega,\infty}(F^\star)
+ C_{\mathrm{syn}}D^{-1}
+ C_{\Omega}2^{-s/m}
+ \mathcal A_D
+ \mathcal H_D
+ \mathcal N_D,
\]

and its matched necessity and certification statements. The study is not a generic quantization benchmark. Each experiment must identify which resource term it isolates, which assumptions are checked, and which claims become unavailable when those checks fail.

The decisive evidence is prospective. Existing DistilBERT results are retained only as a controlled motivating study and are not used to select primary hypotheses, thresholds, layers, or favorable configurations.

## 2. Immutable execution manifests

Before any optimization, schedule search, certificate construction, or held-out evaluation, each run must record and hash:

- exact model repository and immutable revision;
- tokenizer revision;
- dataset repository, immutable revision, split, and row identifiers;
- calibration/evaluation partition manifests and content hashes;
- source commit and dirty-tree status;
- container/environment lock, compiler, kernel, and driver versions;
- device model, clock/power settings, and thermal policy;
- complete quantization format, including signedness, scale representation, zero point, rounding, overflow, accumulator, requantization, and carry state;
- random seeds and deterministic-kernel flags;
- theorem constants or certified bounds used in every prediction.

A model with `revision=main`, an unrecorded activation scale, an implicit floating-point carry, or a kernel that silently promotes accumulation is not a bit-exact run. Results from such runs may appear as diagnostics but not as evidence for the finite-arithmetic theorem.

## 3. Model cohorts

### 3.1 Controlled carry-over

- `distilbert/distilbert-base-uncased-finetuned-sst-2-english`, immutable revision `714eb0fa89d2f80546fda750413ed43d93601a13`.
- Role: reproduce the supplied branch study and test the new execution semantics on the same branches.
- It is not a primary generalization model.

### 3.2 Dense primary

- `allenai/OLMo-2-0425-1B`.
- Role: full-block and selected full-model studies at a scale where exact traces, witness extraction, and broad grids remain tractable.
- Required block locations: early, middle, late; required block types: attention output projection and MLP residual branch.

### 3.3 Dense external-scale validation

- `allenai/Olmo-3-1025-7B`, or the exact successor named in the locked execution manifest if the repository identifier changes before execution.
- Role: test whether laws and certificate decisions transfer beyond the model used to tune algorithms or theorem-constant estimators.
- No threshold may be re-tuned on this cohort.

### 3.4 MoE primary

- `allenai/OLMoE-1B-7B-0125`.
- Role: route-event logging, weighted expert-jump estimation, small-gain assumption prevalence, and route-window coverage.

### 3.5 MoE external validation

- `Qwen/Qwen3-30B-A3B-Instruct-2507`.
- Role: external route-consistency and cost validation on a materially different router/expert system.
- Because of scale, a stratified subset of layers and tokens is acceptable, but token and layer selection must be frozen before quantized results are inspected.

All unresolved revisions must be replaced by immutable commit hashes in a second-stage execution manifest, itself locked before the first result from that model is computed.

## 4. Data separation

The registry distinguishes four non-overlapping roles:

1. **Dictionary construction/training:** may optimize atoms, scales, metadata, and schedules.
2. **Constant estimation:** estimates non-certified Lipschitz, variation, score-error, or nonlinear-remainder diagnostics.
3. **Certificate construction:** proposes dual witnesses or primal trajectories. Formal claims require independent verification.
4. **Held-out evaluation:** tests previously frozen predictions and decision rules.

For language modeling, the primary discrepancy metric is evaluated on a frozen, hashed set of contiguous sequences. Calibration and evaluation sequences must have disjoint document identifiers. Downstream task metrics are secondary: they cannot replace end-to-end map or trajectory discrepancy because task accuracy may remain unchanged while the computational law fails.

For MoE experiments, route-event statistics are computed per token and layer. A token used to tune router scales, hysteresis, or event thresholds cannot be counted in held-out route coverage.

### 4.1 Checkpoint-derived certificate provenance

Every checkpoint-derived finite-witness certificate must begin from an immutable integer export. The required archive contains integer atom-output numerators, integer target numerators, positive common denominators, witness and output-coordinate dimensions, and the source checkpoint/data manifest hash. Floating arrays are forbidden in the formal export path: any conversion from floating checkpoint execution to rational data must occur in a separately logged enclosure step that proves the resulting interval contains the true value.

Each export must declare exactly one soundness mode:

- `exact_common_drift_affine`: the exported witness model is exact under verified architectural assumptions, and the nonlinear-remainder radius is zero;
- `affine_surrogate`: the exported witness model is approximate, and a positive rational uniform remainder is supplied from an independent enclosure procedure.

For an exact affine bracket `[L,U]` and a verified uniform remainder `r`, the checkpoint bracket is conservatively adjusted to `[max(0,L-r), U+r]`. The exact LP witness, source archive hash, soundness mode, remainder, adjusted bracket, and independent-verifier result are stored together. A declared remainder without a proof or verified enclosure is a conditional diagnostic, not a formal checkpoint certificate.

Certificate proposal, rational verification, and nonlinear-remainder verification must run in distinct code paths. The held-out witness identities and the norm used by the certificate are frozen before schedule optimization. Every candidate archive must pass `checkpoint_contract_v7.py validate`; certificate construction must refuse to run when that validator reports any error. The contract requires unique ordered witness IDs, integer numerators, positive denominators, immutable model/tokenizer revisions, source and exporter hashes, an ordered atom definition, and either exact common-drift semantics or a separately verified nonlinear-remainder artifact.

## 5. Prespecified hypotheses

The hypotheses below are frozen at the level of scientific direction and acceptance logic. Model revisions, exact witness IDs, and hardware identifiers remain execution-manifest fields and must be locked before the corresponding measurements. The new v7 hypotheses distinguish formal guarantees from diagnostic regressions: a sampled fit may support a mechanism, but it never substitutes for a verified inequality or exact certificate.

### H1 — Ideal finite-depth synthesis

Within configurations whose estimated structural floor is below the observed error, whose arithmetic radius is negligible, and whose trajectories remain inside the certified tube, excess error follows a first-order law:

\[
E_D-E_\infty = \Theta(D^{-1}).
\]

Primary analysis: hierarchical regression of log excess error on log depth, with model/block random effects. The prespecified compatibility interval for the slope is `[-1.30, -0.70]`. Floor values may be fitted only on the construction split or supplied by a certified bracket; fitting a floor on held-out observations invalidates the prospective slope test.

### H2 — Naive write-back has a finite optimum and a freeze regime

For fixed activation grid radius, the error envelope contains both a decreasing synthesis term and an increasing accumulated-rounding term. Primary outcomes:

- existence and location of an empirical minimum in depth;
- fraction of residual updates rounded to zero;
- overflow frequency and magnitude;
- agreement between the observed optimum and the independently predicted envelope.

The scalar fixed-grid no-go case must be reproduced exactly. In model blocks, failure to see a U-shape is not itself a theorem violation if the explored depths never enter the rounding-dominated regime.

### H3 — Error feedback changes the required precision scaling

At fixed target tolerance and no saturation, the smallest activation/increment grid radius that succeeds should scale generically as

- naive full-state write-back: `O(D^-2)`;
- increment error feedback with a sufficiently precise carry: `O(D^-1)`.

Primary analysis estimates the two log-log exponents and their difference. The carry format and its traffic are charged. An exact float carry is a diagnostic upper baseline, not an integer-only implementation.

### H4 — A fixed teacher requires first-order depth

The exact scalar teacher experiment must match

\[
E_D=a\{e^{-1}-(1-D^{-1})^D\}
\]

at every registered depth to numerical tolerance. Architecture-level exposed-mode experiments test only the lower bound unless the explicit decoupling conditions for equality are verified.

### H5 — Metadata and depth trade logarithmically

For an `m`-dimensional uniformly Lipschitz codebook family, the metadata needed to keep codebook error commensurate with synthesis is predicted to grow as `m log2 D`. Primary outcomes:

- empirical metadata covering error;
- success boundary in `(D,s)`;
- comparison against the certified/specified upper envelope;
- total charged storage, including scales, centroids, indices, and alignment padding.

### H6 — The packing resource converse is never violated

For every teacher-family packing constructed independently of the implementation, verify

\[
s+D\log_2 J \ge \log_2 \mathcal M(2\varepsilon,\mathcal F).
\]

Any apparent violation triggers an audit of configuration counting, weight sharing, side information, stochasticity, or packing separation before any scientific interpretation.

### H7 — Route mismatches are confined to certified event windows

For every held-out token/layer satisfying the simple-event, transversality, bounded-jump, and small-gain assumptions, there must be zero top-k support mismatches outside the predicted event windows. Report:

- assumption-satisfying prevalence over all registered token/layer trajectories;
- number and duration of target events;
- mismatch coverage and violations;
- window width and vacuity ratio;
- state-error envelope coverage.

No filtering based on successful coverage is allowed.

### H8 — Uniform score closeness alone does not imply one route change

A frozen oscillatory counterexample must demonstrate chattering within a small score-error tube. The unique-event-time claim is tested only under the registered monotonicity, derivative-closeness, dwell-time, or hysteresis condition.

### H9 — Prospective three-way certification

Before held-out schedule optimization, the certifier returns `feasible`, `impossible_at_depth`, `asymptotically_impossible`, or `unresolved`. Primary gates:

- zero false certificates among cases whose ground truth can be exhaustively or independently bounded;
- at least 60% non-`unresolved` decisions on the prespecified certifiable benchmark subset;
- every claimed lower bound is verified independently with exact rational arithmetic, interval arithmetic, or another formally sound checker;
- every feasible certificate includes all declared implementation radii.

The decision-rate threshold measures usefulness, not validity. A sound but often unresolved method remains valid but is not yet field-defining.

### H10 — Approximate exposed modes predict finite-depth lower envelopes

For each selected residual direction, estimate or certify the projected atom defect

\[
arepsilon_{\mathrm{mode}}
=\sup_{j,t,z}\left|\ell(G_j(t,z))-(q_j-\ell(z))
ight|
\]

and teacher projection defect \(arepsilon_\star\) on an independently frozen tube or witness set. The prospective lower envelope is

\[
L_D=\max\left\{0,
 a\left[e^{-1}-(1-D^{-1})^D
ight]
 -arepsilon_\star
 -arepsilon_{\mathrm{mode}}\left[1-(1-D^{-1})^D
ight]

ight\}.
\]

Primary gates:

- zero violations of the lower envelope on every case whose defect bounds are formally certified;
- report the fraction of candidate modes for which \(L_D>0\), rather than selecting only nonvacuous modes;
- do not claim a two-sided \(\Theta(D^{-1})\) architecture law unless the defects are certified to be \(o(D^{-1})\) over the tested family;
- a regression-estimated defect produces only a diagnostic lower curve, never an impossibility certificate.

### H11 — Componentwise Transformer error accounting closes the execution radius

For every selected Transformer block, separately measure or certify:

- LayerNorm input, gain, bias, and denominator-stability terms;
- query, key, value, score, softmax, and output-projection errors;
- MLP affine, activation, and output errors;
- residual scale, increment quantizer, carry, accumulator, and overflow terms.

The summed componentwise bound must dominate the observed field error on the frozen validation set. Formal deployment claims require tube-wide certification; held-out empirical domination alone is a diagnostic calibration test. Report both the raw component sum and its vacuity ratio relative to the observed error. The hypothesis is supported only if the decomposition is valid and sufficiently nonvacuous to change at least one prospective feasible/impossible/unresolved decision.

### H12 — Exact polynomial dynamic certificates are independently reproducible

The released symbolic HJB/SOS certificate must pass exact rational or symbolic identity checking in an independent process, with no numerical tolerance. At least one additional nontrivial polynomial block or reduced model must produce a positive lower bound and a finite primal-dual gap. The toy certificate validates the machinery; it does not satisfy the pretrained-model evidence gate.

## 6. Registered factor grids

### 6.1 Depth and dictionaries

- microdepth `D`: 1, 2, 4, 8, 16, 32, 64, 128; use 256 only for scalar/synthetic and tractable blocks;
- dictionary cardinality `J`: 2, 4, 8, 16, subject to exact storage accounting;
- weight bits: 2, 3, 4, 8;
- learned metadata budgets: 0, 16, 32, 64, 128, 256, 512, 1024 bits per declared sharing unit.

### 6.2 Arithmetic

- activation bits: 4, 6, 8, 12, 16;
- accumulator bits: 16, 24, 32, 40;
- carry bits: 0, 8, 12, 16, 24, 32;
- rounding: nearest-even and stochastic;
- overflow: saturate and wrap, never conflated;
- execution: ideal, naive full-state, increment-only, error feedback.

The full Cartesian grid is not required at every model scale. A D-optimal or envelope-targeted subset may be chosen only from calibration data, and the resulting list must be locked before held-out evaluation.

### 6.3 Routing

- microdepth: 4, 8, 16, 32, 64;
- router precision: 4, 6, 8, 16 bits;
- expert weight precision: 3, 4, 8 bits;
- activation precision: 6, 8, 12, 16 bits;
- top-k and tie-breaking follow the immutable model configuration, with deterministic lower-index resolution for exact ties in the analysis layer.

## 7. Baselines and ablations

Required baselines:

- full-precision teacher and same-depth quantized model;
- standard PTQ and, where feasible, QAT;
- mixed precision selected under the same charged budget;
- width/model expansion under the same charged budget;
- distillation or direct block regression under the same calibration allowance;
- loop/depth-aware quantization when the architecture recursively reuses blocks;
- accumulator-aware quantization when narrow accumulation is evaluated;
- router-aware quantization for MoE models.

Required ablations isolate:

- synthesis versus structural floor;
- state write-back versus increment quantization;
- no carry, exact carry, and finite carry;
- scale metadata included versus artificially free;
- frozen versus changing routes;
- direct score error versus state-induced score error;
- primal-only versus primal-dual certification;
- common-drift affine exact certificate versus nonlinear remainder enclosure.

A baseline that receives uncharged high-precision metadata, a larger calibration set, or a different kernel is not a fair comparison.

## 8. Metrics

### Evidence hierarchy

Every reported number is labeled as one of:

1. **exact/formal:** rational, symbolic, interval, or otherwise independently verified;
2. **certified conditional:** formally valid once a separately named tube, remainder, or hardware-semantic premise is accepted;
3. **prospective empirical:** evaluated on a frozen held-out set under a locked manifest;
4. **retrospective diagnostic:** useful for mechanism discovery but excluded from primary acceptance gates.

Figures and tables may not merge these categories without explicit visual labels.

### Scientific metrics

- full-map or finite-witness sup discrepancy;
- endpoint and trajectory error;
- certified lower and upper structural-floor bounds;
- theorem-radius decomposition;
- zero-update fraction, saturation count, wrap count, and accumulator headroom;
- route support mismatch, order mismatch, event-time displacement, chattering count, and state-error coverage;
- metadata covering error and actual serialized bits;
- task loss, perplexity, accuracy, and prediction agreement as secondary outcomes.

### Systems metrics

- model and metadata bytes;
- peak activation, accumulator, and carry bytes;
- memory traffic measured or modeled with declared assumptions;
- wall-clock latency distributions after warm-up;
- throughput;
- energy when a calibrated power interface is available;
- kernel launch count and effective operation mix.

No claim of hardware efficiency may rely only on nominal bit counts or floating-point simulation.

## 9. Statistical analysis

- Use paired examples/tokens across depth and precision configurations.
- Report hierarchical bootstrap intervals over examples, seeds, blocks, and models at the level appropriate to the claim.
- Report every registered configuration, including assumption failures and numerical failures.
- Correct families of secondary pairwise comparisons; primary theorem-coverage tests are evaluated as zero-violation obligations with exact counts and confidence bounds.
- Plot raw points and confidence intervals; do not show only fitted laws.
- Estimate slopes only on a prespecified non-floor, no-overflow regime. Report sensitivity to its boundary.
- Do not infer a structural floor from three depth values.
- Keep calibration, certificate proposal, and certificate verification code paths separate.

## 10. Field-defining acceptance gates

The paper may claim an empirically supported resource theory only when all of the following are met:

1. no counterexample to a theorem under verified assumptions;
2. bit-exact arithmetic traces on at least one dense Transformer and one MoE system;
3. the naive-versus-error-feedback scaling distinction appears beyond scalar examples;
4. at least one nontrivial checkpoint-derived structural-floor bracket has a positive lower bound and a nonvacuous upper bound;
5. prospective certification has zero false certificates and at least 60% decision rate on the frozen certifiable subset;
6. route-window coverage is reported with assumption prevalence and no hidden filtering;
7. at least one result transfers to an untouched external model family;
8. hardware claims include the carry and metadata costs and are demonstrated on at least two hardware classes;
9. all code, manifests, certificates, and raw aggregate traces needed to reproduce figures are released;
10. the modal occupation-measure reduction and moment/SOS hierarchy have received independent specialist review, and the exact polynomial certificate reproduces from a clean environment.

Failure of gates 2–10 does not falsify the theory. It limits the paper to a strong theoretical contribution rather than a field-defining quantized-ML reference.

## 11. Negative-result policy

The study is designed to produce useful negative results. The paper must preserve and explain:

- configurations declared asymptotically impossible;
- unresolved certificate cases;
- constants or nonlinear remainders that make a certificate vacuous;
- route trajectories violating simple-event or small-gain assumptions;
- activation formats that freeze residual updates;
- accumulator formats that overflow;
- error-feedback carries whose cost erases the nominal compression gain;
- models or blocks that do not exhibit a usable depth regime.

These are part of the resource map, not failed experiments to be omitted.


==> anc/Reproducibility_Artifacts/experiments/DISTILBERT_CHECKPOINT_EXPORT_v7.md <==
# DistilBERT checkpoint-to-certificate bridge

The compact paper archive contains aggregate evaluation arrays but omits the QAT checkpoint tensors. The exporter in `distilbert_snapshot_export_v7.py` is designed to run in the original Colab/Drive environment after `train_or_load_qat` has reconstructed a dictionary.

## What it certifies

It exports the masked-mean branch-field output of every learned QAT atom on one ordered witness set and the corresponding high-precision teacher field. The exact affine solver then certifies the distance from that target array to the convex hull generated by **one shared mixture across the full witness set**.

This is a formal checkpoint-derived **snapshot mixture-floor certificate**. It is useful for dictionary geometry, negative witnesses, and exposed-mode discovery. It is not yet a certificate for state-dependent trajectories, pure schedules, final endpoints, or hardware execution. Those nonclaims are embedded in the manifest.

## Notebook call

After running the original DistilBERT notebook and obtaining `sol = train_or_load_qat(layer_idx, seed, depth)`:

```python
from distilbert_snapshot_export_v7 import export_from_notebook_objects

N = 64  # frozen before inspecting certificate results
report = export_from_notebook_objects(
    dictionary=sol["dictionary"],
    hidden_states=val_hidden["x_by_layer"][layer_idx][:N].to(DEVICE),
    target_field=TARGETS["validation"][layer_idx]["teacher_field"][:N].to(DEVICE),
    attention_mask=val_hidden["mask"][:N].to(DEVICE),
    witness_ids=val_hidden["example_id"][:N],
    checkpoint_path=sol["checkpoint"],
    output_dir=RUN_DIR / "formal_snapshot_certificates",
    model_revision_sha="714eb0fa89d2f80546fda750413ed43d93601a13",
    tokenizer_revision_sha="<immutable tokenizer commit>",
    layer_index=layer_idx,
    grid_bits=24,
)
print(report)
```

Copy the three generated files plus the exporter itself into the v7 experiment directory, then run:

```bash
python checkpoint_contract_v7.py validate \
  snapshot_contract.npz snapshot_contract.manifest.json

python checkpoint_contract_v7.py certify \
  snapshot_contract.npz snapshot_contract.manifest.json \
  --output snapshot_certificate.json
```

## Soundness details

The evaluated floating arrays are deliberately rounded to a dyadic denominator `Q=2^grid_bits`. Each target coordinate and each atom coordinate moves by at most `1/(2Q)`. A simplex combination preserves the atom-side radius, so the target-to-convex-hull distance changes by at most `1/Q`. The exporter creates a hash-locked proof artifact containing this argument and the validator rejects a missing or modified proof.

The next, stronger bridge requires a sound nonlinear remainder or HJB enclosure over a trajectory tube. The snapshot certificate should not be relabeled as an endpoint structural floor.


==> anc/Reproducibility_Artifacts/experiments/README.md <==
# Experiment and certification harness

This directory contains portable implementations of the arithmetic, routing, resource-law, certificate, registry, and checkpoint-contract experiments described in the manuscript.

## Run the tests

From the supplementary-materials root:

```bash
python -m pytest experiments/tests -q
python experiments/run_self_tests.py
```

## Frozen prospective registry

The prospectively declared protocol is stored at `experiment_protocol_v7.md`. Its registry and lock files are in `experiments/configs/`. Verify them with:

```bash
python experiments/registry.py verify \
  experiments/configs/prospective_registry_v7.json \
  experiments/configs/prospective_registry_v7.lock.json
```

## Checkpoint certificate workflow

The checkpoint export and certificate-contract tools are documented in `DISTILBERT_CHECKPOINT_EXPORT_v7.md`. The provided unit examples exercise the data contract without asserting a full-domain certificate for a pretrained model.


==> anc/Reproducibility_Artifacts/experiments/affine_certificate_api.py <==
#!/usr/bin/env python3
"""Generate and verify exact finite-witness affine structural-floor certificates.

Input instances use one common rational denominator for the atom-output matrix
and one for the target. A floating LP proposes witnesses; all reported bounds
are recomputed with ``fractions.Fraction`` and can be checked independently.
"""
from __future__ import annotations

import argparse
from dataclasses import dataclass
from fractions import Fraction
import hashlib
import json
from pathlib import Path
from typing import Any

import numpy as np
from scipy.optimize import linprog


def canonical_bytes(payload: Any) -> bytes:
    return json.dumps(payload, sort_keys=True, separators=(",", ":")).encode()


def fstr(value: Fraction) -> str:
    return f"{value.numerator}/{value.denominator}"


def parse_fraction(text: str) -> Fraction:
    numerator, denominator = text.split("/")
    return Fraction(int(numerator), int(denominator))


def round_simplex(alpha: np.ndarray, denominator: int) -> list[int]:
    values = np.maximum(alpha, 0.0)
    if values.sum() <= 0:
        raise ValueError("cannot rationalize a zero simplex vector")
    values /= values.sum()
    raw = values * denominator
    counts = np.floor(raw).astype(np.int64)
    remaining = denominator - int(counts.sum())
    if remaining:
        order = np.argsort(-(raw - counts))
        counts[order[:remaining]] += 1
    if np.any(counts < 0) or int(counts.sum()) != denominator:
        raise AssertionError("simplex rounding failed")
    return [int(x) for x in counts]


def round_l1_toward_zero(lam: np.ndarray, denominator: int) -> list[int]:
    counts = [int(np.sign(x) * np.floor(abs(x) * denominator + 1e-12)) for x in lam]
    while sum(abs(x) for x in counts) > denominator:
        idx = max(range(len(counts)), key=lambda i: abs(counts[i]))
        counts[idx] -= 1 if counts[idx] > 0 else -1
    return counts


@dataclass(frozen=True)
class RationalInstance:
    atom_output_numerators: list[list[int]]  # q by J
    atom_output_denominator: int
    target_numerators: list[int]
    target_denominator: int
    metadata: dict[str, Any]

    @property
    def q(self) -> int:
        return len(self.atom_output_numerators)

    @property
    def n_atoms(self) -> int:
        return len(self.atom_output_numerators[0]) if self.q else 0

    def validate(self) -> None:
        if self.q == 0 or self.n_atoms == 0:
            raise ValueError("instance must have positive dimensions")
        if any(len(row) != self.n_atoms for row in self.atom_output_numerators):
            raise ValueError("atom-output matrix is ragged")
        if len(self.target_numerators) != self.q:
            raise ValueError("target dimension mismatch")
        if self.atom_output_denominator <= 0 or self.target_denominator <= 0:
            raise ValueError("denominators must be positive")

    @classmethod
    def load(cls, path: Path) -> "RationalInstance":
        payload = json.loads(path.read_text())
        instance = cls(
            atom_output_numerators=payload["atom_output_numerators"],
            atom_output_denominator=int(payload["atom_output_denominator"]),
            target_numerators=payload["target_numerators"],
            target_denominator=int(payload["target_denominator"]),
            metadata=payload.get("metadata", {}),
        )
        instance.validate()
        return instance

    def fractions(self) -> tuple[list[list[Fraction]], list[Fraction]]:
        self.validate()
        B = [
            [Fraction(int(v), self.atom_output_denominator) for v in row]
            for row in self.atom_output_numerators
        ]
        y = [Fraction(int(v), self.target_denominator) for v in self.target_numerators]
        return B, y


def solve(instance: RationalInstance, grid_denominator: int = 10**12) -> dict[str, Any]:
    instance.validate()
    if grid_denominator <= 0:
        raise ValueError("grid denominator must be positive")
    Bf, yf = instance.fractions()
    B = np.asarray([[float(v) for v in row] for row in Bf], dtype=np.float64)
    y = np.asarray([float(v) for v in yf], dtype=np.float64)
    q, J = B.shape

    # Primal distance to conv{columns of B} in l-infinity.
    c = np.r_[np.zeros(J), 1.0]
    A_ub = np.vstack((np.c_[B, -np.ones(q)], np.c_[-B, -np.ones(q)]))
    b_ub = np.r_[y, -y]
    A_eq = np.zeros((1, J + 1))
    A_eq[0, :J] = 1.0
    primal = linprog(
        c,
        A_ub=A_ub,
        b_ub=b_ub,
        A_eq=A_eq,
        b_eq=np.array([1.0]),
        bounds=[(0.0, None)] * J + [(0.0, None)],
        method="highs",
    )
    if not primal.success:
        raise RuntimeError(primal.message)

    # Dual max y^T lambda - max_j B_j^T lambda, ||lambda||_1 <= 1.
    c_dual = np.r_[-y, y, 1.0]
    A_dual = np.vstack(
        (
            np.c_[B.T, -B.T, -np.ones(J)],
            np.r_[np.ones(q), np.ones(q), 0.0][None, :],
        )
    )
    b_dual = np.r_[np.zeros(J), 1.0]
    dual = linprog(
        c_dual,
        A_ub=A_dual,
        b_ub=b_dual,
        bounds=[(0.0, None)] * (2 * q) + [(None, None)],
        method="highs",
    )
    if not dual.success:
        raise RuntimeError(dual.message)

    alpha_counts = round_simplex(primal.x[:J], grid_denominator)
    lam_float = dual.x[:q] - dual.x[q : 2 * q]
    lambda_counts = round_l1_toward_zero(lam_float, grid_denominator)
    alpha = [Fraction(v, grid_denominator) for v in alpha_counts]
    lam = [Fraction(v, grid_denominator) for v in lambda_counts]

    residuals = [sum(Bf[i][j] * alpha[j] for j in range(J)) - yf[i] for i in range(q)]
    upper = max(abs(v) for v in residuals)
    supports = [sum(lam[i] * Bf[i][j] for i in range(q)) for j in range(J)]
    lower = sum(lam[i] * yf[i] for i in range(q)) - max(supports)
    gap = upper - lower
    if lower < 0 or gap < 0:
        raise RuntimeError("rationalized candidates did not form a valid nonnegative bracket")

    payload: dict[str, Any] = {
        "certificate_version": 1,
        "certificate_type": "rational finite-witness affine l-infinity structural-floor bracket",
        "instance": {
            "atom_output_numerators": instance.atom_output_numerators,
            "atom_output_denominator": instance.atom_output_denominator,
            "target_numerators": instance.target_numerators,
            "target_denominator": instance.target_denominator,
            "metadata": instance.metadata,
        },
        "floating_solver_diagnostic_only": {
            "primal_value": float(primal.fun),
            "dual_value": float(-dual.fun),
            "floating_gap": float(primal.fun + dual.fun),
        },
        "exact_certificate": {
            "grid_denominator": grid_denominator,
            "primal_simplex_counts": alpha_counts,
            "dual_witness_counts": lambda_counts,
            "dual_l1_count": sum(abs(v) for v in lambda_counts),
            "lower_bound": fstr(lower),
            "upper_bound": fstr(upper),
            "gap": fstr(gap),
            "lower_float": float(lower),
            "upper_float": float(upper),
            "gap_float": float(gap),
            "active_upper_coordinates": [i for i, v in enumerate(residuals) if abs(v) == upper],
            "active_support_atoms": [j for j, v in enumerate(supports) if v == max(supports)],
        },
    }
    payload["sha256_without_hash_field"] = hashlib.sha256(canonical_bytes(payload)).hexdigest()
    return payload


def verify(payload: dict[str, Any]) -> dict[str, Any]:
    payload = json.loads(json.dumps(payload))
    supplied_hash = payload.pop("sha256_without_hash_field")
    computed_hash = hashlib.sha256(canonical_bytes(payload)).hexdigest()
    if supplied_hash != computed_hash:
        raise AssertionError("certificate hash mismatch")
    raw = payload["instance"]
    instance = RationalInstance(
        atom_output_numerators=raw["atom_output_numerators"],
        atom_output_denominator=int(raw["atom_output_denominator"]),
        target_numerators=raw["target_numerators"],
        target_denominator=int(raw["target_denominator"]),
        metadata=raw.get("metadata", {}),
    )
    B, y = instance.fractions()
    q, J = instance.q, instance.n_atoms
    cert = payload["exact_certificate"]
    den = int(cert["grid_denominator"])
    alpha_counts = [int(v) for v in cert["primal_simplex_counts"]]
    lambda_counts = [int(v) for v in cert["dual_witness_counts"]]
    if len(alpha_counts) != J or len(lambda_counts) != q:
        raise AssertionError("certificate dimensions mismatch")
    if any(v < 0 for v in alpha_counts) or sum(alpha_counts) != den:
        raise AssertionError("invalid primal simplex witness")
    if sum(abs(v) for v in lambda_counts) > den:
        raise AssertionError("invalid dual l1 witness")
    alpha = [Fraction(v, den) for v in alpha_counts]
    lam = [Fraction(v, den) for v in lambda_counts]
    residuals = [sum(B[i][j] * alpha[j] for j in range(J)) - y[i] for i in range(q)]
    upper = max(abs(v) for v in residuals)
    supports = [sum(lam[i] * B[i][j] for i in range(q)) for j in range(J)]
    lower = sum(lam[i] * y[i] for i in range(q)) - max(supports)
    gap = upper - lower
    if lower != parse_fraction(cert["lower_bound"]):
        raise AssertionError("lower bound mismatch")
    if upper != parse_fraction(cert["upper_bound"]):
        raise AssertionError("upper bound mismatch")
    if gap != parse_fraction(cert["gap"]):
        raise AssertionError("gap mismatch")
    if lower < 0 or gap < 0:
        raise AssertionError("invalid bracket")
    return {
        "all_exact_checks_pass": True,
        "sha256_verified": True,
        "dimension": q,
        "n_atoms": J,
        "lower_bound": fstr(lower),
        "upper_bound": fstr(upper),
        "gap": fstr(gap),
        "gap_float": float(gap),
        "relative_gap": float(gap / upper) if upper else 0.0,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)
    p_solve = sub.add_parser("solve")
    p_solve.add_argument("instance", type=Path)
    p_solve.add_argument("output", type=Path)
    p_solve.add_argument("--grid-denominator", type=int, default=10**12)
    p_verify = sub.add_parser("verify")
    p_verify.add_argument("certificate", type=Path)
    args = parser.parse_args()
    if args.command == "solve":
        result = solve(RationalInstance.load(args.instance), args.grid_denominator)
        args.output.write_text(json.dumps(result, indent=2) + "\n")
        print(json.dumps(result["exact_certificate"], indent=2))
    else:
        result = verify(json.loads(args.certificate.read_text()))
        print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/experiments/audit_checkpoint_evidence_v7.py <==
#!/usr/bin/env python3
"""Audit whether local experiment artifacts can support a formal checkpoint floor certificate."""
from __future__ import annotations

import argparse
import hashlib
import json
import zipfile
from pathlib import Path
from typing import Any

import numpy as np

REQUIRED = {
    'atom_output_numerators',
    'atom_output_denominator',
    'target_numerators',
    'target_denominator',
    'witness_ids',
}
CHECKPOINT_SUFFIXES = {'.safetensors', '.bin', '.pt', '.pth', '.ckpt'}


def sha256(path: Path) -> str:
    h=hashlib.sha256()
    with path.open('rb') as f:
        for chunk in iter(lambda:f.read(1<<20), b''):
            h.update(chunk)
    return h.hexdigest()


def scan_npz(path: Path) -> dict[str, Any]:
    try:
        with np.load(path, allow_pickle=False) as z:
            keys=sorted(z.files)
            manifest={k:{'shape':list(z[k].shape),'dtype':str(z[k].dtype)} for k in keys}
            exact_required=REQUIRED.issubset(keys)
            integer_required=exact_required and all(np.asarray(z[k]).dtype.kind in 'iu' for k in REQUIRED if k!='witness_ids')
            return {
                'path':str(path), 'sha256':sha256(path), 'keys':keys,
                'array_manifest':manifest, 'has_required_keys':exact_required,
                'required_numeric_arrays_are_integer':integer_required,
                'missing_required_keys':sorted(REQUIRED.difference(keys)),
            }
    except Exception as exc:
        return {'path':str(path),'error':f'{type(exc).__name__}: {exc}'}


def main() -> None:
    ap=argparse.ArgumentParser()
    ap.add_argument('--root',type=Path,required=True)
    ap.add_argument('--source-zip',type=Path)
    ap.add_argument('--output',type=Path,required=True)
    args=ap.parse_args()
    root=args.root.resolve()
    files=[p for p in root.rglob('*') if p.is_file()]
    npz=[scan_npz(p) for p in sorted(files) if p.suffix.lower()=='.npz']
    checkpoints=[str(p) for p in sorted(files) if p.suffix.lower() in CHECKPOINT_SUFFIXES]
    readmes=[]
    for p in files:
        if 'readme' in p.name.lower() or 'manifest' in p.name.lower():
            try:
                text=p.read_text(errors='replace')
                hits=[line.strip() for line in text.splitlines() if any(term in line.lower() for term in ['checkpoint','cache','not copied','drive'])]
                if hits: readmes.append({'path':str(p),'relevant_lines':hits[:30]})
            except Exception: pass
    ready_archives=[r for r in npz if r.get('has_required_keys') and r.get('required_numeric_arrays_are_integer')]
    zip_info=None
    if args.source_zip and args.source_zip.is_file():
        with zipfile.ZipFile(args.source_zip) as zf:
            names=zf.namelist()
        zip_info={'path':str(args.source_zip),'sha256':sha256(args.source_zip),'members':len(names),
                  'checkpoint_members':[n for n in names if Path(n).suffix.lower() in CHECKPOINT_SUFFIXES]}
    result={
        'schema_version':1,
        'audited_root':str(root),
        'source_zip':zip_info,
        'formal_checkpoint_certificate_ready':bool(ready_archives),
        'ready_npz_archives':ready_archives,
        'checkpoint_files_found':checkpoints,
        'npz_archives_scanned':npz,
        'readme_or_manifest_evidence':readmes,
        'conclusion':(
            'At least one integer, witness-aligned certificate export is present.' if ready_archives else
            'The local artifacts do not contain the integer atom outputs, target outputs, witness IDs, and denominators required by the formal certificate bridge. Aggregate per-example metrics are insufficient.'
        ),
        'next_required_artifact':'An NPZ satisfying checkpoint_certificate_data_contract_v7.json, produced from the immutable checkpoint and ordered witness set.'
    }
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))
    if ready_archives:
        raise SystemExit(0)
    raise SystemExit(2)

if __name__=='__main__': main()


==> anc/Reproducibility_Artifacts/experiments/certification.py <==
#!/usr/bin/env python3
"""Small exact certificate and prospective-decision utilities."""
from __future__ import annotations

from dataclasses import dataclass
from enum import Enum


class Decision(str, Enum):
    FEASIBLE = "certified feasible"
    IMPOSSIBLE_AT_DEPTH = "certified impossible at depth"
    ASYMPTOTICALLY_IMPOSSIBLE = "certified asymptotically impossible"
    UNRESOLVED = "unresolved"


@dataclass(frozen=True)
class CertificateDecision:
    decision: Decision
    upper_total: float
    finite_depth_lower: float
    structural_lower: float
    tolerance: float


def decide(
    *,
    primal_upper: float,
    verified_lower: float,
    implementation_radius: float,
    tolerance: float,
) -> CertificateDecision:
    values = [primal_upper, verified_lower, implementation_radius, tolerance]
    if any(v < 0 for v in values):
        raise ValueError("certificate quantities must be nonnegative")
    upper_total = primal_upper + implementation_radius
    finite_depth_lower = max(0.0, verified_lower - implementation_radius)
    if upper_total <= tolerance:
        decision = Decision.FEASIBLE
    elif finite_depth_lower > tolerance:
        decision = Decision.IMPOSSIBLE_AT_DEPTH
    elif verified_lower > tolerance:
        decision = Decision.ASYMPTOTICALLY_IMPOSSIBLE
    else:
        decision = Decision.UNRESOLVED
    return CertificateDecision(
        decision=decision,
        upper_total=upper_total,
        finite_depth_lower=finite_depth_lower,
        structural_lower=verified_lower,
        tolerance=tolerance,
    )


def two_point_witness(f_half: float, f_one: float) -> float:
    """Norm-one witness ``-(2/3) f(1/2) + (1/3) f(1)``."""
    return -(2.0 / 3.0) * f_half + (1.0 / 3.0) * f_one


def exact_soft_threshold_floor(alpha_s: float) -> float:
    if alpha_s < 0:
        raise ValueError("alpha_s must be nonnegative")
    return alpha_s / 6.0


==> anc/Reproducibility_Artifacts/experiments/checkpoint_affine_export.py <==
#!/usr/bin/env python3
"""Strict checkpoint-to-certificate bridge for finite-witness affine blocks.

The input is an ``.npz`` archive containing *integer* numerators only.  This
module never rounds floating checkpoint outputs into a purportedly formal
certificate.  It exports the data to :class:`RationalInstance`, optionally
solves the exact finite-witness affine LP certificate, and adjusts the bracket
by an explicitly declared rational nonlinear-remainder radius.

Required NPZ arrays
-------------------
``atom_output_numerators``
    Either shape ``(J, N, d)`` (atom, witness, output coordinate) or ``(q, J)``.
``target_numerators``
    Either shape ``(N, d)`` or ``(q,)``.
``atom_output_denominator`` and ``target_denominator``
    Positive scalar integer arrays.

Soundness modes
---------------
``exact_common_drift_affine``
    The exported affine witness model is the claimed checkpoint model on the
    declared witness set.  The nonlinear remainder must be zero.
``affine_surrogate``
    The affine model is a surrogate.  A nonnegative rational uniform remainder
    must be declared.  If the affine floor is in ``[L,U]`` and the true target
    and reachable outputs differ from the surrogate by at most ``r`` in the
    same norm, the reported conservative checkpoint bracket is
    ``[max(0,L-r), U+r]``.  The declaration is an input assumption, not a proof
    of the remainder bound.
"""
from __future__ import annotations

import argparse
from fractions import Fraction
import hashlib
import json
from pathlib import Path
from typing import Any, Literal

import numpy as np

from affine_certificate_api import (
    RationalInstance,
    canonical_bytes,
    fstr,
    parse_fraction,
    solve as solve_affine,
    verify as verify_affine,
)

Semantics = Literal["exact_common_drift_affine", "affine_surrogate"]
_ALLOWED_SEMANTICS = {"exact_common_drift_affine", "affine_surrogate"}
_REQUIRED_KEYS = {
    "atom_output_numerators",
    "atom_output_denominator",
    "target_numerators",
    "target_denominator",
}


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _require_integer_array(name: str, value: np.ndarray) -> np.ndarray:
    array = np.asarray(value)
    if array.dtype.kind not in "iu":
        raise TypeError(
            f"{name} must have an integer dtype; received {array.dtype}. "
            "Formal export refuses implicit float rounding."
        )
    if array.dtype.kind == "u" and array.size and int(array.max()) > np.iinfo(np.int64).max:
        raise OverflowError(f"{name} contains unsigned values outside int64")
    # Object conversion is deliberate only after dtype validation.  It avoids
    # silent int64 overflow when converting individual entries to Python ints.
    return array


def _scalar_positive_integer(name: str, value: np.ndarray) -> int:
    array = _require_integer_array(name, value)
    if array.size != 1:
        raise ValueError(f"{name} must be a scalar integer array")
    result = int(array.reshape(-1)[0])
    if result <= 0:
        raise ValueError(f"{name} must be positive")
    return result


def _flatten_outputs(
    atom_outputs: np.ndarray,
    target: np.ndarray,
) -> tuple[list[list[int]], list[int], dict[str, Any]]:
    atoms = _require_integer_array("atom_output_numerators", atom_outputs)
    target_array = _require_integer_array("target_numerators", target)

    if atoms.ndim == 3:
        # J x N x d -> (N*d) x J, with witness-major coordinate ordering.
        n_atoms, n_witnesses, output_dim = atoms.shape
        if target_array.shape != (n_witnesses, output_dim):
            raise ValueError(
                "for J x N x d atom outputs, target_numerators must have shape N x d"
            )
        matrix = atoms.transpose(1, 2, 0).reshape(n_witnesses * output_dim, n_atoms)
        vector = target_array.reshape(n_witnesses * output_dim)
        shape_metadata = {
            "input_layout": "J_by_N_by_d",
            "n_atoms": int(n_atoms),
            "n_witnesses": int(n_witnesses),
            "output_dimension": int(output_dim),
            "flattened_dimension": int(n_witnesses * output_dim),
            "coordinate_order": "witness-major_then_output-coordinate",
        }
    elif atoms.ndim == 2:
        q, n_atoms = atoms.shape
        if target_array.ndim != 1 or target_array.shape[0] != q:
            raise ValueError(
                "for q x J atom outputs, target_numerators must be a length-q vector"
            )
        matrix = atoms
        vector = target_array
        shape_metadata = {
            "input_layout": "q_by_J",
            "n_atoms": int(n_atoms),
            "flattened_dimension": int(q),
            "coordinate_order": "as-exported",
        }
    else:
        raise ValueError("atom_output_numerators must have rank 2 or 3")

    if matrix.shape[0] == 0 or matrix.shape[1] == 0:
        raise ValueError("checkpoint export must have positive dimensions")
    return (
        [[int(value) for value in row] for row in matrix.tolist()],
        [int(value) for value in vector.tolist()],
        shape_metadata,
    )


def parse_nonnegative_fraction(text: str) -> Fraction:
    try:
        value = Fraction(text)
    except (ValueError, ZeroDivisionError) as exc:
        raise ValueError(f"invalid rational remainder {text!r}") from exc
    if value < 0:
        raise ValueError("nonlinear remainder must be nonnegative")
    return value


def export_npz(
    source: Path,
    *,
    semantics: Semantics,
    nonlinear_remainder: Fraction = Fraction(0),
    user_metadata: dict[str, Any] | None = None,
) -> RationalInstance:
    if semantics not in _ALLOWED_SEMANTICS:
        raise ValueError(f"unknown semantics {semantics!r}")
    if nonlinear_remainder < 0:
        raise ValueError("nonlinear remainder must be nonnegative")
    if semantics == "exact_common_drift_affine" and nonlinear_remainder != 0:
        raise ValueError("exact_common_drift_affine requires zero nonlinear remainder")
    if semantics == "affine_surrogate" and nonlinear_remainder == 0:
        raise ValueError(
            "affine_surrogate requires an explicit positive nonlinear remainder; "
            "use exact_common_drift_affine only when exactness is justified"
        )
    if not source.is_file():
        raise FileNotFoundError(source)

    with np.load(source, allow_pickle=False) as archive:
        missing = sorted(_REQUIRED_KEYS.difference(archive.files))
        if missing:
            raise KeyError(f"missing required NPZ arrays: {missing}")
        atom_denominator = _scalar_positive_integer(
            "atom_output_denominator", archive["atom_output_denominator"]
        )
        target_denominator = _scalar_positive_integer(
            "target_denominator", archive["target_denominator"]
        )
        matrix, vector, shape_metadata = _flatten_outputs(
            archive["atom_output_numerators"], archive["target_numerators"]
        )
        array_manifest = {
            key: {
                "shape": [int(v) for v in archive[key].shape],
                "dtype": str(archive[key].dtype),
            }
            for key in sorted(_REQUIRED_KEYS)
        }

    metadata: dict[str, Any] = {
        "export_schema_version": 1,
        "source_npz_name": source.name,
        "source_npz_bytes": source.stat().st_size,
        "source_npz_sha256": sha256_file(source),
        "soundness_semantics": semantics,
        "declared_nonlinear_remainder": fstr(nonlinear_remainder),
        "declared_nonlinear_remainder_float": float(nonlinear_remainder),
        "array_manifest": array_manifest,
        **shape_metadata,
    }
    if user_metadata:
        # Keep provenance fields under a namespace so callers cannot overwrite
        # the soundness declaration or source hash.
        metadata["user_metadata"] = user_metadata

    instance = RationalInstance(
        atom_output_numerators=matrix,
        atom_output_denominator=atom_denominator,
        target_numerators=vector,
        target_denominator=target_denominator,
        metadata=metadata,
    )
    instance.validate()
    return instance


def instance_payload(instance: RationalInstance) -> dict[str, Any]:
    instance.validate()
    return {
        "atom_output_numerators": instance.atom_output_numerators,
        "atom_output_denominator": instance.atom_output_denominator,
        "target_numerators": instance.target_numerators,
        "target_denominator": instance.target_denominator,
        "metadata": instance.metadata,
    }


def checkpoint_bracket(
    affine_certificate: dict[str, Any],
    nonlinear_remainder: Fraction,
) -> dict[str, Any]:
    verified = verify_affine(affine_certificate)
    affine_lower = parse_fraction(verified["lower_bound"])
    affine_upper = parse_fraction(verified["upper_bound"])
    lower = max(Fraction(0), affine_lower - nonlinear_remainder)
    upper = affine_upper + nonlinear_remainder
    return {
        "affine_lower_bound": fstr(affine_lower),
        "affine_upper_bound": fstr(affine_upper),
        "declared_nonlinear_remainder": fstr(nonlinear_remainder),
        "checkpoint_lower_bound": fstr(lower),
        "checkpoint_upper_bound": fstr(upper),
        "checkpoint_gap": fstr(upper - lower),
        "checkpoint_lower_float": float(lower),
        "checkpoint_upper_float": float(upper),
    }


def certify_npz(
    source: Path,
    *,
    semantics: Semantics,
    nonlinear_remainder: Fraction = Fraction(0),
    grid_denominator: int = 10**12,
    user_metadata: dict[str, Any] | None = None,
) -> dict[str, Any]:
    instance = export_npz(
        source,
        semantics=semantics,
        nonlinear_remainder=nonlinear_remainder,
        user_metadata=user_metadata,
    )
    affine_certificate = solve_affine(instance, grid_denominator=grid_denominator)
    bracket = checkpoint_bracket(affine_certificate, nonlinear_remainder)
    result: dict[str, Any] = {
        "checkpoint_certificate_version": 1,
        "certificate_type": "finite-witness checkpoint affine structural-floor bracket",
        "soundness_semantics": semantics,
        "soundness_notice": (
            "Exact on the declared witness model."
            if semantics == "exact_common_drift_affine"
            else "Conditional on the separately justified uniform nonlinear-remainder bound."
        ),
        "affine_certificate": affine_certificate,
        "checkpoint_bracket": bracket,
    }
    result["sha256_without_hash_field"] = hashlib.sha256(canonical_bytes(result)).hexdigest()
    return result


def verify_checkpoint_certificate(payload: dict[str, Any]) -> dict[str, Any]:
    candidate = json.loads(json.dumps(payload))
    supplied_hash = candidate.pop("sha256_without_hash_field")
    computed_hash = hashlib.sha256(canonical_bytes(candidate)).hexdigest()
    if supplied_hash != computed_hash:
        raise AssertionError("checkpoint certificate hash mismatch")

    semantics = candidate["soundness_semantics"]
    if semantics not in _ALLOWED_SEMANTICS:
        raise AssertionError("invalid soundness semantics")
    affine = candidate["affine_certificate"]
    affine_verification = verify_affine(affine)
    metadata = affine["instance"].get("metadata", {})
    if metadata.get("soundness_semantics") != semantics:
        raise AssertionError("inner and outer soundness semantics disagree")
    remainder = parse_fraction(metadata["declared_nonlinear_remainder"])
    if remainder < 0:
        raise AssertionError("negative remainder")
    if semantics == "exact_common_drift_affine" and remainder != 0:
        raise AssertionError("exact certificate has nonzero remainder")
    if semantics == "affine_surrogate" and remainder == 0:
        raise AssertionError("surrogate certificate has zero remainder")
    recomputed = checkpoint_bracket(affine, remainder)
    if recomputed != candidate["checkpoint_bracket"]:
        raise AssertionError("checkpoint bracket mismatch")
    return {
        "all_exact_checks_pass": True,
        "sha256_verified": True,
        "soundness_semantics": semantics,
        "affine_verification": affine_verification,
        **recomputed,
    }


def _load_metadata(path: Path | None) -> dict[str, Any] | None:
    if path is None:
        return None
    payload = json.loads(path.read_text())
    if not isinstance(payload, dict):
        raise ValueError("metadata JSON must contain an object")
    return payload


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)

    common = argparse.ArgumentParser(add_help=False)
    common.add_argument("source", type=Path)
    common.add_argument(
        "--semantics",
        choices=sorted(_ALLOWED_SEMANTICS),
        required=True,
    )
    common.add_argument(
        "--nonlinear-remainder",
        default="0/1",
        help="nonnegative rational radius, e.g. 1/1000",
    )
    common.add_argument("--metadata", type=Path)

    p_export = sub.add_parser("export", parents=[common])
    p_export.add_argument("output", type=Path)

    p_certify = sub.add_parser("certify", parents=[common])
    p_certify.add_argument("output", type=Path)
    p_certify.add_argument("--grid-denominator", type=int, default=10**12)

    p_verify = sub.add_parser("verify")
    p_verify.add_argument("certificate", type=Path)

    args = parser.parse_args()
    if args.command == "verify":
        result = verify_checkpoint_certificate(json.loads(args.certificate.read_text()))
        print(json.dumps(result, indent=2, sort_keys=True))
        return

    remainder = parse_nonnegative_fraction(args.nonlinear_remainder)
    metadata = _load_metadata(args.metadata)
    if args.command == "export":
        instance = export_npz(
            args.source,
            semantics=args.semantics,
            nonlinear_remainder=remainder,
            user_metadata=metadata,
        )
        payload = instance_payload(instance)
        args.output.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n")
        print(json.dumps({"exported": str(args.output), "metadata": instance.metadata}, indent=2))
    else:
        result = certify_npz(
            args.source,
            semantics=args.semantics,
            nonlinear_remainder=remainder,
            grid_denominator=args.grid_denominator,
            user_metadata=metadata,
        )
        args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n")
        print(json.dumps(result["checkpoint_bracket"], indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/experiments/checkpoint_contract_v7.py <==
#!/usr/bin/env python3
"""Strict validator and certificate bridge for checkpoint-derived witness exports.

A formal checkpoint certificate needs more than aggregate errors or floating
activations.  This module validates an integer/rational NPZ against the v7 data
contract, validates immutable provenance and soundness declarations, and only
then invokes the exact affine certificate bridge.

The validator deliberately fails closed: missing witness IDs, mutable revisions,
floating numerators, unproved surrogate remainders, or incomplete hardware
semantics are errors rather than warnings.
"""
from __future__ import annotations

import argparse
from fractions import Fraction
import hashlib
import json
from pathlib import Path
import re
from typing import Any

import numpy as np

from checkpoint_affine_export import certify_npz, verify_checkpoint_certificate

_HEX64 = re.compile(r"^[0-9a-fA-F]{64}$")
_COMMIT = re.compile(r"^[0-9a-fA-F]{7,64}$")
_REQUIRED_PROVENANCE = {
    "model_id",
    "model_revision_sha",
    "tokenizer_id",
    "tokenizer_revision_sha",
    "task_and_split",
    "witness_example_ids",
    "layer_index",
    "branch_name",
    "dictionary_definition",
    "export_code_sha256",
    "source_checkpoint_sha256",
}
_REQUIRED_ARRAYS = {
    "atom_output_numerators",
    "atom_output_denominator",
    "target_numerators",
    "target_denominator",
    "witness_ids",
}
_REQUIRED_HARDWARE = {
    "weight_and_activation_formats",
    "rounding_rule",
    "overflow_rule",
    "accumulator_width",
    "requantization_points",
    "residual_feedback_format",
    "scale_metadata_charge",
    "verified_no_overflow_or_saturation_margin",
}


def _sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def _is_integer(array: np.ndarray) -> bool:
    return np.asarray(array).dtype.kind in "iu"


def _scalar_positive_integer(name: str, array: np.ndarray, errors: list[str]) -> int | None:
    a = np.asarray(array)
    if not _is_integer(a):
        errors.append(f"{name} must have integer dtype, received {a.dtype}")
        return None
    if a.size != 1:
        errors.append(f"{name} must be a scalar integer array")
        return None
    value = int(a.reshape(-1)[0])
    if value <= 0:
        errors.append(f"{name} must be positive")
        return None
    return value


def _parse_fraction(value: Any, field: str, errors: list[str]) -> Fraction | None:
    try:
        result = Fraction(str(value))
    except (ValueError, ZeroDivisionError):
        errors.append(f"{field} must be a valid rational string")
        return None
    return result


def _validate_npz(npz_path: Path, errors: list[str]) -> dict[str, Any]:
    report: dict[str, Any] = {"path": str(npz_path)}
    if not npz_path.is_file():
        errors.append(f"NPZ not found: {npz_path}")
        return report
    report.update({"bytes": npz_path.stat().st_size, "sha256": _sha256_file(npz_path)})
    try:
        with np.load(npz_path, allow_pickle=False) as archive:
            missing = sorted(_REQUIRED_ARRAYS.difference(archive.files))
            if missing:
                errors.append(f"missing required NPZ arrays: {missing}")
            report["arrays"] = {
                key: {"dtype": str(archive[key].dtype), "shape": list(archive[key].shape)}
                for key in sorted(archive.files)
            }
            if missing:
                return report
            atoms = np.asarray(archive["atom_output_numerators"])
            target = np.asarray(archive["target_numerators"])
            witnesses = np.asarray(archive["witness_ids"])
            if not _is_integer(atoms):
                errors.append(f"atom_output_numerators must be integer, received {atoms.dtype}")
            if not _is_integer(target):
                errors.append(f"target_numerators must be integer, received {target.dtype}")
            atom_den = _scalar_positive_integer(
                "atom_output_denominator", archive["atom_output_denominator"], errors
            )
            target_den = _scalar_positive_integer(
                "target_denominator", archive["target_denominator"], errors
            )
            if witnesses.dtype.kind not in "iuUS":
                errors.append(
                    f"witness_ids must be integer or fixed-width text, received {witnesses.dtype}"
                )
            if witnesses.ndim != 1 or witnesses.size == 0:
                errors.append("witness_ids must be a nonempty rank-one array")
            if atoms.ndim == 3:
                J, N, d = atoms.shape
                if min(J, N, d) <= 0:
                    errors.append("atom_output_numerators dimensions must all be positive")
                if target.shape != (N, d):
                    errors.append(
                        "for J x N x d atoms, target_numerators must have shape N x d"
                    )
                if witnesses.shape != (N,):
                    errors.append("witness_ids length must equal N")
                report.update({"n_atoms": int(J), "n_witnesses": int(N), "output_dim": int(d)})
            elif atoms.ndim == 2:
                q, J = atoms.shape
                if min(q, J) <= 0:
                    errors.append("atom_output_numerators dimensions must all be positive")
                if target.shape != (q,):
                    errors.append("for q x J atoms, target_numerators must have length q")
                # Flattened exports do not reveal N.  Require one witness ID per
                # flattened coordinate unless a grouping map is added in a future schema.
                if witnesses.shape != (q,):
                    errors.append(
                        "for flattened q x J exports, witness_ids must have length q"
                    )
                report.update({"n_atoms": int(J), "flattened_dimension": int(q)})
            else:
                errors.append("atom_output_numerators must have rank 2 or 3")
            report["atom_output_denominator"] = atom_den
            report["target_denominator"] = target_den
            # Witness IDs must be unique in the formal ordered witness set.
            if witnesses.ndim == 1:
                normalized = [str(v) for v in witnesses.tolist()]
                if len(set(normalized)) != len(normalized):
                    errors.append("witness_ids must be unique")
                report["witness_ids_sha256"] = hashlib.sha256(
                    json.dumps(normalized, separators=(",", ":")).encode()
                ).hexdigest()
    except Exception as exc:  # fail closed on malformed archives
        errors.append(f"failed to read NPZ without pickle: {type(exc).__name__}: {exc}")
    return report


def _validate_manifest(
    manifest_path: Path,
    npz_report: dict[str, Any],
    errors: list[str],
) -> tuple[dict[str, Any], dict[str, Any]]:
    report: dict[str, Any] = {"path": str(manifest_path)}
    if not manifest_path.is_file():
        errors.append(f"manifest not found: {manifest_path}")
        return report, {}
    report.update({"bytes": manifest_path.stat().st_size, "sha256": _sha256_file(manifest_path)})
    try:
        manifest = json.loads(manifest_path.read_text())
    except Exception as exc:
        errors.append(f"invalid JSON manifest: {type(exc).__name__}: {exc}")
        return report, {}
    missing = sorted(_REQUIRED_PROVENANCE.difference(manifest))
    if missing:
        errors.append(f"missing provenance fields: {missing}")
    for key in ("model_revision_sha", "tokenizer_revision_sha"):
        value = str(manifest.get(key, ""))
        if not _COMMIT.fullmatch(value):
            errors.append(f"{key} must be an immutable hexadecimal commit hash")
    for key in ("export_code_sha256", "source_checkpoint_sha256"):
        value = str(manifest.get(key, ""))
        if not _HEX64.fullmatch(value):
            errors.append(f"{key} must be a 64-character SHA-256 hex string")
    if not isinstance(manifest.get("layer_index"), int) or manifest.get("layer_index", -1) < 0:
        errors.append("layer_index must be a nonnegative integer")
    if not isinstance(manifest.get("dictionary_definition"), list):
        errors.append("dictionary_definition must be an ordered list")
    elif npz_report.get("n_atoms") is not None and len(manifest["dictionary_definition"]) != npz_report["n_atoms"]:
        errors.append("dictionary_definition length must equal the number of atoms")
    declared_ids = manifest.get("witness_example_ids")
    if not isinstance(declared_ids, list) or not declared_ids:
        errors.append("witness_example_ids must be a nonempty ordered list")
    elif len(declared_ids) != npz_report.get("n_witnesses", npz_report.get("flattened_dimension", -1)):
        errors.append("manifest witness_example_ids length does not match the NPZ export")
    if manifest.get("npz_sha256") != npz_report.get("sha256"):
        errors.append("manifest npz_sha256 does not match the supplied NPZ")

    semantics = manifest.get("soundness_semantics")
    if semantics not in {"exact_common_drift_affine", "affine_surrogate"}:
        errors.append("soundness_semantics must be exact_common_drift_affine or affine_surrogate")
    remainder = _parse_fraction(manifest.get("nonlinear_remainder", "invalid"), "nonlinear_remainder", errors)
    if remainder is not None:
        if remainder < 0:
            errors.append("nonlinear_remainder must be nonnegative")
        if semantics == "exact_common_drift_affine" and remainder != 0:
            errors.append("exact_common_drift_affine requires zero nonlinear_remainder")
        if semantics == "affine_surrogate" and remainder <= 0:
            errors.append("affine_surrogate requires a strictly positive nonlinear_remainder")
    if semantics == "affine_surrogate":
        proof = manifest.get("nonlinear_remainder_proof")
        if not isinstance(proof, dict):
            errors.append("affine_surrogate requires nonlinear_remainder_proof metadata")
        else:
            proof_path = Path(str(proof.get("path", "")))
            if not proof_path.is_absolute():
                proof_path = manifest_path.parent / proof_path
            if not proof_path.is_file():
                errors.append("nonlinear remainder proof artifact is missing")
            elif proof.get("sha256") != _sha256_file(proof_path):
                errors.append("nonlinear remainder proof SHA-256 mismatch")

    if bool(manifest.get("hardware_claim", False)):
        hw = manifest.get("integer_execution_semantics")
        if not isinstance(hw, dict):
            errors.append("hardware_claim=true requires integer_execution_semantics")
        else:
            missing_hw = sorted(_REQUIRED_HARDWARE.difference(hw))
            if missing_hw:
                errors.append(f"missing integer execution semantics: {missing_hw}")
    report["soundness_semantics"] = semantics
    report["nonlinear_remainder"] = str(remainder) if remainder is not None else None
    return report, manifest


def validate_export(npz_path: Path, manifest_path: Path) -> dict[str, Any]:
    errors: list[str] = []
    npz_report = _validate_npz(npz_path.resolve(), errors)
    manifest_report, manifest = _validate_manifest(manifest_path.resolve(), npz_report, errors)
    return {
        "schema_version": 1,
        "valid": not errors,
        "npz": npz_report,
        "manifest": manifest_report,
        "errors": errors,
        "validated_provenance": {
            key: manifest.get(key)
            for key in sorted(_REQUIRED_PROVENANCE)
            if key in manifest
        },
    }


def certify_validated_export(
    npz_path: Path,
    manifest_path: Path,
    *,
    grid_denominator: int = 10**12,
) -> dict[str, Any]:
    validation = validate_export(npz_path, manifest_path)
    if not validation["valid"]:
        raise ValueError("checkpoint export contract validation failed: " + "; ".join(validation["errors"]))
    manifest = json.loads(manifest_path.read_text())
    remainder = Fraction(str(manifest["nonlinear_remainder"]))
    certificate = certify_npz(
        npz_path,
        semantics=manifest["soundness_semantics"],
        nonlinear_remainder=remainder,
        grid_denominator=grid_denominator,
        user_metadata={
            "contract_validation": validation,
            "provenance": {key: manifest[key] for key in sorted(_REQUIRED_PROVENANCE)},
        },
    )
    verified = verify_checkpoint_certificate(certificate)
    return {
        "schema_version": 1,
        "contract_validation": validation,
        "certificate": certificate,
        "independent_verification": verified,
        "all_checks_pass": bool(validation["valid"] and verified["all_exact_checks_pass"]),
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)
    p_validate = sub.add_parser("validate")
    p_validate.add_argument("npz", type=Path)
    p_validate.add_argument("manifest", type=Path)
    p_validate.add_argument("--output", type=Path)
    p_certify = sub.add_parser("certify")
    p_certify.add_argument("npz", type=Path)
    p_certify.add_argument("manifest", type=Path)
    p_certify.add_argument("--grid-denominator", type=int, default=10**12)
    p_certify.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()

    if args.command == "validate":
        result = validate_export(args.npz, args.manifest)
        if args.output:
            args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n")
    else:
        result = certify_validated_export(
            args.npz, args.manifest, grid_denominator=args.grid_denominator
        )
        args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n")
    print(json.dumps(result, indent=2, sort_keys=True))
    if not (result.get("valid", False) if args.command == "validate" else result.get("all_checks_pass", False)):
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/experiments/configs/arithmetic_grid.json <==
{
  "depths": [1, 2, 4, 8, 16, 32, 64, 128, 256],
  "weight_bits": [2, 3, 4, 8],
  "activation_bits": [4, 6, 8, 12, 16],
  "accumulator_bits": [16, 24, 32, 40],
  "carry_bits": [0, 8, 12, 16, 24, 32],
  "rounding_modes": ["nearest_even", "stochastic"],
  "overflow_modes": ["saturate", "wrap"],
  "execution_modes": ["ideal", "naive_state", "increment", "error_feedback"]
}


==> anc/Reproducibility_Artifacts/experiments/configs/moe_event_audit.json <==
{
  "primary_model": "allenai/OLMoE-1B-7B-0125",
  "microdepths": [4, 8, 16, 32, 64],
  "router_bits": [4, 6, 8, 16],
  "expert_weight_bits": [3, 4, 8],
  "activation_bits": [6, 8, 12, 16],
  "required_logs": [
    "router_logits",
    "selected_experts",
    "selected_order",
    "normalized_gate_weights",
    "expert_outputs",
    "residual_state",
    "quantization_errors"
  ],
  "report_assumption_failures": true,
  "tie_breaking": "decreasing_score_then_lower_expert_index"
}


==> anc/Reproducibility_Artifacts/experiments/configs/prospective_registry_v7.json <==
{
  "certification_gates": {
    "approximate_exposed_mode_defects_must_be_certified_for_impossibility": true,
    "exact_symbolic_certificate_reproduction_required": true,
    "false_certificates_allowed": 0,
    "independent_verifier_required": true,
    "minimum_decision_rate_certifiable_subset": 0.6,
    "sampled_inequalities_count_as_formal_certificate": false,
    "strict_checkpoint_contract_required": true
  },
  "checkpoint_export_contract": {
    "immutable_checkpoint_and_exporter_hashes_required": true,
    "integer_numerators_required": true,
    "schema": "../../audits/checkpoint_certificate_data_contract_v7.json",
    "unique_ordered_witness_ids_required": true,
    "unproved_nonlinear_remainders_count_as_formal": false,
    "validator": "../checkpoint_contract_v7.py"
  },
  "data_policy": {
    "content_hashes_required": true,
    "document_id_disjointness_required": true,
    "heldout_selection_after_result_prohibited": true,
    "immutable_row_manifests_required": true,
    "required_disjoint_roles": [
      "dictionary_training",
      "constant_estimation",
      "certificate_proposal",
      "heldout_evaluation"
    ]
  },
  "execution_manifest_required_fields": [
    "model_commit",
    "tokenizer_commit",
    "dataset_commit",
    "row_manifest_hash",
    "source_commit",
    "dirty_tree",
    "environment_lock_hash",
    "compiler",
    "kernel",
    "driver",
    "device",
    "quantization_semantics",
    "seeds",
    "determinism_flags"
  ],
  "factor_grid": {
    "accumulator_bits": [
      16,
      24,
      32,
      40
    ],
    "activation_bits": [
      4,
      6,
      8,
      12,
      16
    ],
    "carry_bits": [
      0,
      8,
      12,
      16,
      24,
      32
    ],
    "dictionary_size": [
      2,
      4,
      8,
      16
    ],
    "execution": [
      "ideal",
      "naive_state",
      "increment",
      "error_feedback"
    ],
    "metadata_bits_per_declared_sharing_unit": [
      0,
      16,
      32,
      64,
      128,
      256,
      512,
      1024
    ],
    "microdepth": [
      1,
      2,
      4,
      8,
      16,
      32,
      64,
      128
    ],
    "microdepth_synthetic_optional": [
      256
    ],
    "overflow": [
      "saturate",
      "wrap"
    ],
    "rounding": [
      "nearest_even",
      "stochastic"
    ],
    "weight_bits": [
      2,
      3,
      4,
      8
    ]
  },
  "frozen_date": "2026-07-23",
  "hardware_claim_gates": {
    "bit_exact_trace_required": true,
    "bound_vacuity_ratio_reported": true,
    "carry_cost_charged": true,
    "componentwise_layernorm_attention_mlp_error_ledger_required": true,
    "memory_traffic_reported": true,
    "metadata_cost_charged": true,
    "minimum_hardware_classes": 2,
    "nominal_bit_count_only_prohibited": true
  },
  "historical_evidence_excluded_from_primary_tests": true,
  "hypotheses": [
    {
      "failure_interpretation": "mechanism not supported in that regime; audit floor and assumptions",
      "id": "H1",
      "name": "ideal_first_order_synthesis",
      "primary_gate": "hierarchical log-log slope in [-1.30,-0.70] in prespecified non-floor no-overflow regime"
    },
    {
      "failure_interpretation": "explored depths may not enter rounding-dominated regime; no universal U-shape claim",
      "id": "H2",
      "name": "naive_writeback_finite_optimum_and_freeze",
      "primary_gate": "exact scalar no-go reproduced and model-level optimum/freeze diagnostics reported"
    },
    {
      "failure_interpretation": "carry or nonlinear amplification dominates; report actual exponent",
      "id": "H3",
      "name": "error_feedback_precision_scaling",
      "primary_gate": "naive required grid exponent near -2, error-feedback exponent near -1, with charged carry"
    },
    {
      "failure_interpretation": "implementation or theorem defect",
      "id": "H4",
      "name": "fixed_teacher_exact_converse",
      "primary_gate": "all registered scalar depths match exact formula within 1e-12 relative/absolute tolerance"
    },
    {
      "failure_interpretation": "family entropy or Lipschitz model inadequate",
      "id": "H5",
      "name": "metadata_depth_tradeoff",
      "primary_gate": "success boundary compatible with m*log2(D) and all metadata charged"
    },
    {
      "failure_interpretation": "theorem/configuration accounting defect",
      "id": "H6",
      "name": "packing_converse",
      "primary_gate": "zero resource-count violations after side-information audit"
    },
    {
      "failure_interpretation": "theorem/constants/event extraction defect",
      "id": "H7",
      "name": "hybrid_route_windows",
      "primary_gate": "zero mismatches outside predicted windows among all assumption-satisfying heldout trajectories; prevalence reported"
    },
    {
      "failure_interpretation": "implementation defect",
      "id": "H8",
      "name": "score_closeness_not_unique_event",
      "primary_gate": "frozen chattering counterexample reproduced; uniqueness tested only with extra condition"
    },
    {
      "failure_interpretation": "any false certificate is fatal; low decision rate limits practical claim",
      "id": "H9",
      "name": "prospective_three_way_certification",
      "primary_gate": "zero false certificates and >=0.60 non-unresolved decision rate on frozen certifiable subset"
    },
    {
      "failure_interpretation": "projection defect or theorem application error; diagnostic estimates cannot support impossibility",
      "id": "H10",
      "name": "approximate_exposed_mode_lower_envelope",
      "primary_gate": "zero lower-envelope violations for formally certified defects; report nonvacuous-mode prevalence"
    },
    {
      "failure_interpretation": "missing execution term or vacuous local bound; no block-level arithmetic claim",
      "id": "H11",
      "name": "componentwise_transformer_error_accounting",
      "primary_gate": "component sum dominates frozen field error and changes at least one prospective certificate decision"
    },
    {
      "failure_interpretation": "certificate pipeline not yet practically demonstrated",
      "id": "H12",
      "name": "exact_dynamic_sos_reproduction",
      "primary_gate": "released polynomial certificate passes exact symbolic verification and one additional nontrivial case has a positive lower bound"
    }
  ],
  "models": [
    {
      "model_id": "distilbert/distilbert-base-uncased-finetuned-sst-2-english",
      "primary": false,
      "revision": "714eb0fa89d2f80546fda750413ed43d93601a13",
      "role": "controlled_carryover"
    },
    {
      "immutable_revision_required_before_execution": true,
      "model_id": "allenai/OLMo-2-0425-1B",
      "primary": true,
      "revision": null,
      "role": "dense_primary"
    },
    {
      "immutable_revision_required_before_execution": true,
      "model_id": "allenai/Olmo-3-1025-7B",
      "primary": false,
      "revision": null,
      "role": "dense_external",
      "threshold_tuning_prohibited": true
    },
    {
      "immutable_revision_required_before_execution": true,
      "model_id": "allenai/OLMoE-1B-7B-0125",
      "primary": true,
      "revision": null,
      "role": "moe_primary"
    },
    {
      "immutable_revision_required_before_execution": true,
      "model_id": "Qwen/Qwen3-30B-A3B-Instruct-2507",
      "primary": false,
      "revision": null,
      "role": "moe_external",
      "threshold_tuning_prohibited": true
    }
  ],
  "paper_claim_target": "target-specific resource theory with formal floor certificates, finite arithmetic, learned metadata, and hybrid routing",
  "primary_metrics": [
    "full_map_or_finite_witness_sup_error",
    "endpoint_error",
    "trajectory_error",
    "verified_floor_lower",
    "verified_floor_upper",
    "resource_radius_components",
    "zero_update_fraction",
    "overflow_count",
    "route_window_violations",
    "serialized_bits",
    "latency",
    "energy_where_available",
    "approximate_exposed_mode_lower_envelope",
    "mode_defect_bound",
    "teacher_projection_defect_bound",
    "layernorm_error_components",
    "attention_error_components",
    "field_bound_vacuity_ratio"
  ],
  "protocol_file": "../../../experiment_protocol_v7.md",
  "registry_version": "7.0",
  "reporting_rules": [
    "report_all_registered_configs",
    "report_assumption_prevalence",
    "report_unresolved_certificates",
    "report_overflow_and_freeze",
    "no_posthoc_floor_fit_on_heldout",
    "no_conditioning_on_route_success",
    "raw_points_plus_intervals",
    "negative_results_retained",
    "label_each_result_exact_conditional_prospective_or_retrospective",
    "report_certificate_bound_vacuity",
    "report_nonvacuous_exposed_mode_prevalence"
  ],
  "required_baseline_families": [
    "same_depth_quantized",
    "standard_ptq",
    "qat_where_feasible",
    "mixed_precision_equal_charged_budget",
    "model_expansion_equal_charged_budget",
    "distillation_equal_calibration",
    "loop_aware_for_recursive_models",
    "accumulator_aware_for_narrow_accumulators",
    "router_aware_for_moe"
  ],
  "resource_law_terms": [
    "structural_floor",
    "finite_depth_synthesis",
    "metadata",
    "execution_arithmetic",
    "hybrid_routing",
    "nonlinear_remainder"
  ],
  "status": "prospective_design_frozen_execution_pending"
}


==> anc/Reproducibility_Artifacts/experiments/configs/prospective_registry_v7.lock.json <==
{
  "artifacts": [
    {
      "bytes": 2949,
      "path": "../../audits/checkpoint_certificate_data_contract_v7.json",
      "sha256": "8f4715ddb29a2c1153cb8006da438f97a4b54c376e971357fc133a55275ed30f"
    },
    {
      "bytes": 1465,
      "path": "../../audits/polynomial_sos_certificate_v7.json",
      "sha256": "9196fc00171a964954e09898750162dc9f46f28e844d213189f9464b80c030ec"
    },
    {
      "bytes": 3922,
      "path": "../../audits/verify_polynomial_sos_certificate_v7.py",
      "sha256": "60177a2f56a8914de4090012ca7f484fd7de625c796ff2fd406f909d6100981a"
    },
    {
      "bytes": 20785,
      "path": "../../experiment_protocol_v7.md",
      "sha256": "c58974b18ca1f42997c819475471f5aba8790a0e50a4bb9e917df70dfd1ba775"
    },
    {
      "bytes": 2841,
      "path": "../DISTILBERT_CHECKPOINT_EXPORT_v7.md",
      "sha256": "f20d1d88b8b6baac041ac38e0a764da15cb9c6b90a9795abdba5abc8eb1cf04b"
    },
    {
      "bytes": 10746,
      "path": "../affine_certificate_api.py",
      "sha256": "67a8d7b9b4f36669b0abab127afb7f7ed677a9d880e6530e035404ce6cd1ddcc"
    },
    {
      "bytes": 1901,
      "path": "../certification.py",
      "sha256": "b87c42e8e0ae75120cd25d2fc7281c2fa74482439ece61f3d22cdd9a2f6df1c3"
    },
    {
      "bytes": 14777,
      "path": "../checkpoint_affine_export.py",
      "sha256": "89017be9cb87406fab14147e61af8c650659fdd6f9b2813ed9abfa1e0faaa5b7"
    },
    {
      "bytes": 14171,
      "path": "../checkpoint_contract_v7.py",
      "sha256": "0c862424478e81fe5317716bf464c60bcafcee0e3d211441e9194e63fb5c54d3"
    },
    {
      "bytes": 374,
      "path": "arithmetic_grid.json",
      "sha256": "f57a826af22ae117e636f90cdbf044688dd75962c9d7fdbe631b7234d7807acb"
    },
    {
      "bytes": 485,
      "path": "moe_event_audit.json",
      "sha256": "32f1755056010b92b6b6385a8f0cc125449186389d4bcd7374639e61ab23f80e"
    },
    {
      "bytes": 11548,
      "path": "../distilbert_snapshot_export_v7.py",
      "sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012"
    },
    {
      "bytes": 4244,
      "path": "../integer_formats.py",
      "sha256": "3846fd41c586780370b824ab8b2f76e4cbc3cd16e9dfeb2e5fc314e1672c5d4b"
    },
    {
      "bytes": 5053,
      "path": "../registry.py",
      "sha256": "f1ddedc4b0cc872ea0589f89c8c80280c607700994bea6af2f9bc7be942fcbf3"
    },
    {
      "bytes": 4907,
      "path": "../residual_arithmetic.py",
      "sha256": "7056796e5c96b2722d2fe00c6e0a2a8a82f9d46c38da4940175cb4b65aefae68"
    },
    {
      "bytes": 4580,
      "path": "../resource_law.py",
      "sha256": "cf4b825192ac38e31721f1a0282e2ab1f0342f56cf53b3d850fb1b58b8f50407"
    },
    {
      "bytes": 8139,
      "path": "../route_events.py",
      "sha256": "e2348c53d95a602b925db3fd56fb44e5ac8c931d83b38bf96e8a676d8ad7af97"
    },
    {
      "bytes": 9145,
      "path": "../run_self_tests.py",
      "sha256": "c7279a0186c8987cf4800a447896347eaaf52ff15170f53321570e9319fab62e"
    },
    {
      "bytes": 10006,
      "path": "../tests/test_harness.py",
      "sha256": "415b765cdc465376f0b216a5e642ecc4324e63e3c68765e02a2cce57e493d550"
    }
  ],
  "lock_sha256_without_hash_field": "9ca1b3099a4b7166cb03d8f934df983db3ad0ecc5efabd3e29da854a9d6bc845",
  "lock_version": 1,
  "registry_path": "prospective_registry_v7.json",
  "registry_sha256": "747433720165130e19c680ae8292143b0f8b09524ea9a41d43bb3584cc12f4a8"
}


==> anc/Reproducibility_Artifacts/experiments/distilbert_snapshot_export_v7.py <==
#!/usr/bin/env python3
"""Export a hash-locked rational snapshot-mixture certificate from QAT atoms.

This is the concrete bridge for the DistilBERT QAT notebook used in the paper.
It certifies a *shared finite-witness convex-mixture floor for evaluated branch
fields at declared hidden states*.  It is not, by itself, a nonlinear endpoint
or whole-trajectory certificate.  That boundary is written into the manifest.

The exporter accepts already-evaluated floating arrays:
  atom_outputs: J x N x d
  target_outputs: N x d
  witness_ids: N
It rounds them deliberately to a dyadic grid, stores only signed integer
numerators, and creates an independently checkable proof artifact showing that
the target-to-convex-hull distance changes by at most 1/Q in the sup norm.
No floating array is passed to the formal certificate solver.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
from typing import Any

import numpy as np


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def atomic_write_json(path: Path, payload: dict[str, Any]) -> None:
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(payload, indent=2, sort_keys=True) + "\n")
    os.replace(tmp, path)


def rationalize(values: np.ndarray, denominator: int, name: str) -> np.ndarray:
    a = np.asarray(values, dtype=np.float64)
    if not np.all(np.isfinite(a)):
        raise ValueError(f"{name} contains NaN or infinity")
    scaled = np.rint(a * denominator)
    limit = np.iinfo(np.int64).max
    if np.any(np.abs(scaled) > limit):
        raise OverflowError(f"{name} cannot be represented as int64 at denominator {denominator}")
    return scaled.astype(np.int64)


def export_snapshot(
    *,
    atom_outputs: np.ndarray,
    target_outputs: np.ndarray,
    witness_ids: np.ndarray,
    output_npz: Path,
    output_manifest: Path,
    output_proof: Path,
    source_checkpoint: Path,
    model_id: str,
    model_revision_sha: str,
    tokenizer_id: str,
    tokenizer_revision_sha: str,
    task_and_split: str,
    layer_index: int,
    branch_name: str,
    dictionary_definition: list[dict[str, Any]],
    grid_bits: int = 24,
    evaluation_dtype: str = "float32",
) -> dict[str, Any]:
    atoms = np.asarray(atom_outputs)
    target = np.asarray(target_outputs)
    ids = np.asarray(witness_ids)
    if atoms.ndim != 3:
        raise ValueError("atom_outputs must have shape J x N x d")
    J, N, d = atoms.shape
    if target.shape != (N, d):
        raise ValueError("target_outputs must have shape N x d")
    if ids.ndim != 1 or ids.shape[0] != N:
        raise ValueError("witness_ids must be a length-N vector")
    if len({str(x) for x in ids.tolist()}) != N:
        raise ValueError("witness_ids must be unique")
    if len(dictionary_definition) != J:
        raise ValueError("dictionary_definition length must equal J")
    if not source_checkpoint.is_file():
        raise FileNotFoundError(source_checkpoint)
    if not (8 <= grid_bits <= 50):
        raise ValueError("grid_bits must be between 8 and 50 for an int64 export")
    denominator = 1 << grid_bits
    atom_num = rationalize(atoms, denominator, "atom_outputs")
    target_num = rationalize(target, denominator, "target_outputs")

    output_npz.parent.mkdir(parents=True, exist_ok=True)
    with output_npz.open("wb") as f:
        np.savez_compressed(
            f,
            atom_output_numerators=atom_num,
            atom_output_denominator=np.asarray(denominator, dtype=np.int64),
            target_numerators=target_num,
            target_denominator=np.asarray(denominator, dtype=np.int64),
            witness_ids=ids,
        )

    # Each target coordinate and each atom coordinate is rounded by at most
    # 1/(2Q). A convex combination preserves the atom-side radius, so the
    # target-to-convex-hull distance changes by at most 1/Q.
    proof = {
        "schema_version": 1,
        "claim": "dyadic grid enclosure for a finite-witness shared convex-mixture floor",
        "certified_object": "evaluated branch-field snapshots, not nonlinear endpoints",
        "norm": "flattened coordinatewise sup norm",
        "denominator": denominator,
        "grid_bits": grid_bits,
        "per_array_coordinate_rounding_radius": f"1/{2 * denominator}",
        "distance_remainder": f"1/{denominator}",
        "derivation": [
            "nearest-grid rounding changes each target coordinate by at most 1/(2Q)",
            "nearest-grid rounding changes each atom coordinate by at most 1/(2Q)",
            "every simplex combination of rounded atoms remains within 1/(2Q) of the same combination of evaluated atoms",
            "the distance to the convex hull is therefore perturbed by at most 1/Q",
        ],
        "atom_shape": [int(J), int(N), int(d)],
        "evaluation_dtype": evaluation_dtype,
        "source_checkpoint_sha256": sha256_file(source_checkpoint),
    }
    atomic_write_json(output_proof, proof)

    exporter_hash = sha256_file(Path(__file__).resolve())
    npz_hash = sha256_file(output_npz)
    proof_hash = sha256_file(output_proof)
    manifest = {
        "schema_version": 2,
        "model_id": model_id,
        "model_revision_sha": model_revision_sha,
        "tokenizer_id": tokenizer_id,
        "tokenizer_revision_sha": tokenizer_revision_sha,
        "task_and_split": task_and_split,
        "witness_example_ids": [int(x) if np.asarray(x).dtype.kind in "iu" else str(x) for x in ids.tolist()],
        "layer_index": int(layer_index),
        "branch_name": branch_name,
        "dictionary_definition": dictionary_definition,
        "export_code_sha256": exporter_hash,
        "source_checkpoint_sha256": sha256_file(source_checkpoint),
        "npz_sha256": npz_hash,
        "soundness_semantics": "affine_surrogate",
        "nonlinear_remainder": f"1/{denominator}",
        "nonlinear_remainder_proof": {
            "path": output_proof.name,
            "sha256": proof_hash,
        },
        "hardware_claim": False,
        "certified_object": "shared convex mixture of evaluated QAT atom fields on masked-mean-pooled witness states",
        "explicit_nonclaim": "not a certificate for a state-dependent trajectory, pure schedule, endpoint map, or integer hardware kernel",
        "evaluation_dtype": evaluation_dtype,
        "grid_bits": grid_bits,
    }
    atomic_write_json(output_manifest, manifest)
    return {"npz": str(output_npz), "manifest": str(output_manifest), "proof": str(output_proof),
            "npz_sha256": npz_hash, "proof_sha256": proof_hash, "exporter_sha256": exporter_hash,
            "shape": [int(J), int(N), int(d)], "remainder": f"1/{denominator}"}


def masked_mean(tensor: Any, mask: Any) -> np.ndarray:
    """Masked mean over tokens for torch tensors or NumPy arrays."""
    x = tensor.detach().cpu().float().numpy() if hasattr(tensor, "detach") else np.asarray(tensor, dtype=np.float32)
    m = mask.detach().cpu().numpy() if hasattr(mask, "detach") else np.asarray(mask)
    if x.ndim != 3 or m.shape != x.shape[:2]:
        raise ValueError("expected tensor [N,L,d] and mask [N,L]")
    w = m.astype(np.float64)[..., None]
    return (x.astype(np.float64) * w).sum(axis=1) / np.maximum(w.sum(axis=1), 1.0)


def export_from_notebook_objects(
    *, dictionary: Any, hidden_states: Any, target_field: Any, attention_mask: Any,
    witness_ids: Any, checkpoint_path: str | Path, output_dir: str | Path,
    model_revision_sha: str, tokenizer_revision_sha: str, layer_index: int,
    model_id: str = "distilbert/distilbert-base-uncased-finetuned-sst-2-english",
    tokenizer_id: str = "distilbert/distilbert-base-uncased-finetuned-sst-2-english",
    task_and_split: str = "GLUE/SST-2 validation witness subset",
    grid_bits: int = 24,
) -> dict[str, Any]:
    """Notebook-facing helper after ``train_or_load_qat`` has reconstructed a dictionary."""
    try:
        import torch
    except ImportError as exc:
        raise RuntimeError("export_from_notebook_objects requires PyTorch") from exc
    dictionary.eval()
    atoms = []
    with torch.inference_mode():
        x = hidden_states
        for atom in dictionary.atoms:
            atoms.append(masked_mean(atom(x.float()).float(), attention_mask))
    target = masked_mean(target_field, attention_mask)
    ids = witness_ids.detach().cpu().numpy() if hasattr(witness_ids, "detach") else np.asarray(witness_ids)
    out = Path(output_dir)
    out.mkdir(parents=True, exist_ok=True)
    ckpt = Path(checkpoint_path)
    definition = [{"index": j, "class": type(atom).__name__, "state_dict_keys": sorted(atom.state_dict().keys())}
                  for j, atom in enumerate(dictionary.atoms)]
    stem = f"distilbert_layer{layer_index}_{ckpt.stem}_snapshot"
    return export_snapshot(
        atom_outputs=np.stack(atoms, axis=0), target_outputs=target, witness_ids=ids,
        output_npz=out / f"{stem}.npz", output_manifest=out / f"{stem}.manifest.json",
        output_proof=out / f"{stem}.rounding_proof.json", source_checkpoint=ckpt,
        model_id=model_id, model_revision_sha=model_revision_sha,
        tokenizer_id=tokenizer_id, tokenizer_revision_sha=tokenizer_revision_sha,
        task_and_split=task_and_split, layer_index=layer_index,
        branch_name="QAT FFN atom field snapshot; masked mean over valid tokens",
        dictionary_definition=definition, grid_bits=grid_bits,
    )


def main() -> None:
    parser = argparse.ArgumentParser(description="Rationalize an evaluated JxNxd snapshot export")
    parser.add_argument("input_npz", type=Path, help="NPZ with atom_outputs, target_outputs, witness_ids")
    parser.add_argument("source_checkpoint", type=Path)
    parser.add_argument("output_dir", type=Path)
    parser.add_argument("--model-id", required=True)
    parser.add_argument("--model-revision-sha", required=True)
    parser.add_argument("--tokenizer-id", required=True)
    parser.add_argument("--tokenizer-revision-sha", required=True)
    parser.add_argument("--task-and-split", required=True)
    parser.add_argument("--layer-index", type=int, required=True)
    parser.add_argument("--branch-name", required=True)
    parser.add_argument("--grid-bits", type=int, default=24)
    args = parser.parse_args()
    with np.load(args.input_npz, allow_pickle=False) as z:
        atoms, target, ids = z["atom_outputs"], z["target_outputs"], z["witness_ids"]
    args.output_dir.mkdir(parents=True, exist_ok=True)
    definition = [{"index": j, "source": "evaluated input NPZ"} for j in range(atoms.shape[0])]
    result = export_snapshot(
        atom_outputs=atoms, target_outputs=target, witness_ids=ids,
        output_npz=args.output_dir / "snapshot_contract.npz",
        output_manifest=args.output_dir / "snapshot_contract.manifest.json",
        output_proof=args.output_dir / "snapshot_contract.rounding_proof.json",
        source_checkpoint=args.source_checkpoint,
        model_id=args.model_id, model_revision_sha=args.model_revision_sha,
        tokenizer_id=args.tokenizer_id, tokenizer_revision_sha=args.tokenizer_revision_sha,
        task_and_split=args.task_and_split, layer_index=args.layer_index,
        branch_name=args.branch_name, dictionary_definition=definition,
        grid_bits=args.grid_bits,
    )
    print(json.dumps(result, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/experiments/examples/README.md <==
# Exact checkpoint-bridge example

This toy archive has two atoms evaluated at one two-dimensional witness. The reachable affine set is the segment between `(0,0)` and `(2,0)`, while the target is `(1,1)`. Its exact `l-infinity` structural floor is therefore `1`.

The `.npz` contains integer numerators and positive integer denominators only. The generated checkpoint certificate embeds the source hash and verifies to the exact bracket `[1,1]`.

```bash
python checkpoint_affine_export.py export examples/unit_checkpoint_outputs.npz \
  examples/unit_checkpoint_instance.json --semantics exact_common_drift_affine
python checkpoint_affine_export.py certify examples/unit_checkpoint_outputs.npz \
  examples/unit_checkpoint_certificate.json --semantics exact_common_drift_affine \
  --grid-denominator 1000000
python checkpoint_affine_export.py verify examples/unit_checkpoint_certificate.json
```

This example validates the data path. It is not evidence about a pretrained checkpoint.


==> anc/Reproducibility_Artifacts/experiments/examples/distilbert_export_unit/certificate.json <==
{
  "all_checks_pass": true,
  "certificate": {
    "affine_certificate": {
      "certificate_type": "rational finite-witness affine l-infinity structural-floor bracket",
      "certificate_version": 1,
      "exact_certificate": {
        "active_support_atoms": [
          1
        ],
        "active_upper_coordinates": [
          0
        ],
        "dual_l1_count": 999999999999,
        "dual_witness_counts": [
          -272726721014,
          0,
          727273278985,
          0
        ],
        "gap": "266317/1048576000000000000",
        "gap_float": 2.5397968292236327e-13,
        "grid_denominator": 1000000000000,
        "lower_bound": "14298721074276661/524288000000000000",
        "lower_float": 0.02727264609198887,
        "primal_simplex_counts": [
          590909051501,
          409090948499
        ],
        "upper_bound": "28597442148819639/1048576000000000000",
        "upper_float": 0.02727264609224285
      },
      "floating_solver_diagnostic_only": {
        "dual_value": 0.027272646092210223,
        "floating_gap": 2.7755575615628914e-17,
        "primal_value": 0.02727264609221025
      },
      "instance": {
        "atom_output_denominator": 1048576,
        "atom_output_numerators": [
          [
            0,
            838861
          ],
          [
            209715,
            629146
          ],
          [
            104858,
            419430
          ],
          [
            -104858,
            524288
          ]
        ],
        "metadata": {
          "array_manifest": {
            "atom_output_denominator": {
              "dtype": "int64",
              "shape": []
            },
            "atom_output_numerators": {
              "dtype": "int64",
              "shape": [
                2,
                2,
                2
              ]
            },
            "target_denominator": {
              "dtype": "int64",
              "shape": []
            },
            "target_numerators": {
              "dtype": "int64",
              "shape": [
                2,
                2
              ]
            }
          },
          "coordinate_order": "witness-major_then_output-coordinate",
          "declared_nonlinear_remainder": "1/1048576",
          "declared_nonlinear_remainder_float": 9.5367431640625e-07,
          "export_schema_version": 1,
          "flattened_dimension": 4,
          "input_layout": "J_by_N_by_d",
          "n_atoms": 2,
          "n_witnesses": 2,
          "output_dimension": 2,
          "soundness_semantics": "affine_surrogate",
          "source_npz_bytes": 1132,
          "source_npz_name": "snapshot_contract.npz",
          "source_npz_sha256": "a630d23ca90b10a32d0a191c63af40faf596ab12b28d69765bea06108be34132",
          "user_metadata": {
            "contract_validation": {
              "errors": [],
              "manifest": {
                "bytes": 1350,
                "nonlinear_remainder": "1/1048576",
                "path": "/mnt/data/field_defining_submission_v7/experiments/examples/distilbert_export_unit/out/snapshot_contract.manifest.json",
                "sha256": "ba5629c20e27ef3d9681f9aae71bf16a242c9c2351cd0e3a6ac234913be00b9f",
                "soundness_semantics": "affine_surrogate"
              },
              "npz": {
                "arrays": {
                  "atom_output_denominator": {
                    "dtype": "int64",
                    "shape": []
                  },
                  "atom_output_numerators": {
                    "dtype": "int64",
                    "shape": [
                      2,
                      2,
                      2
                    ]
                  },
                  "target_denominator": {
                    "dtype": "int64",
                    "shape": []
                  },
                  "target_numerators": {
                    "dtype": "int64",
                    "shape": [
                      2,
                      2
                    ]
                  },
                  "witness_ids": {
                    "dtype": "int64",
                    "shape": [
                      2
                    ]
                  }
                },
                "atom_output_denominator": 1048576,
                "bytes": 1132,
                "n_atoms": 2,
                "n_witnesses": 2,
                "output_dim": 2,
                "path": "/mnt/data/field_defining_submission_v7/experiments/examples/distilbert_export_unit/out/snapshot_contract.npz",
                "sha256": "a630d23ca90b10a32d0a191c63af40faf596ab12b28d69765bea06108be34132",
                "target_denominator": 1048576,
                "witness_ids_sha256": "f5202da38f6518a489826cc3d3d45b17b79a0dc5502f8d022d9ff188c2275436"
              },
              "schema_version": 1,
              "valid": true,
              "validated_provenance": {
                "branch_name": "unit snapshot",
                "dictionary_definition": [
                  {
                    "index": 0,
                    "source": "evaluated input NPZ"
                  },
                  {
                    "index": 1,
                    "source": "evaluated input NPZ"
                  }
                ],
                "export_code_sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012",
                "layer_index": 1,
                "model_id": "example/model",
                "model_revision_sha": "1234567890abcdef",
                "source_checkpoint_sha256": "ea127b59310bf2d62d9473cb532e452d903535f6fc91aef6fcec60941013c5f5",
                "task_and_split": "unit/test",
                "tokenizer_id": "example/tokenizer",
                "tokenizer_revision_sha": "abcdef1234567890",
                "witness_example_ids": [
                  101,
                  205
                ]
              }
            },
            "provenance": {
              "branch_name": "unit snapshot",
              "dictionary_definition": [
                {
                  "index": 0,
                  "source": "evaluated input NPZ"
                },
                {
                  "index": 1,
                  "source": "evaluated input NPZ"
                }
              ],
              "export_code_sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012",
              "layer_index": 1,
              "model_id": "example/model",
              "model_revision_sha": "1234567890abcdef",
              "source_checkpoint_sha256": "ea127b59310bf2d62d9473cb532e452d903535f6fc91aef6fcec60941013c5f5",
              "task_and_split": "unit/test",
              "tokenizer_id": "example/tokenizer",
              "tokenizer_revision_sha": "abcdef1234567890",
              "witness_example_ids": [
                101,
                205
              ]
            }
          }
        },
        "target_denominator": 1048576,
        "target_numerators": [
          314573,
          367002,
          262144,
          157286
        ]
      },
      "sha256_without_hash_field": "9d4057c50c30a46ec175af67c24c478e61e9e80285626218b4427943dab2922b"
    },
    "certificate_type": "finite-witness checkpoint affine structural-floor bracket",
    "checkpoint_bracket": {
      "affine_lower_bound": "14298721074276661/524288000000000000",
      "affine_upper_bound": "28597442148819639/1048576000000000000",
      "checkpoint_gap": "2000000266317/1048576000000000000",
      "checkpoint_lower_bound": "14298221074276661/524288000000000000",
      "checkpoint_lower_float": 0.027271692417672463,
      "checkpoint_upper_bound": "28598442148819639/1048576000000000000",
      "checkpoint_upper_float": 0.027273599766559256,
      "declared_nonlinear_remainder": "1/1048576"
    },
    "checkpoint_certificate_version": 1,
    "sha256_without_hash_field": "7ecde029514c58ada2b0c6985e31775cbd62f852516c4cbbb99a8b7e2213dfd7",
    "soundness_notice": "Conditional on the separately justified uniform nonlinear-remainder bound.",
    "soundness_semantics": "affine_surrogate"
  },
  "contract_validation": {
    "errors": [],
    "manifest": {
      "bytes": 1350,
      "nonlinear_remainder": "1/1048576",
      "path": "/mnt/data/field_defining_submission_v7/experiments/examples/distilbert_export_unit/out/snapshot_contract.manifest.json",
      "sha256": "ba5629c20e27ef3d9681f9aae71bf16a242c9c2351cd0e3a6ac234913be00b9f",
      "soundness_semantics": "affine_surrogate"
    },
    "npz": {
      "arrays": {
        "atom_output_denominator": {
          "dtype": "int64",
          "shape": []
        },
        "atom_output_numerators": {
          "dtype": "int64",
          "shape": [
            2,
            2,
            2
          ]
        },
        "target_denominator": {
          "dtype": "int64",
          "shape": []
        },
        "target_numerators": {
          "dtype": "int64",
          "shape": [
            2,
            2
          ]
        },
        "witness_ids": {
          "dtype": "int64",
          "shape": [
            2
          ]
        }
      },
      "atom_output_denominator": 1048576,
      "bytes": 1132,
      "n_atoms": 2,
      "n_witnesses": 2,
      "output_dim": 2,
      "path": "/mnt/data/field_defining_submission_v7/experiments/examples/distilbert_export_unit/out/snapshot_contract.npz",
      "sha256": "a630d23ca90b10a32d0a191c63af40faf596ab12b28d69765bea06108be34132",
      "target_denominator": 1048576,
      "witness_ids_sha256": "f5202da38f6518a489826cc3d3d45b17b79a0dc5502f8d022d9ff188c2275436"
    },
    "schema_version": 1,
    "valid": true,
    "validated_provenance": {
      "branch_name": "unit snapshot",
      "dictionary_definition": [
        {
          "index": 0,
          "source": "evaluated input NPZ"
        },
        {
          "index": 1,
          "source": "evaluated input NPZ"
        }
      ],
      "export_code_sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012",
      "layer_index": 1,
      "model_id": "example/model",
      "model_revision_sha": "1234567890abcdef",
      "source_checkpoint_sha256": "ea127b59310bf2d62d9473cb532e452d903535f6fc91aef6fcec60941013c5f5",
      "task_and_split": "unit/test",
      "tokenizer_id": "example/tokenizer",
      "tokenizer_revision_sha": "abcdef1234567890",
      "witness_example_ids": [
        101,
        205
      ]
    }
  },
  "independent_verification": {
    "affine_lower_bound": "14298721074276661/524288000000000000",
    "affine_upper_bound": "28597442148819639/1048576000000000000",
    "affine_verification": {
      "all_exact_checks_pass": true,
      "dimension": 4,
      "gap": "266317/1048576000000000000",
      "gap_float": 2.5397968292236327e-13,
      "lower_bound": "14298721074276661/524288000000000000",
      "n_atoms": 2,
      "relative_gap": 9.312616093918464e-12,
      "sha256_verified": true,
      "upper_bound": "28597442148819639/1048576000000000000"
    },
    "all_exact_checks_pass": true,
    "checkpoint_gap": "2000000266317/1048576000000000000",
    "checkpoint_lower_bound": "14298221074276661/524288000000000000",
    "checkpoint_lower_float": 0.027271692417672463,
    "checkpoint_upper_bound": "28598442148819639/1048576000000000000",
    "checkpoint_upper_float": 0.027273599766559256,
    "declared_nonlinear_remainder": "1/1048576",
    "sha256_verified": true,
    "soundness_semantics": "affine_surrogate"
  },
  "schema_version": 1
}


==> anc/Reproducibility_Artifacts/experiments/examples/distilbert_export_unit/checkpoint.pt <==
synthetic checkpoint bytes v7


==> anc/Reproducibility_Artifacts/experiments/examples/distilbert_export_unit/export_report.json <==
{
  "exporter_sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012",
  "manifest": "examples/distilbert_export_unit/out/snapshot_contract.manifest.json",
  "npz": "examples/distilbert_export_unit/out/snapshot_contract.npz",
  "npz_sha256": "a630d23ca90b10a32d0a191c63af40faf596ab12b28d69765bea06108be34132",
  "proof": "examples/distilbert_export_unit/out/snapshot_contract.rounding_proof.json",
  "proof_sha256": "777724f1a36b6df9243b514a6c90b9b728eea5113b63078e1535e1171177fd66",
  "remainder": "1/1048576",
  "shape": [
    2,
    2,
    2
  ]
}


==> anc/Reproducibility_Artifacts/experiments/examples/distilbert_export_unit/out/snapshot_contract.manifest.json <==
{
  "branch_name": "unit snapshot",
  "certified_object": "shared convex mixture of evaluated QAT atom fields on masked-mean-pooled witness states",
  "dictionary_definition": [
    {
      "index": 0,
      "source": "evaluated input NPZ"
    },
    {
      "index": 1,
      "source": "evaluated input NPZ"
    }
  ],
  "evaluation_dtype": "float32",
  "explicit_nonclaim": "not a certificate for a state-dependent trajectory, pure schedule, endpoint map, or integer hardware kernel",
  "export_code_sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012",
  "grid_bits": 20,
  "hardware_claim": false,
  "layer_index": 1,
  "model_id": "example/model",
  "model_revision_sha": "1234567890abcdef",
  "nonlinear_remainder": "1/1048576",
  "nonlinear_remainder_proof": {
    "path": "snapshot_contract.rounding_proof.json",
    "sha256": "777724f1a36b6df9243b514a6c90b9b728eea5113b63078e1535e1171177fd66"
  },
  "npz_sha256": "a630d23ca90b10a32d0a191c63af40faf596ab12b28d69765bea06108be34132",
  "schema_version": 2,
  "soundness_semantics": "affine_surrogate",
  "source_checkpoint_sha256": "ea127b59310bf2d62d9473cb532e452d903535f6fc91aef6fcec60941013c5f5",
  "task_and_split": "unit/test",
  "tokenizer_id": "example/tokenizer",
  "tokenizer_revision_sha": "abcdef1234567890",
  "witness_example_ids": [
    101,
    205
  ]
}


==> anc/Reproducibility_Artifacts/experiments/examples/distilbert_export_unit/out/snapshot_contract.rounding_proof.json <==
{
  "atom_shape": [
    2,
    2,
    2
  ],
  "certified_object": "evaluated branch-field snapshots, not nonlinear endpoints",
  "claim": "dyadic grid enclosure for a finite-witness shared convex-mixture floor",
  "denominator": 1048576,
  "derivation": [
    "nearest-grid rounding changes each target coordinate by at most 1/(2Q)",
    "nearest-grid rounding changes each atom coordinate by at most 1/(2Q)",
    "every simplex combination of rounded atoms remains within 1/(2Q) of the same combination of evaluated atoms",
    "the distance to the convex hull is therefore perturbed by at most 1/Q"
  ],
  "distance_remainder": "1/1048576",
  "evaluation_dtype": "float32",
  "grid_bits": 20,
  "norm": "flattened coordinatewise sup norm",
  "per_array_coordinate_rounding_radius": "1/2097152",
  "schema_version": 1,
  "source_checkpoint_sha256": "ea127b59310bf2d62d9473cb532e452d903535f6fc91aef6fcec60941013c5f5"
}


==> anc/Reproducibility_Artifacts/experiments/examples/distilbert_export_unit/validation.json <==
{
  "errors": [],
  "manifest": {
    "bytes": 1350,
    "nonlinear_remainder": "1/1048576",
    "path": "/mnt/data/field_defining_submission_v7/experiments/examples/distilbert_export_unit/out/snapshot_contract.manifest.json",
    "sha256": "ba5629c20e27ef3d9681f9aae71bf16a242c9c2351cd0e3a6ac234913be00b9f",
    "soundness_semantics": "affine_surrogate"
  },
  "npz": {
    "arrays": {
      "atom_output_denominator": {
        "dtype": "int64",
        "shape": []
      },
      "atom_output_numerators": {
        "dtype": "int64",
        "shape": [
          2,
          2,
          2
        ]
      },
      "target_denominator": {
        "dtype": "int64",
        "shape": []
      },
      "target_numerators": {
        "dtype": "int64",
        "shape": [
          2,
          2
        ]
      },
      "witness_ids": {
        "dtype": "int64",
        "shape": [
          2
        ]
      }
    },
    "atom_output_denominator": 1048576,
    "bytes": 1132,
    "n_atoms": 2,
    "n_witnesses": 2,
    "output_dim": 2,
    "path": "/mnt/data/field_defining_submission_v7/experiments/examples/distilbert_export_unit/out/snapshot_contract.npz",
    "sha256": "a630d23ca90b10a32d0a191c63af40faf596ab12b28d69765bea06108be34132",
    "target_denominator": 1048576,
    "witness_ids_sha256": "f5202da38f6518a489826cc3d3d45b17b79a0dc5502f8d022d9ff188c2275436"
  },
  "schema_version": 1,
  "valid": true,
  "validated_provenance": {
    "branch_name": "unit snapshot",
    "dictionary_definition": [
      {
        "index": 0,
        "source": "evaluated input NPZ"
      },
      {
        "index": 1,
        "source": "evaluated input NPZ"
      }
    ],
    "export_code_sha256": "e13a178edc22dc12460d43e0efcfa6786e0e581e2f8b81db1628e01105401012",
    "layer_index": 1,
    "model_id": "example/model",
    "model_revision_sha": "1234567890abcdef",
    "source_checkpoint_sha256": "ea127b59310bf2d62d9473cb532e452d903535f6fc91aef6fcec60941013c5f5",
    "task_and_split": "unit/test",
    "tokenizer_id": "example/tokenizer",
    "tokenizer_revision_sha": "abcdef1234567890",
    "witness_example_ids": [
      101,
      205
    ]
  }
}


==> anc/Reproducibility_Artifacts/experiments/examples/unit_checkpoint_certificate.json <==
{
  "affine_certificate": {
    "certificate_type": "rational finite-witness affine l-infinity structural-floor bracket",
    "certificate_version": 1,
    "exact_certificate": {
      "active_support_atoms": [
        0,
        1
      ],
      "active_upper_coordinates": [
        0,
        1
      ],
      "dual_l1_count": 1000000,
      "dual_witness_counts": [
        0,
        1000000
      ],
      "gap": "0/1",
      "gap_float": 0.0,
      "grid_denominator": 1000000,
      "lower_bound": "1/1",
      "lower_float": 1.0,
      "primal_simplex_counts": [
        1000000,
        0
      ],
      "upper_bound": "1/1",
      "upper_float": 1.0
    },
    "floating_solver_diagnostic_only": {
      "dual_value": 1.0,
      "floating_gap": 0.0,
      "primal_value": 1.0
    },
    "instance": {
      "atom_output_denominator": 1,
      "atom_output_numerators": [
        [
          0,
          2
        ],
        [
          0,
          0
        ]
      ],
      "metadata": {
        "array_manifest": {
          "atom_output_denominator": {
            "dtype": "int64",
            "shape": []
          },
          "atom_output_numerators": {
            "dtype": "int64",
            "shape": [
              2,
              1,
              2
            ]
          },
          "target_denominator": {
            "dtype": "int64",
            "shape": []
          },
          "target_numerators": {
            "dtype": "int64",
            "shape": [
              1,
              2
            ]
          }
        },
        "coordinate_order": "witness-major_then_output-coordinate",
        "declared_nonlinear_remainder": "0/1",
        "declared_nonlinear_remainder_float": 0.0,
        "export_schema_version": 1,
        "flattened_dimension": 2,
        "input_layout": "J_by_N_by_d",
        "n_atoms": 2,
        "n_witnesses": 1,
        "output_dimension": 2,
        "soundness_semantics": "exact_common_drift_affine",
        "source_npz_bytes": 1174,
        "source_npz_name": "unit_checkpoint_outputs.npz",
        "source_npz_sha256": "8e656a02a0573876c78690af8461e91eb805d90f6ce7c043eca4166add16e3e4"
      },
      "target_denominator": 1,
      "target_numerators": [
        1,
        1
      ]
    },
    "sha256_without_hash_field": "6c7b9e8dc9cf89ea27c2950a2775a5656dd78167bca810786729b6dc57738a96"
  },
  "certificate_type": "finite-witness checkpoint affine structural-floor bracket",
  "checkpoint_bracket": {
    "affine_lower_bound": "1/1",
    "affine_upper_bound": "1/1",
    "checkpoint_gap": "0/1",
    "checkpoint_lower_bound": "1/1",
    "checkpoint_lower_float": 1.0,
    "checkpoint_upper_bound": "1/1",
    "checkpoint_upper_float": 1.0,
    "declared_nonlinear_remainder": "0/1"
  },
  "checkpoint_certificate_version": 1,
  "sha256_without_hash_field": "93df6986a3f8fcc7d1c0ead304395e4dfeb2842bdf4348d54e7905d5e9336984",
  "soundness_notice": "Exact on the declared witness model.",
  "soundness_semantics": "exact_common_drift_affine"
}


==> anc/Reproducibility_Artifacts/experiments/examples/unit_checkpoint_contract_certificate_v7.json <==
{
  "all_checks_pass": true,
  "certificate": {
    "affine_certificate": {
      "certificate_type": "rational finite-witness affine l-infinity structural-floor bracket",
      "certificate_version": 1,
      "exact_certificate": {
        "active_support_atoms": [
          0,
          1
        ],
        "active_upper_coordinates": [
          0,
          1
        ],
        "dual_l1_count": 1000000,
        "dual_witness_counts": [
          0,
          1000000
        ],
        "gap": "0/1",
        "gap_float": 0.0,
        "grid_denominator": 1000000,
        "lower_bound": "1/1",
        "lower_float": 1.0,
        "primal_simplex_counts": [
          1000000,
          0
        ],
        "upper_bound": "1/1",
        "upper_float": 1.0
      },
      "floating_solver_diagnostic_only": {
        "dual_value": 1.0,
        "floating_gap": 0.0,
        "primal_value": 1.0
      },
      "instance": {
        "atom_output_denominator": 1,
        "atom_output_numerators": [
          [
            0,
            2
          ],
          [
            0,
            0
          ]
        ],
        "metadata": {
          "array_manifest": {
            "atom_output_denominator": {
              "dtype": "int64",
              "shape": []
            },
            "atom_output_numerators": {
              "dtype": "int64",
              "shape": [
                2,
                1,
                2
              ]
            },
            "target_denominator": {
              "dtype": "int64",
              "shape": []
            },
            "target_numerators": {
              "dtype": "int64",
              "shape": [
                1,
                2
              ]
            }
          },
          "coordinate_order": "witness-major_then_output-coordinate",
          "declared_nonlinear_remainder": "0/1",
          "declared_nonlinear_remainder_float": 0.0,
          "export_schema_version": 1,
          "flattened_dimension": 2,
          "input_layout": "J_by_N_by_d",
          "n_atoms": 2,
          "n_witnesses": 1,
          "output_dimension": 2,
          "soundness_semantics": "exact_common_drift_affine",
          "source_npz_bytes": 1436,
          "source_npz_name": "unit_checkpoint_contract_v7.npz",
          "source_npz_sha256": "51451f883144f583863259341cbe2948a23b42f79ffee84112bf580237ff7c1e",
          "user_metadata": {
            "contract_validation": {
              "errors": [],
              "manifest": {
                "bytes": 828,
                "nonlinear_remainder": "0",
                "path": "/mnt/data/field_defining_v7/experiments_v7/examples/unit_checkpoint_contract_manifest_v7.json",
                "sha256": "890500485d00c9de90c6aa054350170904d6149e13c89f3a3a02c315e57b1801",
                "soundness_semantics": "exact_common_drift_affine"
              },
              "npz": {
                "arrays": {
                  "atom_output_denominator": {
                    "dtype": "int64",
                    "shape": []
                  },
                  "atom_output_numerators": {
                    "dtype": "int64",
                    "shape": [
                      2,
                      1,
                      2
                    ]
                  },
                  "target_denominator": {
                    "dtype": "int64",
                    "shape": []
                  },
                  "target_numerators": {
                    "dtype": "int64",
                    "shape": [
                      1,
                      2
                    ]
                  },
                  "witness_ids": {
                    "dtype": "int64",
                    "shape": [
                      1
                    ]
                  }
                },
                "atom_output_denominator": 1,
                "bytes": 1436,
                "n_atoms": 2,
                "n_witnesses": 1,
                "output_dim": 2,
                "path": "/mnt/data/field_defining_v7/experiments_v7/examples/unit_checkpoint_contract_v7.npz",
                "sha256": "51451f883144f583863259341cbe2948a23b42f79ffee84112bf580237ff7c1e",
                "target_denominator": 1,
                "witness_ids_sha256": "eaf957b719c874928cbcd2ddd4807cee06dac72367cb87ba4896f09ae62a3735"
              },
              "schema_version": 1,
              "valid": true,
              "validated_provenance": {
                "branch_name": "unit-affine-branch",
                "dictionary_definition": [
                  "atom_0",
                  "atom_1"
                ],
                "export_code_sha256": "0c862424478e81fe5317716bf464c60bcafcee0e3d211441e9194e63fb5c54d3",
                "layer_index": 0,
                "model_id": "unit/test-model",
                "model_revision_sha": "0123456789abcdef0123456789abcdef01234567",
                "source_checkpoint_sha256": "ffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffff",
                "task_and_split": "unit-test/heldout",
                "tokenizer_id": "unit/test-tokenizer",
                "tokenizer_revision_sha": "89abcdef0123456789abcdef0123456789abcdef",
                "witness_example_ids": [
                  101
                ]
              }
            },
            "provenance": {
              "branch_name": "unit-affine-branch",
              "dictionary_definition": [
                "atom_0",
                "atom_1"
              ],
              "export_code_sha256": "0c862424478e81fe5317716bf464c60bcafcee0e3d211441e9194e63fb5c54d3",
              "layer_index": 0,
              "model_id": "unit/test-model",
              "model_revision_sha": "0123456789abcdef0123456789abcdef01234567",
              "source_checkpoint_sha256": "ffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffff",
              "task_and_split": "unit-test/heldout",
              "tokenizer_id": "unit/test-tokenizer",
              "tokenizer_revision_sha": "89abcdef0123456789abcdef0123456789abcdef",
              "witness_example_ids": [
                101
              ]
            }
          }
        },
        "target_denominator": 1,
        "target_numerators": [
          1,
          1
        ]
      },
      "sha256_without_hash_field": "7b44469d266baa7fbc85e4ef56f8c5b6fd1db4fdf3355c0ba39ef10d4b132d24"
    },
    "certificate_type": "finite-witness checkpoint affine structural-floor bracket",
    "checkpoint_bracket": {
      "affine_lower_bound": "1/1",
      "affine_upper_bound": "1/1",
      "checkpoint_gap": "0/1",
      "checkpoint_lower_bound": "1/1",
      "checkpoint_lower_float": 1.0,
      "checkpoint_upper_bound": "1/1",
      "checkpoint_upper_float": 1.0,
      "declared_nonlinear_remainder": "0/1"
    },
    "checkpoint_certificate_version": 1,
    "sha256_without_hash_field": "3b08ff4f3196b1923ead2a1ff3d5a614c8eeb10bf8bd443c01bb728537cafcd4",
    "soundness_notice": "Exact on the declared witness model.",
    "soundness_semantics": "exact_common_drift_affine"
  },
  "contract_validation": {
    "errors": [],
    "manifest": {
      "bytes": 828,
      "nonlinear_remainder": "0",
      "path": "/mnt/data/field_defining_v7/experiments_v7/examples/unit_checkpoint_contract_manifest_v7.json",
      "sha256": "890500485d00c9de90c6aa054350170904d6149e13c89f3a3a02c315e57b1801",
      "soundness_semantics": "exact_common_drift_affine"
    },
    "npz": {
      "arrays": {
        "atom_output_denominator": {
          "dtype": "int64",
          "shape": []
        },
        "atom_output_numerators": {
          "dtype": "int64",
          "shape": [
            2,
            1,
            2
          ]
        },
        "target_denominator": {
          "dtype": "int64",
          "shape": []
        },
        "target_numerators": {
          "dtype": "int64",
          "shape": [
            1,
            2
          ]
        },
        "witness_ids": {
          "dtype": "int64",
          "shape": [
            1
          ]
        }
      },
      "atom_output_denominator": 1,
      "bytes": 1436,
      "n_atoms": 2,
      "n_witnesses": 1,
      "output_dim": 2,
      "path": "/mnt/data/field_defining_v7/experiments_v7/examples/unit_checkpoint_contract_v7.npz",
      "sha256": "51451f883144f583863259341cbe2948a23b42f79ffee84112bf580237ff7c1e",
      "target_denominator": 1,
      "witness_ids_sha256": "eaf957b719c874928cbcd2ddd4807cee06dac72367cb87ba4896f09ae62a3735"
    },
    "schema_version": 1,
    "valid": true,
    "validated_provenance": {
      "branch_name": "unit-affine-branch",
      "dictionary_definition": [
        "atom_0",
        "atom_1"
      ],
      "export_code_sha256": "0c862424478e81fe5317716bf464c60bcafcee0e3d211441e9194e63fb5c54d3",
      "layer_index": 0,
      "model_id": "unit/test-model",
      "model_revision_sha": "0123456789abcdef0123456789abcdef01234567",
      "source_checkpoint_sha256": "ffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffff",
      "task_and_split": "unit-test/heldout",
      "tokenizer_id": "unit/test-tokenizer",
      "tokenizer_revision_sha": "89abcdef0123456789abcdef0123456789abcdef",
      "witness_example_ids": [
        101
      ]
    }
  },
  "independent_verification": {
    "affine_lower_bound": "1/1",
    "affine_upper_bound": "1/1",
    "affine_verification": {
      "all_exact_checks_pass": true,
      "dimension": 2,
      "gap": "0/1",
      "gap_float": 0.0,
      "lower_bound": "1/1",
      "n_atoms": 2,
      "relative_gap": 0.0,
      "sha256_verified": true,
      "upper_bound": "1/1"
    },
    "all_exact_checks_pass": true,
    "checkpoint_gap": "0/1",
    "checkpoint_lower_bound": "1/1",
    "checkpoint_lower_float": 1.0,
    "checkpoint_upper_bound": "1/1",
    "checkpoint_upper_float": 1.0,
    "declared_nonlinear_remainder": "0/1",
    "sha256_verified": true,
    "soundness_semantics": "exact_common_drift_affine"
  },
  "schema_version": 1
}


==> anc/Reproducibility_Artifacts/experiments/examples/unit_checkpoint_contract_manifest_v7.json <==
{
  "branch_name": "unit-affine-branch",
  "dictionary_definition": [
    "atom_0",
    "atom_1"
  ],
  "export_code_sha256": "0c862424478e81fe5317716bf464c60bcafcee0e3d211441e9194e63fb5c54d3",
  "hardware_claim": false,
  "layer_index": 0,
  "model_id": "unit/test-model",
  "model_revision_sha": "0123456789abcdef0123456789abcdef01234567",
  "nonlinear_remainder": "0/1",
  "npz_sha256": "51451f883144f583863259341cbe2948a23b42f79ffee84112bf580237ff7c1e",
  "schema_version": 1,
  "soundness_semantics": "exact_common_drift_affine",
  "source_checkpoint_sha256": "ffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffff",
  "task_and_split": "unit-test/heldout",
  "tokenizer_id": "unit/test-tokenizer",
  "tokenizer_revision_sha": "89abcdef0123456789abcdef0123456789abcdef",
  "witness_example_ids": [
    101
  ]
}


==> anc/Reproducibility_Artifacts/experiments/examples/unit_checkpoint_contract_validation_v7.json <==
{
  "errors": [],
  "manifest": {
    "bytes": 828,
    "nonlinear_remainder": "0",
    "path": "/mnt/data/field_defining_v7/experiments_v7/examples/unit_checkpoint_contract_manifest_v7.json",
    "sha256": "890500485d00c9de90c6aa054350170904d6149e13c89f3a3a02c315e57b1801",
    "soundness_semantics": "exact_common_drift_affine"
  },
  "npz": {
    "arrays": {
      "atom_output_denominator": {
        "dtype": "int64",
        "shape": []
      },
      "atom_output_numerators": {
        "dtype": "int64",
        "shape": [
          2,
          1,
          2
        ]
      },
      "target_denominator": {
        "dtype": "int64",
        "shape": []
      },
      "target_numerators": {
        "dtype": "int64",
        "shape": [
          1,
          2
        ]
      },
      "witness_ids": {
        "dtype": "int64",
        "shape": [
          1
        ]
      }
    },
    "atom_output_denominator": 1,
    "bytes": 1436,
    "n_atoms": 2,
    "n_witnesses": 1,
    "output_dim": 2,
    "path": "/mnt/data/field_defining_v7/experiments_v7/examples/unit_checkpoint_contract_v7.npz",
    "sha256": "51451f883144f583863259341cbe2948a23b42f79ffee84112bf580237ff7c1e",
    "target_denominator": 1,
    "witness_ids_sha256": "eaf957b719c874928cbcd2ddd4807cee06dac72367cb87ba4896f09ae62a3735"
  },
  "schema_version": 1,
  "valid": true,
  "validated_provenance": {
    "branch_name": "unit-affine-branch",
    "dictionary_definition": [
      "atom_0",
      "atom_1"
    ],
    "export_code_sha256": "0c862424478e81fe5317716bf464c60bcafcee0e3d211441e9194e63fb5c54d3",
    "layer_index": 0,
    "model_id": "unit/test-model",
    "model_revision_sha": "0123456789abcdef0123456789abcdef01234567",
    "source_checkpoint_sha256": "ffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffffff",
    "task_and_split": "unit-test/heldout",
    "tokenizer_id": "unit/test-tokenizer",
    "tokenizer_revision_sha": "89abcdef0123456789abcdef0123456789abcdef",
    "witness_example_ids": [
      101
    ]
  }
}


==> anc/Reproducibility_Artifacts/experiments/examples/unit_checkpoint_instance.json <==
{
  "atom_output_denominator": 1,
  "atom_output_numerators": [
    [
      0,
      2
    ],
    [
      0,
      0
    ]
  ],
  "metadata": {
    "array_manifest": {
      "atom_output_denominator": {
        "dtype": "int64",
        "shape": []
      },
      "atom_output_numerators": {
        "dtype": "int64",
        "shape": [
          2,
          1,
          2
        ]
      },
      "target_denominator": {
        "dtype": "int64",
        "shape": []
      },
      "target_numerators": {
        "dtype": "int64",
        "shape": [
          1,
          2
        ]
      }
    },
    "coordinate_order": "witness-major_then_output-coordinate",
    "declared_nonlinear_remainder": "0/1",
    "declared_nonlinear_remainder_float": 0.0,
    "export_schema_version": 1,
    "flattened_dimension": 2,
    "input_layout": "J_by_N_by_d",
    "n_atoms": 2,
    "n_witnesses": 1,
    "output_dimension": 2,
    "soundness_semantics": "exact_common_drift_affine",
    "source_npz_bytes": 1174,
    "source_npz_name": "unit_checkpoint_outputs.npz",
    "source_npz_sha256": "8e656a02a0573876c78690af8461e91eb805d90f6ce7c043eca4166add16e3e4"
  },
  "target_denominator": 1,
  "target_numerators": [
    1,
    1
  ]
}


==> anc/Reproducibility_Artifacts/experiments/examples/unit_checkpoint_verification.json <==
{
  "affine_lower_bound": "1/1",
  "affine_upper_bound": "1/1",
  "affine_verification": {
    "all_exact_checks_pass": true,
    "dimension": 2,
    "gap": "0/1",
    "gap_float": 0.0,
    "lower_bound": "1/1",
    "n_atoms": 2,
    "relative_gap": 0.0,
    "sha256_verified": true,
    "upper_bound": "1/1"
  },
  "all_exact_checks_pass": true,
  "checkpoint_gap": "0/1",
  "checkpoint_lower_bound": "1/1",
  "checkpoint_lower_float": 1.0,
  "checkpoint_upper_bound": "1/1",
  "checkpoint_upper_float": 1.0,
  "declared_nonlinear_remainder": "0/1",
  "sha256_verified": true,
  "soundness_semantics": "exact_common_drift_affine"
}


==> anc/Reproducibility_Artifacts/experiments/integer_formats.py <==
#!/usr/bin/env python3
"""Bit-exact scalar/array fixed-point quantization primitives.

The module deliberately separates rounding from overflow semantics.  Saturation
and two's-complement wrapping are not interchangeable perturbation models.
"""
from __future__ import annotations

from dataclasses import dataclass
from typing import Literal

import numpy as np

RoundingMode = Literal["nearest_even", "half_away", "floor", "stochastic"]
OverflowMode = Literal["saturate", "wrap", "error"]


@dataclass(frozen=True)
class FixedPointFormat:
    """Signed uniform fixed-point format.

    Parameters
    ----------
    bits:
        Total signed integer-code width, including the sign bit.
    scale:
        Real value represented by one integer code step.
    rounding:
        Rounding applied before overflow handling.
    overflow:
        Saturate, two's-complement wrap, or raise an exception.
    """

    bits: int
    scale: float
    rounding: RoundingMode = "nearest_even"
    overflow: OverflowMode = "saturate"

    def __post_init__(self) -> None:
        if self.bits < 2:
            raise ValueError("bits must be at least 2 for a signed format")
        if not np.isfinite(self.scale) or self.scale <= 0:
            raise ValueError("scale must be finite and positive")

    @property
    def qmin(self) -> int:
        return -(1 << (self.bits - 1))

    @property
    def qmax(self) -> int:
        return (1 << (self.bits - 1)) - 1

    @property
    def real_min(self) -> float:
        return self.qmin * self.scale

    @property
    def real_max(self) -> float:
        return self.qmax * self.scale

    @property
    def covering_radius(self) -> float:
        return 0.5 * self.scale

    def _round_codes(
        self, scaled: np.ndarray, rng: np.random.Generator | None
    ) -> np.ndarray:
        if self.rounding == "nearest_even":
            return np.rint(scaled)
        if self.rounding == "half_away":
            return np.sign(scaled) * np.floor(np.abs(scaled) + 0.5)
        if self.rounding == "floor":
            return np.floor(scaled)
        if self.rounding == "stochastic":
            if rng is None:
                raise ValueError("stochastic rounding requires an RNG")
            lo = np.floor(scaled)
            probability_up = scaled - lo
            return lo + (rng.random(scaled.shape) < probability_up)
        raise ValueError(f"unsupported rounding mode: {self.rounding}")

    def quantize(
        self,
        x: np.ndarray | float,
        *,
        rng: np.random.Generator | None = None,
    ) -> "QuantizationResult":
        values = np.asarray(x, dtype=np.float64)
        if not np.all(np.isfinite(values)):
            raise ValueError("quantizer input contains NaN or infinity")
        rounded = self._round_codes(values / self.scale, rng).astype(np.int64)
        under = rounded < self.qmin
        over = rounded > self.qmax
        overflowed = under | over

        if self.overflow == "error" and np.any(overflowed):
            bad = rounded[overflowed]
            raise OverflowError(
                f"fixed-point overflow: code range [{self.qmin}, {self.qmax}], "
                f"observed [{bad.min()}, {bad.max()}]"
            )
        if self.overflow == "saturate":
            codes = np.clip(rounded, self.qmin, self.qmax)
        elif self.overflow == "wrap":
            modulus = 1 << self.bits
            codes = ((rounded - self.qmin) % modulus) + self.qmin
        elif self.overflow == "error":
            codes = rounded
        else:
            raise ValueError(f"unsupported overflow mode: {self.overflow}")

        dequantized = codes.astype(np.float64) * self.scale
        return QuantizationResult(
            values=dequantized,
            codes=codes,
            error=dequantized - values,
            overflowed=overflowed,
        )


@dataclass(frozen=True)
class QuantizationResult:
    values: np.ndarray
    codes: np.ndarray
    error: np.ndarray
    overflowed: np.ndarray

    @property
    def max_abs_error(self) -> float:
        return float(np.max(np.abs(self.error))) if self.error.size else 0.0

    @property
    def overflow_count(self) -> int:
        return int(np.count_nonzero(self.overflowed))


==> anc/Reproducibility_Artifacts/experiments/registry.py <==
#!/usr/bin/env python3
"""Freeze and verify prospective experiment registries.

The lock file hashes the canonical registry and any declared local artifacts.
It is intentionally dependency-light so that prediction freezing can happen
before model fitting, schedule search, or QAT begins.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
from pathlib import Path
from typing import Any, Iterable


def canonical_bytes(payload: Any) -> bytes:
    return json.dumps(payload, sort_keys=True, separators=(",", ":"), ensure_ascii=True).encode("utf-8")


def sha256_bytes(data: bytes) -> str:
    return hashlib.sha256(data).hexdigest()


def sha256_file(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def _relative_or_absolute(path: Path, base: Path) -> str:
    """Store portable paths relative to the registry directory when possible.

    ``os.path.relpath`` deliberately permits ``..`` components.  The lock is
    meant to travel with the artifact bundle; absolute /mnt/data paths would
    otherwise make a valid frozen design unverifiable after extraction.
    """
    try:
        return os.path.relpath(path.resolve(), base.resolve())
    except (OSError, ValueError):
        return str(path.resolve())


def freeze_registry(
    registry_path: Path,
    lock_path: Path,
    artifact_paths: Iterable[Path] = (),
) -> dict[str, Any]:
    registry = json.loads(registry_path.read_text())
    base = registry_path.parent
    artifacts: list[dict[str, Any]] = []
    for path in sorted((Path(p) for p in artifact_paths), key=lambda p: str(p)):
        if not path.is_file():
            raise FileNotFoundError(path)
        artifacts.append(
            {
                "path": _relative_or_absolute(path, base),
                "bytes": path.stat().st_size,
                "sha256": sha256_file(path),
            }
        )
    lock: dict[str, Any] = {
        "lock_version": 1,
        "registry_path": registry_path.name,
        "registry_sha256": sha256_bytes(canonical_bytes(registry)),
        "artifacts": artifacts,
    }
    lock["lock_sha256_without_hash_field"] = sha256_bytes(canonical_bytes(lock))
    lock_path.write_text(json.dumps(lock, indent=2, sort_keys=True) + "\n")
    return lock


def verify_registry(registry_path: Path, lock_path: Path) -> dict[str, Any]:
    registry = json.loads(registry_path.read_text())
    lock = json.loads(lock_path.read_text())
    supplied_lock_hash = lock.pop("lock_sha256_without_hash_field")
    computed_lock_hash = sha256_bytes(canonical_bytes(lock))
    registry_hash = sha256_bytes(canonical_bytes(registry))
    errors: list[str] = []
    if supplied_lock_hash != computed_lock_hash:
        errors.append("lock hash mismatch")
    if registry_hash != lock.get("registry_sha256"):
        errors.append("registry hash mismatch")

    base = registry_path.parent
    checked_artifacts: list[dict[str, Any]] = []
    for item in lock.get("artifacts", []):
        raw = Path(item["path"])
        path = raw if raw.is_absolute() else base / raw
        status = "ok"
        if not path.is_file():
            status = "missing"
            errors.append(f"missing artifact: {item['path']}")
            observed_hash = None
            observed_bytes = None
        else:
            observed_hash = sha256_file(path)
            observed_bytes = path.stat().st_size
            if observed_hash != item.get("sha256") or observed_bytes != item.get("bytes"):
                status = "changed"
                errors.append(f"artifact changed: {item['path']}")
        checked_artifacts.append(
            {
                "path": item["path"],
                "status": status,
                "observed_sha256": observed_hash,
                "observed_bytes": observed_bytes,
            }
        )
    return {
        "verified": not errors,
        "registry_sha256": registry_hash,
        "lock_sha256": computed_lock_hash,
        "artifacts": checked_artifacts,
        "errors": errors,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)
    p_freeze = sub.add_parser("freeze")
    p_freeze.add_argument("registry", type=Path)
    p_freeze.add_argument("lock", type=Path)
    p_freeze.add_argument("--artifact", action="append", default=[], type=Path)
    p_verify = sub.add_parser("verify")
    p_verify.add_argument("registry", type=Path)
    p_verify.add_argument("lock", type=Path)
    args = parser.parse_args()

    if args.command == "freeze":
        result = freeze_registry(args.registry, args.lock, args.artifact)
    else:
        result = verify_registry(args.registry, args.lock)
    print(json.dumps(result, indent=2, sort_keys=True))
    if args.command == "verify" and not result["verified"]:
        raise SystemExit(1)


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/experiments/residual_arithmetic.py <==
#!/usr/bin/env python3
"""Controlled residual-execution simulators for the arithmetic phase diagram."""
from __future__ import annotations

from dataclasses import dataclass
from typing import Callable, Literal

import numpy as np

from integer_formats import FixedPointFormat

Array = np.ndarray
Field = Callable[[int, Array], Array]
Mode = Literal["ideal", "naive_state", "increment", "error_feedback"]


@dataclass
class StepTrace:
    step: int
    state_before: Array
    ideal_increment: Array
    quantized_increment: Array
    carry_before: Array
    carry_after: Array
    state_after: Array
    state_rounding_error: Array
    increment_rounding_error: Array
    state_overflow_count: int
    increment_overflow_count: int
    carry_overflow_count: int


@dataclass
class ExecutionResult:
    terminal: Array
    traces: list[StepTrace]

    @property
    def zero_increment_fraction(self) -> float:
        if not self.traces:
            return 0.0
        zeros = sum(np.all(t.quantized_increment == 0.0) for t in self.traces)
        return zeros / len(self.traces)

    @property
    def total_overflows(self) -> int:
        return sum(
            t.state_overflow_count
            + t.increment_overflow_count
            + t.carry_overflow_count
            for t in self.traces
        )


def execute_residual(
    *,
    x0: Array | float,
    depth: int,
    field: Field,
    mode: Mode,
    state_format: FixedPointFormat | None = None,
    increment_format: FixedPointFormat | None = None,
    carry_format: FixedPointFormat | None = None,
    rng: np.random.Generator | None = None,
) -> ExecutionResult:
    """Execute ``x <- x + field(k,x)/depth`` under declared arithmetic.

    ``field`` returns the unscaled residual field.  Error-feedback mode
    quantizes ``field/depth + carry`` and stores the negative quantization
    residual in ``carry``.  A missing ``carry_format`` denotes exact float64
    carry, not an integer-only implementation.
    """
    if depth <= 0:
        raise ValueError("depth must be positive")
    x = np.atleast_1d(np.asarray(x0, dtype=np.float64)).copy()
    carry = np.zeros_like(x)
    traces: list[StepTrace] = []

    if mode == "naive_state" and state_format is None:
        raise ValueError("naive_state mode requires state_format")
    if mode in {"increment", "error_feedback"} and increment_format is None:
        raise ValueError(f"{mode} mode requires increment_format")

    for k in range(depth):
        before = x.copy()
        carry_before = carry.copy()
        ideal_increment = np.asarray(field(k, before), dtype=np.float64) / depth
        if ideal_increment.shape != before.shape:
            raise ValueError(
                f"field shape {ideal_increment.shape} does not match state {before.shape}"
            )

        q_inc = ideal_increment.copy()
        state_error = np.zeros_like(x)
        inc_error = np.zeros_like(x)
        state_overflows = 0
        increment_overflows = 0
        carry_overflows = 0

        if mode == "ideal":
            x = before + ideal_increment
        elif mode == "naive_state":
            proposed = before + ideal_increment
            q_state = state_format.quantize(proposed, rng=rng)
            x = q_state.values
            state_error = q_state.error
            state_overflows = q_state.overflow_count
            q_inc = x - before
        elif mode == "increment":
            q = increment_format.quantize(ideal_increment, rng=rng)
            q_inc = q.values
            inc_error = q.error
            increment_overflows = q.overflow_count
            x = before + q_inc
        elif mode == "error_feedback":
            compensated = ideal_increment + carry
            q = increment_format.quantize(compensated, rng=rng)
            q_inc = q.values
            inc_error = q.error
            increment_overflows = q.overflow_count
            x = before + q_inc
            carry = compensated - q_inc
            if carry_format is not None:
                q_carry = carry_format.quantize(carry, rng=rng)
                carry = q_carry.values
                carry_overflows = q_carry.overflow_count
        else:
            raise ValueError(f"unsupported mode: {mode}")

        traces.append(
            StepTrace(
                step=k,
                state_before=before,
                ideal_increment=ideal_increment,
                quantized_increment=q_inc,
                carry_before=carry_before,
                carry_after=carry.copy(),
                state_after=x.copy(),
                state_rounding_error=state_error,
                increment_rounding_error=inc_error,
                state_overflow_count=state_overflows,
                increment_overflow_count=increment_overflows,
                carry_overflow_count=carry_overflows,
            )
        )

    return ExecutionResult(terminal=x, traces=traces)


==> anc/Reproducibility_Artifacts/experiments/resource_law.py <==
#!/usr/bin/env python3
"""Auditable arithmetic for the floor-depth-metadata-hardware resource law."""
from __future__ import annotations

from dataclasses import asdict, dataclass
from enum import Enum
import math
from typing import Any


class Decision(str, Enum):
    FEASIBLE = "certified feasible"
    IMPOSSIBLE_AT_DEPTH = "certified impossible at declared depth"
    ASYMPTOTICALLY_IMPOSSIBLE = "certified asymptotically impossible"
    UNRESOLVED = "unresolved"


@dataclass(frozen=True)
class StructuralBracket:
    lower: float
    upper: float

    def validate(self) -> None:
        if not (math.isfinite(self.lower) and math.isfinite(self.upper)):
            raise ValueError("structural bounds must be finite")
        if self.lower < 0 or self.upper < self.lower:
            raise ValueError("require 0 <= structural lower <= structural upper")


@dataclass(frozen=True)
class ResourceRadii:
    synthesis: float = 0.0
    metadata: float = 0.0
    arithmetic: float = 0.0
    hybrid: float = 0.0
    model_remainder: float = 0.0

    def validate(self) -> None:
        for name, value in asdict(self).items():
            if not math.isfinite(value) or value < 0:
                raise ValueError(f"{name} radius must be finite and nonnegative")

    @property
    def total(self) -> float:
        self.validate()
        return sum(asdict(self).values())


@dataclass(frozen=True)
class ResourceDecision:
    decision: Decision
    tolerance: float
    structural_lower: float
    structural_upper: float
    total_radius: float
    certified_upper_error: float
    certified_lower_error_at_depth: float


def decide_resource_law(
    *,
    structural: StructuralBracket,
    radii: ResourceRadii,
    tolerance: float,
) -> ResourceDecision:
    structural.validate()
    radii.validate()
    if not math.isfinite(tolerance) or tolerance < 0:
        raise ValueError("tolerance must be finite and nonnegative")
    total = radii.total
    upper = structural.upper + total
    lower_at_depth = max(0.0, structural.lower - total)
    if upper <= tolerance:
        decision = Decision.FEASIBLE
    elif lower_at_depth > tolerance:
        decision = Decision.IMPOSSIBLE_AT_DEPTH
    elif structural.lower > tolerance:
        decision = Decision.ASYMPTOTICALLY_IMPOSSIBLE
    else:
        decision = Decision.UNRESOLVED
    return ResourceDecision(
        decision=decision,
        tolerance=tolerance,
        structural_lower=structural.lower,
        structural_upper=structural.upper,
        total_radius=total,
        certified_upper_error=upper,
        certified_lower_error_at_depth=lower_at_depth,
    )


def metadata_depth_upper(
    *,
    depth: int,
    metadata_bits: float,
    metadata_dimension: float,
    synthesis_constant: float,
    metadata_constant: float,
) -> float:
    if depth <= 0:
        raise ValueError("depth must be positive")
    if metadata_bits < 0 or metadata_dimension <= 0:
        raise ValueError("metadata bits must be nonnegative and dimension positive")
    if synthesis_constant < 0 or metadata_constant < 0:
        raise ValueError("constants must be nonnegative")
    return synthesis_constant / depth + metadata_constant * 2.0 ** (
        -metadata_bits / metadata_dimension
    )


def optimize_declared_budget(
    *,
    budget: int,
    per_step_charge: int,
    metadata_dimension: float,
    synthesis_constant: float,
    metadata_constant: float,
    min_depth: int = 1,
) -> dict[str, Any]:
    """Exact integer search under s + charge*D <= budget.

    This is a declared execution/description budget, not a hardware latency or
    energy model unless the charge has been independently measured.
    """
    if budget < 0 or per_step_charge <= 0 or min_depth <= 0:
        raise ValueError("invalid budget or depth charge")
    candidates: list[dict[str, Any]] = []
    max_depth = budget // per_step_charge
    for depth in range(min_depth, max_depth + 1):
        bits = budget - per_step_charge * depth
        value = metadata_depth_upper(
            depth=depth,
            metadata_bits=bits,
            metadata_dimension=metadata_dimension,
            synthesis_constant=synthesis_constant,
            metadata_constant=metadata_constant,
        )
        candidates.append({"depth": depth, "metadata_bits": bits, "upper": value})
    if not candidates:
        raise ValueError("budget cannot support the minimum depth")
    best = min(candidates, key=lambda item: (item["upper"], item["depth"]))
    return {"best": best, "n_candidates": len(candidates), "budget": budget}


==> anc/Reproducibility_Artifacts/experiments/route_events.py <==
#!/usr/bin/env python3
"""Deterministic extraction and checking of simple top-k route events.

The estimators in this file are empirical diagnostics.  They become
certificates only when their input error/Lipschitz/slope bounds are themselves
verified globally or by a sound enclosure method.
"""
from __future__ import annotations

from dataclasses import asdict, dataclass
from typing import Iterable

import numpy as np


@dataclass(frozen=True)
class RouteEvent:
    left_index: int
    right_index: int
    tau_linear: float
    outgoing_expert: int
    incoming_expert: int
    gap_left: float
    gap_right: float
    slope_linear: float
    support_before: tuple[int, ...]
    support_after: tuple[int, ...]
    simple_one_swap: bool
    delta_pi_l1: float | None

    def to_dict(self) -> dict[str, object]:
        out = asdict(self)
        out["support_before"] = list(self.support_before)
        out["support_after"] = list(self.support_after)
        return out


def deterministic_topk(scores: np.ndarray, k: int) -> tuple[int, ...]:
    """Rank by decreasing score, breaking exact ties by lower expert index."""
    row = np.asarray(scores, dtype=np.float64)
    if row.ndim != 1:
        raise ValueError("scores must be one dimensional")
    if not 1 <= k <= row.size:
        raise ValueError("k must be between one and the number of experts")
    indices = np.arange(row.size)
    order = np.lexsort((indices, -row))
    return tuple(int(i) for i in order[:k])


def support_trace(scores: np.ndarray, k: int) -> list[tuple[int, ...]]:
    matrix = np.asarray(scores, dtype=np.float64)
    if matrix.ndim != 2:
        raise ValueError("scores must have shape [time, experts]")
    return [deterministic_topk(row, k) for row in matrix]


def detect_route_events(
    *,
    times: np.ndarray,
    scores: np.ndarray,
    k: int,
    normalized_weights: np.ndarray | None = None,
) -> list[RouteEvent]:
    """Detect adjacent-sample support changes and estimate crossing times.

    ``normalized_weights`` must be zero padded over all experts.  Its rows need
    only be supplied at sampled times; this routine records the observed
    cross-support L1 jump rather than claiming a continuous supremum.
    """
    t = np.asarray(times, dtype=np.float64)
    s = np.asarray(scores, dtype=np.float64)
    if t.ndim != 1 or s.ndim != 2 or s.shape[0] != t.size:
        raise ValueError("times and scores must have shapes [T] and [T,E]")
    if t.size < 2 or not np.all(np.diff(t) > 0):
        raise ValueError("times must be strictly increasing")
    weights = None
    if normalized_weights is not None:
        weights = np.asarray(normalized_weights, dtype=np.float64)
        if weights.shape != s.shape:
            raise ValueError("normalized_weights must match scores shape")
        if np.any(weights < -1e-12):
            raise ValueError("normalized weights must be nonnegative")
        row_sums = weights.sum(axis=1)
        if not np.allclose(row_sums, 1.0, atol=1e-7):
            raise ValueError("normalized weight rows must sum to one")

    supports = support_trace(s, k)
    events: list[RouteEvent] = []
    for i in range(t.size - 1):
        before, after = supports[i], supports[i + 1]
        if set(before) == set(after):
            continue
        outgoing = sorted(set(before) - set(after))
        incoming = sorted(set(after) - set(before))
        simple = len(outgoing) == len(incoming) == 1
        if simple:
            out_e, in_e = outgoing[0], incoming[0]
            gap_left = float(s[i, in_e] - s[i, out_e])
            gap_right = float(s[i + 1, in_e] - s[i + 1, out_e])
            dt = float(t[i + 1] - t[i])
            slope = (gap_right - gap_left) / dt
            if gap_right == gap_left:
                tau = 0.5 * float(t[i] + t[i + 1])
            else:
                tau = float(t[i] - gap_left / slope)
                tau = min(max(tau, float(t[i])), float(t[i + 1]))
        else:
            # Sentinel pair for a multi-swap event.  Such events are outside
            # the simple-event theorem and must be reported rather than hidden.
            out_e = outgoing[0] if outgoing else -1
            in_e = incoming[0] if incoming else -1
            gap_left = float("nan")
            gap_right = float("nan")
            slope = float("nan")
            tau = 0.5 * float(t[i] + t[i + 1])

        delta_pi = None
        if weights is not None:
            delta_pi = float(np.sum(np.abs(weights[i + 1] - weights[i])))

        events.append(
            RouteEvent(
                left_index=i,
                right_index=i + 1,
                tau_linear=tau,
                outgoing_expert=out_e,
                incoming_expert=in_e,
                gap_left=gap_left,
                gap_right=gap_right,
                slope_linear=slope,
                support_before=before,
                support_after=after,
                simple_one_swap=simple,
                delta_pi_l1=delta_pi,
            )
        )
    return events


def hybrid_small_gain_bound(
    *,
    oracle_error: float,
    horizon_amplification: float,
    step_size: float,
    jumps: Iterable[float],
    score_errors: Iterable[float],
    score_state_lipschitz: Iterable[float],
    crossing_slopes: Iterable[float],
) -> tuple[float, float, list[float]]:
    """Compute ``chi``, state envelope, and route-window radii.

    Implements the theorem's constants

    chi = 2 S sum_r Delta_r L_r / nu_r,
    b   = delta_D + 2 S sum_r Delta_r eta_r / nu_r
                    + 2 S h sum_r Delta_r,
    Ebar = b/(1-chi).
    """
    delta = np.asarray(list(jumps), dtype=np.float64)
    eta = np.asarray(list(score_errors), dtype=np.float64)
    lips = np.asarray(list(score_state_lipschitz), dtype=np.float64)
    nu = np.asarray(list(crossing_slopes), dtype=np.float64)
    if not (delta.size == eta.size == lips.size == nu.size):
        raise ValueError("hybrid event arrays must have equal length")
    if np.any(delta < 0) or np.any(eta < 0) or np.any(lips < 0):
        raise ValueError("jumps, errors, and Lipschitz constants must be nonnegative")
    if np.any(nu <= 0):
        raise ValueError("crossing slopes must be strictly positive")
    if horizon_amplification < 0 or step_size < 0 or oracle_error < 0:
        raise ValueError("global constants must be nonnegative")

    S = horizon_amplification
    chi = float(2.0 * S * np.sum(delta * lips / nu))
    b = float(
        oracle_error
        + 2.0 * S * np.sum(delta * eta / nu)
        + 2.0 * S * step_size * np.sum(delta)
    )
    if chi >= 1.0:
        raise ValueError(f"small-gain condition fails: chi={chi:.6g} >= 1")
    envelope = b / (1.0 - chi)
    windows = ((eta + lips * envelope) / nu).tolist()
    return chi, float(envelope), [float(w) for w in windows]


def verify_route_windows(
    *,
    times: np.ndarray,
    target_supports: list[tuple[int, ...]],
    implemented_supports: list[tuple[int, ...]],
    event_times: Iterable[float],
    window_radii: Iterable[float],
    atol: float = 1e-12,
) -> dict[str, object]:
    t = np.asarray(times, dtype=np.float64)
    if len(target_supports) != t.size or len(implemented_supports) != t.size:
        raise ValueError("support traces must have the same length as times")
    centers = np.asarray(list(event_times), dtype=np.float64)
    radii = np.asarray(list(window_radii), dtype=np.float64)
    if centers.size != radii.size or np.any(radii < 0):
        raise ValueError("event centers and nonnegative radii must have equal length")

    mismatch = np.array(
        [set(a) != set(b) for a, b in zip(target_supports, implemented_supports)],
        dtype=bool,
    )
    covered = np.zeros(t.size, dtype=bool)
    for center, radius in zip(centers, radii):
        covered |= np.abs(t - center) <= radius + atol
    violations = np.flatnonzero(mismatch & ~covered)
    return {
        "mismatch_count": int(np.count_nonzero(mismatch)),
        "covered_mismatch_count": int(np.count_nonzero(mismatch & covered)),
        "violation_count": int(violations.size),
        "violation_indices": violations.tolist(),
    }


==> anc/Reproducibility_Artifacts/experiments/run_self_tests.py <==
#!/usr/bin/env python3
"""Run lightweight theorem-harness checks without external model weights."""
from __future__ import annotations

import json
import math
from pathlib import Path
import tempfile

import numpy as np

from certification import Decision, decide, exact_soft_threshold_floor, two_point_witness
from affine_certificate_api import RationalInstance, solve as solve_affine, verify as verify_affine
from checkpoint_affine_export import certify_npz, verify_checkpoint_certificate
from checkpoint_contract_v7 import validate_export, certify_validated_export
from registry import verify_registry
from resource_law import (
    ResourceRadii,
    StructuralBracket,
    decide_resource_law,
    metadata_depth_upper,
    optimize_declared_budget,
)
from integer_formats import FixedPointFormat
from residual_arithmetic import execute_residual
from route_events import (
    detect_route_events,
    hybrid_small_gain_bound,
    support_trace,
    verify_route_windows,
)

ROOT = Path(__file__).resolve().parent


def main() -> None:
    results: dict[str, object] = {}

    # Fixed-grid freeze and error-feedback visibility.
    depth = 32
    fmt = FixedPointFormat(bits=8, scale=0.1, overflow="saturate")
    field = lambda _k, x: np.ones_like(x)
    naive = execute_residual(
        x0=0.0,
        depth=depth,
        field=field,
        mode="naive_state",
        state_format=fmt,
    )
    ef = execute_residual(
        x0=0.0,
        depth=depth,
        field=field,
        mode="error_feedback",
        increment_format=fmt,
    )
    assert float(naive.terminal[0]) == 0.0
    assert abs(float(ef.terminal[0]) - 1.0) <= fmt.covering_radius + 1e-12
    results["arithmetic"] = {
        "naive_terminal": float(naive.terminal[0]),
        "naive_zero_increment_fraction": naive.zero_increment_fraction,
        "error_feedback_terminal": float(ef.terminal[0]),
        "error_feedback_terminal_error": abs(float(ef.terminal[0]) - 1.0),
    }

    # Saturation and wrap are visibly different.
    sat = FixedPointFormat(bits=4, scale=1.0, overflow="saturate").quantize(10.0)
    wrap = FixedPointFormat(bits=4, scale=1.0, overflow="wrap").quantize(10.0)
    assert float(sat.values) == 7.0
    assert float(wrap.values) == -6.0
    results["overflow_semantics"] = {
        "saturating_10": float(sat.values),
        "wrapping_10": float(wrap.values),
    }

    # Synthetic one-swap route event.
    times = np.linspace(0.0, 1.0, 21)
    scores = np.column_stack((0.55 - times, times - 0.45, -np.ones_like(times)))
    weights = np.zeros_like(scores)
    supports = support_trace(scores, 1)
    for i, support in enumerate(supports):
        weights[i, support[0]] = 1.0
    events = detect_route_events(times=times, scores=scores, k=1, normalized_weights=weights)
    assert len(events) == 1 and events[0].simple_one_swap
    assert abs(events[0].tau_linear - 0.5) < 1e-12
    chi, envelope, windows = hybrid_small_gain_bound(
        oracle_error=0.01,
        horizon_amplification=1.1,
        step_size=0.01,
        jumps=[0.2],
        score_errors=[0.005],
        score_state_lipschitz=[0.1],
        crossing_slopes=[2.0],
    )
    implemented_scores = scores.copy()
    implemented_scores[:, 1] -= 0.12
    implemented_supports = support_trace(implemented_scores, 1)
    coverage = verify_route_windows(
        times=times,
        target_supports=supports,
        implemented_supports=implemented_supports,
        event_times=[events[0].tau_linear],
        window_radii=[max(windows[0], 0.10)],
    )
    assert coverage["mismatch_count"] > 0
    assert coverage["violation_count"] == 0
    results["hybrid"] = {
        "event": events[0].to_dict(),
        "chi": chi,
        "state_envelope": envelope,
        "window": windows[0],
        "coverage": coverage,
    }

    # Exact two-point floor and decision logic.
    alpha_s = 2.4
    floor = exact_soft_threshold_floor(alpha_s)
    witness_value = two_point_witness(-alpha_s / 4.0, 0.0)
    assert abs(floor - witness_value) < 1e-12
    feasible = decide(
        primal_upper=0.02,
        verified_lower=0.01,
        implementation_radius=0.01,
        tolerance=0.04,
    )
    impossible = decide(
        primal_upper=0.2,
        verified_lower=0.15,
        implementation_radius=0.02,
        tolerance=0.1,
    )
    assert feasible.decision == Decision.FEASIBLE
    assert impossible.decision == Decision.IMPOSSIBLE_AT_DEPTH
    results["certificate"] = {
        "exact_floor": floor,
        "witness_value": witness_value,
        "feasible_decision": feasible.decision.value,
        "impossible_decision": impossible.decision.value,
    }

    # Exact fixed-teacher asymptotic value, included as a guardrail.
    a = 1.7
    d = 64
    exact = a * (math.exp(-1.0) - (1.0 - 1.0 / d) ** d)
    results["fixed_teacher"] = {
        "D": d,
        "exact_error": exact,
        "D_times_error": d * exact,
        "limit": a / (2.0 * math.e),
    }

    # Resource ledger and exact declared-budget allocation.
    resource_decision = decide_resource_law(
        structural=StructuralBracket(0.01, 0.02),
        radii=ResourceRadii(synthesis=0.01, metadata=0.002, arithmetic=0.003),
        tolerance=0.04,
    )
    allocation = optimize_declared_budget(
        budget=32,
        per_step_charge=1,
        metadata_dimension=3,
        synthesis_constant=1.0,
        metadata_constant=1.0,
    )
    assert resource_decision.decision.value == "certified feasible"
    assert metadata_depth_upper(depth=8, metadata_bits=6, metadata_dimension=3, synthesis_constant=1.0, metadata_constant=1.0) == 0.375
    assert allocation["best"]["depth"] >= 1
    results["resource_law"] = {
        "decision": resource_decision.decision.value,
        "certified_upper_error": resource_decision.certified_upper_error,
        "best_declared_allocation": allocation["best"],
    }

    # Generic exact rational affine floor certificate.
    instance = RationalInstance(
        atom_output_numerators=[[0, 2], [0, 0]],
        atom_output_denominator=1,
        target_numerators=[1, 1],
        target_denominator=1,
        metadata={"name": "self-test"},
    )
    affine_certificate = solve_affine(instance, grid_denominator=10**6)
    affine_verification = verify_affine(affine_certificate)
    assert affine_verification["all_exact_checks_pass"]
    assert affine_verification["lower_bound"] == "1/1"
    assert affine_verification["upper_bound"] == "1/1"
    results["exact_affine_api"] = affine_verification


    # Strict checkpoint bridge: integer NPZ -> exact rational certificate.
    with tempfile.TemporaryDirectory() as directory:
        source = Path(directory) / "checkpoint_outputs.npz"
        np.savez(
            source,
            atom_output_numerators=np.array([[[0, 0]], [[2, 0]]], dtype=np.int64),
            atom_output_denominator=np.array(1, dtype=np.int64),
            target_numerators=np.array([[1, 1]], dtype=np.int64),
            target_denominator=np.array(1, dtype=np.int64),
        )
        checkpoint_certificate = certify_npz(
            source,
            semantics="exact_common_drift_affine",
            grid_denominator=10**6,
            user_metadata={"test": "integer-checkpoint-bridge"},
        )
        checkpoint_verification = verify_checkpoint_certificate(checkpoint_certificate)
        assert checkpoint_verification["all_exact_checks_pass"]
        assert checkpoint_verification["checkpoint_lower_bound"] == "1/1"
        assert checkpoint_verification["checkpoint_upper_bound"] == "1/1"
        results["checkpoint_affine_bridge"] = checkpoint_verification

    # Strict v7 checkpoint contract: provenance + integer witness export.
    contract_npz = ROOT / "examples" / "unit_checkpoint_contract_v7.npz"
    contract_manifest = ROOT / "examples" / "unit_checkpoint_contract_manifest_v7.json"
    contract_validation = validate_export(contract_npz, contract_manifest)
    assert contract_validation["valid"]
    contract_certificate = certify_validated_export(
        contract_npz, contract_manifest, grid_denominator=10**6
    )
    assert contract_certificate["all_checks_pass"]
    results["strict_checkpoint_contract"] = {
        "valid": contract_validation["valid"],
        "npz_sha256": contract_validation["npz"]["sha256"],
        "certificate_lower": contract_certificate["independent_verification"]["checkpoint_lower_bound"],
        "certificate_upper": contract_certificate["independent_verification"]["checkpoint_upper_bound"],
    }

    # Verify the portable frozen v7 prospective registry when present.
    registry_path = ROOT / "configs" / "prospective_registry_v7.json"
    lock_path = ROOT / "configs" / "prospective_registry_v7.lock.json"
    if lock_path.exists():
        registry_result = verify_registry(registry_path, lock_path)
        assert registry_result["verified"]
        results["prospective_registry"] = registry_result

    out = ROOT / "self_test_results.json"
    out.write_text(json.dumps(results, indent=2) + "\n")
    print(json.dumps(results, indent=2))
    print(f"Wrote {out}")


if __name__ == "__main__":
    main()


==> anc/Reproducibility_Artifacts/experiments/tests/test_harness.py <==
from __future__ import annotations

import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))

from certification import Decision, decide, exact_soft_threshold_floor
from integer_formats import FixedPointFormat
from residual_arithmetic import execute_residual
from route_events import deterministic_topk, hybrid_small_gain_bound


def test_tie_breaking_is_deterministic() -> None:
    assert deterministic_topk(np.array([1.0, 1.0, 0.5]), 2) == (0, 1)


def test_saturate_and_wrap_are_not_equivalent() -> None:
    sat = FixedPointFormat(bits=4, scale=1.0, overflow="saturate").quantize(10.0)
    wrap = FixedPointFormat(bits=4, scale=1.0, overflow="wrap").quantize(10.0)
    assert float(sat.values) == 7.0
    assert float(wrap.values) == -6.0


def test_fixed_grid_freezes_small_updates() -> None:
    fmt = FixedPointFormat(bits=8, scale=0.1)
    result = execute_residual(
        x0=0.0,
        depth=32,
        field=lambda _k, x: np.ones_like(x),
        mode="naive_state",
        state_format=fmt,
    )
    assert float(result.terminal[0]) == 0.0
    assert result.zero_increment_fraction == 1.0


def test_error_feedback_recovers_total_increment() -> None:
    fmt = FixedPointFormat(bits=8, scale=0.1)
    result = execute_residual(
        x0=0.0,
        depth=32,
        field=lambda _k, x: np.ones_like(x),
        mode="error_feedback",
        increment_format=fmt,
    )
    assert abs(float(result.terminal[0]) - 1.0) <= fmt.covering_radius + 1e-12


def test_hybrid_small_gain_rejects_chi_ge_one() -> None:
    try:
        hybrid_small_gain_bound(
            oracle_error=0.0,
            horizon_amplification=1.0,
            step_size=0.01,
            jumps=[1.0],
            score_errors=[0.0],
            score_state_lipschitz=[1.0],
            crossing_slopes=[1.0],
        )
    except ValueError as exc:
        assert "small-gain condition fails" in str(exc)
    else:
        raise AssertionError("chi >= 1 must not be certified")


def test_decision_rule() -> None:
    assert decide(
        primal_upper=0.01,
        verified_lower=0.0,
        implementation_radius=0.01,
        tolerance=0.03,
    ).decision == Decision.FEASIBLE
    assert decide(
        primal_upper=0.5,
        verified_lower=0.2,
        implementation_radius=0.02,
        tolerance=0.1,
    ).decision == Decision.IMPOSSIBLE_AT_DEPTH
    assert exact_soft_threshold_floor(3.0) == 0.5

from affine_certificate_api import RationalInstance, solve as solve_affine, verify as verify_affine
from checkpoint_affine_export import (
    certify_npz,
    export_npz,
    verify_checkpoint_certificate,
)
from fractions import Fraction
from registry import freeze_registry, verify_registry
from resource_law import (
    Decision as ResourceDecisionEnum,
    ResourceRadii,
    StructuralBracket,
    decide_resource_law,
    metadata_depth_upper,
    optimize_declared_budget,
)


def test_resource_law_three_way_decision() -> None:
    feasible = decide_resource_law(
        structural=StructuralBracket(0.01, 0.02),
        radii=ResourceRadii(synthesis=0.01, arithmetic=0.005),
        tolerance=0.04,
    )
    assert feasible.decision == ResourceDecisionEnum.FEASIBLE
    impossible = decide_resource_law(
        structural=StructuralBracket(0.20, 0.22),
        radii=ResourceRadii(synthesis=0.01, metadata=0.01),
        tolerance=0.10,
    )
    assert impossible.decision == ResourceDecisionEnum.IMPOSSIBLE_AT_DEPTH
    assert metadata_depth_upper(
        depth=8,
        metadata_bits=6,
        metadata_dimension=3,
        synthesis_constant=1.0,
        metadata_constant=1.0,
    ) == 0.375
    allocation = optimize_declared_budget(
        budget=20,
        per_step_charge=1,
        metadata_dimension=2,
        synthesis_constant=1.0,
        metadata_constant=1.0,
    )
    assert allocation["best"]["depth"] >= 1


def test_generic_exact_affine_certificate() -> None:
    # Distance from y=(1,1) to conv{(0,0),(2,0)} in l-infinity is 1.
    instance = RationalInstance(
        atom_output_numerators=[[0, 2], [0, 0]],
        atom_output_denominator=1,
        target_numerators=[1, 1],
        target_denominator=1,
        metadata={"name": "unit-test"},
    )
    certificate = solve_affine(instance, grid_denominator=10**6)
    result = verify_affine(certificate)
    assert result["all_exact_checks_pass"]
    assert result["lower_bound"] == "1/1"
    assert result["upper_bound"] == "1/1"


def test_registry_freeze_and_verify(tmp_path: Path) -> None:
    registry_path = tmp_path / "registry.json"
    registry_path.write_text('{"hypothesis":"frozen","depths":[4,8]}\n')
    artifact = tmp_path / "artifact.txt"
    artifact.write_text("unchanged\n")
    lock_path = tmp_path / "registry.lock.json"
    freeze_registry(registry_path, lock_path, [artifact])
    assert verify_registry(registry_path, lock_path)["verified"]
    artifact.write_text("changed\n")
    assert not verify_registry(registry_path, lock_path)["verified"]



def test_checkpoint_export_and_exact_certificate(tmp_path: Path) -> None:
    source = tmp_path / "checkpoint_outputs.npz"
    # J x N x d.  The flattened atoms are (0,0) and (2,0), target (1,1).
    np.savez(
        source,
        atom_output_numerators=np.array([[[0, 0]], [[2, 0]]], dtype=np.int64),
        atom_output_denominator=np.array(1, dtype=np.int64),
        target_numerators=np.array([[1, 1]], dtype=np.int64),
        target_denominator=np.array(1, dtype=np.int64),
    )
    instance = export_npz(source, semantics="exact_common_drift_affine")
    assert instance.q == 2
    assert instance.n_atoms == 2
    assert instance.atom_output_numerators == [[0, 2], [0, 0]]
    certificate = certify_npz(
        source,
        semantics="exact_common_drift_affine",
        grid_denominator=10**6,
    )
    verified = verify_checkpoint_certificate(certificate)
    assert verified["all_exact_checks_pass"]
    assert verified["checkpoint_lower_bound"] == "1/1"
    assert verified["checkpoint_upper_bound"] == "1/1"


def test_checkpoint_surrogate_remainder_is_conservative(tmp_path: Path) -> None:
    source = tmp_path / "surrogate_outputs.npz"
    np.savez(
        source,
        atom_output_numerators=np.array([[0, 2], [0, 0]], dtype=np.int64),
        atom_output_denominator=np.array(1, dtype=np.int64),
        target_numerators=np.array([1, 1], dtype=np.int64),
        target_denominator=np.array(1, dtype=np.int64),
    )
    certificate = certify_npz(
        source,
        semantics="affine_surrogate",
        nonlinear_remainder=Fraction(1, 10),
        grid_denominator=10**6,
    )
    verified = verify_checkpoint_certificate(certificate)
    assert verified["checkpoint_lower_bound"] == "9/10"
    assert verified["checkpoint_upper_bound"] == "11/10"


def test_checkpoint_export_refuses_float_numerators(tmp_path: Path) -> None:
    source = tmp_path / "float_outputs.npz"
    np.savez(
        source,
        atom_output_numerators=np.array([[0.0, 2.0]], dtype=np.float64),
        atom_output_denominator=np.array(1, dtype=np.int64),
        target_numerators=np.array([1], dtype=np.int64),
        target_denominator=np.array(1, dtype=np.int64),
    )
    try:
        export_npz(source, semantics="exact_common_drift_affine")
    except TypeError as exc:
        assert "refuses implicit float rounding" in str(exc)
    else:
        raise AssertionError("float numerators must be rejected")

from checkpoint_contract_v7 import validate_export, certify_validated_export
import hashlib
import json


def _sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _write_contract_manifest(path: Path, npz_path: Path, witness_ids: list[int]) -> None:
    payload = {
        "schema_version": 1,
        "model_id": "unit/model",
        "model_revision_sha": "0" * 40,
        "tokenizer_id": "unit/tokenizer",
        "tokenizer_revision_sha": "1" * 40,
        "task_and_split": "unit/heldout",
        "witness_example_ids": witness_ids,
        "layer_index": 0,
        "branch_name": "unit-branch",
        "dictionary_definition": ["atom0", "atom1"],
        "export_code_sha256": "2" * 64,
        "source_checkpoint_sha256": "3" * 64,
        "npz_sha256": _sha256(npz_path),
        "soundness_semantics": "exact_common_drift_affine",
        "nonlinear_remainder": "0/1",
        "hardware_claim": False,
    }
    path.write_text(json.dumps(payload, indent=2) + "\n")


def test_strict_checkpoint_contract_and_certificate(tmp_path: Path) -> None:
    source = tmp_path / "contract.npz"
    np.savez(
        source,
        atom_output_numerators=np.array([[[0, 0]], [[2, 0]]], dtype=np.int64),
        atom_output_denominator=np.array(1, dtype=np.int64),
        target_numerators=np.array([[1, 1]], dtype=np.int64),
        target_denominator=np.array(1, dtype=np.int64),
        witness_ids=np.array([7], dtype=np.int64),
    )
    manifest = tmp_path / "manifest.json"
    _write_contract_manifest(manifest, source, [7])
    validation = validate_export(source, manifest)
    assert validation["valid"]
    result = certify_validated_export(source, manifest, grid_denominator=10**6)
    assert result["all_checks_pass"]
    assert result["independent_verification"]["checkpoint_lower_bound"] == "1/1"


def test_strict_checkpoint_contract_rejects_missing_witness_ids(tmp_path: Path) -> None:
    source = tmp_path / "missing_ids.npz"
    np.savez(
        source,
        atom_output_numerators=np.array([[0, 2], [0, 0]], dtype=np.int64),
        atom_output_denominator=np.array(1, dtype=np.int64),
        target_numerators=np.array([1, 1], dtype=np.int64),
        target_denominator=np.array(1, dtype=np.int64),
    )
    manifest = tmp_path / "manifest.json"
    _write_contract_manifest(manifest, source, [7, 8])
    result = validate_export(source, manifest)
    assert not result["valid"]
    assert any("witness_ids" in err for err in result["errors"])


==> anc/Reproducibility_Artifacts/notebooks/DistilBERT_Depth_Precision_Robustness_Extension_Colab.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "af907749",
   "metadata": {},
   "source": [
    "# Pretrained depth\u2013precision robustness extension\n",
    "\n",
    "## Two DistilBERT layers \u00d7 three QAT seeds \u00d7 depths 4, 8, and 16\n",
    "\n",
    "This notebook extends the successful causal experiment with the robustness checks needed for the paper:\n",
    "\n",
    "1. repeat the **4-bit depth-coherent QAT experiment** for three independent seeds;\n",
    "2. repeat it at the original DistilBERT layer and one additional layer;\n",
    "3. evaluate depths \\(D\\in\\{4,8,16\\}\\);\n",
    "4. compute seed-level and hierarchical-bootstrap 95% confidence intervals;\n",
    "5. retain the high-precision direct-versus-coherent control at both layers;\n",
    "6. save every expensive stage to Google Drive and export one compact ZIP.\n",
    "\n",
    "The experiment remains deliberately scoped: the stored FFN dictionary is fake-quantized to 4 bits, while hidden states and arithmetic remain real-valued. The coherent target is a high-resolution fixed-horizon flow generated by the pretrained FFN residual field. This is not an integer-only deployment claim."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da79b81d",
   "metadata": {},
   "source": [
    "## Hardware and expected runtime\n",
    "\n",
    "Run the `smoke` profile first. Then switch to `paper` without deleting the Drive project.\n",
    "\n",
    "| Accelerator | Smoke | Paper profile |\n",
    "|---|---:|---:|\n",
    "| A100 40/80 GB | 10\u201320 min | about 2.5\u20135 h |\n",
    "| L4 24 GB | 15\u201335 min | about 5\u201310 h |\n",
    "| T4 16 GB | 30\u201370 min | about 12\u201324 h |\n",
    "| CPU | not recommended | not practical |\n",
    "\n",
    "Actual time depends on Colab load. The notebook prints an empirical ETA after each completed QAT candidate. All candidate checkpoints are resumable. On a disconnect, reconnect and run from the top; completed caches and candidates are skipped."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d151d075",
   "metadata": {},
   "source": [
    "## 1. Configuration and Drive mount"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c8c6c3a",
   "metadata": {},
   "outputs": [],
   "source": [
    "from __future__ import annotations\n",
    "\n",
    "import hashlib\n",
    "import json\n",
    "import os\n",
    "from pathlib import Path\n",
    "\n",
    "# --------------------------- User choices ---------------------------\n",
    "PROFILE = \"smoke\"  # change to \"paper\" after the smoke run succeeds\n",
    "USE_GOOGLE_DRIVE = True\n",
    "DRIVE_PROJECT_DIR = \"/content/drive/MyDrive/distilbert_depth_precision_robustness\"\n",
    "LOCAL_PROJECT_DIR = \"/content/distilbert_depth_precision_robustness\"\n",
    "\n",
    "# The successful prior case used layer 3. The paper profile adds layer 1.\n",
    "# You may replace layer 1 by another index before starting the paper run.\n",
    "PAPER_LAYERS = [1, 3]\n",
    "PAPER_QAT_SEEDS = [20260718, 20260719, 20260720]\n",
    "PAPER_DEPTHS = [4, 8, 16]\n",
    "\n",
    "# Leave these False for resumability.\n",
    "FORCE_REBUILD_HIDDEN = False\n",
    "FORCE_REBUILD_TARGETS = False\n",
    "FORCE_RETRAIN_QAT = False\n",
    "FORCE_REEVALUATE = False\n",
    "FORCE_RECOMPUTE_CI = False\n",
    "\n",
    "PROFILES = {\n",
    "    \"smoke\": {\n",
    "        \"layers\": [3],\n",
    "        \"qat_seeds\": [20260718],\n",
    "        \"depths\": [4],\n",
    "        \"hp_depths\": [1, 2, 4],\n",
    "        \"n_train\": 64,\n",
    "        \"n_calibration\": 32,\n",
    "        \"n_validation\": 128,\n",
    "        \"max_length\": 48,\n",
    "        \"capture_batch_size\": 16,\n",
    "        \"train_batch_size\": 4,\n",
    "        \"eval_batch_size\": 16,\n",
    "        \"qat_steps\": 50,\n",
    "        \"checkpoint_every\": 10,\n",
    "        \"reference_depth\": 8,\n",
    "        \"local_search_passes\": 1,\n",
    "        \"bootstrap_reps\": 200,\n",
    "    },\n",
    "    \"paper\": {\n",
    "        \"layers\": PAPER_LAYERS,\n",
    "        \"qat_seeds\": PAPER_QAT_SEEDS,\n",
    "        \"depths\": PAPER_DEPTHS,\n",
    "        \"hp_depths\": [1, 2, 4, 8, 16],\n",
    "        \"n_train\": 512,\n",
    "        \"n_calibration\": 128,\n",
    "        \"n_validation\": None,  # full SST-2 validation set (872 examples)\n",
    "        \"max_length\": 64,\n",
    "        \"capture_batch_size\": 24,\n",
    "        \"train_batch_size\": 6,\n",
    "        \"eval_batch_size\": 24,\n",
    "        \"qat_steps\": 350,\n",
    "        \"checkpoint_every\": 25,\n",
    "        \"reference_depth\": 32,\n",
    "        \"local_search_passes\": 2,\n",
    "        \"bootstrap_reps\": 2000,\n",
    "    },\n",
    "}\n",
    "assert PROFILE in PROFILES\n",
    "\n",
    "CFG = {\n",
    "    \"experiment_version\": \"robustness_v1\",\n",
    "    \"profile\": PROFILE,\n",
    "    \"model_id\": \"distilbert/distilbert-base-uncased-finetuned-sst-2-english\",\n",
    "    \"model_revision\": \"main\",\n",
    "    \"dataset_id\": \"nyu-mll/glue\",\n",
    "    \"dataset_config\": \"sst2\",\n",
    "    \"attention_backend\": \"eager\",\n",
    "    \"horizon_T\": 1.0,\n",
    "    \"bits\": 4,\n",
    "    \"qat_dictionary_size\": 2,\n",
    "    \"qat_lr_weights\": 2.0e-5,\n",
    "    \"qat_lr_controls\": 5.0e-2,\n",
    "    \"qat_weight_decay\": 1.0e-4,\n",
    "    \"qat_grad_clip\": 1.0,\n",
    "    \"anchor_weight\": 0.02,\n",
    "    \"entropy_weight\": 0.0005,\n",
    "    \"use_amp_for_full_model\": True,\n",
    "    \"num_workers\": 0,\n",
    "    **PROFILES[PROFILE],\n",
    "}\n",
    "\n",
    "if USE_GOOGLE_DRIVE:\n",
    "    try:\n",
    "        from google.colab import drive\n",
    "        drive.mount(\"/content/drive\", force_remount=False)\n",
    "        PROJECT_DIR = Path(DRIVE_PROJECT_DIR)\n",
    "    except Exception as exc:\n",
    "        print(f\"Drive mount unavailable ({exc!r}); using local storage.\")\n",
    "        PROJECT_DIR = Path(LOCAL_PROJECT_DIR)\n",
    "else:\n",
    "    PROJECT_DIR = Path(LOCAL_PROJECT_DIR)\n",
    "\n",
    "# Run ID includes all scientific settings. Model/data downloads remain in a shared cache.\n",
    "scientific_json = json.dumps(CFG, sort_keys=True, separators=(\",\", \":\"))\n",
    "RUN_ID = hashlib.sha256(scientific_json.encode()).hexdigest()[:12]\n",
    "RUN_DIR = PROJECT_DIR / \"runs\" / RUN_ID\n",
    "CACHE_DIR = PROJECT_DIR / \"cache\"\n",
    "EXPORT_DIR = PROJECT_DIR / \"exports\"\n",
    "for p in [RUN_DIR, CACHE_DIR, EXPORT_DIR, RUN_DIR / \"checkpoints\", RUN_DIR / \"figures\", RUN_DIR / \"per_example\"]:\n",
    "    p.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "with open(RUN_DIR / \"config.json\", \"w\", encoding=\"utf-8\") as f:\n",
    "    json.dump(CFG, f, indent=2, sort_keys=True)\n",
    "\n",
    "print(\"Profile:\", PROFILE)\n",
    "print(\"Run ID:\", RUN_ID)\n",
    "print(\"Run directory:\", RUN_DIR)\n",
    "print(\"Layers:\", CFG[\"layers\"], \"Seeds:\", CFG[\"qat_seeds\"], \"Depths:\", CFG[\"depths\"])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48804017",
   "metadata": {},
   "source": [
    "## 2. Install dependencies"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a1020d15",
   "metadata": {},
   "outputs": [],
   "source": [
    "import subprocess\n",
    "import sys\n",
    "\n",
    "# Keep Colab's PyTorch build. Pin Transformers to a current 4.x release.\n",
    "packages = [\n",
    "    \"transformers>=4.56,<5\",\n",
    "    \"datasets>=3.0,<5\",\n",
    "    \"huggingface_hub>=0.34,<1\",\n",
    "    \"scipy>=1.11\",\n",
    "    \"pandas>=2.0\",\n",
    "    \"pyarrow>=15\",\n",
    "]\n",
    "subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", \"--upgrade\", *packages])\n",
    "print(\"Dependencies installed. If this cell changed Transformers in an already-used runtime, restart once, then run all.\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "78380002",
   "metadata": {},
   "source": [
    "## 3. Imports, reproducibility, atomic checkpoints, and accelerator advice"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9a27c930",
   "metadata": {},
   "outputs": [],
   "source": [
    "import contextlib\n",
    "import copy\n",
    "import gc\n",
    "import math\n",
    "import platform\n",
    "import random\n",
    "import shutil\n",
    "import time\n",
    "from datetime import datetime, timezone\n",
    "from typing import Any, Sequence\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import scipy\n",
    "from scipy import stats\n",
    "import torch\n",
    "from torch import nn\n",
    "from torch.utils.data import DataLoader\n",
    "\n",
    "import datasets\n",
    "import transformers\n",
    "from datasets import load_dataset\n",
    "from huggingface_hub import model_info\n",
    "from transformers import AutoModelForSequenceClassification, AutoTokenizer\n",
    "\n",
    "os.environ[\"HF_HOME\"] = str(CACHE_DIR / \"huggingface\")\n",
    "os.environ[\"HF_DATASETS_CACHE\"] = str(CACHE_DIR / \"huggingface\" / \"datasets\")\n",
    "os.environ[\"TOKENIZERS_PARALLELISM\"] = \"false\"\n",
    "\n",
    "BASE_SEED = 20260718\n",
    "random.seed(BASE_SEED)\n",
    "np.random.seed(BASE_SEED)\n",
    "torch.manual_seed(BASE_SEED)\n",
    "if torch.cuda.is_available():\n",
    "    torch.cuda.manual_seed_all(BASE_SEED)\n",
    "\n",
    "torch.set_float32_matmul_precision(\"high\")\n",
    "DEVICE = torch.device(\"cuda\" if torch.cuda.is_available() else \"cpu\")\n",
    "GPU_NAME = torch.cuda.get_device_name(0) if torch.cuda.is_available() else \"CPU\"\n",
    "GPU_MEMORY_GB = torch.cuda.get_device_properties(0).total_memory / 2**30 if torch.cuda.is_available() else 0.0\n",
    "print(f\"Device: {DEVICE} | {GPU_NAME} | {GPU_MEMORY_GB:.1f} GB\")\n",
    "if not torch.cuda.is_available():\n",
    "    print(\"WARNING: choose Runtime > Change runtime type > GPU.\")\n",
    "elif \"T4\" in GPU_NAME:\n",
    "    print(\"T4 detected: smoke is appropriate; expect the paper profile to require a long resumable run.\")\n",
    "elif \"L4\" in GPU_NAME:\n",
    "    print(\"L4 detected: recommended for the paper profile.\")\n",
    "elif \"A100\" in GPU_NAME:\n",
    "    print(\"A100 detected: preferred for the paper profile.\")\n",
    "\n",
    "\n",
    "def atomic_json_dump(obj: Any, path: Path) -> None:\n",
    "    tmp = path.with_suffix(path.suffix + \".tmp\")\n",
    "    with open(tmp, \"w\", encoding=\"utf-8\") as f:\n",
    "        json.dump(obj, f, indent=2, sort_keys=True)\n",
    "    os.replace(tmp, path)\n",
    "\n",
    "\n",
    "def atomic_torch_save(obj: Any, path: Path) -> None:\n",
    "    tmp = path.with_suffix(path.suffix + \".tmp\")\n",
    "    torch.save(obj, tmp)\n",
    "    os.replace(tmp, path)\n",
    "\n",
    "\n",
    "def atomic_csv_write(df: pd.DataFrame, path: Path) -> None:\n",
    "    tmp = path.with_suffix(path.suffix + \".tmp\")\n",
    "    df.to_csv(tmp, index=False)\n",
    "    os.replace(tmp, path)\n",
    "\n",
    "\n",
    "def cuda_sync() -> None:\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.synchronize()\n",
    "\n",
    "\n",
    "def full_model_autocast():\n",
    "    if DEVICE.type == \"cuda\" and CFG[\"use_amp_for_full_model\"]:\n",
    "        return torch.autocast(device_type=\"cuda\", dtype=torch.float16)\n",
    "    return contextlib.nullcontext()\n",
    "\n",
    "\n",
    "def finite_or_raise(t: torch.Tensor, name: str) -> None:\n",
    "    if not torch.isfinite(t).all():\n",
    "        bad = int((~torch.isfinite(t)).sum().item())\n",
    "        raise FloatingPointError(f\"{name} contains {bad} nonfinite values\")\n",
    "\n",
    "ENV = {\n",
    "    \"created_utc\": datetime.now(timezone.utc).isoformat(),\n",
    "    \"python\": sys.version,\n",
    "    \"platform\": platform.platform(),\n",
    "    \"torch\": torch.__version__,\n",
    "    \"transformers\": transformers.__version__,\n",
    "    \"datasets\": datasets.__version__,\n",
    "    \"scipy\": scipy.__version__,\n",
    "    \"numpy\": np.__version__,\n",
    "    \"pandas\": pd.__version__,\n",
    "    \"device\": str(DEVICE),\n",
    "    \"gpu_name\": GPU_NAME,\n",
    "    \"gpu_memory_gb\": GPU_MEMORY_GB,\n",
    "}\n",
    "atomic_json_dump(ENV, RUN_DIR / \"environment.json\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a9d74717",
   "metadata": {},
   "source": [
    "## 4. Load the pretrained model and SST-2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c1c8c966",
   "metadata": {},
   "outputs": [],
   "source": [
    "MODEL_INFO = model_info(CFG[\"model_id\"], revision=CFG[\"model_revision\"])\n",
    "RESOLVED_MODEL_SHA = MODEL_INFO.sha\n",
    "print(\"Resolved model SHA:\", RESOLVED_MODEL_SHA)\n",
    "\n",
    "tokenizer = AutoTokenizer.from_pretrained(\n",
    "    CFG[\"model_id\"], revision=CFG[\"model_revision\"], cache_dir=os.environ[\"HF_HOME\"]\n",
    ")\n",
    "model = AutoModelForSequenceClassification.from_pretrained(\n",
    "    CFG[\"model_id\"],\n",
    "    revision=CFG[\"model_revision\"],\n",
    "    cache_dir=os.environ[\"HF_HOME\"],\n",
    "    attn_implementation=CFG[\"attention_backend\"],\n",
    ").eval().to(DEVICE)\n",
    "model.config.output_attentions = False\n",
    "model.config.output_hidden_states = False\n",
    "\n",
    "try:\n",
    "    layers = model.distilbert.transformer.layer\n",
    "except AttributeError as exc:\n",
    "    raise RuntimeError(\"This notebook is intentionally scoped to DistilBERT.\") from exc\n",
    "\n",
    "LAYER_INDICES = [int(x) for x in CFG[\"layers\"]]\n",
    "for idx in LAYER_INDICES:\n",
    "    assert 0 <= idx < len(layers), f\"Invalid DistilBERT layer index {idx}\"\n",
    "\n",
    "ORIGINAL_FFNS = {idx: layers[idx].ffn for idx in LAYER_INDICES}\n",
    "TEACHER_FFNS = {idx: copy.deepcopy(layers[idx].ffn).eval().to(DEVICE) for idx in LAYER_INDICES}\n",
    "for ffn in TEACHER_FFNS.values():\n",
    "    for p in ffn.parameters():\n",
    "        p.requires_grad_(False)\n",
    "\n",
    "raw = load_dataset(CFG[\"dataset_id\"], CFG[\"dataset_config\"], cache_dir=os.environ[\"HF_DATASETS_CACHE\"])\n",
    "train_shuffled = raw[\"train\"].shuffle(seed=BASE_SEED)\n",
    "n_train = min(int(CFG[\"n_train\"]), len(train_shuffled))\n",
    "n_calib = min(int(CFG[\"n_calibration\"]), len(train_shuffled) - n_train)\n",
    "train_raw = train_shuffled.select(range(n_train))\n",
    "calib_raw = train_shuffled.select(range(n_train, n_train + n_calib))\n",
    "val_raw = raw[\"validation\"]\n",
    "if CFG[\"n_validation\"] is not None:\n",
    "    val_raw = val_raw.select(range(min(int(CFG[\"n_validation\"]), len(val_raw))))\n",
    "\n",
    "\n",
    "def add_ids(ds):\n",
    "    return ds.add_column(\"example_id\", list(range(len(ds))))\n",
    "train_raw, calib_raw, val_raw = map(add_ids, [train_raw, calib_raw, val_raw])\n",
    "\n",
    "\n",
    "def tokenize_batch(batch):\n",
    "    return tokenizer(\n",
    "        batch[\"sentence\"], truncation=True, padding=\"max_length\", max_length=int(CFG[\"max_length\"])\n",
    "    )\n",
    "\n",
    "columns = [\"input_ids\", \"attention_mask\", \"label\", \"example_id\"]\n",
    "\n",
    "def make_ds(ds, name):\n",
    "    out = ds.map(tokenize_batch, batched=True, desc=f\"Tokenizing {name}\")\n",
    "    out.set_format(type=\"torch\", columns=columns)\n",
    "    return out\n",
    "\n",
    "train_ds = make_ds(train_raw, \"training subset\")\n",
    "calib_ds = make_ds(calib_raw, \"calibration subset\")\n",
    "val_ds = make_ds(val_raw, \"validation subset\")\n",
    "\n",
    "loader_kwargs = dict(\n",
    "    batch_size=int(CFG[\"capture_batch_size\"]),\n",
    "    num_workers=int(CFG[\"num_workers\"]),\n",
    "    pin_memory=torch.cuda.is_available(),\n",
    ")\n",
    "train_token_loader = DataLoader(train_ds, shuffle=False, **loader_kwargs)\n",
    "calib_token_loader = DataLoader(calib_ds, shuffle=False, **loader_kwargs)\n",
    "val_token_loader = DataLoader(val_ds, shuffle=False, **loader_kwargs)\n",
    "\n",
    "manifest = {\n",
    "    \"model_id\": CFG[\"model_id\"],\n",
    "    \"requested_revision\": CFG[\"model_revision\"],\n",
    "    \"resolved_sha\": RESOLVED_MODEL_SHA,\n",
    "    \"dataset_id\": CFG[\"dataset_id\"],\n",
    "    \"dataset_config\": CFG[\"dataset_config\"],\n",
    "    \"n_train\": len(train_ds),\n",
    "    \"n_calibration\": len(calib_ds),\n",
    "    \"n_validation\": len(val_ds),\n",
    "    \"layers\": LAYER_INDICES,\n",
    "    \"component\": \"DistilBERT FFN residual branch before output_layer_norm\",\n",
    "}\n",
    "atomic_json_dump(manifest, RUN_DIR / \"model_and_data_manifest.json\")\n",
    "print(manifest)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8aa18365",
   "metadata": {},
   "source": [
    "## 5. Capture pretrained FFN inputs for both layers\n",
    "\n",
    "All requested layer inputs are captured in one model pass per split. The cache is stored on Drive as FP16; every residual rollout is evaluated in FP32."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a06a6f7a",
   "metadata": {},
   "outputs": [],
   "source": [
    "HIDDEN_DIR = RUN_DIR / \"hidden_cache\"\n",
    "HIDDEN_DIR.mkdir(exist_ok=True)\n",
    "\n",
    "@torch.inference_mode()\n",
    "def capture_split(loader: DataLoader, split_name: str) -> dict[str, Any]:\n",
    "    path = HIDDEN_DIR / f\"{split_name}.pt\"\n",
    "    if path.exists() and not FORCE_REBUILD_HIDDEN:\n",
    "        print(\"Loading hidden cache:\", path)\n",
    "        return torch.load(path, map_location=\"cpu\")\n",
    "\n",
    "    captured = {idx: [] for idx in LAYER_INDICES}\n",
    "    handles = []\n",
    "    for idx in LAYER_INDICES:\n",
    "        def hook(module, args, layer_idx=idx):\n",
    "            captured[layer_idx].append(args[0].detach().float().cpu().to(torch.float16))\n",
    "        handles.append(ORIGINAL_FFNS[idx].register_forward_pre_hook(hook))\n",
    "\n",
    "    labels, masks, ids = [], [], []\n",
    "    try:\n",
    "        model.eval()\n",
    "        for batch in loader:\n",
    "            inputs = {\n",
    "                \"input_ids\": batch[\"input_ids\"].to(DEVICE, non_blocking=True),\n",
    "                \"attention_mask\": batch[\"attention_mask\"].to(DEVICE, non_blocking=True),\n",
    "            }\n",
    "            with full_model_autocast():\n",
    "                _ = model(**inputs).logits\n",
    "            labels.append(batch[\"label\"].cpu())\n",
    "            masks.append(batch[\"attention_mask\"].cpu().to(torch.bool))\n",
    "            ids.append(batch[\"example_id\"].cpu())\n",
    "    finally:\n",
    "        for h in handles:\n",
    "            h.remove()\n",
    "\n",
    "    out = {\n",
    "        \"x_by_layer\": {idx: torch.cat(parts, dim=0) for idx, parts in captured.items()},\n",
    "        \"mask\": torch.cat(masks, dim=0),\n",
    "        \"label\": torch.cat(labels, dim=0),\n",
    "        \"example_id\": torch.cat(ids, dim=0),\n",
    "    }\n",
    "    for idx, x in out[\"x_by_layer\"].items():\n",
    "        finite_or_raise(x.float(), f\"{split_name} layer {idx} hidden inputs\")\n",
    "    atomic_torch_save(out, path)\n",
    "    print(\"Saved\", split_name, {idx: tuple(x.shape) for idx, x in out[\"x_by_layer\"].items()})\n",
    "    return out\n",
    "\n",
    "train_hidden = capture_split(train_token_loader, \"train\")\n",
    "calib_hidden = capture_split(calib_token_loader, \"calibration\")\n",
    "val_hidden = capture_split(val_token_loader, \"validation\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b09b0c3c",
   "metadata": {},
   "source": [
    "## 6. Build direct and depth-coherent targets for each layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "17d5a790",
   "metadata": {},
   "outputs": [],
   "source": [
    "TARGET_DIR = RUN_DIR / \"target_cache\"\n",
    "TARGET_DIR.mkdir(exist_ok=True)\n",
    "ROLLOUT_ABS_LIMIT = 1.0e6\n",
    "\n",
    "\n",
    "def validate_state(z: torch.Tensor, name: str) -> None:\n",
    "    finite_or_raise(z, name)\n",
    "    if float(z.detach().abs().amax().cpu()) > ROLLOUT_ABS_LIMIT:\n",
    "        raise FloatingPointError(f\"{name} exceeded the rollout magnitude limit\")\n",
    "\n",
    "@torch.inference_mode()\n",
    "def teacher_field(layer_idx: int, x: torch.Tensor) -> torch.Tensor:\n",
    "    if DEVICE.type == \"cuda\":\n",
    "        with torch.autocast(device_type=\"cuda\", enabled=False):\n",
    "            y = TEACHER_FFNS[layer_idx](x.float())\n",
    "    else:\n",
    "        y = TEACHER_FFNS[layer_idx](x.float())\n",
    "    y = y.float()\n",
    "    finite_or_raise(y, f\"teacher field layer {layer_idx}\")\n",
    "    return y\n",
    "\n",
    "@torch.inference_mode()\n",
    "def high_precision_endpoint(layer_idx: int, x: torch.Tensor, depth: int) -> torch.Tensor:\n",
    "    z = x.float()\n",
    "    h = float(CFG[\"horizon_T\"]) / int(depth)\n",
    "    for k in range(int(depth)):\n",
    "        z = z + h * teacher_field(layer_idx, z)\n",
    "        validate_state(z, f\"HP layer {layer_idx} state step {k+1}\")\n",
    "    return z\n",
    "\n",
    "@torch.inference_mode()\n",
    "def build_layer_targets(split_name: str, hidden: dict[str, Any], layer_idx: int) -> dict[str, torch.Tensor]:\n",
    "    path = TARGET_DIR / f\"layer{layer_idx}_{split_name}.pt\"\n",
    "    if path.exists() and not FORCE_REBUILD_TARGETS:\n",
    "        print(\"Loading target cache:\", path)\n",
    "        return torch.load(path, map_location=\"cpu\")\n",
    "\n",
    "    x_cpu = hidden[\"x_by_layer\"][layer_idx]\n",
    "    direct_parts, coherent_parts, field_parts = [], [], []\n",
    "    chunk = int(CFG[\"capture_batch_size\"])\n",
    "    for start in range(0, len(x_cpu), chunk):\n",
    "        x = x_cpu[start:start+chunk].to(DEVICE).float()\n",
    "        f = teacher_field(layer_idx, x)\n",
    "        direct = x + f\n",
    "        coherent = high_precision_endpoint(layer_idx, x, int(CFG[\"reference_depth\"]))\n",
    "        field_parts.append(f.cpu().to(torch.float16))\n",
    "        direct_parts.append(direct.cpu().to(torch.float16))\n",
    "        coherent_parts.append(coherent.cpu().to(torch.float16))\n",
    "    out = {\n",
    "        \"teacher_field\": torch.cat(field_parts),\n",
    "        \"direct\": torch.cat(direct_parts),\n",
    "        \"coherent\": torch.cat(coherent_parts),\n",
    "    }\n",
    "    for name, tensor in out.items():\n",
    "        finite_or_raise(tensor.float(), f\"layer {layer_idx} {split_name} {name}\")\n",
    "    atomic_torch_save(out, path)\n",
    "    print(\"Saved targets:\", path)\n",
    "    return out\n",
    "\n",
    "TARGETS = {\"train\": {}, \"calibration\": {}, \"validation\": {}}\n",
    "for idx in LAYER_INDICES:\n",
    "    TARGETS[\"train\"][idx] = build_layer_targets(\"train\", train_hidden, idx)\n",
    "    TARGETS[\"calibration\"][idx] = build_layer_targets(\"calibration\", calib_hidden, idx)\n",
    "    TARGETS[\"validation\"][idx] = build_layer_targets(\"validation\", val_hidden, idx)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "48593e17",
   "metadata": {},
   "source": [
    "## 7. Metrics, deterministic batches, and full-model patching"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8308b3d2",
   "metadata": {},
   "outputs": [],
   "source": [
    "def masked_sums_per_example(pred: torch.Tensor, target: torch.Tensor, x0: torch.Tensor, mask: torch.Tensor):\n",
    "    w = mask.to(pred.device, dtype=pred.dtype).unsqueeze(-1)\n",
    "    err = ((pred - target).square() * w).sum(dim=(1, 2))\n",
    "    base = ((x0 - target).square() * w).sum(dim=(1, 2)).clamp_min(1e-12)\n",
    "    return err, base\n",
    "\n",
    "\n",
    "def aggregate_endpoint(err_sum: np.ndarray, base_sum: np.ndarray) -> float:\n",
    "    return float(np.sqrt(np.sum(err_sum) / max(np.sum(base_sum), 1e-12)))\n",
    "\n",
    "\n",
    "def deterministic_batch_indices(n: int, batch_size: int, step: int, seed: int) -> torch.Tensor:\n",
    "    steps_per_epoch = max(1, math.ceil(n / batch_size))\n",
    "    epoch = step // steps_per_epoch\n",
    "    offset = step % steps_per_epoch\n",
    "    g = torch.Generator(device=\"cpu\").manual_seed(int(seed) + 1000003 * int(epoch))\n",
    "    perm = torch.randperm(n, generator=g)\n",
    "    start = offset * batch_size\n",
    "    idx = perm[start:start + batch_size]\n",
    "    if len(idx) < batch_size:\n",
    "        idx = torch.cat([idx, perm[:batch_size-len(idx)]])\n",
    "    return idx\n",
    "\n",
    "\n",
    "class EndpointBranch(nn.Module):\n",
    "    \"\"\"Return endpoint(x)-x so DistilBERT's residual addition yields endpoint(x).\"\"\"\n",
    "    def __init__(self, endpoint_fn):\n",
    "        super().__init__()\n",
    "        self.endpoint_fn = endpoint_fn\n",
    "    def forward(self, x):\n",
    "        endpoint = self.endpoint_fn(x)\n",
    "        return endpoint - x.float()\n",
    "\n",
    "\n",
    "@contextlib.contextmanager\n",
    "def patched_ffn(layer_idx: int, branch: nn.Module):\n",
    "    old = layers[layer_idx].ffn\n",
    "    layers[layer_idx].ffn = branch.to(DEVICE)\n",
    "    try:\n",
    "        yield\n",
    "    finally:\n",
    "        layers[layer_idx].ffn = old\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def evaluate_full_model(layer_idx: int, branch: nn.Module | None, loader: DataLoader) -> dict[str, Any]:\n",
    "    logits_all, labels_all, ids_all = [], [], []\n",
    "    context = contextlib.nullcontext() if branch is None else patched_ffn(layer_idx, branch)\n",
    "    model.eval()\n",
    "    cuda_sync(); start = time.perf_counter()\n",
    "    with context:\n",
    "        for batch in loader:\n",
    "            inputs = {\n",
    "                \"input_ids\": batch[\"input_ids\"].to(DEVICE, non_blocking=True),\n",
    "                \"attention_mask\": batch[\"attention_mask\"].to(DEVICE, non_blocking=True),\n",
    "            }\n",
    "            with full_model_autocast():\n",
    "                logits = model(**inputs).logits\n",
    "            logits_all.append(logits.float().cpu())\n",
    "            labels_all.append(batch[\"label\"].cpu())\n",
    "            ids_all.append(batch[\"example_id\"].cpu())\n",
    "    cuda_sync(); elapsed = time.perf_counter() - start\n",
    "    logits = torch.cat(logits_all)\n",
    "    labels = torch.cat(labels_all)\n",
    "    ids = torch.cat(ids_all)\n",
    "    return {\n",
    "        \"logits\": logits,\n",
    "        \"labels\": labels,\n",
    "        \"example_ids\": ids,\n",
    "        \"accuracy\": float((logits.argmax(-1) == labels).float().mean()),\n",
    "        \"seconds\": elapsed,\n",
    "    }\n",
    "\n",
    "\n",
    "def storage_accounting(layer_idx: int, bits: int, depth: int, dictionary_size: int) -> dict[str, float]:\n",
    "    ffn = TEACHER_FFNS[layer_idx]\n",
    "    parameter_count = sum(p.numel() for p in ffn.parameters())\n",
    "    scale_count_per_atom = ffn.lin1.weight.shape[0] + ffn.lin2.weight.shape[0] + 2\n",
    "    dictionary_bits = dictionary_size * (parameter_count * bits + scale_count_per_atom * 32)\n",
    "    schedule_bits = depth * max(1, math.ceil(math.log2(dictionary_size)))\n",
    "    teacher_bits = parameter_count * 32\n",
    "    total = dictionary_bits + schedule_bits\n",
    "    return {\n",
    "        \"student_storage_bits\": float(total),\n",
    "        \"teacher_storage_bits\": float(teacher_bits),\n",
    "        \"teacher_over_student_storage\": float(teacher_bits / max(total, 1)),\n",
    "    }\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c47dce09",
   "metadata": {},
   "source": [
    "## 8. High-precision causal controls at both layers\n",
    "\n",
    "This reproduces the decisive negative/positive control without quantization:\n",
    "\n",
    "- error against the original one-step block (`direct`);\n",
    "- error against the depth-coherent high-resolution target (`coherent`)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "55ee983f",
   "metadata": {},
   "outputs": [],
   "source": [
    "HP_METRICS_PATH = RUN_DIR / \"high_precision_controls.csv\"\n",
    "if HP_METRICS_PATH.exists() and not FORCE_REEVALUATE:\n",
    "    hp_df = pd.read_csv(HP_METRICS_PATH)\n",
    "else:\n",
    "    rows = []\n",
    "    for layer_idx in LAYER_INDICES:\n",
    "        x_cpu = val_hidden[\"x_by_layer\"][layer_idx]\n",
    "        mask_cpu = val_hidden[\"mask\"]\n",
    "        for depth in CFG[\"hp_depths\"]:\n",
    "            err_by_target = {\"direct\": [], \"coherent\": []}\n",
    "            base_by_target = {\"direct\": [], \"coherent\": []}\n",
    "            chunk = int(CFG[\"eval_batch_size\"])\n",
    "            for start in range(0, len(x_cpu), chunk):\n",
    "                x = x_cpu[start:start+chunk].to(DEVICE).float()\n",
    "                m = mask_cpu[start:start+chunk].to(DEVICE)\n",
    "                pred = high_precision_endpoint(layer_idx, x, int(depth))\n",
    "                for target_name in [\"direct\", \"coherent\"]:\n",
    "                    target = TARGETS[\"validation\"][layer_idx][target_name][start:start+chunk].to(DEVICE).float()\n",
    "                    e, b = masked_sums_per_example(pred, target, x, m)\n",
    "                    err_by_target[target_name].append(e.cpu())\n",
    "                    base_by_target[target_name].append(b.cpu())\n",
    "            for target_name in [\"direct\", \"coherent\"]:\n",
    "                e = torch.cat(err_by_target[target_name]).numpy()\n",
    "                b = torch.cat(base_by_target[target_name]).numpy()\n",
    "                rows.append({\n",
    "                    \"layer\": layer_idx,\n",
    "                    \"target\": target_name,\n",
    "                    \"depth\": int(depth),\n",
    "                    \"endpoint_relative_rmse\": aggregate_endpoint(e, b),\n",
    "                })\n",
    "    hp_df = pd.DataFrame(rows)\n",
    "    atomic_csv_write(hp_df, HP_METRICS_PATH)\n",
    "\n",
    "display(hp_df.sort_values([\"layer\", \"target\", \"depth\"]))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "88ac96ea",
   "metadata": {},
   "source": [
    "## 9. Cache the coherent target model logits for each layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "a4d78e12",
   "metadata": {},
   "outputs": [],
   "source": [
    "MODEL_TARGET_DIR = RUN_DIR / \"coherent_model_targets\"\n",
    "MODEL_TARGET_DIR.mkdir(exist_ok=True)\n",
    "MODEL_TARGETS = {}\n",
    "for layer_idx in LAYER_INDICES:\n",
    "    path = MODEL_TARGET_DIR / f\"layer{layer_idx}.pt\"\n",
    "    if path.exists() and not FORCE_REBUILD_TARGETS:\n",
    "        result = torch.load(path, map_location=\"cpu\")\n",
    "    else:\n",
    "        branch = EndpointBranch(lambda x, li=layer_idx: high_precision_endpoint(li, x, int(CFG[\"reference_depth\"])))\n",
    "        result = evaluate_full_model(layer_idx, branch, val_token_loader)\n",
    "        atomic_torch_save(result, path)\n",
    "    MODEL_TARGETS[layer_idx] = result\n",
    "    print(f\"Layer {layer_idx} coherent target accuracy: {result['accuracy']:.4f}\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "374afa12",
   "metadata": {},
   "source": [
    "## 10. QAT dictionary and stable residual rollout"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9d1b98c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "def ste_round(x: torch.Tensor) -> torch.Tensor:\n",
    "    return x + (torch.round(x) - x).detach()\n",
    "\n",
    "\n",
    "class STEQuantizedLinear(nn.Module):\n",
    "    def __init__(self, source: nn.Linear, bits: int, jitter_scale: float, seed: int):\n",
    "        super().__init__()\n",
    "        g = torch.Generator(device=\"cpu\").manual_seed(int(seed))\n",
    "        w = source.weight.detach().float().cpu().clone()\n",
    "        if jitter_scale > 0:\n",
    "            w = w + jitter_scale * w.std().clamp_min(1e-8) * torch.randn(w.shape, generator=g)\n",
    "        self.weight = nn.Parameter(w)\n",
    "        if source.bias is None:\n",
    "            self.bias = None\n",
    "        else:\n",
    "            b = source.bias.detach().float().cpu().clone()\n",
    "            if jitter_scale > 0:\n",
    "                b = b + jitter_scale * b.std().clamp_min(1e-8) * torch.randn(b.shape, generator=g)\n",
    "            self.bias = nn.Parameter(b)\n",
    "        self.bits = int(bits)\n",
    "\n",
    "    def quantized_weight(self):\n",
    "        qmax, qmin = 2 ** (self.bits - 1) - 1, -2 ** (self.bits - 1)\n",
    "        bound = self.weight.detach().abs().amax(dim=1, keepdim=True).clamp_min(1e-8)\n",
    "        scale = bound / max(qmax, 1)\n",
    "        return ste_round(self.weight / scale).clamp(qmin, qmax) * scale\n",
    "\n",
    "    def quantized_bias(self):\n",
    "        if self.bias is None:\n",
    "            return None\n",
    "        qmax, qmin = 2 ** (self.bits - 1) - 1, -2 ** (self.bits - 1)\n",
    "        scale = self.bias.detach().abs().amax().clamp_min(1e-8) / max(qmax, 1)\n",
    "        return ste_round(self.bias / scale).clamp(qmin, qmax) * scale\n",
    "\n",
    "    def forward(self, x):\n",
    "        return torch.nn.functional.linear(x, self.quantized_weight(), self.quantized_bias())\n",
    "\n",
    "\n",
    "class QATFFNAtom(nn.Module):\n",
    "    def __init__(self, source_ffn: nn.Module, bits: int, jitter_scale: float, seed: int):\n",
    "        super().__init__()\n",
    "        self.lin1 = STEQuantizedLinear(source_ffn.lin1, bits, jitter_scale, seed)\n",
    "        self.lin2 = STEQuantizedLinear(source_ffn.lin2, bits, jitter_scale, seed + 1)\n",
    "        self.activation = copy.deepcopy(source_ffn.activation)\n",
    "    def forward(self, x):\n",
    "        return self.lin2(self.activation(self.lin1(x)))\n",
    "\n",
    "\n",
    "class QATDictionary(nn.Module):\n",
    "    def __init__(self, source_ffn: nn.Module, bits: int, size: int, seed: int):\n",
    "        super().__init__()\n",
    "        self.atoms = nn.ModuleList([\n",
    "            QATFFNAtom(source_ffn, bits, 0.0 if j == 0 else 0.02 * j, seed + 1000 * j)\n",
    "            for j in range(size)\n",
    "        ])\n",
    "\n",
    "\n",
    "def run_qat_relaxed(dictionary: QATDictionary, x: torch.Tensor, alpha: torch.Tensor, temperature: float):\n",
    "    z = x.float()\n",
    "    h = float(CFG[\"horizon_T\"]) / alpha.shape[0]\n",
    "    weights = torch.softmax(alpha.float() / temperature, dim=-1)\n",
    "    for k in range(alpha.shape[0]):\n",
    "        fields = [dictionary.atoms[j](z.float()).float() for j in range(len(dictionary.atoms))]\n",
    "        for j, field in enumerate(fields):\n",
    "            finite_or_raise(field, f\"QAT field {j} at step {k}\")\n",
    "        z = z + h * sum(weights[k, j] * fields[j] for j in range(len(fields)))\n",
    "        validate_state(z, f\"QAT relaxed state step {k+1}\")\n",
    "    return z\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def run_qat_schedule(dictionary: QATDictionary, x: torch.Tensor, schedule: Sequence[int]):\n",
    "    z = x.float()\n",
    "    h = float(CFG[\"horizon_T\"]) / len(schedule)\n",
    "    for k, j in enumerate(schedule):\n",
    "        if DEVICE.type == \"cuda\":\n",
    "            with torch.autocast(device_type=\"cuda\", enabled=False):\n",
    "                field = dictionary.atoms[int(j)](z.float()).float()\n",
    "        else:\n",
    "            field = dictionary.atoms[int(j)](z.float()).float()\n",
    "        finite_or_raise(field, f\"QAT scheduled field step {k+1}\")\n",
    "        z = z + h * field\n",
    "        validate_state(z, f\"QAT scheduled state step {k+1}\")\n",
    "    return z\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dd49f06e",
   "metadata": {},
   "source": [
    "## 11. Resumable QAT training and local schedule refinement\n",
    "\n",
    "Each `(layer, seed, depth)` candidate has an independent checkpoint. Batches are deterministic functions of the training step, so a resumed run follows the same batch sequence."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eb16f2b6",
   "metadata": {},
   "outputs": [],
   "source": [
    "QAT_DIR = RUN_DIR / \"checkpoints\" / \"qat\"\n",
    "QAT_DIR.mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "\n",
    "def calibration_schedule_loss(layer_idx: int, dictionary: QATDictionary, schedule: Sequence[int]) -> float:\n",
    "    x_cpu = calib_hidden[\"x_by_layer\"][layer_idx]\n",
    "    target_cpu = TARGETS[\"calibration\"][layer_idx][\"coherent\"]\n",
    "    mask_cpu = calib_hidden[\"mask\"]\n",
    "    errs, bases = [], []\n",
    "    chunk = int(CFG[\"eval_batch_size\"])\n",
    "    with torch.inference_mode():\n",
    "        for start in range(0, len(x_cpu), chunk):\n",
    "            x = x_cpu[start:start+chunk].to(DEVICE).float()\n",
    "            t = target_cpu[start:start+chunk].to(DEVICE).float()\n",
    "            m = mask_cpu[start:start+chunk].to(DEVICE)\n",
    "            try:\n",
    "                pred = run_qat_schedule(dictionary, x, schedule)\n",
    "                e, b = masked_sums_per_example(pred, t, x, m)\n",
    "                errs.append(e.cpu()); bases.append(b.cpu())\n",
    "            except FloatingPointError:\n",
    "                return float(\"inf\")\n",
    "    return aggregate_endpoint(torch.cat(errs).numpy(), torch.cat(bases).numpy())\n",
    "\n",
    "\n",
    "def local_schedule_refinement(layer_idx: int, dictionary: QATDictionary, initial: list[int], passes: int):\n",
    "    schedule = list(initial)\n",
    "    best = calibration_schedule_loss(layer_idx, dictionary, schedule)\n",
    "    for _ in range(int(passes)):\n",
    "        improved = False\n",
    "        for k in range(len(schedule)):\n",
    "            incumbent = schedule[k]\n",
    "            for j in range(len(dictionary.atoms)):\n",
    "                if j == incumbent:\n",
    "                    continue\n",
    "                candidate = schedule.copy(); candidate[k] = j\n",
    "                loss = calibration_schedule_loss(layer_idx, dictionary, candidate)\n",
    "                if loss + 1e-12 < best:\n",
    "                    schedule, best, improved = candidate, loss, True\n",
    "            if improved:\n",
    "                incumbent = schedule[k]\n",
    "        if not improved:\n",
    "            break\n",
    "    return schedule, best\n",
    "\n",
    "\n",
    "def train_or_load_qat(layer_idx: int, seed: int, depth: int):\n",
    "    ckpt_path = QAT_DIR / f\"layer{layer_idx}_seed{seed}_D{depth}.pt\"\n",
    "    source_ffn = TEACHER_FFNS[layer_idx]\n",
    "    dictionary = QATDictionary(source_ffn, int(CFG[\"bits\"]), int(CFG[\"qat_dictionary_size\"]), seed).to(DEVICE)\n",
    "    alpha = nn.Parameter(torch.zeros(int(depth), int(CFG[\"qat_dictionary_size\"]), device=DEVICE))\n",
    "    optimizer = torch.optim.AdamW(\n",
    "        [\n",
    "            {\"params\": dictionary.parameters(), \"lr\": float(CFG[\"qat_lr_weights\"])},\n",
    "            {\"params\": [alpha], \"lr\": float(CFG[\"qat_lr_controls\"])},\n",
    "        ],\n",
    "        weight_decay=float(CFG[\"qat_weight_decay\"]),\n",
    "    )\n",
    "    start_step, best_loss, best_state = 0, float(\"inf\"), None\n",
    "    if ckpt_path.exists() and not FORCE_RETRAIN_QAT:\n",
    "        ckpt = torch.load(ckpt_path, map_location=DEVICE)\n",
    "        dictionary.load_state_dict(ckpt[\"dictionary\"])\n",
    "        alpha.data.copy_(ckpt[\"alpha\"].to(DEVICE))\n",
    "        optimizer.load_state_dict(ckpt[\"optimizer\"])\n",
    "        start_step = int(ckpt[\"step\"])\n",
    "        best_loss = float(ckpt[\"best_loss\"])\n",
    "        best_state = ckpt.get(\"best_state\")\n",
    "        print(f\"Resuming layer {layer_idx}, seed {seed}, D={depth} at step {start_step}\")\n",
    "\n",
    "    x_all = train_hidden[\"x_by_layer\"][layer_idx]\n",
    "    t_all = TARGETS[\"train\"][layer_idx][\"coherent\"]\n",
    "    f_all = TARGETS[\"train\"][layer_idx][\"teacher_field\"]\n",
    "    m_all = train_hidden[\"mask\"]\n",
    "    n = len(x_all)\n",
    "    total_steps = int(CFG[\"qat_steps\"])\n",
    "    batch_size = int(CFG[\"train_batch_size\"])\n",
    "    candidate_seed = int(seed) + 1009 * int(layer_idx) + 7919 * int(depth)\n",
    "\n",
    "    for step in range(start_step, total_steps):\n",
    "        idx = deterministic_batch_indices(n, batch_size, step, candidate_seed)\n",
    "        x = x_all[idx].to(DEVICE).float()\n",
    "        t = t_all[idx].to(DEVICE).float()\n",
    "        teacher_f = f_all[idx].to(DEVICE).float()\n",
    "        m = m_all[idx].to(DEVICE)\n",
    "        frac = step / max(total_steps - 1, 1)\n",
    "        temperature = 1.5 * (0.25 / 1.5) ** frac\n",
    "\n",
    "        optimizer.zero_grad(set_to_none=True)\n",
    "        pred = run_qat_relaxed(dictionary, x, alpha, temperature)\n",
    "        w = m.to(DEVICE, dtype=pred.dtype).unsqueeze(-1)\n",
    "        denom = w.sum().clamp_min(1.0) * pred.shape[-1]\n",
    "        endpoint_loss = (((pred - t).square() * w).sum() / denom)\n",
    "        mean_field = sum(atom(x).float() for atom in dictionary.atoms) / len(dictionary.atoms)\n",
    "        anchor = (((mean_field - teacher_f).square() * w).sum() / denom)\n",
    "        probs = torch.softmax(alpha, dim=-1)\n",
    "        entropy = -(probs.clamp_min(1e-8).log() * probs).sum(-1).mean()\n",
    "        loss = endpoint_loss + float(CFG[\"anchor_weight\"]) * anchor - float(CFG[\"entropy_weight\"]) * (1-frac) * entropy\n",
    "        finite_or_raise(loss, \"QAT loss\")\n",
    "        loss.backward()\n",
    "        torch.nn.utils.clip_grad_norm_(list(dictionary.parameters()) + [alpha], float(CFG[\"qat_grad_clip\"]))\n",
    "        optimizer.step()\n",
    "\n",
    "        value = float(endpoint_loss.detach().cpu())\n",
    "        if value < best_loss:\n",
    "            best_loss = value\n",
    "            best_state = {\n",
    "                \"dictionary\": {k: v.detach().cpu() for k, v in dictionary.state_dict().items()},\n",
    "                \"alpha\": alpha.detach().cpu(),\n",
    "            }\n",
    "\n",
    "        if (step + 1) % int(CFG[\"checkpoint_every\"]) == 0 or step + 1 == total_steps:\n",
    "            atomic_torch_save({\n",
    "                \"step\": step + 1,\n",
    "                \"dictionary\": dictionary.state_dict(),\n",
    "                \"alpha\": alpha.detach().cpu(),\n",
    "                \"optimizer\": optimizer.state_dict(),\n",
    "                \"best_loss\": best_loss,\n",
    "                \"best_state\": best_state,\n",
    "                \"layer\": layer_idx,\n",
    "                \"seed\": seed,\n",
    "                \"depth\": depth,\n",
    "            }, ckpt_path)\n",
    "            print(f\"QAT layer={layer_idx} seed={seed} D={depth}: {step+1}/{total_steps}, endpoint={value:.6g}\")\n",
    "\n",
    "    if best_state is None:\n",
    "        best_state = {\"dictionary\": dictionary.state_dict(), \"alpha\": alpha.detach().cpu()}\n",
    "    dictionary.load_state_dict(best_state[\"dictionary\"])\n",
    "    dictionary.eval()\n",
    "    alpha_best = best_state[\"alpha\"].cpu()\n",
    "    argmax_schedule = alpha_best.argmax(dim=-1).tolist()\n",
    "    local_schedule, local_loss = local_schedule_refinement(\n",
    "        layer_idx, dictionary, argmax_schedule, int(CFG[\"local_search_passes\"])\n",
    "    )\n",
    "    return {\n",
    "        \"dictionary\": dictionary,\n",
    "        \"alpha\": alpha_best,\n",
    "        \"argmax_schedule\": argmax_schedule,\n",
    "        \"local_schedule\": local_schedule,\n",
    "        \"local_calibration_loss\": local_loss,\n",
    "        \"best_train_loss\": best_loss,\n",
    "        \"checkpoint\": str(ckpt_path),\n",
    "    }\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "3d4f4064",
   "metadata": {},
   "source": [
    "## 12. Evaluate each candidate, save per-example data, and resume safely"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2ccfae49",
   "metadata": {},
   "outputs": [],
   "source": [
    "CANDIDATE_METRICS_PATH = RUN_DIR / \"candidate_metrics.csv\"\n",
    "PER_EXAMPLE_DIR = RUN_DIR / \"per_example\"\n",
    "PER_EXAMPLE_DIR.mkdir(exist_ok=True)\n",
    "\n",
    "if CANDIDATE_METRICS_PATH.exists():\n",
    "    candidate_df = pd.read_csv(CANDIDATE_METRICS_PATH)\n",
    "else:\n",
    "    candidate_df = pd.DataFrame()\n",
    "\n",
    "\n",
    "def candidate_key(layer_idx: int, seed: int, depth: int, method: str) -> str:\n",
    "    return f\"layer{layer_idx}_seed{seed}_D{depth}_{method}\"\n",
    "\n",
    "\n",
    "def atomic_npz_save(path: Path, **arrays) -> None:\n",
    "    tmp = path.with_suffix(path.suffix + \".tmp\")\n",
    "    with open(tmp, \"wb\") as f:\n",
    "        np.savez_compressed(f, **arrays)\n",
    "    os.replace(tmp, path)\n",
    "\n",
    "\n",
    "def valid_npz(path: Path) -> bool:\n",
    "    try:\n",
    "        with np.load(path) as z:\n",
    "            required = {\"example_id\", \"endpoint_error_sum\", \"endpoint_base_sum\", \"correctness\", \"agreement\", \"logit_sq_mean\"}\n",
    "            return required.issubset(set(z.files))\n",
    "    except Exception:\n",
    "        return False\n",
    "\n",
    "\n",
    "def candidate_complete(layer_idx: int, seed: int, depth: int) -> bool:\n",
    "    if FORCE_REEVALUATE or len(candidate_df) == 0:\n",
    "        return False\n",
    "    needed = {\"qat_relaxed\", \"qat_argmax\", \"qat_local\"}\n",
    "    q = candidate_df[\n",
    "        (candidate_df[\"layer\"].astype(int) == int(layer_idx)) &\n",
    "        (candidate_df[\"seed\"].astype(int) == int(seed)) &\n",
    "        (candidate_df[\"depth\"].astype(int) == int(depth))\n",
    "    ]\n",
    "    methods = set(q[\"method\"].astype(str))\n",
    "    files_ok = all(valid_npz(PER_EXAMPLE_DIR / f\"{candidate_key(layer_idx, seed, depth, m)}.npz\") for m in needed)\n",
    "    return needed.issubset(methods) and files_ok\n",
    "\n",
    "\n",
    "@torch.inference_mode()\n",
    "def endpoint_per_example(layer_idx: int, endpoint_fn):\n",
    "    x_cpu = val_hidden[\"x_by_layer\"][layer_idx]\n",
    "    t_cpu = TARGETS[\"validation\"][layer_idx][\"coherent\"]\n",
    "    m_cpu = val_hidden[\"mask\"]\n",
    "    ids = val_hidden[\"example_id\"].numpy()\n",
    "    errs, bases = [], []\n",
    "    chunk = int(CFG[\"eval_batch_size\"])\n",
    "    for start in range(0, len(x_cpu), chunk):\n",
    "        x = x_cpu[start:start+chunk].to(DEVICE).float()\n",
    "        t = t_cpu[start:start+chunk].to(DEVICE).float()\n",
    "        m = m_cpu[start:start+chunk].to(DEVICE)\n",
    "        pred = endpoint_fn(x)\n",
    "        e, b = masked_sums_per_example(pred, t, x, m)\n",
    "        errs.append(e.cpu()); bases.append(b.cpu())\n",
    "    return ids, torch.cat(errs).numpy(), torch.cat(bases).numpy()\n",
    "\n",
    "\n",
    "def evaluate_qat_method(layer_idx: int, seed: int, depth: int, method: str, endpoint_fn):\n",
    "    global candidate_df\n",
    "    key = candidate_key(layer_idx, seed, depth, method)\n",
    "    npz_path = PER_EXAMPLE_DIR / f\"{key}.npz\"\n",
    "\n",
    "    ids, endpoint_err, endpoint_base = endpoint_per_example(layer_idx, endpoint_fn)\n",
    "    endpoint_rrmse = aggregate_endpoint(endpoint_err, endpoint_base)\n",
    "\n",
    "    branch = EndpointBranch(endpoint_fn)\n",
    "    candidate = evaluate_full_model(layer_idx, branch, val_token_loader)\n",
    "    reference = MODEL_TARGETS[layer_idx]\n",
    "    logits = candidate[\"logits\"].float()\n",
    "    ref_logits = reference[\"logits\"].float()\n",
    "    labels = candidate[\"labels\"]\n",
    "    correctness = (logits.argmax(-1) == labels).numpy().astype(np.float64)\n",
    "    agreement = (logits.argmax(-1) == ref_logits.argmax(-1)).numpy().astype(np.float64)\n",
    "    logit_sq_mean = ((logits - ref_logits).square().mean(dim=1)).numpy().astype(np.float64)\n",
    "\n",
    "    atomic_npz_save(\n",
    "        npz_path,\n",
    "        example_id=ids,\n",
    "        endpoint_error_sum=endpoint_err,\n",
    "        endpoint_base_sum=endpoint_base,\n",
    "        correctness=correctness,\n",
    "        agreement=agreement,\n",
    "        logit_sq_mean=logit_sq_mean,\n",
    "    )\n",
    "\n",
    "    row = {\n",
    "        \"layer\": layer_idx,\n",
    "        \"seed\": seed,\n",
    "        \"depth\": depth,\n",
    "        \"bits\": int(CFG[\"bits\"]),\n",
    "        \"method\": method,\n",
    "        \"endpoint_relative_rmse\": endpoint_rrmse,\n",
    "        \"model_accuracy\": float(correctness.mean()),\n",
    "        \"prediction_agreement\": float(agreement.mean()),\n",
    "        \"logit_rmse\": float(np.sqrt(logit_sq_mean.mean())),\n",
    "        \"target_model_accuracy\": float(reference[\"accuracy\"]),\n",
    "        \"seconds_full_model\": float(candidate[\"seconds\"]),\n",
    "        **storage_accounting(layer_idx, int(CFG[\"bits\"]), depth, int(CFG[\"qat_dictionary_size\"])),\n",
    "    }\n",
    "    if len(candidate_df):\n",
    "        keep = ~(\n",
    "            (candidate_df[\"layer\"].astype(int) == layer_idx) &\n",
    "            (candidate_df[\"seed\"].astype(int) == seed) &\n",
    "            (candidate_df[\"depth\"].astype(int) == depth) &\n",
    "            (candidate_df[\"method\"].astype(str) == method)\n",
    "        )\n",
    "        candidate_df = candidate_df[keep]\n",
    "    candidate_df = pd.concat([candidate_df, pd.DataFrame([row])], ignore_index=True)\n",
    "    atomic_csv_write(candidate_df, CANDIDATE_METRICS_PATH)\n",
    "    print(\"Saved\", row)\n",
    "\n",
    "\n",
    "planned = [(li, sd, d) for li in LAYER_INDICES for sd in CFG[\"qat_seeds\"] for d in CFG[\"depths\"]]\n",
    "start_wall = time.perf_counter()\n",
    "completed_now = 0\n",
    "for layer_idx, seed, depth in planned:\n",
    "    if candidate_complete(layer_idx, seed, depth):\n",
    "        print(f\"Skipping completed candidate layer={layer_idx}, seed={seed}, D={depth}\")\n",
    "        continue\n",
    "    candidate_start = time.perf_counter()\n",
    "    sol = train_or_load_qat(layer_idx, int(seed), int(depth))\n",
    "    dictionary = sol[\"dictionary\"]\n",
    "    alpha = sol[\"alpha\"].to(DEVICE)\n",
    "    argmax_schedule = list(sol[\"argmax_schedule\"])\n",
    "    local_schedule = list(sol[\"local_schedule\"])\n",
    "\n",
    "    evaluate_qat_method(\n",
    "        layer_idx, int(seed), int(depth), \"qat_relaxed\",\n",
    "        lambda x, dct=dictionary, a=alpha: run_qat_relaxed(dct, x, a, 0.25),\n",
    "    )\n",
    "    evaluate_qat_method(\n",
    "        layer_idx, int(seed), int(depth), \"qat_argmax\",\n",
    "        lambda x, dct=dictionary, s=argmax_schedule: run_qat_schedule(dct, x, s),\n",
    "    )\n",
    "    evaluate_qat_method(\n",
    "        layer_idx, int(seed), int(depth), \"qat_local\",\n",
    "        lambda x, dct=dictionary, s=local_schedule: run_qat_schedule(dct, x, s),\n",
    "    )\n",
    "\n",
    "    summary_path = RUN_DIR / \"checkpoints\" / f\"layer{layer_idx}_seed{seed}_D{depth}_summary.json\"\n",
    "    atomic_json_dump({\n",
    "        \"layer\": layer_idx, \"seed\": int(seed), \"depth\": int(depth),\n",
    "        \"argmax_schedule\": argmax_schedule,\n",
    "        \"local_schedule\": local_schedule,\n",
    "        \"local_calibration_loss\": float(sol[\"local_calibration_loss\"]),\n",
    "        \"best_train_loss\": float(sol[\"best_train_loss\"]),\n",
    "        \"checkpoint\": sol[\"checkpoint\"],\n",
    "    }, summary_path)\n",
    "\n",
    "    del sol, dictionary, alpha\n",
    "    gc.collect()\n",
    "    if torch.cuda.is_available():\n",
    "        torch.cuda.empty_cache()\n",
    "\n",
    "    completed_now += 1\n",
    "    elapsed = time.perf_counter() - start_wall\n",
    "    per_candidate = elapsed / completed_now\n",
    "    remaining = sum(not candidate_complete(*x) for x in planned)\n",
    "    print(f\"Candidate took {(time.perf_counter()-candidate_start)/60:.1f} min. Estimated remaining: {per_candidate*remaining/3600:.2f} h\")\n",
    "\n",
    "candidate_df = pd.read_csv(CANDIDATE_METRICS_PATH)\n",
    "display(candidate_df.sort_values([\"layer\", \"depth\", \"seed\", \"method\"]))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e8b59930",
   "metadata": {},
   "source": [
    "## 13. Confidence intervals\n",
    "\n",
    "Two interval types are exported:\n",
    "\n",
    "- **seed CI:** Student-\\(t\\) interval across the three independently trained QAT seeds;\n",
    "- **hierarchical bootstrap CI:** resample seeds and then validation examples, preserving the nonlinear definitions of RMSE and relative RMSE.\n",
    "\n",
    "The paper should use the local-hardened schedule as the principal pure-student result and report relaxed/argmax results as diagnostics."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0ee85fa1",
   "metadata": {},
   "outputs": [],
   "source": [
    "CI_SEED_PATH = RUN_DIR / \"seed_confidence_intervals.csv\"\n",
    "CI_BOOT_PATH = RUN_DIR / \"hierarchical_bootstrap_intervals.csv\"\n",
    "\n",
    "\n",
    "def t_interval(values: np.ndarray, confidence: float = 0.95):\n",
    "    values = np.asarray(values, dtype=float)\n",
    "    values = values[np.isfinite(values)]\n",
    "    n = len(values)\n",
    "    mean = float(values.mean()) if n else np.nan\n",
    "    if n < 2:\n",
    "        return mean, np.nan, np.nan, np.nan\n",
    "    sd = float(values.std(ddof=1))\n",
    "    half = float(stats.t.ppf((1 + confidence) / 2, n - 1) * sd / np.sqrt(n))\n",
    "    return mean, sd, mean - half, mean + half\n",
    "\n",
    "seed_rows = []\n",
    "for (layer_idx, depth, method), g in candidate_df.groupby([\"layer\", \"depth\", \"method\"]):\n",
    "    for metric in [\"endpoint_relative_rmse\", \"model_accuracy\", \"prediction_agreement\", \"logit_rmse\"]:\n",
    "        mean, sd, lo, hi = t_interval(g[metric].to_numpy())\n",
    "        seed_rows.append({\n",
    "            \"layer\": int(layer_idx), \"depth\": int(depth), \"method\": method, \"metric\": metric,\n",
    "            \"n_seeds\": int(g[\"seed\"].nunique()), \"mean\": mean, \"sd\": sd, \"ci95_low\": lo, \"ci95_high\": hi,\n",
    "        })\n",
    "seed_ci_df = pd.DataFrame(seed_rows)\n",
    "atomic_csv_write(seed_ci_df, CI_SEED_PATH)\n",
    "\n",
    "\n",
    "def load_group_arrays(layer_idx: int, depth: int, method: str):\n",
    "    rows = candidate_df[\n",
    "        (candidate_df[\"layer\"].astype(int) == int(layer_idx)) &\n",
    "        (candidate_df[\"depth\"].astype(int) == int(depth)) &\n",
    "        (candidate_df[\"method\"].astype(str) == str(method))\n",
    "    ].sort_values(\"seed\")\n",
    "    arrays = []\n",
    "    for row in rows.itertuples():\n",
    "        p = PER_EXAMPLE_DIR / f\"{candidate_key(int(row.layer), int(row.seed), int(row.depth), str(row.method))}.npz\"\n",
    "        z = np.load(p)\n",
    "        arrays.append({k: z[k] for k in z.files})\n",
    "    return arrays\n",
    "\n",
    "\n",
    "def hierarchical_bootstrap(arrays, reps: int, rng: np.random.Generator):\n",
    "    n_seeds = len(arrays)\n",
    "    if n_seeds == 0:\n",
    "        return {}\n",
    "    stats_out = {\"endpoint_relative_rmse\": [], \"model_accuracy\": [], \"prediction_agreement\": [], \"logit_rmse\": []}\n",
    "    for _ in range(int(reps)):\n",
    "        selected_seeds = rng.integers(0, n_seeds, size=n_seeds)\n",
    "        err_parts, base_parts, acc_parts, agree_parts, logit_parts = [], [], [], [], []\n",
    "        for s in selected_seeds:\n",
    "            a = arrays[int(s)]\n",
    "            n = len(a[\"example_id\"])\n",
    "            idx = rng.integers(0, n, size=n)\n",
    "            err_parts.append(a[\"endpoint_error_sum\"][idx])\n",
    "            base_parts.append(a[\"endpoint_base_sum\"][idx])\n",
    "            acc_parts.append(a[\"correctness\"][idx])\n",
    "            agree_parts.append(a[\"agreement\"][idx])\n",
    "            logit_parts.append(a[\"logit_sq_mean\"][idx])\n",
    "        err = np.concatenate(err_parts); base = np.concatenate(base_parts)\n",
    "        stats_out[\"endpoint_relative_rmse\"].append(aggregate_endpoint(err, base))\n",
    "        stats_out[\"model_accuracy\"].append(float(np.concatenate(acc_parts).mean()))\n",
    "        stats_out[\"prediction_agreement\"].append(float(np.concatenate(agree_parts).mean()))\n",
    "        stats_out[\"logit_rmse\"].append(float(np.sqrt(np.concatenate(logit_parts).mean())))\n",
    "    return stats_out\n",
    "\n",
    "if CI_BOOT_PATH.exists() and not FORCE_RECOMPUTE_CI:\n",
    "    boot_ci_df = pd.read_csv(CI_BOOT_PATH)\n",
    "else:\n",
    "    rng = np.random.default_rng(BASE_SEED + 444)\n",
    "    boot_rows = []\n",
    "    for layer_idx in LAYER_INDICES:\n",
    "        for depth in CFG[\"depths\"]:\n",
    "            for method in [\"qat_relaxed\", \"qat_argmax\", \"qat_local\"]:\n",
    "                arrays = load_group_arrays(layer_idx, int(depth), method)\n",
    "                if not arrays:\n",
    "                    continue\n",
    "                draws = hierarchical_bootstrap(arrays, int(CFG[\"bootstrap_reps\"]), rng)\n",
    "                for metric, vals in draws.items():\n",
    "                    vals = np.asarray(vals, dtype=float)\n",
    "                    boot_rows.append({\n",
    "                        \"layer\": int(layer_idx), \"depth\": int(depth), \"method\": method, \"metric\": metric,\n",
    "                        \"n_seeds\": len(arrays), \"bootstrap_reps\": len(vals),\n",
    "                        \"estimate\": float(np.mean(vals)),\n",
    "                        \"ci95_low\": float(np.quantile(vals, 0.025)),\n",
    "                        \"ci95_high\": float(np.quantile(vals, 0.975)),\n",
    "                    })\n",
    "    boot_ci_df = pd.DataFrame(boot_rows)\n",
    "    atomic_csv_write(boot_ci_df, CI_BOOT_PATH)\n",
    "\n",
    "display(seed_ci_df[(seed_ci_df[\"method\"] == \"qat_local\")].sort_values([\"layer\", \"metric\", \"depth\"]))\n",
    "display(boot_ci_df[(boot_ci_df[\"method\"] == \"qat_local\")].sort_values([\"layer\", \"metric\", \"depth\"]))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5587c434",
   "metadata": {},
   "source": [
    "## 14. Paired depth contrasts and automatic robustness diagnosis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "263dbd85",
   "metadata": {},
   "outputs": [],
   "source": [
    "CONTRAST_PATH = RUN_DIR / \"depth_contrasts.csv\"\n",
    "contrast_rows = []\n",
    "for layer_idx in LAYER_INDICES:\n",
    "    for method in [\"qat_relaxed\", \"qat_argmax\", \"qat_local\"]:\n",
    "        q = candidate_df[(candidate_df[\"layer\"] == layer_idx) & (candidate_df[\"method\"] == method)]\n",
    "        for metric in [\"endpoint_relative_rmse\", \"prediction_agreement\", \"logit_rmse\"]:\n",
    "            pivot = q.pivot(index=\"seed\", columns=\"depth\", values=metric)\n",
    "            if 4 in pivot.columns and 16 in pivot.columns:\n",
    "                delta = (pivot[16] - pivot[4]).dropna().to_numpy()\n",
    "                mean, sd, lo, hi = t_interval(delta)\n",
    "                contrast_rows.append({\n",
    "                    \"layer\": layer_idx, \"method\": method, \"metric\": metric,\n",
    "                    \"contrast\": \"D16_minus_D4\", \"n_seeds\": len(delta),\n",
    "                    \"mean\": mean, \"sd\": sd, \"ci95_low\": lo, \"ci95_high\": hi,\n",
    "                })\n",
    "contrast_df = pd.DataFrame(contrast_rows)\n",
    "atomic_csv_write(contrast_df, CONTRAST_PATH)\n",
    "\n",
    "lines = [\n",
    "    \"PRETRAINED DEPTH-PRECISION ROBUSTNESS EXTENSION\",\n",
    "    f\"Model commit: {RESOLVED_MODEL_SHA}\",\n",
    "    f\"Layers: {LAYER_INDICES}; seeds: {CFG['qat_seeds']}; depths: {CFG['depths']}\",\n",
    "    \"\",\n",
    "]\n",
    "for layer_idx in LAYER_INDICES:\n",
    "    hp = hp_df[hp_df[\"layer\"] == layer_idx]\n",
    "    d = hp[hp[\"target\"] == \"direct\"].sort_values(\"depth\")\n",
    "    c = hp[hp[\"target\"] == \"coherent\"].sort_values(\"depth\")\n",
    "    if len(d) >= 2 and len(c) >= 2:\n",
    "        lines.append(\n",
    "            f\"Layer {layer_idx}: HP direct deepest/shallowest error ratio={d.iloc[-1].endpoint_relative_rmse/max(d.iloc[0].endpoint_relative_rmse,1e-12):.3f}; \"\n",
    "            f\"coherent ratio={c.iloc[-1].endpoint_relative_rmse/max(c.iloc[0].endpoint_relative_rmse,1e-12):.3f}.\"\n",
    "        )\n",
    "    local = seed_ci_df[(seed_ci_df[\"layer\"] == layer_idx) & (seed_ci_df[\"method\"] == \"qat_local\")]\n",
    "    for depth in CFG[\"depths\"]:\n",
    "        r1 = local[(local[\"depth\"] == depth) & (local[\"metric\"] == \"endpoint_relative_rmse\")]\n",
    "        r2 = local[(local[\"depth\"] == depth) & (local[\"metric\"] == \"prediction_agreement\")]\n",
    "        if len(r1) and len(r2):\n",
    "            a, b = r1.iloc[0], r2.iloc[0]\n",
    "            lines.append(\n",
    "                f\"  D={depth}: endpoint={a['mean']:.4f} [{a['ci95_low']:.4f},{a['ci95_high']:.4f}], \"\n",
    "                f\"agreement={b['mean']:.4f} [{b['ci95_low']:.4f},{b['ci95_high']:.4f}] (seed t-CI).\"\n",
    "            )\n",
    "    lines.append(\"\")\n",
    "\n",
    "lines += [\n",
    "    \"Interpretation:\",\n",
    "    \"- direct HP degradation at both layers supports the depth-coherence qualification;\",\n",
    "    \"- coherent HP improvement at both layers shows that refinement is meaningful;\",\n",
    "    \"- QAT seed intervals quantify optimization variability;\",\n",
    "    \"- a negative D16-D4 endpoint/logit contrast and positive agreement contrast support a robust depth benefit;\",\n",
    "    \"- intervals crossing zero should be reported as inconclusive rather than as evidence of no effect.\",\n",
    "]\n",
    "text = \"\\n\".join(lines)\n",
    "print(text)\n",
    "(RUN_DIR / \"ROBUSTNESS_DIAGNOSIS.txt\").write_text(text, encoding=\"utf-8\")\n",
    "display(contrast_df)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9f221ae5",
   "metadata": {},
   "source": [
    "## 15. Paper-ready figures and tables"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "127f5bb7",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "mpl.rcParams.update({\n",
    "    \"text.usetex\": False,\n",
    "    \"font.size\": 10,\n",
    "    \"axes.labelsize\": 10,\n",
    "    \"legend.fontsize\": 8,\n",
    "})\n",
    "FIG_DIR = RUN_DIR / \"figures\"\n",
    "FIG_DIR.mkdir(exist_ok=True)\n",
    "\n",
    "# Figure A: high-precision direct versus coherent controls at both layers.\n",
    "fig, ax = plt.subplots(figsize=(7.0, 4.4))\n",
    "for (layer_idx, target), g in hp_df.groupby([\"layer\", \"target\"]):\n",
    "    g = g.sort_values(\"depth\")\n",
    "    ax.plot(g[\"depth\"], np.maximum(g[\"endpoint_relative_rmse\"], 1e-10), marker=\"o\", label=f\"layer {layer_idx}, {target}\")\n",
    "ax.set_xscale(\"log\", base=2); ax.set_yscale(\"log\")\n",
    "ax.set_xlabel(r\"microdepth $D$\"); ax.set_ylabel(\"relative hidden-map RMSE\")\n",
    "ax.grid(True, which=\"both\", alpha=0.25); ax.legend(loc=\"best\")\n",
    "fig.tight_layout(); fig.savefig(FIG_DIR / \"two_layer_high_precision_control.pdf\"); fig.savefig(FIG_DIR / \"two_layer_high_precision_control.png\", dpi=220)\n",
    "plt.show(); plt.close(fig)\n",
    "\n",
    "# Seed-level t-CI figures for the principal local-hardened result.\n",
    "def plot_seed_ci(metric, ylabel, filename, logy=False):\n",
    "    q = seed_ci_df[(seed_ci_df[\"method\"] == \"qat_local\") & (seed_ci_df[\"metric\"] == metric)]\n",
    "    fig, ax = plt.subplots(figsize=(6.8, 4.3))\n",
    "    for layer_idx, g in q.groupby(\"layer\"):\n",
    "        g = g.sort_values(\"depth\")\n",
    "        y = g[\"mean\"].to_numpy(); lo = g[\"ci95_low\"].to_numpy(); hi = g[\"ci95_high\"].to_numpy()\n",
    "        yerr = np.nan_to_num(np.vstack([y-lo, hi-y]), nan=0.0, posinf=0.0, neginf=0.0)\n",
    "        ax.errorbar(g[\"depth\"], y, yerr=yerr, marker=\"o\", capsize=4, label=f\"layer {int(layer_idx)}\")\n",
    "    ax.set_xscale(\"log\", base=2)\n",
    "    if logy: ax.set_yscale(\"log\")\n",
    "    ax.set_xlabel(r\"student microdepth $D$\"); ax.set_ylabel(ylabel)\n",
    "    ax.grid(True, alpha=0.25); ax.legend(loc=\"best\")\n",
    "    fig.tight_layout(); fig.savefig(FIG_DIR / f\"{filename}.pdf\"); fig.savefig(FIG_DIR / f\"{filename}.png\", dpi=220)\n",
    "    plt.show(); plt.close(fig)\n",
    "\n",
    "plot_seed_ci(\"endpoint_relative_rmse\", \"relative hidden-map RMSE\", \"qat_endpoint_seed_ci\", logy=True)\n",
    "plot_seed_ci(\"prediction_agreement\", \"agreement with coherent target model\", \"qat_agreement_seed_ci\")\n",
    "plot_seed_ci(\"logit_rmse\", \"logit RMSE\", \"qat_logit_seed_ci\", logy=True)\n",
    "\n",
    "# Compact paper table: local-hardened mean and seed CI.\n",
    "paper_rows = []\n",
    "for (layer_idx, depth), g in seed_ci_df[seed_ci_df[\"method\"] == \"qat_local\"].groupby([\"layer\", \"depth\"]):\n",
    "    row = {\"layer\": int(layer_idx), \"depth\": int(depth)}\n",
    "    for r in g.itertuples():\n",
    "        short = {\"endpoint_relative_rmse\": \"endpoint\", \"prediction_agreement\": \"agreement\", \"logit_rmse\": \"logit\", \"model_accuracy\": \"accuracy\"}[r.metric]\n",
    "        row[f\"{short}_mean\"] = r.mean\n",
    "        row[f\"{short}_ci_low\"] = r.ci95_low\n",
    "        row[f\"{short}_ci_high\"] = r.ci95_high\n",
    "    paper_rows.append(row)\n",
    "paper_table = pd.DataFrame(paper_rows).sort_values([\"layer\", \"depth\"])\n",
    "atomic_csv_write(paper_table, RUN_DIR / \"paper_table_robustness.csv\")\n",
    "\n",
    "latex_cols = [\"layer\", \"depth\", \"endpoint_mean\", \"agreement_mean\", \"logit_mean\", \"accuracy_mean\"]\n",
    "(RUN_DIR / \"paper_table_robustness.tex\").write_text(\n",
    "    paper_table[latex_cols].to_latex(index=False, float_format=lambda x: f\"{x:.4f}\"), encoding=\"utf-8\"\n",
    ")\n",
    "display(paper_table)\n",
    "print(\"Figures written to\", FIG_DIR)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2136559f",
   "metadata": {},
   "source": [
    "## 16. Export the compact ZIP"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "40d10ca0",
   "metadata": {},
   "outputs": [],
   "source": [
    "README_TEXT = f\"\"\"# DistilBERT depth-precision robustness extension\n",
    "\n",
    "Run ID: {RUN_ID}\n",
    "Profile: {PROFILE}\n",
    "Model: {CFG['model_id']}\n",
    "Resolved model commit: {RESOLVED_MODEL_SHA}\n",
    "Dataset: {CFG['dataset_id']} / {CFG['dataset_config']}\n",
    "Layers: {LAYER_INDICES}\n",
    "QAT seeds: {CFG['qat_seeds']}\n",
    "QAT depths: {CFG['depths']}\n",
    "Bits: {CFG['bits']}\n",
    "Reference depth: {CFG['reference_depth']}\n",
    "\n",
    "## Primary files\n",
    "\n",
    "- `high_precision_controls.csv`: direct-versus-coherent unquantized controls at both layers\n",
    "- `candidate_metrics.csv`: scalar metrics for every layer/seed/depth/method\n",
    "- `seed_confidence_intervals.csv`: Student-t intervals across QAT seeds\n",
    "- `hierarchical_bootstrap_intervals.csv`: seed-plus-example bootstrap intervals\n",
    "- `depth_contrasts.csv`: paired D=16 minus D=4 seed contrasts\n",
    "- `paper_table_robustness.csv` and `.tex`\n",
    "- `per_example/*.npz`: data sufficient to recompute intervals\n",
    "- `figures/*.pdf` and `figures/*.png`\n",
    "- `ROBUSTNESS_DIAGNOSIS.txt`\n",
    "\n",
    "Large model caches and resumable QAT checkpoints remain in the Drive run directory and are not copied into this compact archive.\n",
    "\"\"\"\n",
    "(RUN_DIR / \"README_RESULTS.md\").write_text(README_TEXT, encoding=\"utf-8\")\n",
    "\n",
    "stage = RUN_DIR / \"export_stage\"\n",
    "if stage.exists(): shutil.rmtree(stage)\n",
    "stage.mkdir()\n",
    "for name in [\n",
    "    \"config.json\", \"environment.json\", \"model_and_data_manifest.json\", \"README_RESULTS.md\",\n",
    "    \"high_precision_controls.csv\", \"candidate_metrics.csv\", \"seed_confidence_intervals.csv\",\n",
    "    \"hierarchical_bootstrap_intervals.csv\", \"depth_contrasts.csv\", \"paper_table_robustness.csv\",\n",
    "    \"paper_table_robustness.tex\", \"ROBUSTNESS_DIAGNOSIS.txt\",\n",
    "]:\n",
    "    src = RUN_DIR / name\n",
    "    if src.exists(): shutil.copy2(src, stage / name)\n",
    "for dirname in [\"figures\", \"per_example\"]:\n",
    "    src = RUN_DIR / dirname\n",
    "    if src.exists(): shutil.copytree(src, stage / dirname)\n",
    "# Include small candidate summaries, but not large optimizer checkpoints.\n",
    "summary_dir = stage / \"candidate_summaries\"; summary_dir.mkdir(exist_ok=True)\n",
    "for src in (RUN_DIR / \"checkpoints\").glob(\"*_summary.json\"):\n",
    "    shutil.copy2(src, summary_dir / src.name)\n",
    "\n",
    "zip_stem = EXPORT_DIR / f\"distilbert_depth_precision_robustness_{PROFILE}_{RUN_ID}\"\n",
    "zip_path = Path(shutil.make_archive(str(zip_stem), \"zip\", root_dir=stage))\n",
    "print(\"ZIP created:\", zip_path)\n",
    "print(f\"ZIP size: {zip_path.stat().st_size / 2**20:.2f} MB\")\n",
    "print(\"Return this ZIP and any red exception text.\")\n",
    "try:\n",
    "    from google.colab import files\n",
    "    print(f\"Optional download command: files.download({str(zip_path)!r})\")\n",
    "except Exception:\n",
    "    pass\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "7e618cc0",
   "metadata": {},
   "source": [
    "## What to return\n",
    "\n",
    "Return the generated file:\n",
    "\n",
    "```text\n",
    "distilbert_depth_precision_robustness_paper_<run-id>.zip\n",
    "```\n",
    "\n",
    "Also mention the GPU model and whether the run resumed after any disconnect. The ZIP excludes large checkpoints but contains all metrics, per-example data, confidence intervals, schedules, figures, and environment metadata needed for the study."
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "Pretrained_Depth_Precision_Robustness_Extension_Colab.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.x"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

==> anc/Reproducibility_Artifacts/notebooks/Matrix_LISTA_Exact_Depth_Substitution_Final.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "4a1547df",
   "metadata": {},
   "source": [
    "# Final Missing Experiment: Exact Matrix-Valued Depth Substitution\n",
    "\n",
    "This notebook targets the final unresolved experimental claim:\n",
    "\n",
    "> **Certify a genuinely matrix-valued recurrent soft-threshold example in which every low-bit depth below \\(D_\\star\\) fails, while a deeper low-bit network succeeds, with \\(D_\\star>L\\).**\n",
    "\n",
    "The computation does **not** rely on QAT. It uses:\n",
    "\n",
    "1. exhaustive global optimization over every two-atom schedule;\n",
    "2. a fixed high-fidelity full-precision reference network;\n",
    "3. exact piecewise-affine propagation in two input dimensions;\n",
    "4. inner/circumscribed polygon bounds for the full Euclidean input disk;\n",
    "5. a finite witness-grid lower bound to exclude every smaller depth;\n",
    "6. explicit storage accounting and calibration-only depth prediction.\n",
    "\n",
    "The two preregistered primary candidates come from the preceding broad matrix sweep:\n",
    "\n",
    "- **Case A:** 4-bit student, full-precision depth \\(L=4\\), anticipated low-bit depth \\(D_\\star=8\\).\n",
    "- **Case B:** 3-bit student, full-precision depth \\(L=8\\), anticipated low-bit depth near \\(D_\\star=14\\!-\n",
    "16\\).\n",
    "\n",
    "A small discovery supplement searches nearby teachers for additional exact \\(D_\\star>L\\) examples."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48acaa08",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 1. Runtime setup\n",
    "import os, sys, json, math, time, itertools, hashlib, shutil, zipfile, platform\n",
    "from pathlib import Path\n",
    "from dataclasses import dataclass, asdict\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm.auto import tqdm\n",
    "\n",
    "try:\n",
    "    import torch\n",
    "    TORCH_AVAILABLE=True\n",
    "except Exception:\n",
    "    TORCH_AVAILABLE=False\n",
    "\n",
    "print('Python:',sys.version)\n",
    "print('NumPy:',np.__version__)\n",
    "print('Torch:',torch.__version__ if TORCH_AVAILABLE else 'unavailable')\n",
    "print('CUDA:',TORCH_AVAILABLE and torch.cuda.is_available())\n",
    "if TORCH_AVAILABLE and torch.cuda.is_available():\n",
    "    print('GPU:',torch.cuda.get_device_name(0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2a0fd31b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 2. Drive, mode, and persistent output\n",
    "MODE='paper' #@param ['quick','paper']\n",
    "MOUNT_DRIVE=True #@param {type:'boolean'}\n",
    "RESUME=True #@param {type:'boolean'}\n",
    "SESSION_BUDGET_MIN=300 #@param {type:'integer'}\n",
    "RUN_DISCOVERY=True #@param {type:'boolean'}\n",
    "\n",
    "if MOUNT_DRIVE:\n",
    "    try:\n",
    "        from google.colab import drive\n",
    "        drive.mount('/content/drive',force_remount=False)\n",
    "        BASE=Path('/content/drive/MyDrive')\n",
    "    except Exception as e:\n",
    "        print('Drive unavailable:',repr(e)); BASE=Path('/content')\n",
    "else:\n",
    "    BASE=Path('/content') if Path('/content').exists() else Path('/mnt/data')\n",
    "\n",
    "ROOT=BASE/'matrix_lista_exact_depth_substitution'\n",
    "for d in ['results','figures','checkpoints','certificates','configs','logs']:\n",
    "    (ROOT/d).mkdir(parents=True,exist_ok=True)\n",
    "\n",
    "SEED=20260715\n",
    "np.random.seed(SEED)\n",
    "if TORCH_AVAILABLE:\n",
    "    torch.manual_seed(SEED)\n",
    "    if torch.cuda.is_available(): torch.cuda.manual_seed_all(SEED)\n",
    "\n",
    "CFG={\n",
    " 'Y':1.0,'rho':0.35,'W_scale':0.65,'S_scale':0.10,'lambda_max':0.70,\n",
    " 'sequence_batch':32768 if MODE=='paper' else 4096,\n",
    " 'witness_nr':10 if MODE=='paper' else 5,\n",
    " 'witness_nt':128 if MODE=='paper' else 32,\n",
    " 'polygon_sides':[12,16,20,24,32] if MODE=='paper' else [10,12],\n",
    " 'reference_bits':16,\n",
    " 'candidate_cases':[\n",
    "   {'name':'A_4bit_2x_depth','teacher':'ternary_exact','precision':'4bit','L':4,'R':32,'D_cap':12},\n",
    "   {'name':'B_3bit_2x_depth','teacher':'threshold_gap_2','precision':'3bit','L':8,'R':96,'D_cap':20},\n",
    " ],\n",
    " 'discovery_seeds':list(range(12)) if MODE=='paper' else list(range(2)),\n",
    " 'discovery_D_cap':12 if MODE=='paper' else 8,\n",
    "}\n",
    "(ROOT/'configs'/'config.json').write_text(json.dumps(CFG,indent=2))\n",
    "print('ROOT=',ROOT)\n",
    "print(json.dumps(CFG,indent=2))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ff31e038",
   "metadata": {},
   "source": [
    "## 3. Matrix-valued teachers and finite low-bit dictionaries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c385c69d",
   "metadata": {},
   "outputs": [],
   "source": [
    "@dataclass\n",
    "class TeacherSpec:\n",
    "    name:str\n",
    "    W:np.ndarray\n",
    "    S:np.ndarray\n",
    "    lam:np.ndarray\n",
    "    W_mask:np.ndarray\n",
    "    S_mask:np.ndarray\n",
    "    segments:tuple\n",
    "    description:str=''\n",
    "\n",
    "@dataclass(frozen=True)\n",
    "class PrecisionSpec:\n",
    "    name:str; bits:int; W_levels:tuple; S_levels:tuple; lambda_levels:tuple; display:str\n",
    "\n",
    "WMAX=CFG['W_scale'];SMAX=CFG['S_scale'];LMAX=CFG['lambda_max']\n",
    "DENSE=np.ones((2,2),float)\n",
    "EXPOSED_W=np.array([[1,0],[1,1]],float)\n",
    "EXPOSED_S=np.array([[0,0],[1,1]],float)\n",
    "SEG=((0.0,.30,0),(.30,.65,1),(.65,1.0,0))\n",
    "\n",
    "def qlevels(a,n): return tuple(np.linspace(-a,a,n).tolist())\n",
    "PRECISIONS={\n",
    " 'binary':PrecisionSpec('binary',1,(-WMAX,WMAX),(-SMAX,SMAX),(0.,LMAX),'Binary'),\n",
    " 'ternary':PrecisionSpec('ternary',2,(-WMAX,0.,WMAX),(-SMAX,0.,SMAX),(0.,LMAX/2,LMAX),'Ternary'),\n",
    " '2bit':PrecisionSpec('2bit',2,qlevels(WMAX,4),qlevels(SMAX,4),tuple(np.linspace(0,LMAX,4)),'2-bit'),\n",
    " '3bit':PrecisionSpec('3bit',3,qlevels(WMAX,8),qlevels(SMAX,8),tuple(np.linspace(0,LMAX,8)),'3-bit'),\n",
    " '4bit':PrecisionSpec('4bit',4,qlevels(WMAX,16),qlevels(SMAX,16),tuple(np.linspace(0,LMAX,16)),'4-bit'),\n",
    "}\n",
    "\n",
    "TEACHERS={\n",
    " 'ternary_exact':TeacherSpec(\n",
    "  'ternary_exact',\n",
    "  np.array([[[.65,0.],[0.,.65]],[[0.,-.65],[.65,0.]]]),\n",
    "  np.array([[[.10,0.],[0.,-.10]],[[0.,.10],[-.10,0.]]]),\n",
    "  np.array([.35,0.]),DENSE,DENSE,SEG,'Exact ternary matrix-valued teacher'),\n",
    " 'threshold_gap_2':TeacherSpec(\n",
    "  'threshold_gap_2',\n",
    "  np.array([[[.65,0.],[.54,-.31]],[[.65,0.],[-.44,.52]]]),\n",
    "  np.array([[[0.,0.],[.09,.05]],[[0.,0.],[-.06,-.08]]]),\n",
    "  np.array([.18,.53]),EXPOSED_W,EXPOSED_S,\n",
    "  ((0.,.45,0),(.45,.78,1),(.78,1.,0)),\n",
    "  'Exposed nonlinear recurrent teacher'),\n",
    "}\n",
    "\n",
    "def nearest_grid(x,levels):\n",
    "    levels=np.asarray(levels,float);x=np.asarray(x,float)\n",
    "    return levels[np.abs(x[...,None]-levels).argmin(axis=-1)]\n",
    "\n",
    "def quantize_teacher(spec,precision):\n",
    "    p=PRECISIONS[precision]\n",
    "    W=nearest_grid(spec.W,p.W_levels)*spec.W_mask[None]\n",
    "    S=nearest_grid(spec.S,p.S_levels)*spec.S_mask[None]\n",
    "    lam=nearest_grid(spec.lam,p.lambda_levels)\n",
    "    assert max(np.linalg.norm(S[j],2) for j in range(2))<=CFG['rho']+1e-12\n",
    "    return {'W':W,'S':S,'lam':lam,'J':2,'precision':precision,'bits':p.bits}\n",
    "\n",
    "def perturb_teacher(seed):\n",
    "    rng=np.random.default_rng(1701+seed)\n",
    "    base=TEACHERS['ternary_exact']\n",
    "    W=base.W+rng.normal(0,.025,size=base.W.shape)\n",
    "    S=base.S+rng.normal(0,.008,size=base.S.shape)\n",
    "    lam=np.clip(base.lam+rng.normal(0,.035,size=2),0,LMAX)\n",
    "    W=np.clip(W,-WMAX,WMAX)\n",
    "    for j in range(2):\n",
    "        n=np.linalg.norm(S[j],2)\n",
    "        if n>.18:S[j]*=.18/n\n",
    "    return TeacherSpec(f'near_ternary_{seed:02d}',W,S,lam,DENSE,DENSE,SEG,'Seeded nearby teacher')\n",
    "\n",
    "for t in TEACHERS.values():\n",
    "    assert max(np.linalg.norm(t.S[j],2) for j in range(2))<CFG['rho']\n",
    "print(pd.DataFrame([{'teacher':k,'description':v.description} for k,v in TEACHERS.items()]))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e72f9b65",
   "metadata": {},
   "source": [
    "## 4. Dynamics and globally exhaustive schedule optimization"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3050a7ae",
   "metadata": {},
   "outputs": [],
   "source": [
    "def soft_np(z,lam): return np.sign(z)*np.maximum(np.abs(z)-lam,0.)\n",
    "\n",
    "def mode_index(spec,t):\n",
    "    for a,b,j in spec.segments:\n",
    "        if (t>=a-1e-15 and t<b-1e-15) or (b==1. and t<=1.): return int(j)\n",
    "    return int(spec.segments[-1][2])\n",
    "\n",
    "def teacher_layers(spec,D):\n",
    "    return [(spec.W[mode_index(spec,k/D)],spec.S[mode_index(spec,k/D)],float(spec.lam[mode_index(spec,k/D)]),1./D) for k in range(D)]\n",
    "\n",
    "def schedule_layers(qatoms,seq):\n",
    "    D=len(seq)\n",
    "    return [(qatoms['W'][int(j)],qatoms['S'][int(j)],float(qatoms['lam'][int(j)]),1./D) for j in seq]\n",
    "\n",
    "def simulate_layers(layers,points):\n",
    "    points=np.asarray(points,float);x=np.zeros((len(points),2),float)\n",
    "    for W,S,lam,h in layers:\n",
    "        z=points@W.T+x@S.T\n",
    "        x=x+h*(soft_np(z,lam)-x)\n",
    "    return x\n",
    "\n",
    "def simulate_teacher(spec,points,D): return simulate_layers(teacher_layers(spec,D),points)\n",
    "def simulate_sequence(qatoms,seq,points): return simulate_layers(schedule_layers(qatoms,seq),points)\n",
    "\n",
    "def polar_grid(nr,nt,R=1.):\n",
    "    pts=[(0.,0.)]\n",
    "    for r in np.linspace(R/nr,R,nr):\n",
    "        for th in np.linspace(0,2*np.pi,nt,endpoint=False): pts.append((r*np.cos(th),r*np.sin(th)))\n",
    "    return np.asarray(pts,float)\n",
    "\n",
    "WITNESS_POINTS=polar_grid(CFG['witness_nr'],CFG['witness_nt'])\n",
    "print('Witness points:',len(WITNESS_POINTS))\n",
    "\n",
    "def exhaustive_two_atom(qatoms,D,points,target,batch_size=None):\n",
    "    batch_size=batch_size or CFG['sequence_batch'];total=1<<int(D)\n",
    "    if TORCH_AVAILABLE and torch.cuda.is_available():\n",
    "        dev=torch.device('cuda');dtype=torch.float64\n",
    "        pts=torch.as_tensor(points,device=dev,dtype=dtype);targ=torch.as_tensor(target,device=dev,dtype=dtype)\n",
    "        W=torch.as_tensor(qatoms['W'],device=dev,dtype=dtype);S=torch.as_tensor(qatoms['S'],device=dev,dtype=dtype);lam=torch.as_tensor(qatoms['lam'],device=dev,dtype=dtype)\n",
    "        Wy=torch.einsum('nm,jdm->jnd',pts,W);best=float('inf');best_id=0;h=1./D;t0=time.time()\n",
    "        for start in range(0,total,batch_size):\n",
    "            ids=torch.arange(start,min(start+batch_size,total),device=dev,dtype=torch.int64)\n",
    "            x=torch.zeros((len(ids),len(points),2),device=dev,dtype=dtype)\n",
    "            for k in range(D):\n",
    "                bit=((ids>>(D-1-k))&1);b=bit[:,None,None]\n",
    "                wy=Wy[0][None]+b*(Wy[1]-Wy[0])[None]\n",
    "                sx0=torch.matmul(x,S[0].T);sx1=torch.matmul(x,S[1].T)\n",
    "                z=wy+sx0+b*(sx1-sx0);ll=lam[0]+bit.to(dtype)*(lam[1]-lam[0])\n",
    "                out=torch.sign(z)*torch.relu(torch.abs(z)-ll[:,None,None]);x=x+h*(out-x)\n",
    "            err=torch.linalg.vector_norm(x-targ[None],dim=2).amax(dim=1);val,ii=torch.min(err,dim=0)\n",
    "            if float(val)<best:best=float(val);best_id=int(ids[int(ii)].item())\n",
    "        seq=np.array([(best_id>>(D-1-k))&1 for k in range(D)],np.int8)\n",
    "        return best,seq,time.time()-t0,total\n",
    "    # CPU fallback\n",
    "    best=float('inf');best_id=0;h=1./D;t0=time.time();Wy=np.einsum('nm,jdm->jnd',points,qatoms['W'])\n",
    "    for start in range(0,total,max(256,batch_size//8)):\n",
    "        ids=np.arange(start,min(start+max(256,batch_size//8),total),dtype=np.uint64)\n",
    "        x=np.zeros((len(ids),len(points),2),float)\n",
    "        for k in range(D):\n",
    "            bit=((ids>>(D-1-k))&1).astype(int);z=Wy[bit]+np.einsum('bni,bji->bnj',x,qatoms['S'][bit]);ll=qatoms['lam'][bit]\n",
    "            x=x+h*(soft_np(z,ll[:,None,None])-x)\n",
    "        err=np.linalg.norm(x-target[None],axis=2).max(axis=1);ii=int(err.argmin())\n",
    "        if float(err[ii])<best:best=float(err[ii]);best_id=int(ids[ii])\n",
    "    seq=np.array([(best_id>>(D-1-k))&1 for k in range(D)],np.int8)\n",
    "    return best,seq,time.time()-t0,total"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5fe5ed0c",
   "metadata": {},
   "source": [
    "## 5. Exact piecewise-affine disk certificate\n",
    "\n",
    "For a fixed schedule, both the high-resolution network and the low-bit network are continuous piecewise-affine maps of \\(y\\in\\mathbb R^2\\). The notebook propagates the exact affine map and its polyhedral activation region through every layer.\n",
    "\n",
    "To certify the Euclidean unit disk:\n",
    "\n",
    "- an **inscribed regular polygon** gives a lower bound;\n",
    "- a **circumscribed regular polygon** gives an upper bound;\n",
    "- on each common activation cell, the norm of the affine error is convex, hence its maximum over a polygon occurs at a vertex.\n",
    "\n",
    "Increasing the polygon side count tightens the bracket without using a generic global Lipschitz constant."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d3fd22d5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def regular_polygon(n,inner=True,R=1.):\n",
    "    rad=R if inner else R/math.cos(math.pi/n)\n",
    "    offset=0. if inner else math.pi/n\n",
    "    return np.asarray([[rad*math.cos(2*math.pi*k/n+offset),rad*math.sin(2*math.pi*k/n+offset)] for k in range(n)],float)\n",
    "\n",
    "def clip_polygon(poly,a,b,tol=1e-12):\n",
    "    if len(poly)==0:return poly\n",
    "    out=[]\n",
    "    for P,Q in zip(poly,np.roll(poly,-1,axis=0)):\n",
    "        fP=float(a@P-b);fQ=float(a@Q-b);inP=fP<=tol;inQ=fQ<=tol\n",
    "        if inP:out.append(P)\n",
    "        if inP!=inQ:\n",
    "            den=fP-fQ\n",
    "            if abs(den)>1e-18:\n",
    "                out.append(P+(fP/den)*(Q-P))\n",
    "    if len(out)<3:return np.empty((0,2))\n",
    "    clean=[]\n",
    "    for p in out:\n",
    "        if not clean or np.linalg.norm(p-clean[-1])>1e-10:clean.append(p)\n",
    "    if len(clean)>1 and np.linalg.norm(clean[0]-clean[-1])<1e-10:clean.pop()\n",
    "    return np.asarray(clean) if len(clean)>=3 else np.empty((0,2))\n",
    "\n",
    "def refine_joint(cells,key,layers,keys):\n",
    "    for W,S,lam,h in layers:\n",
    "        new=[]\n",
    "        for cell in cells:\n",
    "            poly=cell['poly'];A=cell['A'][key];c=cell['c'][key]\n",
    "            Z=S@A+W;zc=S@c\n",
    "            for modes in itertools.product([-1,0,1],repeat=2):\n",
    "                p=poly\n",
    "                for i,m in enumerate(modes):\n",
    "                    if m==1:p=clip_polygon(p,-Z[i],zc[i]-lam)\n",
    "                    elif m==-1:p=clip_polygon(p,Z[i],-lam-zc[i])\n",
    "                    else:\n",
    "                        p=clip_polygon(p,Z[i],lam-zc[i]);p=clip_polygon(p,-Z[i],lam+zc[i])\n",
    "                    if len(p)==0:break\n",
    "                if len(p)==0:continue\n",
    "                nc={'poly':p,'A':{k:cell['A'][k].copy() for k in keys},'c':{k:cell['c'][k].copy() for k in keys}}\n",
    "                A2=(1-h)*A.copy();c2=(1-h)*c.copy()\n",
    "                for i,m in enumerate(modes):\n",
    "                    if m==1:A2[i]+=h*Z[i];c2[i]+=h*(zc[i]-lam)\n",
    "                    elif m==-1:A2[i]+=h*Z[i];c2[i]+=h*(zc[i]+lam)\n",
    "                nc['A'][key]=A2;nc['c'][key]=c2;new.append(nc)\n",
    "        cells=new\n",
    "    return cells\n",
    "\n",
    "def pwa_joint_error(spec,L,R,qatoms,seq,n_sides,inner):\n",
    "    keys=('student','high','reference')\n",
    "    poly=regular_polygon(n_sides,inner,CFG['Y'])\n",
    "    cells=[{'poly':poly,'A':{k:np.zeros((2,2)) for k in keys},'c':{k:np.zeros(2) for k in keys}}]\n",
    "    # Small networks first greatly reduce intermediate work.\n",
    "    cells=refine_joint(cells,'student',schedule_layers(qatoms,seq),keys)\n",
    "    cells=refine_joint(cells,'high',teacher_layers(spec,L),keys)\n",
    "    cells=refine_joint(cells,'reference',teacher_layers(spec,R),keys)\n",
    "    e_student=e_high=0.\n",
    "    for cell in cells:\n",
    "        p=cell['poly'];Ar=cell['A']['reference'];br=cell['c']['reference']\n",
    "        for key in ('student','high'):\n",
    "            vals=np.linalg.norm(p@(cell['A'][key]-Ar).T+(cell['c'][key]-br),axis=1)\n",
    "            if key=='student':e_student=max(e_student,float(vals.max()))\n",
    "            else:e_high=max(e_high,float(vals.max()))\n",
    "    return {'student':e_student,'high':e_high,'cells':len(cells)}\n",
    "\n",
    "def adaptive_pwa_bracket(spec,L,R,qatoms,seq):\n",
    "    rows=[]\n",
    "    for n in CFG['polygon_sides']:\n",
    "        t=time.time();lo=pwa_joint_error(spec,L,R,qatoms,seq,n,True);hi=pwa_joint_error(spec,L,R,qatoms,seq,n,False)\n",
    "        row={'n_sides':n,'student_lower':lo['student'],'student_upper':hi['student'],\n",
    "             'high_lower':lo['high'],'high_upper':hi['high'],'cells_inner':lo['cells'],'cells_outer':hi['cells'],'elapsed_s':time.time()-t}\n",
    "        rows.append(row);print(row,flush=True)\n",
    "        if hi['student']<=lo['high']:break\n",
    "    return pd.DataFrame(rows)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae4c4149",
   "metadata": {},
   "source": [
    "## 6. Exact matching-depth certification for preregistered cases"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "90981009",
   "metadata": {},
   "outputs": [],
   "source": [
    "def run_case(case):\n",
    "    spec=TEACHERS[case['teacher']];q=quantize_teacher(spec,case['precision']);L=case['L'];R=case['R'];Dcap=case['D_cap']\n",
    "    reference=simulate_teacher(spec,WITNESS_POINTS,R)\n",
    "    high_witness=float(np.linalg.norm(simulate_teacher(spec,WITNESS_POINTS,L)-reference,axis=1).max())\n",
    "    rows=[];seqs={}\n",
    "    for D in range(1,Dcap+1):\n",
    "        ck=ROOT/'checkpoints'/f\"{case['name']}_D{D}.npz\"\n",
    "        if RESUME and ck.exists():\n",
    "            z=np.load(ck);e=float(z['error']);seq=z['seq'].astype(np.int8);elapsed=float(z['elapsed']);total=int(z['total'])\n",
    "        else:\n",
    "            e,seq,elapsed,total=exhaustive_two_atom(q,D,WITNESS_POINTS,reference)\n",
    "            np.savez_compressed(ck,error=e,seq=seq,elapsed=elapsed,total=total)\n",
    "        seqs[D]=seq;rows.append({'case':case['name'],'teacher':case['teacher'],'precision':case['precision'],'L':L,'R':R,'D':D,\n",
    "                                 'global_witness_error':e,'high_witness_error':high_witness,'elapsed_s':elapsed,'sequences':total,\n",
    "                                 'sequence':''.join(map(str,seq.tolist()))})\n",
    "        print(case['name'],'D',D,'global witness',e,'high witness',high_witness,flush=True)\n",
    "    frontier=pd.DataFrame(rows)\n",
    "    # Candidate depths are those whose globally optimal witness error is below the high-resolution witness error.\n",
    "    candidates=frontier[frontier.global_witness_error<=high_witness].D.astype(int).tolist()\n",
    "    cert_rows=[];exact_D=None\n",
    "    for D in candidates:\n",
    "        b=adaptive_pwa_bracket(spec,L,R,q,seqs[D]);b['case']=case['name'];b['D']=D;cert_rows.append(b)\n",
    "        last=b.iloc[-1]\n",
    "        if last.student_upper<=last.high_lower:\n",
    "            # Exclude every smaller depth using the globally optimal finite witness lower bound and the high-resolution disk upper bound.\n",
    "            earlier=frontier[frontier.D<D]\n",
    "            excluded=bool(len(earlier)==D-1 and np.all(earlier.global_witness_error>last.high_upper))\n",
    "            if excluded:\n",
    "                exact_D=D;break\n",
    "    cert=pd.concat(cert_rows,ignore_index=True) if cert_rows else pd.DataFrame()\n",
    "    summary={'case':case['name'],'teacher':case['teacher'],'precision':case['precision'],'L':L,'R':R,'exact_D_match':exact_D,\n",
    "             'depth_multiplier':(exact_D/L if exact_D else np.nan),'high_witness_error':high_witness}\n",
    "    frontier.to_csv(ROOT/'results'/f\"frontier_{case['name']}.csv\",index=False)\n",
    "    cert.to_csv(ROOT/'certificates'/f\"pwa_{case['name']}.csv\",index=False)\n",
    "    return frontier,cert,summary\n",
    "\n",
    "all_frontiers=[];all_certs=[];summaries=[]\n",
    "for case in CFG['candidate_cases']:\n",
    "    f,c,s=run_case(case);all_frontiers.append(f);all_certs.append(c);summaries.append(s)\n",
    "frontier_df=pd.concat(all_frontiers,ignore_index=True);cert_df=pd.concat(all_certs,ignore_index=True) if all_certs else pd.DataFrame();summary_df=pd.DataFrame(summaries)\n",
    "frontier_df.to_csv(ROOT/'results'/'targeted_frontiers.csv',index=False);cert_df.to_csv(ROOT/'certificates'/'targeted_pwa_certificates.csv',index=False);summary_df.to_csv(ROOT/'results'/'exact_depth_substitution_summary.csv',index=False)\n",
    "display(summary_df)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "9d9c0760",
   "metadata": {},
   "source": [
    "## 7. Small preregistered discovery supplement"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9652e825",
   "metadata": {},
   "outputs": [],
   "source": [
    "discovery=[]\n",
    "if RUN_DISCOVERY:\n",
    "    for seed in CFG['discovery_seeds']:\n",
    "        spec=perturb_teacher(seed);R=32;L=4;reference=simulate_teacher(spec,WITNESS_POINTS,R)\n",
    "        high=float(np.linalg.norm(simulate_teacher(spec,WITNESS_POINTS,L)-reference,axis=1).max())\n",
    "        for precision in ['3bit','4bit']:\n",
    "            q=quantize_teacher(spec,precision);first=None;bestseq=None\n",
    "            for D in range(1,CFG['discovery_D_cap']+1):\n",
    "                e,seq,elapsed,total=exhaustive_two_atom(q,D,WITNESS_POINTS,reference)\n",
    "                if e<=high and first is None:first=D;bestseq=seq\n",
    "            if first is not None and first>L:\n",
    "                discovery.append({'teacher':spec.name,'seed':seed,'precision':precision,'L':L,'R':R,'candidate_D':first,\n",
    "                                  'candidate_multiplier':first/L,'high_witness_error':high,'sequence':''.join(map(str,bestseq.tolist()))})\n",
    "discovery_df=pd.DataFrame(discovery)\n",
    "discovery_df.to_csv(ROOT/'results'/'discovery_candidates.csv',index=False)\n",
    "display(discovery_df)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "54db84eb",
   "metadata": {},
   "source": [
    "## 8. Calibration-only predictor and resource accounting"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "8582c1ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "pred=[]\n",
    "for case,g in frontier_df.groupby('case'):\n",
    "    g=g.sort_values('D');s=summary_df[summary_df.case==case].iloc[0]\n",
    "    cal=g[g.D.isin([2,4,6])]\n",
    "    X=np.c_[np.ones(len(cal)),1/cal.D.to_numpy(float)]\n",
    "    coef=np.linalg.lstsq(X,cal.global_witness_error.to_numpy(float),rcond=None)[0]\n",
    "    floor=max(0.,float(coef[0]));C=max(0.,float(coef[1]));tol=float(g.high_witness_error.iloc[0])\n",
    "    predD=math.ceil(C/max(tol-floor,1e-12)) if floor<tol else math.inf\n",
    "    exact=s.exact_D_match\n",
    "    pred.append({'case':case,'floor_fit':floor,'C_fit':C,'predicted_D':predD,'exact_D':exact,\n",
    "                 'prediction_factor':max(predD/exact,exact/predD) if np.isfinite(predD) and np.isfinite(exact) else np.nan})\n",
    "pred_df=pd.DataFrame(pred);pred_df.to_csv(ROOT/'results'/'matching_depth_predictions.csv',index=False);display(pred_df)\n",
    "\n",
    "def storage_bits(spec,precision,D):\n",
    "    p=PRECISIONS[precision];active=int(spec.W_mask.sum()+spec.S_mask.sum()+1)\n",
    "    codebook=2*active*p.bits;schedule=D\n",
    "    return codebook+schedule,codebook,schedule\n",
    "res=[]\n",
    "for _,r in summary_df.dropna(subset=['exact_D_match']).iterrows():\n",
    "    D=int(r.exact_D_match);spec=TEACHERS[r.teacher];total,cb,sch=storage_bits(spec,r.precision,D)\n",
    "    fp_untied=int(r.L)*int(spec.W_mask.sum()+spec.S_mask.sum()+1)*CFG['reference_bits']\n",
    "    fp_tied=2*int(spec.W_mask.sum()+spec.S_mask.sum()+1)*CFG['reference_bits']+int(r.L)\n",
    "    res.append({**r.to_dict(),'total_lowbit_bits':total,'codebook_bits':cb,'schedule_bits':sch,\n",
    "                'fp16_untied_bits':fp_untied,'fp16_tied_bits':fp_tied,\n",
    "                'compression_untied':fp_untied/total,'compression_tied':fp_tied/total})\n",
    "resource_df=pd.DataFrame(res);resource_df.to_csv(ROOT/'results'/'resource_certificates.csv',index=False);display(resource_df)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "41fe102f",
   "metadata": {},
   "source": [
    "## 9. Publication figures and automated completion gates"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63c8b3cc",
   "metadata": {},
   "outputs": [],
   "source": [
    "fig,axs=plt.subplots(1,2,figsize=(12,4.5))\n",
    "for case,g in frontier_df.groupby('case'):\n",
    "    axs[0].plot(g.D,g.global_witness_error,'o-',label=case)\n",
    "    axs[0].axhline(g.high_witness_error.iloc[0],ls='--',lw=1)\n",
    "axs[0].set_yscale('log');axs[0].set_xlabel('Low-bit depth D');axs[0].set_ylabel('Globally optimal witness error');axs[0].set_title('Exact schedule frontier and FP baseline');axs[0].legend(fontsize=8)\n",
    "\n",
    "if len(summary_df):\n",
    "    x=np.arange(len(summary_df));vals=summary_df.depth_multiplier.fillna(0)\n",
    "    axs[1].bar(x,vals);axs[1].set_xticks(x,summary_df.case,rotation=25,ha='right');axs[1].axhline(1,color='k',lw=.8)\n",
    "    axs[1].set_ylabel(r'Certified $D_\\star/L$');axs[1].set_title('Exact matrix-valued depth substitution')\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'exact_matrix_depth_substitution.png',dpi=220,bbox_inches='tight');plt.show()\n",
    "\n",
    "fig,ax=plt.subplots(figsize=(5,4.5))\n",
    "pp=pred_df.dropna(subset=['prediction_factor'])\n",
    "if len(pp):\n",
    "    ax.scatter(pp.exact_D,pp.predicted_D,s=70)\n",
    "    lim=max(pp.exact_D.max(),pp.predicted_D.max())*1.1;ax.plot([0,lim],[0,lim],'k--');ax.set_xlim(0,lim);ax.set_ylim(0,lim)\n",
    "ax.set_xlabel('Certified exact matching depth');ax.set_ylabel('Calibration-only prediction');ax.set_title('Held-out matching-depth prediction')\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'exact_prediction.png',dpi=220,bbox_inches='tight');plt.show()\n",
    "\n",
    "checks={\n",
    " 'all_targeted_jobs_complete':len(frontier_df)==sum(c['D_cap'] for c in CFG['candidate_cases']),\n",
    " 'at_least_one_exact_D_greater_than_L':bool(((summary_df.exact_D_match>summary_df.L)&summary_df.exact_D_match.notna()).any()),\n",
    " 'all_smaller_depths_globally_excluded':bool(((summary_df.exact_D_match>summary_df.L)&summary_df.exact_D_match.notna()).any()),\n",
    " 'pwa_full_disk_certificates_created':len(cert_df)>0,\n",
    " 'prediction_factor_below_2_if_two_cases':bool(len(pred_df.dropna(subset=['prediction_factor']))<2 or pred_df.prediction_factor.median()<=2),\n",
    "}\n",
    "report={'mode':MODE,'gpu':torch.cuda.get_device_name(0) if TORCH_AVAILABLE and torch.cuda.is_available() else 'CPU','checks':checks,\n",
    "        'passed':sum(checks.values()),'total':len(checks),'summaries':summaries}\n",
    "(ROOT/'results'/'paper_readiness_report.json').write_text(json.dumps(report,indent=2,default=str))\n",
    "print(json.dumps(report,indent=2,default=str))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fbfe5041",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 10. Export compact result ZIP\n",
    "manifest={'created_utc':pd.Timestamp.utcnow().isoformat(),'mode':MODE,'config':CFG,\n",
    "          'gpu':torch.cuda.get_device_name(0) if TORCH_AVAILABLE and torch.cuda.is_available() else 'CPU'}\n",
    "(ROOT/'run_manifest.json').write_text(json.dumps(manifest,indent=2))\n",
    "out=ROOT/f'exact_matrix_depth_substitution_results_{MODE}.zip'\n",
    "if out.exists():out.unlink()\n",
    "with zipfile.ZipFile(out,'w',zipfile.ZIP_DEFLATED) as z:\n",
    "    for folder in ['results','figures','certificates','configs']:\n",
    "        for p in (ROOT/folder).rglob('*'):\n",
    "            if p.is_file():z.write(p,p.relative_to(ROOT))\n",
    "    z.write(ROOT/'run_manifest.json','run_manifest.json')\n",
    "print('RESULT ZIP:',out)\n",
    "print('Size MB:',out.stat().st_size/1024**2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0b447e3e",
   "metadata": {},
   "source": [
    "## Paper claim rules\n",
    "\n",
    "The notebook supports the strong statement\n",
    "\n",
    "\\[\n",
    "D_\\star>L\n",
    "\\]\n",
    "\n",
    "only when all of the following are simultaneously present:\n",
    "\n",
    "1. exhaustive schedule optimization at every depth \\(1,\\ldots,D_\\star\\);\n",
    "2. globally optimal witness-grid error above the certified high-resolution disk upper bound for every \\(D<D_\\star\\);\n",
    "3. a piecewise-affine full-disk upper bound for the selected \\(D_\\star\\) schedule below the high-resolution disk lower bound;\n",
    "4. the fixed high-fidelity reference depth \\(R\\) is reported explicitly.\n",
    "\n",
    "Do not infer exact depth substitution from a dense-grid result alone."
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "Matrix_LISTA_Exact_Depth_Substitution_Final.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.x"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Reproducibility_Artifacts/notebooks/Matrix_LISTA_Final_Certification.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "b34a7d76",
   "metadata": {},
   "source": [
    "# Final Missing Experiment: Certified Matrix-Valued LISTA Depth–Precision Frontier\n",
    "\n",
    "This notebook supplies the final numerical component for the paper:\n",
    "\n",
    "1. **Multiple independently preregistered matrix-valued teachers** in dimensions \\(d=m=2\\), with dense and masked physical operators.\n",
    "2. **Finite, inference-realizable binary, ternary, 2-, 3-, and 4-bit dictionaries** of complete LISTA atoms \\((W,S,\\lambda)\\).\n",
    "3. **Global optimization over every low-bit depth schedule** (not QAT) for each finite witness set.\n",
    "4. **Whole-input-ball certificates**\n",
    "   \\[\n",
    "   E_{\\rm grid}^{\\star}\\le E_{\\rm ball}^{\\star}\\le E_{\\rm candidate}^{\\rm BnB},\n",
    "   \\]\n",
    "   using exact schedule enumeration plus Lipschitz branch-and-bound.\n",
    "5. **Calibration-only prediction** of held-out matching depth.\n",
    "6. **Actual codebook + schedule storage accounting**, not nominal bits per weight alone.\n",
    "7. **Heuristic-versus-global optimization gaps**, quantifying why QAT or local search cannot establish impossibility.\n",
    "\n",
    "The primary model is the residual soft-threshold system\n",
    "\\[\n",
    "x^{k+1}=x^k+\\frac1D\\left[\\mathcal S_{\\lambda_{\\sigma_k}}\n",
    "(W_{\\sigma_k}y+S_{\\sigma_k}x^k)-x^k\\right],\n",
    "\\]\n",
    "where every layer selects one complete low-bit atom. The two-atom codebook is intentional: it permits exhaustive global certification to depths large enough to test a nontrivial depth–precision law while still quantizing genuine matrices, recurrences, and thresholds.\n",
    "\n",
    "**Primary scientific distinction:** representability is established by global search and certification; heuristic schedule optimization is reported separately as a trainability/optimization-gap diagnostic.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2f2b978e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 1. Runtime setup\n",
    "import os, sys, json, math, time, hashlib, heapq, zipfile, platform, shutil\n",
    "from pathlib import Path\n",
    "from dataclasses import dataclass, asdict\n",
    "from typing import Optional\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import linprog, nnls\n",
    "from tqdm.auto import tqdm\n",
    "\n",
    "try:\n",
    "    import torch\n",
    "    TORCH_AVAILABLE=True\n",
    "except Exception:\n",
    "    TORCH_AVAILABLE=False\n",
    "\n",
    "print('Python:', sys.version)\n",
    "print('NumPy:', np.__version__)\n",
    "print('Torch:', torch.__version__ if TORCH_AVAILABLE else 'unavailable')\n",
    "print('CUDA:', TORCH_AVAILABLE and torch.cuda.is_available())\n",
    "if TORCH_AVAILABLE and torch.cuda.is_available():\n",
    "    print('GPU:', torch.cuda.get_device_name(0))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cc0703ce",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 2. Drive, reproducibility, and experiment profile\n",
    "MODE = 'paper'  #@param ['quick','paper']\n",
    "MOUNT_DRIVE = True  #@param {type:'boolean'}\n",
    "RESUME = True  #@param {type:'boolean'}\n",
    "SHARD_INDEX = 0  #@param {type:'integer'}\n",
    "NUM_SHARDS = 1  #@param {type:'integer'}\n",
    "SESSION_BUDGET_MIN = 300  #@param {type:'integer'}\n",
    "\n",
    "ONLY_TEACHERS = []       # e.g. ['binary_exact','threshold_gap_1']\n",
    "ONLY_PRECISIONS = []     # e.g. ['binary','ternary']\n",
    "ONLY_DEPTHS = []         # e.g. [8,12]\n",
    "\n",
    "if MOUNT_DRIVE:\n",
    "    try:\n",
    "        from google.colab import drive\n",
    "        drive.mount('/content/drive', force_remount=False)\n",
    "        BASE=Path('/content/drive/MyDrive')\n",
    "    except Exception as e:\n",
    "        print('Drive unavailable; using /content:',repr(e))\n",
    "        BASE=Path('/content')\n",
    "else:\n",
    "    BASE=Path('/content') if Path('/content').exists() else Path('/mnt/data')\n",
    "\n",
    "ROOT=BASE/'matrix_lista_final_certification'\n",
    "for d in ['results','figures','checkpoints','configs','logs','certificates']:\n",
    "    (ROOT/d).mkdir(parents=True,exist_ok=True)\n",
    "\n",
    "SEED=20260714\n",
    "np.random.seed(SEED)\n",
    "if TORCH_AVAILABLE:\n",
    "    torch.manual_seed(SEED)\n",
    "    if torch.cuda.is_available(): torch.cuda.manual_seed_all(SEED)\n",
    "\n",
    "COMMON=dict(\n",
    "    Y=1.0, rho=0.35,\n",
    "    W_scale=0.65, S_scale=0.10, lambda_max=0.70,\n",
    "    reference_depths=[4,8,12],\n",
    "    calibration_depths=[4,8,12],\n",
    "    heldout_depths=[6,10,14,16,18,20],\n",
    "    all_depths=[4,6,8,10,12,14,16,18,20],\n",
    ")\n",
    "\n",
    "if MODE=='quick':\n",
    "    CFG={**COMMON,\n",
    "         'teacher_names':['binary_exact','threshold_gap_1'],\n",
    "         'precision_names':['binary','ternary'],\n",
    "         'reference_depths':[4],\n",
    "         'calibration_depths':[4,8],\n",
    "         'heldout_depths':[6,10],\n",
    "         'all_depths':[4,6,8,10],\n",
    "         'n_reference_steps':1024,\n",
    "         'search_nr':3,'search_nt':12,\n",
    "         'verify_nr':14,'verify_nt':64,\n",
    "         'adaptive_rounds':1,'augment_points':4,\n",
    "         'sequence_batch':2048,\n",
    "         'bnb_tol':0.08,'bnb_max_cells':1200,'bnb_batch_cells':32,\n",
    "         'certify_near_boundary':False,\n",
    "         'heuristic_restarts':8,'heuristic_passes':8,\n",
    "         'reference_bits':16,\n",
    "    }\n",
    "else:\n",
    "    CFG={**COMMON,\n",
    "         'teacher_names':['binary_exact','ternary_exact','twobit_exact',\n",
    "                          'threshold_gap_1','threshold_gap_2',\n",
    "                          'dense_offgrid_101','dense_offgrid_202','dense_offgrid_303'],\n",
    "         'precision_names':['binary','ternary','2bit','3bit','4bit'],\n",
    "         'n_reference_steps':8192,\n",
    "         'search_nr':5,'search_nt':24,\n",
    "         'verify_nr':48,'verify_nt':256,\n",
    "         'adaptive_rounds':2,'augment_points':8,\n",
    "         'sequence_batch':16384,\n",
    "         'bnb_tol':0.015,'bnb_max_cells':30000,'bnb_batch_cells':64,\n",
    "         'certify_near_boundary':True,\n",
    "         'heuristic_restarts':64,'heuristic_passes':20,\n",
    "         'reference_bits':16,\n",
    "    }\n",
    "\n",
    "if ONLY_TEACHERS: CFG['teacher_names']=ONLY_TEACHERS\n",
    "if ONLY_PRECISIONS: CFG['precision_names']=ONLY_PRECISIONS\n",
    "if ONLY_DEPTHS:\n",
    "    CFG['all_depths']=sorted(set(ONLY_DEPTHS))\n",
    "    CFG['calibration_depths']=[d for d in CFG['calibration_depths'] if d in CFG['all_depths']]\n",
    "    CFG['heldout_depths']=[d for d in CFG['heldout_depths'] if d in CFG['all_depths']]\n",
    "\n",
    "GPU_NAME=torch.cuda.get_device_name(0) if TORCH_AVAILABLE and torch.cuda.is_available() else 'CPU'\n",
    "(ROOT/'configs'/'config.json').write_text(json.dumps({'mode':MODE,'cfg':CFG,'gpu':GPU_NAME},indent=2))\n",
    "print(json.dumps({'ROOT':str(ROOT),'MODE':MODE,'GPU':GPU_NAME,'CFG':CFG},indent=2))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "286c911f",
   "metadata": {},
   "source": [
    "## Part I — Preregistered matrix-valued teachers and finite dictionaries\n",
    "\n",
    "Each teacher has two full-precision modes and a piecewise-constant coherent depth path. The quantized student dictionary contains the two complete quantizations of those modes. All matrix entries, recurrence entries, and thresholds belong to explicit finite alphabets; no real residual or inference-time correction is retained.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "48a53c87",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 3. Teacher library and precision specifications\n",
    "@dataclass\n",
    "class TeacherSpec:\n",
    "    name: str\n",
    "    W: np.ndarray       # [2,d,m]\n",
    "    S: np.ndarray       # [2,d,d]\n",
    "    lam: np.ndarray     # [2]\n",
    "    W_mask: np.ndarray\n",
    "    S_mask: np.ndarray\n",
    "    segments: tuple     # (start,end,mode)\n",
    "    exposed: bool=False\n",
    "    description: str=''\n",
    "\n",
    "@dataclass(frozen=True)\n",
    "class PrecisionSpec:\n",
    "    name: str\n",
    "    bits: int\n",
    "    W_levels: tuple\n",
    "    S_levels: tuple\n",
    "    lambda_levels: tuple\n",
    "    display: str\n",
    "\n",
    "WMAX=CFG['W_scale']; SMAX=CFG['S_scale']; LMAX=CFG['lambda_max']\n",
    "\n",
    "def qlevels(a,n): return tuple(np.linspace(-a,a,n).tolist())\n",
    "PRECISIONS={\n",
    "    'binary': PrecisionSpec('binary',1,(-WMAX,WMAX),(-SMAX,SMAX),(0.0,LMAX),'Binary'),\n",
    "    'ternary': PrecisionSpec('ternary',2,(-WMAX,0.0,WMAX),(-SMAX,0.0,SMAX),(0.0,LMAX/2,LMAX),'Ternary'),\n",
    "    '2bit': PrecisionSpec('2bit',2,qlevels(WMAX,4),qlevels(SMAX,4),tuple(np.linspace(0,LMAX,4)),'Uniform 2-bit'),\n",
    "    '3bit': PrecisionSpec('3bit',3,qlevels(WMAX,8),qlevels(SMAX,8),tuple(np.linspace(0,LMAX,8)),'Uniform 3-bit'),\n",
    "    '4bit': PrecisionSpec('4bit',4,qlevels(WMAX,16),qlevels(SMAX,16),tuple(np.linspace(0,LMAX,16)),'Uniform 4-bit'),\n",
    "}\n",
    "\n",
    "DENSE=np.ones((2,2),dtype=float)\n",
    "EXPOSED_W=np.array([[1,0],[1,1]],dtype=float)\n",
    "EXPOSED_S=np.array([[0,0],[1,1]],dtype=float)\n",
    "SEG=((0.0,0.30,0),(0.30,0.65,1),(0.65,1.0,0))\n",
    "\n",
    "\n",
    "def make_random_teacher(name,seed):\n",
    "    rng=np.random.default_rng(seed)\n",
    "    W=rng.uniform(-0.58,0.58,size=(2,2,2))\n",
    "    S=rng.uniform(-0.085,0.085,size=(2,2,2))\n",
    "    for j in range(2):\n",
    "        n=np.linalg.norm(S[j],2)\n",
    "        if n>0.18:S[j]*=0.18/n\n",
    "    lam=rng.uniform(0.08,0.62,size=2)\n",
    "    cuts=np.sort(rng.uniform(0.22,0.78,size=2))\n",
    "    seg=((0,float(cuts[0]),0),(float(cuts[0]),float(cuts[1]),1),(float(cuts[1]),1.0,0))\n",
    "    return TeacherSpec(name,W,S,lam,DENSE,DENSE,seg,False,f'Dense off-grid teacher seed {seed}')\n",
    "\n",
    "TEACHERS={\n",
    "'binary_exact':TeacherSpec(\n",
    "    'binary_exact',\n",
    "    np.array([[[ .65, .65],[-.65, .65]],[[-.65, .65],[ .65, .65]]]),\n",
    "    np.array([[[ .10,-.10],[ .10, .10]],[[-.10, .10],[ .10,-.10]]]),\n",
    "    np.array([0.0,.70]),DENSE,DENSE,SEG,False,'Exactly binary complete atoms'),\n",
    "'ternary_exact':TeacherSpec(\n",
    "    'ternary_exact',\n",
    "    np.array([[[ .65,0.0],[0.0,.65]],[[0.0,-.65],[.65,0.0]]]),\n",
    "    np.array([[[ .10,0.0],[0.0,-.10]],[[0.0,.10],[-.10,0.0]]]),\n",
    "    np.array([.35,0.0]),DENSE,DENSE,SEG,False,'Exactly ternary but not binary'),\n",
    "'twobit_exact':TeacherSpec(\n",
    "    'twobit_exact',\n",
    "    np.array([[[ .65,.2166666667],[-.2166666667,.65]],\n",
    "              [[-.65,.2166666667],[ .65,-.2166666667]]]),\n",
    "    np.array([[[ .10,.0333333333],[-.0333333333,.10]],\n",
    "              [[-.10,.0333333333],[ .10,-.0333333333]]]),\n",
    "    np.array([.2333333333,.4666666667]),DENSE,DENSE,SEG,False,'Exactly uniform 2-bit'),\n",
    "'threshold_gap_1':TeacherSpec(\n",
    "    'threshold_gap_1',\n",
    "    np.array([[[.65,0.0],[ .48,.23]],[[.65,0.0],[-.27,.57]]]),\n",
    "    np.array([[[0.0,0.0],[ .08,-.07]],[[0.0,0.0],[-.09,.06]]]),\n",
    "    np.array([.34,.36]),EXPOSED_W,EXPOSED_S,SEG,True,'Exposed scalar threshold incompatibility embedded in recurrent 2D dynamics'),\n",
    "'threshold_gap_2':TeacherSpec(\n",
    "    'threshold_gap_2',\n",
    "    np.array([[[.65,0.0],[ .54,-.31]],[[.65,0.0],[-.44,.52]]]),\n",
    "    np.array([[[0.0,0.0],[ .09,.05]],[[0.0,0.0],[-.06,-.08]]]),\n",
    "    np.array([.18,.53]),EXPOSED_W,EXPOSED_S,((0,.45,0),(.45,.78,1),(.78,1,0)),True,\n",
    "    'Second exposed incompatibility with different occupation weights'),\n",
    "}\n",
    "for seed in [101,202,303]:\n",
    "    TEACHERS[f'dense_offgrid_{seed}']=make_random_teacher(f'dense_offgrid_{seed}',seed)\n",
    "\n",
    "# Apply masks explicitly and audit contraction.\n",
    "for t in TEACHERS.values():\n",
    "    t.W[:]=t.W*t.W_mask[None,:,:]\n",
    "    t.S[:]=t.S*t.S_mask[None,:,:]\n",
    "    assert np.max(np.abs(t.W))<=WMAX+1e-9\n",
    "    assert np.max(np.abs(t.S))<=SMAX+1e-9\n",
    "    assert max(np.linalg.norm(t.S[j],2) for j in range(2))<CFG['rho']\n",
    "    assert np.all((t.lam>=0)&(t.lam<=LMAX))\n",
    "\n",
    "print(pd.DataFrame([{'teacher':t.name,'exposed':t.exposed,'description':t.description,\n",
    "                     'S_norm_max':max(np.linalg.norm(t.S[j],2) for j in range(2))}\n",
    "                    for t in TEACHERS.values()]))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "5468d734",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 4. Finite quantization of complete matrix atoms\n",
    "\n",
    "def nearest_grid(x,levels):\n",
    "    levels=np.asarray(levels,dtype=float)\n",
    "    x=np.asarray(x,dtype=float)\n",
    "    idx=np.abs(x[...,None]-levels).argmin(axis=-1)\n",
    "    return levels[idx]\n",
    "\n",
    "\n",
    "def quantize_teacher(spec,precision):\n",
    "    p=PRECISIONS[precision]\n",
    "    W=nearest_grid(spec.W,p.W_levels)*spec.W_mask[None,:,:]\n",
    "    S=nearest_grid(spec.S,p.S_levels)*spec.S_mask[None,:,:]\n",
    "    lam=nearest_grid(spec.lam,p.lambda_levels)\n",
    "    # Fixed alphabets were chosen so every 2x2 recurrence is automatically contractive.\n",
    "    for j in range(2):\n",
    "        assert np.linalg.norm(S[j],2)<=CFG['rho']+1e-9\n",
    "    return {'W':W,'S':S,'lam':lam,'J':2,'precision':precision,'bits':p.bits,\n",
    "            'display':p.display,'W_mask':spec.W_mask,'S_mask':spec.S_mask}\n",
    "\n",
    "\n",
    "def atom_dictionary_table():\n",
    "    rows=[]\n",
    "    for tn in CFG['teacher_names']:\n",
    "        for pn in CFG['precision_names']:\n",
    "            q=quantize_teacher(TEACHERS[tn],pn)\n",
    "            rows.append({'teacher':tn,'precision':pn,\n",
    "                         'atom_distance_W':float(np.max(np.linalg.norm(q['W']-TEACHERS[tn].W,axis=(1,2)))),\n",
    "                         'atom_distance_S':float(np.max(np.linalg.norm(q['S']-TEACHERS[tn].S,axis=(1,2)))),\n",
    "                         'atom_distance_lambda':float(np.max(np.abs(q['lam']-TEACHERS[tn].lam)))})\n",
    "    return pd.DataFrame(rows)\n",
    "\n",
    "dict_df=atom_dictionary_table()\n",
    "dict_df.to_csv(ROOT/'results'/'dictionary_quantization.csv',index=False)\n",
    "display(dict_df.head(20))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ec7fbf53",
   "metadata": {},
   "source": [
    "## Part II — Dynamics, exact schedule enumeration, and whole-ball certificates\n",
    "\n",
    "For a finite witness set, every one of the \\(2^D\\) schedules is evaluated. This produces the exact global optimum on that set. For the full input ball, the exact witness optimum is a lower bound, while the chosen schedule is verified by a Lipschitz branch-and-bound upper bound.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3b8bd22e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 5. Dynamics and coherent teacher simulation\n",
    "\n",
    "def soft_np(z,lam): return np.sign(z)*np.maximum(np.abs(z)-lam,0.0)\n",
    "\n",
    "def mode_index(spec,t):\n",
    "    for a,b,j in spec.segments:\n",
    "        if (t>=a-1e-15 and t<b-1e-15) or (b==1.0 and t<=1.0): return int(j)\n",
    "    return int(spec.segments[-1][2])\n",
    "\n",
    "\n",
    "def simulate_teacher(spec,points,nsteps):\n",
    "    points=np.asarray(points,dtype=float); x=np.zeros((len(points),2),dtype=float);h=1.0/nsteps\n",
    "    for k in range(nsteps):\n",
    "        j=mode_index(spec,k/nsteps)\n",
    "        z=points@spec.W[j].T+x@spec.S[j].T\n",
    "        x=x+h*(soft_np(z,spec.lam[j])-x)\n",
    "    return x\n",
    "\n",
    "\n",
    "def simulate_teacher_euler(spec,points,L): return simulate_teacher(spec,points,int(L))\n",
    "\n",
    "\n",
    "def simulate_sequence(qatoms,seq,points):\n",
    "    points=np.asarray(points,dtype=float);seq=np.asarray(seq,dtype=np.int8);D=len(seq);h=1.0/D\n",
    "    x=np.zeros((len(points),2),dtype=float)\n",
    "    for j in seq:\n",
    "        jj=int(j);z=points@qatoms['W'][jj].T+x@qatoms['S'][jj].T\n",
    "        x=x+h*(soft_np(z,qatoms['lam'][jj])-x)\n",
    "    return x\n",
    "\n",
    "\n",
    "def polar_grid(nr,nt,Y=None):\n",
    "    Y=CFG['Y'] if Y is None else Y\n",
    "    pts=[(0.0,0.0)]\n",
    "    for r in np.linspace(Y/nr,Y,nr):\n",
    "        for th in np.linspace(0,2*np.pi,nt,endpoint=False):pts.append((r*np.cos(th),r*np.sin(th)))\n",
    "    return np.asarray(pts,dtype=float)\n",
    "\n",
    "\n",
    "def polar_cover_radius(nr,nt,Y=None):\n",
    "    Y=CFG['Y'] if Y is None else Y\n",
    "    return Y/(2*nr)+Y*np.sin(np.pi/nt)\n",
    "\n",
    "SEARCH_POINTS=polar_grid(CFG['search_nr'],CFG['search_nt'])\n",
    "VERIFY_POINTS=polar_grid(CFG['verify_nr'],CFG['verify_nt'])\n",
    "VERIFY_RADIUS=polar_cover_radius(CFG['verify_nr'],CFG['verify_nt'])\n",
    "print('Search points:',len(SEARCH_POINTS),'Verification points:',len(VERIFY_POINTS),'cover radius:',VERIFY_RADIUS)\n",
    "\n",
    "\n",
    "def map_lipschitz_from_modes(W,S):\n",
    "    w=max(np.linalg.norm(W[j],2) for j in range(len(W)))\n",
    "    s=max(np.linalg.norm(S[j],2) for j in range(len(S)))\n",
    "    return w/max(1-s,1e-12)\n",
    "\n",
    "\n",
    "def reference_numerical_bound(spec,nsteps):\n",
    "    # Rigorous first-order envelope for a piecewise-constant-in-depth teacher.\n",
    "    # Smooth steps contribute the usual Euler local defect; each path jump can\n",
    "    # affect at most one time cell and contributes at most 2*B*h.\n",
    "    w=max(np.linalg.norm(spec.W[j],2) for j in range(2));s=max(np.linalg.norm(spec.S[j],2) for j in range(2))\n",
    "    R=w*CFG['Y']/max(1-s,1e-12);B=2*R;Lx=1+s;h=1.0/nsteps\n",
    "    jumps=max(0,len(spec.segments)-1)\n",
    "    return math.exp(Lx)*(0.5*Lx*B*h + 2.0*B*jumps*h)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "84e148c2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 6. GPU exhaustive global search over all schedules\n",
    "\n",
    "def payload_hash(obj): return hashlib.sha256(json.dumps(obj,sort_keys=True,default=str).encode()).hexdigest()[:20]\n",
    "\n",
    "\n",
    "def exhaustive_binary_torch(qatoms,D,points,target,batch_size=None):\n",
    "    batch_size=batch_size or CFG['sequence_batch'];total=1<<int(D)\n",
    "    if not (TORCH_AVAILABLE and torch.cuda.is_available()):\n",
    "        return exhaustive_binary_numpy(qatoms,D,points,target,max(256,batch_size//8))\n",
    "    dev=torch.device('cuda');dtype=torch.float64 if MODE=='paper' else torch.float32\n",
    "    pts=torch.as_tensor(points,device=dev,dtype=dtype);targ=torch.as_tensor(target,device=dev,dtype=dtype)\n",
    "    W=torch.as_tensor(qatoms['W'],device=dev,dtype=dtype);S=torch.as_tensor(qatoms['S'],device=dev,dtype=dtype)\n",
    "    lam=torch.as_tensor(qatoms['lam'],device=dev,dtype=dtype)\n",
    "    Wy=torch.einsum('nm,jdm->jnd',pts,W)\n",
    "    best=float('inf');best_id=0;t0=time.time();h=1.0/D\n",
    "    for start in range(0,total,batch_size):\n",
    "        ids=torch.arange(start,min(start+batch_size,total),device=dev,dtype=torch.int64)\n",
    "        x=torch.zeros((len(ids),len(points),2),device=dev,dtype=dtype)\n",
    "        for k in range(D):\n",
    "            bit=((ids>>(D-1-k))&1)\n",
    "            b=bit[:,None,None]\n",
    "            wy=Wy[0][None,:,:]+b*(Wy[1]-Wy[0])[None,:,:]\n",
    "            sx0=torch.matmul(x,S[0].T);sx1=torch.matmul(x,S[1].T)\n",
    "            z=wy+sx0+b*(sx1-sx0)\n",
    "            ll=lam[0]+bit.to(dtype)*(lam[1]-lam[0])\n",
    "            out=torch.sign(z)*torch.relu(torch.abs(z)-ll[:,None,None])\n",
    "            x=x+h*(out-x)\n",
    "        err=torch.linalg.vector_norm(x-targ[None,:,:],dim=2).amax(dim=1)\n",
    "        val,idx=torch.min(err,dim=0)\n",
    "        if float(val)<best:best=float(val);best_id=int(ids[int(idx)].item())\n",
    "    seq=np.array([(best_id>>(D-1-k))&1 for k in range(D)],dtype=np.int8)\n",
    "    return best,seq,time.time()-t0,total\n",
    "\n",
    "\n",
    "def exhaustive_binary_numpy(qatoms,D,points,target,batch_size=512):\n",
    "    total=1<<int(D);best=np.inf;best_id=0;t0=time.time();h=1.0/D\n",
    "    Wy=np.einsum('nm,jdm->jnd',points,qatoms['W'])\n",
    "    for start in range(0,total,batch_size):\n",
    "        ids=np.arange(start,min(start+batch_size,total),dtype=np.uint64)\n",
    "        x=np.zeros((len(ids),len(points),2),dtype=float)\n",
    "        for k in range(D):\n",
    "            bit=((ids>>(D-1-k))&1).astype(float)[:,None,None]\n",
    "            wy=Wy[0][None,:,:]+bit*(Wy[1]-Wy[0])[None,:,:]\n",
    "            sx0=x@qatoms['S'][0].T;sx1=x@qatoms['S'][1].T\n",
    "            z=wy+sx0+bit*(sx1-sx0)\n",
    "            ll=qatoms['lam'][0]+bit[:,0,0]*(qatoms['lam'][1]-qatoms['lam'][0])\n",
    "            out=np.sign(z)*np.maximum(np.abs(z)-ll[:,None,None],0.0)\n",
    "            x=x+h*(out-x)\n",
    "        err=np.linalg.norm(x-target[None,:,:],axis=2).max(axis=1);j=int(np.argmin(err))\n",
    "        if float(err[j])<best:best=float(err[j]);best_id=int(ids[j])\n",
    "    seq=np.array([(best_id>>(D-1-k))&1 for k in range(D)],dtype=np.int8)\n",
    "    return best,seq,time.time()-t0,total\n",
    "\n",
    "\n",
    "def exact_grid_search(spec,precision,D,points,target,round_id=0):\n",
    "    q=quantize_teacher(spec,precision)\n",
    "    key=payload_hash({'teacher':spec.name,'precision':precision,'D':D,'round':round_id,\n",
    "                      'points':np.round(points,10).tolist(),'mode':MODE})\n",
    "    jp=ROOT/'checkpoints'/f'search_{key}.json';sp=ROOT/'checkpoints'/f'search_{key}_seq.npy'\n",
    "    if RESUME and jp.exists() and sp.exists():\n",
    "        rec=json.loads(jp.read_text());rec['sequence']=np.load(sp);return rec\n",
    "    err,seq,elapsed,total=exhaustive_binary_torch(q,D,points,target)\n",
    "    # Re-evaluate the winning sequence in float64 on the exact same points.\n",
    "    exact=float(np.linalg.norm(simulate_sequence(q,seq,points)-target,axis=1).max())\n",
    "    rec={'teacher':spec.name,'precision':precision,'D':int(D),'grid_error':exact,\n",
    "         'search_float_error':err,'elapsed_s':elapsed,'sequences':int(total),'points':len(points),\n",
    "         'sequence':seq}\n",
    "    jp.write_text(json.dumps({k:v for k,v in rec.items() if k!='sequence'},indent=2));np.save(sp,seq)\n",
    "    return rec\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e5bc0bb4",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 7. Adaptive witness search and coarse whole-ball bracket\n",
    "\n",
    "def adaptive_schedule_certificate(spec,precision,D):\n",
    "    q=quantize_teacher(spec,precision)\n",
    "    witness=SEARCH_POINTS.copy()\n",
    "    target_w=simulate_teacher(spec,witness,CFG['n_reference_steps'])\n",
    "    final=None\n",
    "    for rd in range(CFG['adaptive_rounds']):\n",
    "        target_w=simulate_teacher(spec,witness,CFG['n_reference_steps'])\n",
    "        final=exact_grid_search(spec,precision,D,witness,target_w,rd)\n",
    "        seq=final['sequence']\n",
    "        tv=simulate_teacher(spec,VERIFY_POINTS,CFG['n_reference_steps'])\n",
    "        sv=simulate_sequence(q,seq,VERIFY_POINTS)\n",
    "        ev=np.linalg.norm(sv-tv,axis=1)\n",
    "        if rd+1<CFG['adaptive_rounds']:\n",
    "            idx=np.argsort(ev)[-CFG['augment_points']:]\n",
    "            witness=np.vstack([witness,VERIFY_POINTS[idx]])\n",
    "            witness=np.unique(np.round(witness,12),axis=0)\n",
    "    Lerr=map_lipschitz_from_modes(spec.W,spec.S)+map_lipschitz_from_modes(q['W'],q['S'])\n",
    "    ref_tol=reference_numerical_bound(spec,CFG['n_reference_steps'])\n",
    "    coarse_lower=float(final['grid_error'])-ref_tol\n",
    "    coarse_lower=max(0.0,coarse_lower)\n",
    "    coarse_sample=float(ev.max())\n",
    "    coarse_upper=coarse_sample+Lerr*VERIFY_RADIUS+ref_tol\n",
    "    return {**{k:v for k,v in final.items() if k!='sequence'},'sequence':final['sequence'],\n",
    "            'lower':coarse_lower,'upper':coarse_upper,'verify_max':coarse_sample,\n",
    "            'witness_points':len(witness),'Lerr':Lerr,'reference_tol':ref_tol}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "558abf64",
   "metadata": {},
   "source": [
    "### Whole-ball branch-and-bound\n",
    "\n",
    "The branch-and-bound certificate uses only a global Lipschitz constant for the error map. It is therefore conservative but rigorous relative to the high-resolution numerical reference, whose explicit Euler integration error is added separately.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "25522223",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 8. Lipschitz branch-and-bound over the full input disk\n",
    "\n",
    "def cell_intersects_disk(cell,Y):\n",
    "    x0,x1,y0,y1=cell\n",
    "    cx=0.0 if x0<=0<=x1 else (x0 if abs(x0)<abs(x1) else x1)\n",
    "    cy=0.0 if y0<=0<=y1 else (y0 if abs(y0)<abs(y1) else y1)\n",
    "    return cx*cx+cy*cy<=Y*Y+1e-15\n",
    "\n",
    "\n",
    "def sample_in_cell(cell,Y):\n",
    "    x0,x1,y0,y1=cell;cx=(x0+x1)/2;cy=(y0+y1)/2\n",
    "    if cx*cx+cy*cy<=Y*Y:return np.array([cx,cy])\n",
    "    # Closest point in rectangle to origin is guaranteed inside the disk for an intersecting cell.\n",
    "    px=0.0 if x0<=0<=x1 else (x0 if abs(x0)<abs(x1) else x1)\n",
    "    py=0.0 if y0<=0<=y1 else (y0 if abs(y0)<abs(y1) else y1)\n",
    "    return np.array([px,py])\n",
    "\n",
    "\n",
    "def evaluate_pair_error(spec,points,kind,precision=None,seq=None,L=None):\n",
    "    targ=simulate_teacher(spec,points,CFG['n_reference_steps'])\n",
    "    if kind=='student': pred=simulate_sequence(quantize_teacher(spec,precision),seq,points)\n",
    "    elif kind=='highres': pred=simulate_teacher_euler(spec,points,L)\n",
    "    else: raise ValueError(kind)\n",
    "    return np.linalg.norm(pred-targ,axis=1)\n",
    "\n",
    "\n",
    "def bnb_uniform_error(spec,kind,precision=None,seq=None,L=None,tol=None,max_cells=None):\n",
    "    tol=CFG['bnb_tol'] if tol is None else tol;max_cells=CFG['bnb_max_cells'] if max_cells is None else max_cells\n",
    "    Y=CFG['Y'];ref_tol=reference_numerical_bound(spec,CFG['n_reference_steps'])\n",
    "    if kind=='student':\n",
    "        q=quantize_teacher(spec,precision);Lip=map_lipschitz_from_modes(spec.W,spec.S)+map_lipschitz_from_modes(q['W'],q['S'])\n",
    "    else:Lip=2*map_lipschitz_from_modes(spec.W,spec.S)\n",
    "    root=(-Y,Y,-Y,Y);counter=0;heap=[];lower=0.0;evaluated=0\n",
    "\n",
    "    def add_cells(cells):\n",
    "        nonlocal counter,lower,evaluated\n",
    "        valid=[c for c in cells if cell_intersects_disk(c,Y)]\n",
    "        if not valid:return\n",
    "        pts=np.vstack([sample_in_cell(c,Y) for c in valid])\n",
    "        vals=evaluate_pair_error(spec,pts,kind,precision,seq,L);evaluated+=len(valid)\n",
    "        for c,v in zip(valid,vals):\n",
    "            lower=max(lower,float(v));diam=math.hypot(c[1]-c[0],c[3]-c[2])\n",
    "            upper=float(v)+Lip*diam+ref_tol\n",
    "            heapq.heappush(heap,(-upper,counter,c));counter+=1\n",
    "    add_cells([root])\n",
    "    it=0\n",
    "    while heap and len(heap)<max_cells:\n",
    "        current_upper=-heap[0][0]\n",
    "        if current_upper-lower<=tol:break\n",
    "        batch=[]\n",
    "        for _ in range(min(CFG['bnb_batch_cells'],len(heap))):\n",
    "            neg,_,c=heapq.heappop(heap);x0,x1,y0,y1=c;xm=(x0+x1)/2;ym=(y0+y1)/2\n",
    "            batch.extend([(x0,xm,y0,ym),(xm,x1,y0,ym),(x0,xm,ym,y1),(xm,x1,ym,y1)])\n",
    "        add_cells(batch);it+=1\n",
    "    upper=-heap[0][0] if heap else lower+ref_tol\n",
    "    return {'lower':max(0.0,lower-ref_tol),'upper':upper,'gap':upper-max(0.0,lower-ref_tol),\n",
    "            'cells':len(heap),'evaluations':evaluated,'iterations':it,'Lipschitz':Lip,'reference_tol':ref_tol}\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "79dff87d",
   "metadata": {},
   "source": [
    "## Part III — Exact exposed-channel relaxed-floor certificates\n",
    "\n",
    "For the exposed teachers, the first coordinate has no recurrence and depends only on \\(y_1\\). Its continuous terminal map is an exact weighted sum of scalar hinge functions. The relaxed low-bit endpoint set is therefore a finite-dimensional convex hull, and its distance is computed exactly by linear programming at all breakpoints. This produces an all-depth impossibility certificate whenever the floor exceeds the high-resolution reference error.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "35ae0792",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 9. Exposed-channel relaxed-floor LP\n",
    "\n",
    "def segment_gamma(a,b): return math.exp(-(1-b))-math.exp(-(1-a))\n",
    "\n",
    "def scalar_feature(w,lam,y): return np.sign(w*y)*np.maximum(np.abs(w*y)-lam,0.0)\n",
    "\n",
    "\n",
    "def exposed_floor_lp(spec,precision):\n",
    "    if not spec.exposed:return {'floor_lower':0.0,'applicable':False}\n",
    "    q=quantize_teacher(spec,precision);Y=CFG['Y']\n",
    "    pts={-Y,0.0,Y}\n",
    "    for w,l in [(spec.W[j,0,0],spec.lam[j]) for j in range(2)]+[(q['W'][j,0,0],q['lam'][j]) for j in range(2)]:\n",
    "        if abs(w)>1e-14:\n",
    "            b=l/abs(w)\n",
    "            if b<=Y+1e-12:pts.update([b,-b])\n",
    "    pts=np.array(sorted(pts),dtype=float)\n",
    "    target=np.zeros_like(pts)\n",
    "    for a,b,j in spec.segments:target+=segment_gamma(a,b)*scalar_feature(spec.W[j,0,0],spec.lam[j],pts)\n",
    "    Phi=np.column_stack([scalar_feature(q['W'][j,0,0],q['lam'][j],pts) for j in range(2)])\n",
    "    alpha=1-math.exp(-1)\n",
    "    # Variables gamma0,gamma1,e.\n",
    "    c=np.array([0.,0.,1.]);A=[];bb=[]\n",
    "    for i in range(len(pts)):\n",
    "        A.append([Phi[i,0],Phi[i,1],-1]);bb.append(target[i])\n",
    "        A.append([-Phi[i,0],-Phi[i,1],-1]);bb.append(-target[i])\n",
    "    res=linprog(c,A_ub=np.asarray(A),b_ub=np.asarray(bb),A_eq=[[1,1,0]],b_eq=[alpha],\n",
    "                bounds=[(0,None),(0,None),(0,None)],method='highs')\n",
    "    if not res.success:raise RuntimeError(res.message)\n",
    "    return {'floor_lower':float(res.fun),'applicable':True,'gamma':res.x[:2].tolist(),'points':pts.tolist()}\n",
    "\n",
    "floor_rows=[]\n",
    "for tn in CFG['teacher_names']:\n",
    "    for pn in CFG['precision_names']:\n",
    "        rec=exposed_floor_lp(TEACHERS[tn],pn);floor_rows.append({'teacher':tn,'precision':pn,**rec})\n",
    "floor_df=pd.DataFrame(floor_rows)\n",
    "floor_df.to_csv(ROOT/'results'/'exposed_floor_certificates.csv',index=False)\n",
    "display(floor_df[floor_df.applicable])\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5e56e5ca",
   "metadata": {},
   "source": [
    "## Part IV — Campaign runner with resume and sharding\n",
    "\n",
    "The campaign first globally optimizes every preregistered depth on an adaptive witness set. It records coarse whole-ball brackets for all cases. Only cases near a matching boundary are later refined by full branch-and-bound, keeping the campaign tractable while preserving rigorous final classifications.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c4e353e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 10. Globally optimized matrix-valued campaign\n",
    "RAW=ROOT/'results'/'matrix_frontier_raw.csv'\n",
    "\n",
    "def job_shard(t,p,D):return int(hashlib.sha256(f'{t}|{p}|{D}'.encode()).hexdigest()[:8],16)%NUM_SHARDS\n",
    "\n",
    "def completed_keys():\n",
    "    if not RAW.exists():return set()\n",
    "    x=pd.read_csv(RAW);return set((str(r.teacher),str(r.precision),int(r.D)) for _,r in x.iterrows())\n",
    "\n",
    "def append_row(row):\n",
    "    pd.DataFrame([row]).to_csv(RAW,mode='a',header=not RAW.exists(),index=False)\n",
    "\n",
    "jobs=[(tn,pn,D) for tn in CFG['teacher_names'] for pn in CFG['precision_names'] for D in CFG['all_depths']\n",
    "      if job_shard(tn,pn,D)==SHARD_INDEX]\n",
    "done=completed_keys();remaining=[j for j in jobs if (j[0],j[1],j[2]) not in done]\n",
    "print(f'Jobs in shard={len(jobs)} | completed={len(jobs)-len(remaining)} | remaining={len(remaining)}')\n",
    "print('First remaining:',remaining[:10])\n",
    "start_session=time.time()\n",
    "\n",
    "for ji,(tn,pn,D) in enumerate(remaining,1):\n",
    "    if (time.time()-start_session)/60>SESSION_BUDGET_MIN:\n",
    "        print('Safe session stop. Rerun this cell to resume.');break\n",
    "    spec=TEACHERS[tn]\n",
    "    print(f'[{ji}/{len(remaining)}] {tn} {pn} D={D} ({1<<D:,} schedules)',flush=True)\n",
    "    rec=adaptive_schedule_certificate(spec,pn,D)\n",
    "    seqpath=ROOT/'checkpoints'/f'best_{tn}_{pn}_D{D}.npy';np.save(seqpath,rec.pop('sequence'))\n",
    "    row={**rec,'teacher':tn,'precision':pn,'D':D,'mode':MODE,\n",
    "         'sequence_file':seqpath.name,'gpu':GPU_NAME,'timestamp':pd.Timestamp.utcnow().isoformat()}\n",
    "    append_row(row)\n",
    "    print('  bracket=',round(row['lower'],6),round(row['upper'],6),'time=',round(row['elapsed_s'],2),'s',flush=True)\n",
    "\n",
    "raw_df=pd.read_csv(RAW) if RAW.exists() else pd.DataFrame()\n",
    "print('Rows now:',len(raw_df))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c27cbf8e",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 11. High-resolution reference-error certificates\n",
    "REFCSV=ROOT/'results'/'highres_reference_errors.csv'\n",
    "ref_rows=[]\n",
    "for tn in CFG['teacher_names']:\n",
    "    spec=TEACHERS[tn]\n",
    "    Lip=2*map_lipschitz_from_modes(spec.W,spec.S);rtol=reference_numerical_bound(spec,CFG['n_reference_steps'])\n",
    "    cont=simulate_teacher(spec,VERIFY_POINTS,CFG['n_reference_steps'])\n",
    "    for L in CFG['reference_depths']:\n",
    "        high=simulate_teacher_euler(spec,VERIFY_POINTS,L)\n",
    "        sample=float(np.linalg.norm(high-cont,axis=1).max())\n",
    "        ref_rows.append({'teacher':tn,'L':L,'lower':max(0,sample-rtol),\n",
    "                         'upper':sample+Lip*VERIFY_RADIUS+rtol,'sample_max':sample,\n",
    "                         'reference_tol':rtol,'coarse':True})\n",
    "ref_df=pd.DataFrame(ref_rows);ref_df.to_csv(REFCSV,index=False)\n",
    "display(ref_df.head(20))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4a66332f",
   "metadata": {},
   "source": [
    "## Part V — Calibration-only prediction and targeted full-ball refinement\n",
    "\n",
    "The model\n",
    "\\[\n",
    "E_b(D)\\approx E_{\\rm floor}(b)+C_b/D\n",
    "\\]\n",
    "is calibrated using only the preregistered calibration depths. Held-out depths are never used to fit \\(E_{\\rm floor}\\) or \\(C_b\\). Whole-ball branch-and-bound is then run only for the candidate matching depths and their immediate neighbors.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "53483938",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 12. Fit floors/constants and predict held-out matching depth\n",
    "raw_df=pd.read_csv(RAW)\n",
    "floor_lookup={(r.teacher,r.precision):float(r.floor_lower) for _,r in floor_df.iterrows()}\n",
    "fit_rows=[]\n",
    "for (tn,pn),g in raw_df.groupby(['teacher','precision']):\n",
    "    cal=g[g.D.isin(CFG['calibration_depths'])].sort_values('D')\n",
    "    D=cal.D.to_numpy(float);y=((cal.lower+cal.upper)/2).to_numpy(float)\n",
    "    known=floor_lookup.get((tn,pn),0.0)\n",
    "    if TEACHERS[tn].exposed:\n",
    "        floor_est=known;C=max(0,float(np.dot(1/D,y-floor_est)/np.dot(1/D,1/D)))\n",
    "    else:\n",
    "        A=np.c_[np.ones_like(D),1/D]\n",
    "        beta=nnls(A,y)[0];floor_est=max(0,float(beta[0]));C=max(0,float(beta[1]))\n",
    "    Csafe=max([max(0,(row.upper-floor_est))*row.D for _,row in cal.iterrows()] or [0])\n",
    "    fit_rows.append({'teacher':tn,'precision':pn,'floor_est':floor_est,'floor_certified_lower':known,\n",
    "                     'C_fit':C,'C_safe':Csafe,'n_calibration':len(cal)})\n",
    "fit_df=pd.DataFrame(fit_rows);fit_df.to_csv(ROOT/'results'/'calibration_fits.csv',index=False)\n",
    "\n",
    "pred_rows=[]\n",
    "for _,f in fit_df.iterrows():\n",
    "    for _,r in ref_df[ref_df.teacher==f.teacher].iterrows():\n",
    "        impossible=bool(f.floor_certified_lower>r.upper+1e-12)\n",
    "        if impossible:pred=np.inf\n",
    "        else:\n",
    "            gap=((r.lower+r.upper)/2)-f.floor_est\n",
    "            pred=np.inf if gap<=0 else int(math.ceil(f.C_fit/gap))\n",
    "        pred_rows.append({'teacher':f.teacher,'precision':f.precision,'L':int(r.L),\n",
    "                          'pred_D_fit':pred,'certified_impossible_floor':impossible,\n",
    "                          'eps_lower':r.lower,'eps_upper':r.upper})\n",
    "pred_df=pd.DataFrame(pred_rows);pred_df.to_csv(ROOT/'results'/'matching_predictions.csv',index=False)\n",
    "display(pred_df.head(30))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "af0d362f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 13. Refine candidate boundaries with full-ball branch-and-bound\n",
    "CERTCSV=ROOT/'results'/'boundary_certificates.csv'\n",
    "cert_done=set()\n",
    "if CERTCSV.exists():\n",
    "    cc=pd.read_csv(CERTCSV);cert_done=set((r.teacher,r.precision,int(r.D),r.kind,int(r.L) if not pd.isna(r.L) else -1) for _,r in cc.iterrows())\n",
    "\n",
    "def append_cert(row):pd.DataFrame([row]).to_csv(CERTCSV,mode='a',header=not CERTCSV.exists(),index=False)\n",
    "\n",
    "if CFG['certify_near_boundary']:\n",
    "    targets=[]\n",
    "    for _,pr in pred_df.iterrows():\n",
    "        if pr.certified_impossible_floor:continue\n",
    "        g=raw_df[(raw_df.teacher==pr.teacher)&(raw_df.precision==pr.precision)].sort_values('D')\n",
    "        # Coarse candidate from observed brackets, plus prediction.\n",
    "        possible=g[g.upper<=pr.eps_lower]\n",
    "        cand=int(possible.D.min()) if len(possible) else (int(pr.pred_D_fit) if np.isfinite(pr.pred_D_fit) else int(g.D.max()))\n",
    "        available=sorted(set(int(x) for x in g.D))\n",
    "        near=sorted(set(min(available,key=lambda x:abs(x-z)) for z in [cand-2,cand,cand+2] if available))\n",
    "        for D in near:targets.append((pr.teacher,pr.precision,D,int(pr.L)))\n",
    "    targets=sorted(set(targets))\n",
    "    print('Boundary certificates to compute:',len(targets))\n",
    "    for tn,pn,D,L in tqdm(targets):\n",
    "        k=(tn,pn,D,'student',L)\n",
    "        if k not in cert_done:\n",
    "            seq=np.load(ROOT/'checkpoints'/f'best_{tn}_{pn}_D{D}.npy')\n",
    "            b=bnb_uniform_error(TEACHERS[tn],'student',pn,seq)\n",
    "            append_cert({'teacher':tn,'precision':pn,'D':D,'kind':'student','L':L,**b});cert_done.add(k)\n",
    "        kh=(tn,'-',L,'highres',L)\n",
    "        if kh not in cert_done:\n",
    "            b=bnb_uniform_error(TEACHERS[tn],'highres',L=L)\n",
    "            append_cert({'teacher':tn,'precision':'-','D':L,'kind':'highres','L':L,**b});cert_done.add(kh)\n",
    "\n",
    "cert_df=pd.read_csv(CERTCSV) if CERTCSV.exists() else pd.DataFrame()\n",
    "print('Certificate rows:',len(cert_df))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "625c22ec",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 14. Final certified matching classifications\n",
    "# Prefer BnB certificates where available; otherwise retain coarse brackets.\n",
    "student_cert={}\n",
    "high_cert={}\n",
    "if len(cert_df):\n",
    "    for _,r in cert_df.iterrows():\n",
    "        if r.kind=='student':student_cert[(r.teacher,r.precision,int(r.D),int(r.L))]=(r.lower,r.upper,r.gap)\n",
    "        else:high_cert[(r.teacher,int(r.L))]=(r.lower,r.upper,r.gap)\n",
    "\n",
    "phase=[]\n",
    "for _,pr in pred_df.iterrows():\n",
    "    tn,pn,L=pr.teacher,pr.precision,int(pr.L)\n",
    "    epslo,epshi=high_cert.get((tn,L),(pr.eps_lower,pr.eps_upper))[:2]\n",
    "    g=raw_df[(raw_df.teacher==tn)&(raw_df.precision==pn)].sort_values('D')\n",
    "    observed=np.inf;status='not_matched_up_to_cap';earlier_all_excluded=False\n",
    "    brackets=[]\n",
    "    for _,r in g.iterrows():\n",
    "        lo,up,_=student_cert.get((tn,pn,int(r.D),L),(r.lower,r.upper,np.nan))\n",
    "        brackets.append((int(r.D),float(lo),float(up)))\n",
    "    if pr.certified_impossible_floor:\n",
    "        status='impossible_all_depths_floor'\n",
    "    else:\n",
    "        feasible=[D for D,lo,up in brackets if up<=epslo]\n",
    "        if feasible:\n",
    "            observed=min(feasible)\n",
    "            earlier=[(D,lo,up) for D,lo,up in brackets if D<observed]\n",
    "            earlier_all_excluded=all(lo>epshi for D,lo,up in earlier)\n",
    "            status='certified_exact_match_depth' if earlier_all_excluded else 'certified_match_upper_bound'\n",
    "        else:\n",
    "            if all(lo>epshi for D,lo,up in brackets):\n",
    "                status='certified_no_match_tested_depths'\n",
    "            else:\n",
    "                status='ambiguous_or_not_matched_up_to_cap'\n",
    "    phase.append({**pr.to_dict(),'eps_lower_final':epslo,'eps_upper_final':epshi,\n",
    "                  'observed_D_match':observed,'status':status,'earlier_depths_certified_excluded':earlier_all_excluded,\n",
    "                  'D_cap':int(g.D.max())})\n",
    "phase_df=pd.DataFrame(phase);phase_df.to_csv(ROOT/'results'/'certified_phase_diagram.csv',index=False)\n",
    "display(phase_df)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6666aab3",
   "metadata": {},
   "source": [
    "## Part VI — Actual storage and optimization-gap diagnostics\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b72ced15",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 15. Codebook + schedule storage accounting\n",
    "\n",
    "def storage_bits(spec,precision,D):\n",
    "    p=PRECISIONS[precision];J=2\n",
    "    active_W=int(spec.W_mask.sum());active_S=int(spec.S_mask.sum())\n",
    "    scalars_per_atom=active_W+active_S+1\n",
    "    codebook=J*scalars_per_atom*p.bits\n",
    "    schedule=D*math.ceil(math.log2(J))\n",
    "    return {'codebook_bits':codebook,'schedule_bits':schedule,'total_bits':codebook+schedule,\n",
    "            'scalars_per_atom':scalars_per_atom}\n",
    "\n",
    "resource=[]\n",
    "match_statuses={'certified_exact_match_depth','certified_match_upper_bound'}\n",
    "for _,r in phase_df.iterrows():\n",
    "    if r.status in match_statuses and np.isfinite(r.observed_D_match):\n",
    "        sb=storage_bits(TEACHERS[r.teacher],r.precision,int(r.observed_D_match))\n",
    "        high_params=int(TEACHERS[r.teacher].W_mask.sum()+TEACHERS[r.teacher].S_mask.sum()+1)\n",
    "        high_untied_bits=int(r.L)*high_params*CFG['reference_bits']\n",
    "        # Fair tied-codebook baseline: two FP16 atoms plus one mode bit per layer.\n",
    "        high_tied_bits=2*high_params*CFG['reference_bits']+int(r.L)\n",
    "        resource.append({'teacher':r.teacher,'precision':r.precision,'L':int(r.L),'D':int(r.observed_D_match),\n",
    "                         'match_depth_is_exact':r.status=='certified_exact_match_depth',**sb,\n",
    "                         'highres_untied_bits':high_untied_bits,'highres_tied_bits':high_tied_bits,\n",
    "                         'compression_ratio_untied':high_untied_bits/sb['total_bits'],\n",
    "                         'compression_ratio_tied':high_tied_bits/sb['total_bits']})\n",
    "resource_df=pd.DataFrame(resource)\n",
    "if len(resource_df):\n",
    "    resource_df['best_for_teacher_L']=resource_df.groupby(['teacher','L']).total_bits.transform('min')==resource_df.total_bits\n",
    "resource_df.to_csv(ROOT/'results'/'storage_sweetspots.csv',index=False)\n",
    "display(resource_df)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d4324739",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 16. Heuristic schedule optimization versus global optimum\n",
    "\n",
    "def sequence_grid_error(spec,precision,seq,points,target=None):\n",
    "    if target is None:target=simulate_teacher(spec,points,CFG['n_reference_steps'])\n",
    "    return float(np.linalg.norm(simulate_sequence(quantize_teacher(spec,precision),seq,points)-target,axis=1).max())\n",
    "\n",
    "\n",
    "def coordinate_descent_schedule(spec,precision,D,seed,passes):\n",
    "    rng=np.random.default_rng(seed);seq=rng.integers(0,2,size=D,dtype=np.int8)\n",
    "    target=simulate_teacher(spec,SEARCH_POINTS,CFG['n_reference_steps']);cur=sequence_grid_error(spec,precision,seq,SEARCH_POINTS,target)\n",
    "    for _ in range(passes):\n",
    "        changed=False\n",
    "        for k in rng.permutation(D):\n",
    "            seq[k]^=1;e=sequence_grid_error(spec,precision,seq,SEARCH_POINTS,target)\n",
    "            if e<cur-1e-14:cur=e;changed=True\n",
    "            else:seq[k]^=1\n",
    "        if not changed:break\n",
    "    return cur,seq\n",
    "\n",
    "opt_rows=[]\n",
    "selected=raw_df[raw_df.D.isin([max(CFG['calibration_depths']),max(CFG['all_depths'])])]\n",
    "for _,r in tqdm(selected.iterrows(),total=len(selected),desc='optimization gaps'):\n",
    "    vals=[]\n",
    "    for rr in range(CFG['heuristic_restarts']):\n",
    "        e,_=coordinate_descent_schedule(TEACHERS[r.teacher],r.precision,int(r.D),SEED+rr+1000*int(r.D),CFG['heuristic_passes'])\n",
    "        vals.append(e)\n",
    "    opt_rows.append({'teacher':r.teacher,'precision':r.precision,'D':int(r.D),'global_grid_error':r.grid_error,\n",
    "                     'heuristic_best':min(vals),'heuristic_median':float(np.median(vals)),\n",
    "                     'best_ratio':min(vals)/max(r.grid_error,1e-15),'median_ratio':np.median(vals)/max(r.grid_error,1e-15)})\n",
    "opt_df=pd.DataFrame(opt_rows);opt_df.to_csv(ROOT/'results'/'optimization_gap.csv',index=False)\n",
    "display(opt_df.sort_values('median_ratio',ascending=False).head(20))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6db1907a",
   "metadata": {},
   "source": [
    "## Part VII — Four-atom dictionary robustness check\n",
    "\n",
    "The primary campaign uses two complete atoms so every schedule can be globally searched through depth 20. This supplementary experiment expands each quantized mode with two neighboring threshold levels, producing a four-atom dictionary. We globally enumerate all \\(4^D\\) schedules through depth 10 on selected teachers. The purpose is not to replace the whole-ball two-atom certificates, but to verify that the observed phase and optimization behavior is not an artifact of a two-symbol schedule alphabet.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9a4c9032",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 17. Four-atom globally exhaustive robustness campaign\n",
    "\n",
    "def expanded_four_atom_dictionary(spec,precision):\n",
    "    base=quantize_teacher(spec,precision);levels=np.asarray(PRECISIONS[precision].lambda_levels,dtype=float)\n",
    "    Ws=[];Ss=[];ls=[]\n",
    "    for j in range(2):\n",
    "        order=np.argsort(np.abs(levels-spec.lam[j]));chosen=[]\n",
    "        for idx in order:\n",
    "            v=float(levels[idx])\n",
    "            if not any(abs(v-u)<1e-14 for u in chosen):chosen.append(v)\n",
    "            if len(chosen)==2:break\n",
    "        if len(chosen)<2:chosen=[float(levels[0]),float(levels[-1])]\n",
    "        for v in chosen:\n",
    "            Ws.append(base['W'][j]);Ss.append(base['S'][j]);ls.append(v)\n",
    "    return {'W':np.asarray(Ws),'S':np.asarray(Ss),'lam':np.asarray(ls),'J':4,\n",
    "            'precision':precision,'bits':PRECISIONS[precision].bits,'display':PRECISIONS[precision].display,\n",
    "            'W_mask':spec.W_mask,'S_mask':spec.S_mask}\n",
    "\n",
    "\n",
    "def exhaustive_general_torch(qatoms,D,points,target,batch_size=None):\n",
    "    J=int(qatoms['J']);total=J**int(D);batch_size=batch_size or CFG['sequence_batch']\n",
    "    if not (TORCH_AVAILABLE and torch.cuda.is_available()):\n",
    "        return exhaustive_general_numpy(qatoms,D,points,target,max(256,batch_size//8))\n",
    "    dev=torch.device('cuda');dtype=torch.float64 if MODE=='paper' else torch.float32\n",
    "    pts=torch.as_tensor(points,device=dev,dtype=dtype);targ=torch.as_tensor(target,device=dev,dtype=dtype)\n",
    "    W=torch.as_tensor(qatoms['W'],device=dev,dtype=dtype);S=torch.as_tensor(qatoms['S'],device=dev,dtype=dtype)\n",
    "    lam=torch.as_tensor(qatoms['lam'],device=dev,dtype=dtype);Wy=torch.einsum('nm,jdm->jnd',pts,W)\n",
    "    powers=[J**(D-1-k) for k in range(D)];best=float('inf');best_id=0;t0=time.time();h=1.0/D\n",
    "    for start in range(0,total,batch_size):\n",
    "        ids=torch.arange(start,min(start+batch_size,total),device=dev,dtype=torch.int64)\n",
    "        x=torch.zeros((len(ids),len(points),2),device=dev,dtype=dtype)\n",
    "        for powk in powers:\n",
    "            idx=(ids//powk)%J;wy=Wy[idx];sx=torch.bmm(x,S[idx].transpose(1,2));z=wy+sx;ll=lam[idx]\n",
    "            out=torch.sign(z)*torch.relu(torch.abs(z)-ll[:,None,None]);x=x+h*(out-x)\n",
    "        err=torch.linalg.vector_norm(x-targ[None,:,:],dim=2).amax(dim=1);val,ii=torch.min(err,dim=0)\n",
    "        if float(val)<best:best=float(val);best_id=int(ids[int(ii)].item())\n",
    "    seq=[(best_id//powk)%J for powk in powers]\n",
    "    return best,np.asarray(seq,dtype=np.int8),time.time()-t0,total\n",
    "\n",
    "\n",
    "def exhaustive_general_numpy(qatoms,D,points,target,batch_size=256):\n",
    "    J=int(qatoms['J']);total=J**int(D);best=np.inf;best_id=0;t0=time.time();h=1.0/D\n",
    "    Wy=np.einsum('nm,jdm->jnd',points,qatoms['W']);powers=[J**(D-1-k) for k in range(D)]\n",
    "    for start in range(0,total,batch_size):\n",
    "        ids=np.arange(start,min(start+batch_size,total),dtype=np.int64);x=np.zeros((len(ids),len(points),2),dtype=float)\n",
    "        for powk in powers:\n",
    "            idx=(ids//powk)%J;wy=Wy[idx];Ssel=qatoms['S'][idx]\n",
    "            sx=np.einsum('bni,bji->bnj',x,Ssel);z=wy+sx;ll=qatoms['lam'][idx]\n",
    "            out=np.sign(z)*np.maximum(np.abs(z)-ll[:,None,None],0.0);x=x+h*(out-x)\n",
    "        err=np.linalg.norm(x-target[None,:,:],axis=2).max(axis=1);jj=int(np.argmin(err))\n",
    "        if float(err[jj])<best:best=float(err[jj]);best_id=int(ids[jj])\n",
    "    seq=[(best_id//powk)%J for powk in powers]\n",
    "    return best,np.asarray(seq,dtype=np.int8),time.time()-t0,total\n",
    "\n",
    "FOUR_TEACHERS=['threshold_gap_1'] if MODE=='quick' else ['threshold_gap_1','dense_offgrid_101','dense_offgrid_202']\n",
    "FOUR_PRECISIONS=['binary','ternary'] if MODE=='quick' else ['binary','ternary','2bit']\n",
    "FOUR_DEPTHS=[4,6,8] if MODE=='quick' else [4,6,8,10]\n",
    "FOURCSV=ROOT/'results'/'four_atom_robustness.csv';four_done=set()\n",
    "if FOURCSV.exists():\n",
    "    tmp=pd.read_csv(FOURCSV);four_done=set((r.teacher,r.precision,int(r.D)) for _,r in tmp.iterrows())\n",
    "for tn in FOUR_TEACHERS:\n",
    "    spec=TEACHERS[tn];target=simulate_teacher(spec,SEARCH_POINTS,CFG['n_reference_steps'])\n",
    "    for pn in FOUR_PRECISIONS:\n",
    "        q4=expanded_four_atom_dictionary(spec,pn)\n",
    "        for D in FOUR_DEPTHS:\n",
    "            if (tn,pn,D) in four_done:continue\n",
    "            e,seq,elapsed,total=exhaustive_general_torch(q4,D,SEARCH_POINTS,target)\n",
    "            e64=float(np.linalg.norm(simulate_sequence(q4,seq,SEARCH_POINTS)-target,axis=1).max())\n",
    "            base=raw_df[(raw_df.teacher==tn)&(raw_df.precision==pn)&(raw_df.D==D)]\n",
    "            e2=float(base.grid_error.iloc[0]) if len(base) else np.nan\n",
    "            row={'teacher':tn,'precision':pn,'D':D,'atoms':4,'global_grid_error':e64,\n",
    "                 'two_atom_global_grid_error':e2,'improvement_ratio':e2/max(e64,1e-15),\n",
    "                 'elapsed_s':elapsed,'sequences':int(total),'sequence':''.join(map(str,seq.tolist()))}\n",
    "            pd.DataFrame([row]).to_csv(FOURCSV,mode='a',header=not FOURCSV.exists(),index=False)\n",
    "four_df=pd.read_csv(FOURCSV) if FOURCSV.exists() else pd.DataFrame();display(four_df)\n",
    "\n",
    "fig,ax=plt.subplots(figsize=(7,4.5))\n",
    "if len(four_df):\n",
    "    for (tn,pn),g in four_df.groupby(['teacher','precision']):ax.plot(g.D,g.improvement_ratio,'o-',label=f'{tn}/{pn}')\n",
    "ax.axhline(1,color='k',lw=.7);ax.set_yscale('log');ax.set_xlabel('Depth D');ax.set_ylabel('2-atom error / 4-atom error')\n",
    "ax.set_title('Globally exhaustive four-atom robustness check');ax.legend(fontsize=7)\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'four_atom_robustness.png',bbox_inches='tight');plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0a415cd2",
   "metadata": {},
   "source": [
    "## Part VIII — Paper figures and readiness audit\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1f060f76",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 18. Publication figures\n",
    "plt.rcParams.update({'font.size':10,'figure.dpi':140})\n",
    "\n",
    "# 1. Matrix-valued precision/depth phase diagram.\n",
    "status_code={'certified_exact_match_depth':2,'certified_match_upper_bound':1,\n",
    "             'impossible_all_depths_floor':-2,'certified_no_match_tested_depths':-1,\n",
    "             'ambiguous_or_not_matched_up_to_cap':0,'not_matched_up_to_cap':0}\n",
    "plot=phase_df.copy();plot['code']=plot.status.map(status_code).fillna(0)\n",
    "row_labels=[];mat=[]\n",
    "for tn in CFG['teacher_names']:\n",
    "    for L in CFG['reference_depths']:\n",
    "        row_labels.append(f'{tn}\\nL={L}')\n",
    "        mat.append([float(plot[(plot.teacher==tn)&(plot.L==L)&(plot.precision==pn)].code.iloc[0]) for pn in CFG['precision_names']])\n",
    "fig,ax=plt.subplots(figsize=(9,max(5,len(row_labels)*.35)))\n",
    "im=ax.imshow(np.asarray(mat),aspect='auto',vmin=-2,vmax=2,cmap='coolwarm')\n",
    "ax.set_xticks(range(len(CFG['precision_names'])),CFG['precision_names']);ax.set_yticks(range(len(row_labels)),row_labels)\n",
    "ax.set_title('Certified matrix-valued depth–precision phase diagram')\n",
    "for i,row in enumerate(mat):\n",
    "    for j,v in enumerate(row):\n",
    "        txt={2:'EXACT',1:'≤D',-2:'FLOOR',-1:'NO≤cap',0:'?'}[int(v)];ax.text(j,i,txt,ha='center',va='center',fontsize=7)\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'matrix_phase_diagram.png',bbox_inches='tight');plt.show()\n",
    "\n",
    "# 2. Predicted versus observed matching depth.\n",
    "v=phase_df[phase_df.status.isin(['certified_exact_match_depth','certified_match_upper_bound'])&np.isfinite(phase_df.pred_D_fit)].copy()\n",
    "fig,ax=plt.subplots(figsize=(5,5))\n",
    "if len(v):\n",
    "    ax.scatter(v.pred_D_fit,v.observed_D_match,s=55)\n",
    "    mx=max(v.pred_D_fit.max(),v.observed_D_match.max());ax.plot([1,mx],[1,mx],'--')\n",
    "ax.set_xlabel('Calibration-only predicted D');ax.set_ylabel('Certified observed D');ax.set_title('Held-out matching-depth prediction')\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'predicted_vs_observed_depth.png',bbox_inches='tight');plt.show()\n",
    "\n",
    "# 3. Storage sweet spots.\n",
    "fig,ax=plt.subplots(figsize=(8,5))\n",
    "if len(resource_df):\n",
    "    for pn,g in resource_df.groupby('precision'):\n",
    "        ax.scatter(g.compression_ratio_untied,g.D/g.L,label=pn,s=np.where(g.best_for_teacher_L,80,25))\n",
    "ax.axhline(1,color='k',lw=.7);ax.set_xlabel('Compression ratio vs FP16 untied teacher');ax.set_ylabel('Depth multiplier D/L')\n",
    "ax.set_title('Certified matched-storage frontier');ax.legend(ncol=2)\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'storage_depth_frontier.png',bbox_inches='tight');plt.show()\n",
    "\n",
    "# 4. Optimization gaps.\n",
    "fig,ax=plt.subplots(figsize=(8,4.5))\n",
    "if len(opt_df):\n",
    "    x=np.arange(len(opt_df));ax.scatter(x,opt_df.best_ratio,label='best heuristic/global');ax.scatter(x,opt_df.median_ratio,label='median heuristic/global')\n",
    "    ax.set_yscale('log');ax.set_xticks([]);ax.axhline(1,color='k',lw=.7);ax.legend()\n",
    "ax.set_ylabel('Error ratio');ax.set_title('Heuristic schedule optimization can miss the global frontier')\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'matrix_optimization_gap.png',bbox_inches='tight');plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "2b18f8a0",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 19. Automated paper-readiness gates\n",
    "checks={}\n",
    "checks['all_preregistered_teachers_present']=len(set(raw_df.teacher))>=len(CFG['teacher_names'])\n",
    "checks['all_precisions_present']=len(set(raw_df.precision))>=len(CFG['precision_names'])\n",
    "checks['all_depth_jobs_complete']=len(raw_df)>=len(CFG['teacher_names'])*len(CFG['precision_names'])*len(CFG['all_depths'])/NUM_SHARDS\n",
    "checks['has_exact_positive_floor']=bool((floor_df.floor_lower>1e-5).any())\n",
    "exact_zero=((dict_df.atom_distance_W<1e-10)&(dict_df.atom_distance_S<1e-10)&(dict_df.atom_distance_lambda<1e-10)).any()\n",
    "checks['has_zero_or_negligible_floor']=bool(exact_zero or (floor_df[floor_df.applicable].floor_lower<1e-8).any())\n",
    "checks['has_certified_matches']=bool(phase_df.status.isin(['certified_exact_match_depth','certified_match_upper_bound']).sum()>=3 if MODE=='quick' else phase_df.status.isin(['certified_exact_match_depth','certified_match_upper_bound']).sum()>=8)\n",
    "checks['has_certified_impossibility']=bool((phase_df.status=='impossible_all_depths_floor').sum()>=1)\n",
    "checks['optimization_gap_nontrivial']=bool(len(opt_df) and (opt_df.median_ratio>2).any())\n",
    "checks['interior_precision_sweetspot']=bool(len(resource_df) and resource_df[resource_df.best_for_teacher_L].precision.nunique()>=2)\n",
    "\n",
    "v=phase_df[phase_df.status.isin(['certified_exact_match_depth','certified_match_upper_bound'])&np.isfinite(phase_df.pred_D_fit)].copy()\n",
    "if len(v):\n",
    "    fac=np.maximum(v.pred_D_fit/v.observed_D_match,v.observed_D_match/np.maximum(v.pred_D_fit,1));median_pred=float(np.median(fac))\n",
    "else:median_pred=np.inf\n",
    "checks['prediction_median_factor_le_2_5']=bool(median_pred<=2.5)\n",
    "\n",
    "if len(cert_df):median_gap=float(cert_df.gap.median())\n",
    "else:median_gap=np.nan\n",
    "checks['whole_ball_certificates_generated']=bool(len(cert_df)>0) if MODE=='paper' else True\n",
    "checks['four_atom_global_robustness_complete']=bool(len(four_df)>=len(FOUR_TEACHERS)*len(FOUR_PRECISIONS)*len(FOUR_DEPTHS))\n",
    "\n",
    "report={'mode':MODE,'gpu':GPU_NAME,'checks':checks,'passed':sum(checks.values()),'total':len(checks),\n",
    "        'median_prediction_factor':median_pred,'median_BnB_gap':median_gap,\n",
    "        'counts':{'raw_jobs':len(raw_df),'phase_cases':len(phase_df),'exact_matches':int((phase_df.status=='certified_exact_match_depth').sum()),'match_upper_bounds':int((phase_df.status=='certified_match_upper_bound').sum()),\n",
    "                  'floor_impossible':int((phase_df.status=='impossible_all_depths_floor').sum()),'certificate_rows':len(cert_df)}}\n",
    "(ROOT/'results'/'paper_readiness_report.json').write_text(json.dumps(report,indent=2))\n",
    "print(json.dumps(report,indent=2))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eb82eca5",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 20. Export the compact final result bundle\n",
    "summary=['# Matrix-valued final certification summary',f'- Mode: {MODE}',f'- GPU: {GPU_NAME}',\n",
    "         f'- Globally optimized schedule jobs: {len(raw_df)}',f'- Exact certified matching depths: {(phase_df.status==\"certified_exact_match_depth\").sum()}',f'- Certified feasible depth upper bounds: {(phase_df.status==\"certified_match_upper_bound\").sum()}',\n",
    "         f'- All-depth floor impossibilities: {(phase_df.status==\"impossible_all_depths_floor\").sum()}',\n",
    "         f'- Median prediction factor: {median_pred:.4g}',f'- Readiness gates passed: {sum(checks.values())}/{len(checks)}']\n",
    "if len(opt_df):summary.append(f'- Maximum median heuristic/global gap: {opt_df.median_ratio.max():.4g}x')\n",
    "(ROOT/'results'/'paper_results_summary.md').write_text('\\n'.join(summary)+'\\n')\n",
    "\n",
    "manifest={'created_utc':pd.Timestamp.utcnow().isoformat(),'mode':MODE,'gpu':GPU_NAME,'config':CFG,'files':[]}\n",
    "for p in sorted(ROOT.rglob('*')):\n",
    "    if p.is_file() and 'checkpoints' not in p.parts:\n",
    "        manifest['files'].append({'path':str(p.relative_to(ROOT)),'bytes':p.stat().st_size})\n",
    "(ROOT/'run_manifest.json').write_text(json.dumps(manifest,indent=2))\n",
    "\n",
    "out=ROOT/f'matrix_lista_final_results_{MODE}.zip'\n",
    "if out.exists():out.unlink()\n",
    "with zipfile.ZipFile(out,'w',compression=zipfile.ZIP_DEFLATED,compresslevel=9) as z:\n",
    "    for folder in ['results','figures','configs','certificates','logs']:\n",
    "        for p in (ROOT/folder).rglob('*'):\n",
    "            if p.is_file():z.write(p,p.relative_to(ROOT))\n",
    "    z.write(ROOT/'run_manifest.json','run_manifest.json')\n",
    "print(f'Created {out} ({out.stat().st_size/2**20:.2f} MB)')\n",
    "print('Upload this compact ZIP. The large schedule checkpoints remain in Drive.')\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61af1bc4",
   "metadata": {},
   "source": [
    "## Interpretation rules for the paper\n",
    "\n",
    "- **Exact certified matching depth:** a feasible full-ball certificate exists at depth D and every smaller tested depth is excluded by a global witness-set lower bound.\n",
    "- **Certified feasible depth upper bound:** a feasible full-ball certificate exists at depth D, but one or more smaller depths remain interval-ambiguous; report D as an upper bound, not the exact minimum.\n",
    "- **All-depth impossibility:** an exact exposed-channel relaxed floor exceeds the full-precision reference-error upper bound.\n",
    "- **No match up to cap:** every tested globally optimized schedule remains above the reference; this is not extrapolated to all depths unless a floor certificate exists.\n",
    "- **Ambiguous:** the conservative full-ball intervals overlap; report the interval rather than forcing a conclusion.\n",
    "- **Optimization gap:** local search/QAT-like failure is never used as an impossibility proof.\n",
    "\n",
    "The final paper should present the canonical exact scalar results and this matrix-valued campaign together: the former gives analytic sharpness, while the latter shows the same phase structure survives genuine matrix, recurrence, threshold, multi-input, and full-ball effects across independently chosen teachers.\n"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "Matrix_LISTA_Depth_Precision_Final_Certification.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.x"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Reproducibility_Artifacts/notebooks/Ultimate_Depth_Precision_Paper_Finalizer.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "632335c9",
   "metadata": {},
   "source": [
    "# Ultimate Paper-Finalization Notebook\n",
    "## Certified depth–precision frontiers for quantized residual soft-threshold networks\n",
    "\n",
    "This notebook is designed to produce the **decisive numerical evidence** for the paper without relying on ordinary quantization-aware training to establish representability.\n",
    "\n",
    "It separates three phenomena:\n",
    "\n",
    "1. **Alphabet/architecture floor** — computed exactly by relaxed LP.\n",
    "2. **Finite-depth quantization penalty** — computed by globally optimal MILP or exhaustive atom-sequence search.\n",
    "3. **Optimization/trainability gap** — measured by comparing local-search heuristics against the certified global optimum.\n",
    "\n",
    "### Primary paper claims tested\n",
    "\n",
    "- The same finite dictionary can support both zero-floor and positive-floor nonlinear targets.\n",
    "- The exact finite-depth frontier satisfies a floor plus a first-order envelope.\n",
    "- Nominal bit count alone does not determine feasibility; alphabet geometry matters.\n",
    "- The matching-depth and storage-optimal precision can be predicted before held-out depths are inspected.\n",
    "- Heuristic optimization can remain far above the globally optimal low-bit frontier.\n",
    "\n",
    "### What is certified\n",
    "\n",
    "For the one-dimensional recurrent nonlinear family, the input–output error is piecewise affine in the input. The notebook includes **all breakpoints**, so LP/MILP objectives equal the exact uniform norm on the full interval—not a sampled approximation.\n",
    "\n",
    "For the small matrix-valued recurrent experiment, atom-sequence search is exhaustive on a preregistered input set. The notebook labels this result correctly as an exact grid optimum and reports a separate uniform Lipschitz enclosure.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "95b13d3c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 1. Runtime setup and lightweight dependencies\n",
    "import os, sys, subprocess, importlib.util\n",
    "os.environ.setdefault(\"TORCHDYNAMO_DISABLE\", \"1\")\n",
    "os.environ.setdefault(\"PYTORCH_JIT\", \"0\")\n",
    "\n",
    "required = {\n",
    "    \"numpy\": \"numpy>=1.26\",\n",
    "    \"scipy\": \"scipy>=1.11\",\n",
    "    \"pandas\": \"pandas>=2.0\",\n",
    "    \"matplotlib\": \"matplotlib>=3.7\",\n",
    "    \"tqdm\": \"tqdm>=4.65\",\n",
    "    \"psutil\": \"psutil>=5.9\",\n",
    "}\n",
    "missing = [spec for mod, spec in required.items() if importlib.util.find_spec(mod) is None]\n",
    "if missing:\n",
    "    subprocess.check_call([sys.executable, \"-m\", \"pip\", \"install\", \"-q\", *missing])\n",
    "\n",
    "print(\"Dependency check complete.\")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1e45e6e6",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 2. Imports, Drive, reproducibility, and experiment profile\n",
    "import json, math, time, hashlib, platform, shutil, zipfile, warnings\n",
    "from dataclasses import dataclass, asdict\n",
    "from pathlib import Path\n",
    "from itertools import product\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from tqdm.auto import tqdm\n",
    "import psutil\n",
    "\n",
    "from scipy.optimize import linprog, milp, LinearConstraint, Bounds\n",
    "from scipy.sparse import csr_matrix, lil_matrix, vstack, hstack, eye, kron\n",
    "\n",
    "try:\n",
    "    import torch\n",
    "    TORCH_AVAILABLE = True\n",
    "except Exception as exc:\n",
    "    TORCH_AVAILABLE = False\n",
    "    print(\"PyTorch unavailable; matrix exhaustive search will use NumPy:\", exc)\n",
    "\n",
    "MODE = \"paper\" #@param [\"quick\", \"paper\"]\n",
    "MOUNT_DRIVE = True #@param {type:\"boolean\"}\n",
    "RESUME = True #@param {type:\"boolean\"}\n",
    "RUN_MATRIX_EXHAUSTIVE = True #@param {type:\"boolean\"}\n",
    "RUN_LOCAL_SEARCH = True #@param {type:\"boolean\"}\n",
    "\n",
    "SEED = 20260714\n",
    "np.random.seed(SEED)\n",
    "if TORCH_AVAILABLE:\n",
    "    torch.manual_seed(SEED)\n",
    "    if torch.cuda.is_available(): torch.cuda.manual_seed_all(SEED)\n",
    "\n",
    "IN_COLAB = \"google.colab\" in sys.modules\n",
    "if IN_COLAB and MOUNT_DRIVE:\n",
    "    from google.colab import drive\n",
    "    drive.mount('/content/drive', force_remount=False)\n",
    "    ROOT = Path('/content/drive/MyDrive/depth_precision_finalizer')\n",
    "elif IN_COLAB:\n",
    "    ROOT = Path('/content/depth_precision_finalizer')\n",
    "else:\n",
    "    ROOT = Path('/mnt/data/depth_precision_finalizer_local')\n",
    "\n",
    "for sub in ['results','figures','checkpoints','logs','configs','certificates']:\n",
    "    (ROOT/sub).mkdir(parents=True, exist_ok=True)\n",
    "\n",
    "CFG = {\n",
    "    'mode': MODE,\n",
    "    'seed': SEED,\n",
    "    'common_recurrence_s': 0.25,\n",
    "    'input_radius_Y': 2.0,\n",
    "    'fixed_target_lambda': 0.47,\n",
    "    'reference_depths': [8,16,32] if MODE=='quick' else [8,16,32,64],\n",
    "    'structural_depths': [4,8,16,32,64] if MODE=='quick' else [4,8,16,32,64,128,256],\n",
    "    'edge_depths': [4,8,16,32,64] if MODE=='quick' else [4,6,8,12,16,24,32,48,64,96,128],\n",
    "    'matrix_depths': [8,10,12,14] if MODE=='quick' else [8,10,12,14,16,18,20],\n",
    "    'matrix_local_restarts': 12 if MODE=='quick' else 64,\n",
    "    'milp_time_limit_s': 30 if MODE=='quick' else 180,\n",
    "    'milp_gap': 1e-10,\n",
    "}\n",
    "(ROOT/'configs'/'config.json').write_text(json.dumps(CFG,indent=2))\n",
    "\n",
    "DEVICE = 'cuda' if TORCH_AVAILABLE and torch.cuda.is_available() else 'cpu'\n",
    "GPU_NAME = torch.cuda.get_device_name(0) if DEVICE=='cuda' else 'CPU'\n",
    "print(f\"ROOT={ROOT}\")\n",
    "print(f\"MODE={MODE} | DEVICE={DEVICE} | {GPU_NAME}\")\n",
    "print(f\"CPU cores={psutil.cpu_count(logical=True)} | RAM={psutil.virtual_memory().total/2**30:.1f} GB\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "26da47c5",
   "metadata": {},
   "source": [
    "## Part I — Exact one-dimensional recurrent nonlinear frontier\n",
    "\n",
    "Consider the recurrent residual system\n",
    "\n",
    "\\[\n",
    "\\dot x = \\mathcal S_\\lambda(wy) + s x - x,\\qquad |s|<1.\n",
    "\\]\n",
    "\n",
    "For fixed \\((w,\\lambda)\\), the terminal map is a scalar multiple of the soft-threshold function. A pure depth-\\(D\\) atom sequence produces\n",
    "\n",
    "\\[\n",
    "F_{D,\\sigma}(y)=\\sum_{k=0}^{D-1} a_{D,k}\\,\\mathcal S_{\\lambda_{\\sigma_k}}(w_{\\sigma_k}y),\n",
    "\\]\n",
    "\n",
    "with known geometric weights. Therefore global atom-sequence selection is a mixed-integer **linear** optimization problem.\n",
    "\n",
    "Because every candidate is piecewise affine and all breakpoints are included, the solver returns the exact uniform error over \\([-Y,Y]\\).\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d979fed4",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 3. Exact model utilities\n",
    "@dataclass(frozen=True)\n",
    "class Atom1D:\n",
    "    name: str\n",
    "    w: float\n",
    "    lam: float\n",
    "\n",
    "\n",
    "def soft_threshold_np(z, lam):\n",
    "    z = np.asarray(z, dtype=float)\n",
    "    return np.sign(z) * np.maximum(np.abs(z) - float(lam), 0.0)\n",
    "\n",
    "\n",
    "def mu_from_s(s): return 1.0 - float(s)\n",
    "\n",
    "def alpha_continuous(s):\n",
    "    mu = mu_from_s(s)\n",
    "    return (1.0 - np.exp(-mu)) / mu\n",
    "\n",
    "\n",
    "def euler_weights(D, s):\n",
    "    D = int(D); h = 1.0 / D\n",
    "    r = 1.0 - h * mu_from_s(s)\n",
    "    # weight of atom selected at step k\n",
    "    return h * r ** np.arange(D-1, -1, -1, dtype=float)\n",
    "\n",
    "\n",
    "def alpha_euler(D, s):\n",
    "    return float(euler_weights(D,s).sum())\n",
    "\n",
    "\n",
    "def atom_feature(atom, y):\n",
    "    return soft_threshold_np(atom.w*np.asarray(y), atom.lam)\n",
    "\n",
    "\n",
    "def exact_critical_points(atoms, target, Y):\n",
    "    pts = {-float(Y), 0.0, float(Y)}\n",
    "    for a in list(atoms)+[target]:\n",
    "        if abs(a.w) > 1e-15 and a.lam >= 0:\n",
    "            b = a.lam/abs(a.w)\n",
    "            if b <= Y + 1e-12:\n",
    "                pts.add(float(b)); pts.add(float(-b))\n",
    "    return np.array(sorted(pts), dtype=float)\n",
    "\n",
    "\n",
    "def target_continuous_values(target, points, s):\n",
    "    return alpha_continuous(s) * atom_feature(target, points)\n",
    "\n",
    "\n",
    "def target_euler_values(target, points, s, L):\n",
    "    return alpha_euler(L,s) * atom_feature(target, points)\n",
    "\n",
    "\n",
    "def exact_reference_error(target, s, Y, L):\n",
    "    pts = exact_critical_points([], target, Y)\n",
    "    return float(np.max(np.abs(target_euler_values(target,pts,s,L)-target_continuous_values(target,pts,s))))\n",
    "\n",
    "\n",
    "def hash_payload(payload):\n",
    "    return hashlib.sha256(json.dumps(payload,sort_keys=True,default=str).encode()).hexdigest()[:16]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "780d8190",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 4. Certified relaxed-floor LP\n",
    "\n",
    "def solve_relaxed_floor(atoms, target, s=0.25, Y=2.0):\n",
    "    atoms = list(atoms)\n",
    "    pts = exact_critical_points(atoms,target,Y)\n",
    "    Phi = np.column_stack([atom_feature(a,pts) for a in atoms])\n",
    "    tar = target_continuous_values(target,pts,s)\n",
    "    J = len(atoms)\n",
    "    # Variables gamma_1,...,gamma_J,e. gamma are terminal convolution coefficients.\n",
    "    c = np.zeros(J+1); c[-1] = 1.0\n",
    "    A_ub=[]; b_ub=[]\n",
    "    for i in range(len(pts)):\n",
    "        row=np.zeros(J+1); row[:J]=Phi[i]; row[-1]=-1\n",
    "        A_ub.append(row); b_ub.append(tar[i])\n",
    "        row=np.zeros(J+1); row[:J]=-Phi[i]; row[-1]=-1\n",
    "        A_ub.append(row); b_ub.append(-tar[i])\n",
    "    A_eq=np.zeros((1,J+1)); A_eq[0,:J]=1.0\n",
    "    res=linprog(c,A_ub=np.asarray(A_ub),b_ub=np.asarray(b_ub),\n",
    "                A_eq=A_eq,b_eq=[alpha_continuous(s)],\n",
    "                bounds=[(0,None)]*J+[(0,None)],method='highs')\n",
    "    if not res.success:\n",
    "        raise RuntimeError(f\"Relaxed LP failed: {res.message}\")\n",
    "    return {\n",
    "        'floor': float(res.fun),\n",
    "        'gamma': np.asarray(res.x[:J]),\n",
    "        'points': pts,\n",
    "        'Phi': Phi,\n",
    "        'target': tar,\n",
    "        'status': res.message,\n",
    "    }\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3e5bdfd2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 5. Globally optimal finite-depth MILP with solver certificate\n",
    "\n",
    "def solve_pure_milp(atoms, target, D, s=0.25, Y=2.0,\n",
    "                    time_limit=None, mip_gap=None, cache=True):\n",
    "    atoms=list(atoms); D=int(D); J=len(atoms)\n",
    "    payload={'atoms':[asdict(a) for a in atoms],'target':asdict(target),'D':D,'s':s,'Y':Y}\n",
    "    key=hash_payload(payload)\n",
    "    cache_path=ROOT/'checkpoints'/f'milp_{key}.json'\n",
    "    seq_path=ROOT/'checkpoints'/f'milp_{key}_seq.npy'\n",
    "    if RESUME and cache and cache_path.exists():\n",
    "        out=json.loads(cache_path.read_text())\n",
    "        out['sequence']=np.load(seq_path) if seq_path.exists() else None\n",
    "        return out\n",
    "\n",
    "    pts=exact_critical_points(atoms,target,Y)\n",
    "    Phi=np.column_stack([atom_feature(a,pts) for a in atoms]) # N x J\n",
    "    tar=target_continuous_values(target,pts,s)\n",
    "    weights=euler_weights(D,s)\n",
    "    N=len(pts); nbin=D*J; eidx=nbin; nvar=nbin+1\n",
    "\n",
    "    c=np.zeros(nvar); c[eidx]=1.0\n",
    "    integrality=np.zeros(nvar,dtype=int); integrality[:nbin]=1\n",
    "    lb=np.zeros(nvar); ub=np.ones(nvar); ub[eidx]=np.inf\n",
    "\n",
    "    # One atom per layer.\n",
    "    A_one=kron(eye(D,format='csr'), np.ones((1,J)), format='csr')\n",
    "    A_one=hstack([A_one, csr_matrix((D,1))],format='csr')\n",
    "    lo_one=np.ones(D); hi_one=np.ones(D)\n",
    "\n",
    "    # Exact uniform error at all breakpoints.\n",
    "    err_rows=[]\n",
    "    for i in range(N):\n",
    "        coeff=np.kron(weights,Phi[i])\n",
    "        row=np.concatenate([coeff,[-1.0]])\n",
    "        err_rows.append(row)\n",
    "        err_rows.append(np.concatenate([-coeff,[-1.0]]))\n",
    "    A_err=csr_matrix(np.asarray(err_rows))\n",
    "    lo_err=np.full(2*N,-np.inf)\n",
    "    hi_err=np.empty(2*N)\n",
    "    hi_err[0::2]=tar\n",
    "    hi_err[1::2]=-tar\n",
    "\n",
    "    A=vstack([A_one,A_err],format='csr')\n",
    "    lo=np.concatenate([lo_one,lo_err]); hi=np.concatenate([hi_one,hi_err])\n",
    "    opts={'presolve':True,'time_limit':time_limit or CFG['milp_time_limit_s'],\n",
    "          'mip_rel_gap':CFG['milp_gap'] if mip_gap is None else mip_gap}\n",
    "    t0=time.time()\n",
    "    res=milp(c,integrality=integrality,bounds=Bounds(lb,ub),\n",
    "             constraints=LinearConstraint(A,lo,hi),options=opts)\n",
    "    elapsed=time.time()-t0\n",
    "    seq=None\n",
    "    if res.x is not None:\n",
    "        seq=np.argmax(np.asarray(res.x[:nbin]).reshape(D,J),axis=1).astype(np.int16)\n",
    "    out={\n",
    "        'objective': None if res.fun is None else float(res.fun),\n",
    "        'dual_bound': None if getattr(res,'mip_dual_bound',None) is None else float(res.mip_dual_bound),\n",
    "        'mip_gap': None if getattr(res,'mip_gap',None) is None else float(res.mip_gap),\n",
    "        'nodes': None if getattr(res,'mip_node_count',None) is None else int(res.mip_node_count),\n",
    "        'status_code': int(res.status), 'success': bool(res.success), 'message': str(res.message),\n",
    "        'elapsed_s': elapsed, 'D':D, 'J':J, 'points':pts.tolist(), 'cache_key':key,\n",
    "        'sequence':seq,\n",
    "    }\n",
    "    # Status 0 is optimal for scipy/HiGHS. A small certified gap is also retained honestly.\n",
    "    serial={k:v for k,v in out.items() if k!='sequence'}\n",
    "    cache_path.write_text(json.dumps(serial,indent=2))\n",
    "    if seq is not None: np.save(seq_path,seq)\n",
    "    return out\n",
    "\n",
    "\n",
    "def exact_sequence_error(atoms,target,sequence,s=0.25,Y=2.0):\n",
    "    pts=exact_critical_points(atoms,target,Y)\n",
    "    Phi=np.column_stack([atom_feature(a,pts) for a in atoms])\n",
    "    weights=euler_weights(len(sequence),s)\n",
    "    pred=np.sum(weights[:,None]*Phi[:,np.asarray(sequence)].T,axis=0)\n",
    "    tar=target_continuous_values(target,pts,s)\n",
    "    return float(np.max(np.abs(pred-tar)))\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "91c467d5",
   "metadata": {},
   "source": [
    "## Part II — Exact structural split\n",
    "\n",
    "The same binary dictionary is tested on:\n",
    "\n",
    "- a nonlinear target that is exactly one dictionary atom (zero relaxed floor), and\n",
    "- a target with an intermediate threshold (strictly positive relaxed floor).\n",
    "\n",
    "This directly validates that dimensions, norm bounds, regularity, and nominal precision do not determine the frontier.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9dc5a96d",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 6. Structural-split campaign\n",
    "s=CFG['common_recurrence_s']; Y=CFG['input_radius_Y']\n",
    "binary_threshold_atoms=[Atom1D('lambda_0',1.0,0.0),Atom1D('lambda_1',1.0,1.0)]\n",
    "structural_targets={\n",
    "    'zero_floor_atom': Atom1D('target_lambda_1',1.0,1.0),\n",
    "    'positive_floor_mid_threshold': Atom1D('target_lambda_half',1.0,0.5),\n",
    "}\n",
    "rows=[]\n",
    "for target_name,target in structural_targets.items():\n",
    "    rel=solve_relaxed_floor(binary_threshold_atoms,target,s,Y)\n",
    "    for D in tqdm(CFG['structural_depths'],desc=f\"structural {target_name}\"):\n",
    "        sol=solve_pure_milp(binary_threshold_atoms,target,D,s,Y)\n",
    "        rows.append({\n",
    "            'target':target_name,'D':D,'relaxed_floor':rel['floor'],\n",
    "            'exact_error':sol['objective'],'dual_bound':sol['dual_bound'],'mip_gap':sol['mip_gap'],\n",
    "            'optimal':sol['status_code']==0,'elapsed_s':sol['elapsed_s'],\n",
    "        })\n",
    "struct_df=pd.DataFrame(rows)\n",
    "struct_df.to_csv(ROOT/'results'/'structural_split.csv',index=False)\n",
    "\n",
    "analytic_positive=alpha_continuous(s)/6.0\n",
    "computed_positive=float(struct_df.query(\"target=='positive_floor_mid_threshold'\")['relaxed_floor'].iloc[0])\n",
    "print(struct_df)\n",
    "print(f\"Analytic positive floor = {analytic_positive:.12g}\")\n",
    "print(f\"LP positive floor       = {computed_positive:.12g}\")\n",
    "assert abs(analytic_positive-computed_positive)<1e-9\n",
    "assert struct_df['optimal'].all(), \"A structural MILP was not solved to global optimality.\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0cd17492",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 7. Structural-split figure\n",
    "fig,ax=plt.subplots(figsize=(7.5,5.0))\n",
    "for name,g in struct_df.groupby('target'):\n",
    "    g=g.sort_values('D')\n",
    "    ax.loglog(g.D,g.exact_error,'o-',label=name.replace('_',' '))\n",
    "    ax.hlines(g.relaxed_floor.iloc[0],g.D.min(),g.D.max(),linestyles='--')\n",
    "ax.set_xlabel('Low-resolution depth $D$')\n",
    "ax.set_ylabel('Exact uniform error')\n",
    "ax.set_title('Same dictionary: zero floor versus irreducible nonlinear floor')\n",
    "ax.grid(True,which='both',alpha=.25);ax.legend()\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'structural_split_exact.png',dpi=220)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a0192aa5",
   "metadata": {},
   "source": [
    "## Part III — Fixed-teacher depth–precision phase diagram\n",
    "\n",
    "The target has threshold \\(\\lambda_\\star=0.47\\). We compare complete finite dictionaries:\n",
    "\n",
    "- binary two-level threshold codebook,\n",
    "- ternary codebook,\n",
    "- uniform 2-, 3-, and 4-bit codebooks.\n",
    "\n",
    "The relaxed floor is computed before any finite-depth sweep. If it exceeds the high-resolution depth-\\(L\\) discretization error, matching is certified impossible at every depth.\n",
    "\n",
    "For feasible precisions, globally optimal MILPs determine the exact smallest matching depth. Calibration depths are separated from held-out validation depths.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "62f3a0a2",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 8. Precision dictionaries and exact matching-depth campaign\n",
    "@dataclass(frozen=True)\n",
    "class PrecisionSpec:\n",
    "    name: str\n",
    "    levels: tuple\n",
    "    physical_bits: int\n",
    "    display: str\n",
    "\n",
    "precision_specs=[\n",
    "    PrecisionSpec('binary',(0.0,1.0),1,'Binary (2 levels)'),\n",
    "    PrecisionSpec('ternary',(0.0,0.5,1.0),2,'Ternary-aligned'),\n",
    "    PrecisionSpec('uniform_2bit',tuple(np.linspace(0,1,4)),2,'Uniform 2-bit'),\n",
    "    PrecisionSpec('uniform_3bit',tuple(np.linspace(0,1,8)),3,'Uniform 3-bit'),\n",
    "    PrecisionSpec('uniform_4bit',tuple(np.linspace(0,1,16)),4,'Uniform 4-bit'),\n",
    "]\n",
    "fixed_target=Atom1D('fixed_target',1.0,CFG['fixed_target_lambda'])\n",
    "phase_rows=[]; curve_rows=[]\n",
    "\n",
    "for spec in precision_specs:\n",
    "    atoms=[Atom1D(f'{spec.name}_{j}',1.0,float(l)) for j,l in enumerate(spec.levels)]\n",
    "    rel=solve_relaxed_floor(atoms,fixed_target,s,Y)\n",
    "    # preregistered calibration depths independent of reference L\n",
    "    calibration_D=[4,8,16,32] if MODE=='quick' else [4,6,8,12,16,24,32]\n",
    "    cal=[]\n",
    "    for D in calibration_D:\n",
    "        sol=solve_pure_milp(atoms,fixed_target,D,s,Y)\n",
    "        cal.append((D,sol['objective']))\n",
    "        curve_rows.append({'precision':spec.name,'D':D,'split':'calibration','error':sol['objective'],\n",
    "                           'floor':rel['floor'],'mip_gap':sol['mip_gap']})\n",
    "    positive=[D*max(e-rel['floor'],0.0) for D,e in cal]\n",
    "    C_safe=max(positive) if positive else 0.0\n",
    "    C_ls=max(0.0,np.sum([max(e-rel['floor'],0)*D for D,e in cal])/max(len(cal),1))\n",
    "\n",
    "    for L in CFG['reference_depths']:\n",
    "        epsH=exact_reference_error(fixed_target,s,Y,L)\n",
    "        asymptotic_possible=rel['floor'] < epsH-1e-12\n",
    "        pred_D_envelope=np.inf if not asymptotic_possible else int(math.ceil(C_safe/max(epsH-rel['floor'],1e-15)))\n",
    "        pred_D_fit=np.inf if not asymptotic_possible else max(1,int(math.ceil(C_ls/max(epsH-rel['floor'],1e-15))))\n",
    "        exact_D=np.inf; exact_err=np.nan\n",
    "        if asymptotic_possible:\n",
    "            # Search exact smallest D. The reference depths here are small enough for complete certification.\n",
    "            D_cap=max(128,4*L)\n",
    "            for D in range(1,D_cap+1):\n",
    "                sol=solve_pure_milp(atoms,fixed_target,D,s,Y)\n",
    "                curve_rows.append({'precision':spec.name,'D':D,'split':'validation','error':sol['objective'],\n",
    "                                   'floor':rel['floor'],'mip_gap':sol['mip_gap']})\n",
    "                if sol['status_code']==0 and sol['objective'] <= epsH+1e-11:\n",
    "                    exact_D=D;exact_err=sol['objective'];break\n",
    "        tied_bits=(0 if np.isinf(exact_D) else int(exact_D)*math.ceil(math.log2(len(spec.levels))))\n",
    "        untied_bits=(0 if np.isinf(exact_D) else int(exact_D)*spec.physical_bits)\n",
    "        phase_rows.append({\n",
    "            'precision':spec.name,'display':spec.display,'levels':len(spec.levels),\n",
    "            'physical_bits':spec.physical_bits,'L':L,'eps_H':epsH,'floor':rel['floor'],\n",
    "            'C_envelope':C_safe,'C_fit':C_ls,'pred_D_envelope':pred_D_envelope,'pred_D_fit':pred_D_fit,'exact_D_match':exact_D,\n",
    "            'exact_match_error':exact_err,'possible':asymptotic_possible,\n",
    "            'tied_schedule_bits':tied_bits,'untied_symbol_depth_bits':untied_bits,\n",
    "        })\n",
    "\n",
    "phase_df=pd.DataFrame(phase_rows)\n",
    "curve_df=pd.DataFrame(curve_rows).drop_duplicates(['precision','D']).sort_values(['precision','D'])\n",
    "phase_df.to_csv(ROOT/'results'/'fixed_teacher_phase.csv',index=False)\n",
    "curve_df.to_csv(ROOT/'results'/'fixed_teacher_curves.csv',index=False)\n",
    "phase_df\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "21eefb9f",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 9. Exact phase diagram and predicted-versus-observed boundary\n",
    "order=[p.name for p in precision_specs]\n",
    "fig,axes=plt.subplots(1,2,figsize=(13,5.2))\n",
    "ax=axes[0]\n",
    "mat=np.full((len(order),len(CFG['reference_depths'])),np.nan)\n",
    "for i,p in enumerate(order):\n",
    "    for j,L in enumerate(CFG['reference_depths']):\n",
    "        r=phase_df[(phase_df.precision==p)&(phase_df.L==L)].iloc[0]\n",
    "        mat[i,j]=np.nan if not r.possible else r.exact_D_match/L\n",
    "im=ax.imshow(mat,aspect='auto',origin='lower',cmap='viridis')\n",
    "for i,p in enumerate(order):\n",
    "    for j,L in enumerate(CFG['reference_depths']):\n",
    "        r=phase_df[(phase_df.precision==p)&(phase_df.L==L)].iloc[0]\n",
    "        txt='IMP' if not r.possible else f\"{r.exact_D_match/L:.2f}×\"\n",
    "        ax.text(j,i,txt,ha='center',va='center',color='white' if (not r.possible or mat[i,j]>.45*np.nanmax(mat)) else 'black',fontsize=9)\n",
    "ax.set_xticks(range(len(CFG['reference_depths'])),CFG['reference_depths'])\n",
    "ax.set_yticks(range(len(order)),[phase_df[phase_df.precision==p].display.iloc[0] for p in order])\n",
    "ax.set_xlabel('High-resolution depth $L$');ax.set_title('Certified exact matching-depth multiplier')\n",
    "fig.colorbar(im,ax=ax,label='$D_{match}/L$')\n",
    "\n",
    "ax=axes[1]\n",
    "valid=phase_df[np.isfinite(phase_df.exact_D_match)&np.isfinite(phase_df.pred_D_fit)]\n",
    "ax.scatter(valid.exact_D_match,valid.pred_D_fit,s=65,label='calibration fit')\n",
    "mx=max(valid.exact_D_match.max(),valid.pred_D_fit.max()) if len(valid) else 1\n",
    "ax.plot([0,mx],[0,mx],'k--',lw=1)\n",
    "for _,r in valid.iterrows():\n",
    "    ax.annotate(f\"{r.precision},L={int(r.L)}\",(r.exact_D_match,r.pred_D_fit),fontsize=6.5,xytext=(4,4),textcoords='offset points')\n",
    "ax.set_xlabel('Held-out exact $D_{match}$');ax.set_ylabel('Calibration-only fitted prediction')\n",
    "ax.set_title('Prediction before held-out depth search');ax.grid(alpha=.25);ax.legend(fontsize=8)\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'fixed_teacher_phase_and_prediction.png',dpi=230)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "587710b5",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 10. Resource sweet spots across reference accuracy\n",
    "resource_rows=[]\n",
    "for L,g in phase_df.groupby('L'):\n",
    "    feasible=g[np.isfinite(g.exact_D_match)].copy()\n",
    "    if len(feasible)==0: continue\n",
    "    # Two honest resource models:\n",
    "    # 1) tied complete-atom schedule: one codebook index per layer;\n",
    "    # 2) untied symbol depth: physical symbol bits multiplied by depth (normalized per active parameter).\n",
    "    for metric in ['tied_schedule_bits','untied_symbol_depth_bits']:\n",
    "        best=feasible.loc[feasible[metric].idxmin()]\n",
    "        resource_rows.append({'L':L,'metric':metric,'best_precision':best.precision,\n",
    "                              'best_display':best.display,'D_match':best.exact_D_match,'cost':best[metric]})\n",
    "resource_df=pd.DataFrame(resource_rows)\n",
    "resource_df.to_csv(ROOT/'results'/'resource_sweetspots.csv',index=False)\n",
    "print(resource_df)\n",
    "\n",
    "fig,axes=plt.subplots(1,2,figsize=(12,4.8))\n",
    "for ax,metric,title in zip(axes,['tied_schedule_bits','untied_symbol_depth_bits'],\n",
    "                           ['Tied atom-schedule storage','Untied normalized symbol-depth cost']):\n",
    "    for p,g in phase_df.groupby('precision'):\n",
    "        gg=g[np.isfinite(g.exact_D_match)]\n",
    "        if len(gg): ax.plot(gg.L,gg[metric],'o-',label=gg.display.iloc[0])\n",
    "    ax.set_xlabel('Reference depth $L$');ax.set_ylabel(metric.replace('_',' '));ax.set_title(title);ax.grid(alpha=.25)\n",
    "axes[0].legend(fontsize=8)\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'resource_sweetspots.png',dpi=220)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cfb2ab26",
   "metadata": {},
   "source": [
    "## Part IV — Exact minimax first-order law\n",
    "\n",
    "For signed-ray gain alphabets, the relaxed floor vanishes. To avoid target-specific lucky subset-sum effects, this section uses the standard minimax adversarial target: for each \\(D\\), place the target at the midpoint between the zero endpoint and the smallest positive pure endpoint.\n",
    "\n",
    "The globally optimized error is then exactly half of that edge gap. This is a direct numerical certificate of the sharp \\(D^{-1}\\) lower law and its alphabet-dependent constant.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7f37d7d9",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 11. Exact minimax edge-gap campaign\n",
    "edge_specs=[\n",
    "    PrecisionSpec('binary_gain',(0.0,1.0),1,'Binary gain'),\n",
    "    PrecisionSpec('ternary_gain',(0.0,0.5,1.0),2,'Ternary gain'),\n",
    "    PrecisionSpec('uniform_2bit_gain',tuple(np.linspace(0,1,4)),2,'Uniform 2-bit gain'),\n",
    "    PrecisionSpec('uniform_3bit_gain',tuple(np.linspace(0,1,8)),3,'Uniform 3-bit gain'),\n",
    "]\n",
    "base_lam=1.0\n",
    "edge_rows=[]\n",
    "for spec in edge_specs:\n",
    "    levels=np.asarray(spec.levels,float)\n",
    "    positive=levels[levels>0]\n",
    "    delta_edge=float(positive.min())\n",
    "    atoms=[Atom1D(f'{spec.name}_{j}',float(c),float(c*base_lam)) for j,c in enumerate(levels)]\n",
    "    for D in tqdm(CFG['edge_depths'],desc=spec.name):\n",
    "        weights=euler_weights(D,s)\n",
    "        smallest_endpoint=delta_edge*weights.min()\n",
    "        c_target=smallest_endpoint/(2*alpha_continuous(s))\n",
    "        target=Atom1D(f'edge_target_D{D}',c_target,c_target*base_lam)\n",
    "        theoretical=0.5*smallest_endpoint*max(Y-base_lam,0.0)\n",
    "        sol=solve_pure_milp(atoms,target,D,s,Y)\n",
    "        edge_rows.append({'precision':spec.name,'display':spec.display,'D':D,\n",
    "                          'delta_edge':delta_edge,'target_gain':c_target,\n",
    "                          'theory_error':theoretical,'exact_error':sol['objective'],\n",
    "                          'mip_gap':sol['mip_gap'],'optimal':sol['status_code']==0,\n",
    "                          'D_times_error':D*sol['objective']})\n",
    "edge_df=pd.DataFrame(edge_rows)\n",
    "edge_df.to_csv(ROOT/'results'/'minimax_edge_law.csv',index=False)\n",
    "assert edge_df.optimal.all()\n",
    "edge_df['relative_formula_error']=np.abs(edge_df.exact_error-edge_df.theory_error)/np.maximum(edge_df.theory_error,1e-15)\n",
    "print(edge_df.groupby('precision').relative_formula_error.max())\n",
    "assert edge_df.relative_formula_error.max()<1e-6\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "dee1330c",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 12. Minimax first-order-law figure\n",
    "fig,axes=plt.subplots(1,2,figsize=(12,4.8))\n",
    "for p,g in edge_df.groupby('precision'):\n",
    "    g=g.sort_values('D')\n",
    "    axes[0].loglog(g.D,g.exact_error,'o-',label=g.display.iloc[0])\n",
    "    axes[1].semilogx(g.D,g.D_times_error,'o-',label=g.display.iloc[0])\n",
    "axes[0].set_xlabel('$D$');axes[0].set_ylabel('Globally optimal adversarial error');axes[0].set_title('Certified minimax $D^{-1}$ law')\n",
    "axes[1].set_xlabel('$D$');axes[1].set_ylabel('$D\\,E_D$');axes[1].set_title('Alphabet-dependent first-order constant')\n",
    "for ax in axes:ax.grid(True,which='both',alpha=.25)\n",
    "axes[0].legend(fontsize=8)\n",
    "fig.tight_layout();fig.savefig(ROOT/'figures'/'minimax_edge_law.png',dpi=230)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eec36513",
   "metadata": {},
   "source": [
    "## Part V — Genuinely recurrent matrix-valued exact search and optimization gap\n",
    "\n",
    "This experiment uses a two-dimensional signed-ray soft-threshold recurrence with nonzero recurrent matrix. It is no longer reducible to MILP because the selected atoms alter the nonlinear state trajectory.\n",
    "\n",
    "For each depth, every binary atom sequence is evaluated exhaustively. Random-restart coordinate descent is then compared with the exact optimum. This separates representability from trainability.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "22101fe8",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 13. Matrix-valued recurrent model\n",
    "MATRIX = {\n",
    "    'B_W': np.array([[1.,1.],[-1.,1.]])/np.sqrt(2.0),\n",
    "    'B_S': 0.22*np.array([[1.,0.],[0.,-1.]]),\n",
    "    'lambda_bar': 0.35,\n",
    "    'c_levels': np.array([0.,1.]),\n",
    "    'c_target': 0.43,\n",
    "}\n",
    "angles=np.linspace(0,2*np.pi,17,endpoint=False)\n",
    "Y_GRID=np.vstack([np.zeros((1,2)),np.c_[np.cos(angles),np.sin(angles)],0.5*np.c_[np.cos(angles),np.sin(angles)]])\n",
    "\n",
    "\n",
    "def matrix_soft_np(z,lam): return np.sign(z)*np.maximum(np.abs(z)-lam,0.0)\n",
    "\n",
    "def matrix_step_np(x,y,c,h):\n",
    "    B_W=MATRIX['B_W'];B_S=MATRIX['B_S'];lam=MATRIX['lambda_bar']\n",
    "    return x+h*(matrix_soft_np(c*(y@B_W.T+x@B_S.T),c*lam)-x)\n",
    "\n",
    "def matrix_target_reference(nsteps=8192):\n",
    "    x=np.zeros((len(Y_GRID),2),dtype=np.float64);h=1/nsteps;c=MATRIX['c_target']\n",
    "    for _ in range(nsteps):x=matrix_step_np(x,Y_GRID,c,h)\n",
    "    return x\n",
    "MATRIX_TARGET=matrix_target_reference(8192 if MODE=='paper' else 2048)\n",
    "\n",
    "\n",
    "def sequence_from_integer(ids,D,base,step):\n",
    "    return ((ids//(base**(D-1-step)))%base).astype(np.int64)\n",
    "\n",
    "\n",
    "def exhaustive_matrix_search_numpy(D,batch_size=65536):\n",
    "    levels=MATRIX['c_levels'];base=len(levels);total=base**D\n",
    "    best=np.inf;best_id=None;t0=time.time();h=1/D\n",
    "    for start in range(0,total,batch_size):\n",
    "        ids=np.arange(start,min(start+batch_size,total),dtype=np.uint64)\n",
    "        x=np.zeros((len(ids),len(Y_GRID),2),dtype=np.float32)\n",
    "        for k in range(D):\n",
    "            digit=sequence_from_integer(ids,D,base,k)\n",
    "            c=levels[digit].astype(np.float32)[:,None,None]\n",
    "            z=c*(Y_GRID[None,:,:]@MATRIX['B_W'].T+x@MATRIX['B_S'].T)\n",
    "            out=np.sign(z)*np.maximum(np.abs(z)-c*MATRIX['lambda_bar'],0.0)\n",
    "            x=x+h*(out-x)\n",
    "        err=np.max(np.linalg.norm(x-MATRIX_TARGET[None,:,:],axis=2),axis=1)\n",
    "        j=int(np.argmin(err))\n",
    "        if float(err[j])<best:best=float(err[j]);best_id=int(ids[j])\n",
    "    seq=np.array([int((best_id//(base**(D-1-k)))%base) for k in range(D)],dtype=np.int8)\n",
    "    return best,seq,time.time()-t0,total\n",
    "\n",
    "\n",
    "def exhaustive_matrix_search_torch(D,batch_size=131072):\n",
    "    if not (TORCH_AVAILABLE and torch.cuda.is_available()): return exhaustive_matrix_search_numpy(D,batch_size//2)\n",
    "    dev=torch.device('cuda');dtype=torch.float32\n",
    "    levels=torch.tensor(MATRIX['c_levels'],device=dev,dtype=dtype)\n",
    "    BW=torch.tensor(MATRIX['B_W'],device=dev,dtype=dtype)\n",
    "    BS=torch.tensor(MATRIX['B_S'],device=dev,dtype=dtype)\n",
    "    yg=torch.tensor(Y_GRID,device=dev,dtype=dtype)\n",
    "    targ=torch.tensor(MATRIX_TARGET,device=dev,dtype=dtype)\n",
    "    base=len(MATRIX['c_levels']);total=base**D;best=float('inf');best_id=None;t0=time.time();h=1/D\n",
    "    powers=torch.tensor([base**(D-1-k) for k in range(D)],device=dev,dtype=torch.int64)\n",
    "    for start in range(0,total,batch_size):\n",
    "        ids=torch.arange(start,min(start+batch_size,total),device=dev,dtype=torch.int64)\n",
    "        x=torch.zeros((len(ids),len(Y_GRID),2),device=dev,dtype=dtype)\n",
    "        for k in range(D):\n",
    "            digit=torch.div(ids,powers[k],rounding_mode='floor').remainder(base)\n",
    "            c=levels[digit][:,None,None]\n",
    "            z=c*(torch.matmul(yg,BW.T)[None,:,:]+torch.matmul(x,BS.T))\n",
    "            out=torch.sign(z)*torch.relu(torch.abs(z)-c*MATRIX['lambda_bar'])\n",
    "            x=x+h*(out-x)\n",
    "        err=torch.linalg.vector_norm(x-targ[None,:,:],dim=2).amax(dim=1)\n",
    "        val,j=torch.min(err,dim=0)\n",
    "        if float(val)<best:best=float(val);best_id=int(ids[int(j)].item())\n",
    "    seq=np.array([int((best_id//(base**(D-1-k)))%base) for k in range(D)],dtype=np.int8)\n",
    "    return best,seq,time.time()-t0,total\n",
    "\n",
    "\n",
    "def matrix_sequence_error(seq):\n",
    "    D=len(seq);x=np.zeros((len(Y_GRID),2),dtype=np.float64);h=1/D\n",
    "    for j in seq:x=matrix_step_np(x,Y_GRID,MATRIX['c_levels'][int(j)],h)\n",
    "    return float(np.max(np.linalg.norm(x-MATRIX_TARGET,axis=1)))\n",
    "\n",
    "\n",
    "def coordinate_descent_matrix(D,seed,max_passes=20):\n",
    "    rng=np.random.default_rng(seed);seq=rng.integers(0,len(MATRIX['c_levels']),D,dtype=np.int8)\n",
    "    cur=matrix_sequence_error(seq)\n",
    "    for _ in range(max_passes):\n",
    "        changed=False\n",
    "        for k in rng.permutation(D):\n",
    "            old=int(seq[k]);bestj=old;best=cur\n",
    "            for j in range(len(MATRIX['c_levels'])):\n",
    "                if j==old:continue\n",
    "                seq[k]=j;e=matrix_sequence_error(seq)\n",
    "                if e<best-1e-14:best=e;bestj=j\n",
    "            seq[k]=bestj\n",
    "            if bestj!=old:cur=best;changed=True\n",
    "        if not changed:break\n",
    "    return cur,seq\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d1364eda",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 14. Exhaustive matrix search and local-search comparison\n",
    "matrix_rows=[]\n",
    "if RUN_MATRIX_EXHAUSTIVE:\n",
    "    for D in CFG['matrix_depths']:\n",
    "        key=ROOT/'checkpoints'/f'matrix_exact_D{D}.json'\n",
    "        seqpath=ROOT/'checkpoints'/f'matrix_exact_D{D}_seq.npy'\n",
    "        if RESUME and key.exists():\n",
    "            rec=json.loads(key.read_text());exact_seq=np.load(seqpath)\n",
    "        else:\n",
    "            print(f\"Exhaustive matrix search D={D} ({len(MATRIX['c_levels'])**D:,} sequences)\",flush=True)\n",
    "            exact_err,exact_seq,elapsed,total=exhaustive_matrix_search_torch(D)\n",
    "            rec={'D':D,'exact_grid_error':exact_err,'exact_elapsed_s':elapsed,'sequences':total}\n",
    "            key.write_text(json.dumps(rec,indent=2));np.save(seqpath,exact_seq)\n",
    "        local_vals=[]\n",
    "        if RUN_LOCAL_SEARCH:\n",
    "            for r in range(CFG['matrix_local_restarts']):\n",
    "                e,_=coordinate_descent_matrix(D,SEED+1000*D+r,max_passes=12 if MODE=='quick' else 20)\n",
    "                local_vals.append(e)\n",
    "        matrix_rows.append({**rec,\n",
    "            'local_best':min(local_vals) if local_vals else np.nan,\n",
    "            'local_median':float(np.median(local_vals)) if local_vals else np.nan,\n",
    "            'local_worst':max(local_vals) if local_vals else np.nan,\n",
    "            'best_to_exact_ratio':(min(local_vals)/rec['exact_grid_error']) if local_vals and rec['exact_grid_error']>0 else np.nan,\n",
    "            'median_to_exact_ratio':(np.median(local_vals)/rec['exact_grid_error']) if local_vals and rec['exact_grid_error']>0 else np.nan,\n",
    "        })\n",
    "matrix_df=pd.DataFrame(matrix_rows)\n",
    "matrix_df.to_csv(ROOT/'results'/'matrix_exact_vs_local.csv',index=False)\n",
    "print(matrix_df)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "7185fd39",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 15. Optimization-gap figure\n",
    "if len(matrix_df):\n",
    "    fig,axes=plt.subplots(1,2,figsize=(12,4.8))\n",
    "    axes[0].semilogy(matrix_df.D,matrix_df.exact_grid_error,'o-',label='exhaustive global optimum')\n",
    "    axes[0].semilogy(matrix_df.D,matrix_df.local_best,'s--',label='best local-search restart')\n",
    "    axes[0].semilogy(matrix_df.D,matrix_df.local_median,'^--',label='median local-search restart')\n",
    "    axes[0].set_xlabel('$D$');axes[0].set_ylabel('Worst error on preregistered input set');axes[0].set_title('Representability versus trainability');axes[0].grid(alpha=.25);axes[0].legend()\n",
    "    axes[1].plot(matrix_df.D,matrix_df.best_to_exact_ratio,'s-',label='best / exact')\n",
    "    axes[1].plot(matrix_df.D,matrix_df.median_to_exact_ratio,'^-',label='median / exact')\n",
    "    axes[1].axhline(1,color='k',ls='--',lw=1);axes[1].set_xlabel('$D$');axes[1].set_ylabel('Optimization-gap factor');axes[1].set_title('Heuristic gap to certified optimum');axes[1].grid(alpha=.25);axes[1].legend()\n",
    "    fig.tight_layout();fig.savefig(ROOT/'figures'/'matrix_optimization_gap.png',dpi=230)\n",
    "    plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bf887edb",
   "metadata": {},
   "source": [
    "## Part VI — Automated paper-readiness audit\n",
    "\n",
    "The notebook does not declare success merely because figures were produced. It checks preregistered gates and writes a machine-readable report.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d4afbc54",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 16. Paper-readiness gates and concise results summary\n",
    "checks={}\n",
    "checks['all_structural_milps_globally_optimal']=bool(struct_df.optimal.all())\n",
    "checks['analytic_positive_floor_verified']=bool(abs(analytic_positive-computed_positive)<1e-9)\n",
    "checks['minimax_edge_formula_verified']=bool(edge_df.relative_formula_error.max()<1e-6)\n",
    "checks['phase_has_impossible_region']=bool((~phase_df.possible).any())\n",
    "checks['phase_has_finite_match']=bool(np.isfinite(phase_df.exact_D_match).any())\n",
    "checks['precision_sweetspot_changes_with_accuracy']=bool(resource_df.best_precision.nunique()>=2) if len(resource_df) else False\n",
    "checks['matrix_global_search_completed']=bool(len(matrix_df)==len(CFG['matrix_depths'])) if RUN_MATRIX_EXHAUSTIVE else True\n",
    "checks['nontrivial_optimization_gap']=bool((matrix_df.median_to_exact_ratio>2).any()) if len(matrix_df) else False\n",
    "\n",
    "valid=phase_df[np.isfinite(phase_df.exact_D_match)&np.isfinite(phase_df.pred_D_fit)].copy()\n",
    "if len(valid):\n",
    "    valid['prediction_factor']=np.maximum(valid.pred_D_fit/valid.exact_D_match,valid.exact_D_match/np.maximum(valid.pred_D_fit,1))\n",
    "    median_factor=float(valid.prediction_factor.median())\n",
    "else: median_factor=np.inf\n",
    "checks['calibration_prediction_median_factor_le_3']=bool(median_factor<=3)\n",
    "\n",
    "report={\n",
    "    'checks':checks,\n",
    "    'passed':sum(checks.values()),'total':len(checks),\n",
    "    'prediction_median_factor':median_factor,\n",
    "    'key_numbers':{\n",
    "        'positive_floor':computed_positive,\n",
    "        'fixed_target_lambda':CFG['fixed_target_lambda'],\n",
    "        'number_phase_cases':len(phase_df),\n",
    "        'number_impossible_cases':int((~phase_df.possible).sum()),\n",
    "        'number_finite_match_cases':int(np.isfinite(phase_df.exact_D_match).sum()),\n",
    "        'max_matrix_median_optimization_gap':None if not len(matrix_df) else float(matrix_df.median_to_exact_ratio.max()),\n",
    "    },\n",
    "    'hardware':GPU_NAME,'mode':MODE,\n",
    "}\n",
    "(ROOT/'results'/'paper_readiness_report.json').write_text(json.dumps(report,indent=2))\n",
    "print(json.dumps(report,indent=2))\n",
    "\n",
    "summary_lines=[\n",
    "    '# Auto-generated numerical results summary',\n",
    "    f\"- Structural positive floor: {computed_positive:.8g} (analytic {analytic_positive:.8g}).\",\n",
    "    f\"- Fixed-teacher phase cases: {len(phase_df)}; impossible at all depths: {(~phase_df.possible).sum()}; finite exact matches: {np.isfinite(phase_df.exact_D_match).sum()}.\",\n",
    "    f\"- Calibration-only fitted prediction median factor: {median_factor:.3g}.\",\n",
    "]\n",
    "if len(matrix_df):\n",
    "    summary_lines.append(f\"- Maximum median heuristic/global optimization gap: {matrix_df.median_to_exact_ratio.max():.3g}x.\")\n",
    "summary_lines.append('- Resource sweet spots:')\n",
    "for _,r in resource_df.iterrows():summary_lines.append(f\"  - L={int(r.L)}, {r.metric}: {r.best_display}, D={int(r.D_match)}, cost={r.cost:g}.\")\n",
    "(ROOT/'results'/'paper_results_summary.md').write_text('\\n'.join(summary_lines)+'\\n')\n",
    "print('\\n'.join(summary_lines))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "eca71930",
   "metadata": {},
   "outputs": [],
   "source": [
    "#@title 17. Export the paper-ready analysis bundle\n",
    "manifest={\n",
    "    'created_utc':pd.Timestamp.utcnow().isoformat(),\n",
    "    'mode':MODE,'hardware':GPU_NAME,'python':sys.version,'platform':platform.platform(),\n",
    "    'config':CFG,'files':[]\n",
    "}\n",
    "for p in sorted(ROOT.rglob('*')):\n",
    "    if p.is_file() and 'checkpoints' not in p.parts:\n",
    "        manifest['files'].append({'path':str(p.relative_to(ROOT)),'bytes':p.stat().st_size})\n",
    "(ROOT/'run_manifest.json').write_text(json.dumps(manifest,indent=2))\n",
    "\n",
    "out=ROOT/f'ultimate_depth_precision_results_{MODE}.zip'\n",
    "if out.exists():out.unlink()\n",
    "with zipfile.ZipFile(out,'w',compression=zipfile.ZIP_DEFLATED,compresslevel=9) as z:\n",
    "    for folder in ['results','figures','configs','certificates','logs']:\n",
    "        for p in (ROOT/folder).rglob('*'):\n",
    "            if p.is_file():z.write(p,p.relative_to(ROOT))\n",
    "    z.write(ROOT/'run_manifest.json','run_manifest.json')\n",
    "print(f\"Created {out} ({out.stat().st_size/2**20:.2f} MB)\")\n",
    "print(\"Upload this ZIP to ChatGPT. Checkpoints remain in Drive and are intentionally excluded.\")\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "dece5cc6",
   "metadata": {},
   "source": [
    "## Deliverables expected in the ZIP\n",
    "\n",
    "- `results/structural_split.csv`\n",
    "- `results/fixed_teacher_phase.csv`\n",
    "- `results/fixed_teacher_curves.csv`\n",
    "- `results/minimax_edge_law.csv`\n",
    "- `results/matrix_exact_vs_local.csv`\n",
    "- `results/resource_sweetspots.csv`\n",
    "- `results/paper_readiness_report.json`\n",
    "- `results/paper_results_summary.md`\n",
    "- all publication figures\n",
    "- configuration and environment manifest\n",
    "\n",
    "### Hardware\n",
    "\n",
    "Use an **A100 GPU** if available. The exact LP/MILP components are CPU-based, while the matrix-valued exhaustive search benefits strongly from the A100. An L4 is acceptable; a T4 should use quick mode first.\n",
    "\n",
    "### Expected runtime\n",
    "\n",
    "- Quick mode: approximately 10–25 minutes on A100/L4.\n",
    "- Paper mode: approximately 45–120 minutes on A100, 1.5–4 hours on L4, and substantially longer on CPU/T4.\n",
    "\n",
    "These are planning estimates; MILP runtime can vary by Colab CPU allocation. Every completed solve is cached and the notebook is safe to rerun.\n"
   ]
  }
 ],
 "metadata": {
  "colab": {
   "name": "Ultimate_Depth_Precision_Finalizer.ipynb",
   "provenance": []
  },
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "name": "python",
   "version": "3.x"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/SHA256SUMS.txt <==
8af4bddc761f7668b81780618b76118cea74ed1ea3881493417ef8df7a1a5b31  QReplace_v1.1.0.zip
d997e061d88016bcb287aedb42b5a4b718f247be34b494ec211e4d425db632f6  QReplaceLean_v1.2.1.zip
708718eb94af48b854c00e2e62f30b153a1f44ceab65c0df6523a29ed220a7df  Reproducibility_Artifacts.zip

